Code O-SUKI-N 3D: Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion

The Code O-SUKI-N 3D is an upgraded version of the 2D Code O-SUKI (Comput. Phys. Commun. 240, 83 (2019)). Code O-SUKI-N 3D is an integrated 3-dimensional (3D) simulation program system for fuel implosion, ignition and burning of a direct-drive nuclear-fusion pellet in heavy ion beam (HIB) inertial confinement fusion (HIF).The Code O-SUKI-N 3D consists of the three programs of Lagrangian fluid implosion program, data conversion program, and Euler fluid implosion, ignition and burning program. The Code O-SUKI-N 3D can also couple with the HIB illumination and energy deposition program of OK3 (Comput. Phys. Commun. 181, 1332 (2010)). The spherical target implosion 3D behavior is computed by the 3D Lagrangian fluid code until the time just before the void closure of the fuel implosion. After that, all the data by the Lagrangian implosion code are converted to the data for the 3D Eulerian code. In the 3D Euler code, the DT fuel compression at the stagnation, ignition and burning are computed. The Code O-SUKI-N 3D simulation system provides a capability to compute and to study the HIF target implosion dynamics.

==> anc/SourceCode+DirectoryStructure/readme_DT_collison.txt <==
————————----------------------
The Code DT collision  (ver. 1. 0. 0)
------------------------------

[Program title]
     The Code DT collision


[Program description]
     The Code DT collision consists of an Euler fluid implosion, ignition and burning program. This code is used when you want to use the Euler code included in O-SUKI-N alone. 
     The Code O-SUKI-N 3D simulation system provides a capability to compute and to study the ignition simulation assuming Double cone ignision scheme.

[System requirements]
OS: UNIX, Linux (For example: CentOS 6.4, Ubuntu 18.04.1 LTS) 
CPU: 1GHz~
RAM: 20GB~
Program language: C++
GCC version: 4.8.5~ (Red Hat 4.8.5-44)


[DT_collison structure]
source_DT_collision
|-- animation
|-- output_euler
|   |-- output_2d
|   |-- output_3d
|   `-- output_tracking
|-- pic_Eu
|   |-- rhoR
|   |-- Ti
|   |    |--ij
|   |    `--jk
|   |-- Te
|   |    |--ij
|   |    `--jk
|   |-- Tr
|   |    |--ij
|   |    `--jk
|   |-- atomic
|   |    |--ij
|   |    `--jk
|   `-- rho
|        |--ij
|        `--jk
|-- shell_euler
|   |-- Animation_Ti_XY.sh
|   |-- Animation_Ti_YZ.sh
|   |-- Animation_Te_XY.sh
|   |-- Animation_Te_YZ.sh
|   |-- Animation_Tr_XY.sh
|   |-- Animation_Tr_YZ.sh
|   |-- Animation_atomic_XY.sh
|   |-- Animation_atomic_YZ.sh
|   |-- Animation_rho_XY.sh
|   |-- Animation_rho_YZ.sh
|   |-- rhoR.sh
|   `-- Fusiongain.sh
|-- src_euler
    |-- initial_condition
    |-- artv_ECSH.cpp
    |-- artv_ECSH2.cpp
    |-- cotc_define.h
    |-- cotc_ele_ECSH.cpp
    |-- cotc_ion_ECSH.cpp
    |-- cotc_rad_ECSH.cpp
    |-- define.h
    |-- dif_ECSH.cpp
    |-- dt_ECSH.cpp
    |-- eod_ECSH.cpp
    |-- eoenergy_ECSH.cpp
    |-- eos_ECSH.cpp
    |-- fusion.cpp
    |-- GenerateMatrix.cpp
    |-- Init_ECSH.cpp
    |-- InitialCondition_ECSH.cpp
    |-- main_ECSH.cpp
    |-- MS.cpp
    |-- MS_TDMA.cpp
    |-- output_ECSH.cpp
    |-- relax.cpp
    |-- relax_define.h
    |-- rhoR_ECSH.cpp
    |-- RMFP_ECSH.cpp


[Usage]

     To run the Euler in O-SUKI-N program, execute the shell script "CodeDT-collision-start.sh". Then, the 3D Eulerian fluid code are sequentially activated. 

The processes executed by this shell script are as follows:   

1. Make the stack size infinite.

2. Change the permission of shell scripts to executable. 

3. Compile the main function of the Euler code and execute it.

     Before running the  Code DT collision, users must set the mesh number im, jm and km accordingly as follows:  


## The maximal Euler mesh number

     The maximal Euler mesh number is set in "src_euler/define.h". The upper limit of the mesh number should be defined depending on the resource limitation of the workstation used.



## Visualizing the results of Lagrangian simulation and Euler simulation

     The results of the Lagrangian simulation are saved in the “output” directory, and the results of the Euler simulation are saved in the “output_euler” directory.

     Users can visualize the results to execute the shell scripts in “shell_euler”. The software GNUPLOT is used for visualization and making graphs.

     As an example, picture EPS, PNG and animation GIF files for each output time of the ion temperature X-Y distribution are generated in "pic_Eu/Ti/ij" and "animation” by executing the shell script “Animation_Ti_XY.sh”, respectively. For other physical quantities, users also can visualize output data in similar way by executing the shell script included in “shell_euler”.

     Users can alse visualize the results to use "Paraview" by loading the csv file. In that case, use Paraview's function "Table To Structud Grid". 




[Sample input and output]
     The sample input and output files are included in the “source_DT_collision" directory. For details of sample data, see "sample_DT_collision_readme.txt".
     

[Contact us]
     Shigeo Kawata, Utsunomiya University, Japan. 
     E-mail: kwt@cc.utsunomiya-u.ac.jp


[Licences]
     This project is licensed under the CC BY NC 3.0. 




==> anc/SourceCode+DirectoryStructure/readme_fusion.txt <==
————————----------------------
The code 3D O-SUKI-N (ver. 1. 0. 0)
------------------------------

[Program title]
     O-SUKI-N


[Program description]
     The Code O-SUKI-N 3D is an integrated 3-dimensional (3D) simulation program system for a fuel implosion, ignition and burning of a direct-drive nuclear-fusion pellet in heavy ion beam (HIB) inertial confinement fusion (HIF). The Code O-SUKI-N 3D is an upgraded version of the 2D Code O-SUKI (Comput. Phys. Commun. 240, 83 (2019)). The Code O-SUKI consists of the four programs of the HIB illumination and energy deposition program of OK3 (Comput. Phys. Commun. 181, 1332 (2010)), a Lagrangian fluid implosion program, a data conversion program, and an Euler fluid implosion, ignition and burning program.
 
     The Code O-SUKI-N 3D simulation system provides a capability to compute and to study the HIF target implosion dynamics.


[System requirements]
OS: UNIX, Linux (For example: CentOS 6.4, Ubuntu 18.04.1 LTS) 
CPU: 1GHz~
RAM: 120GB~
Program language: C++
GCC version: 4.8.5~ (Red Hat 4.8.5-44)


[O-SUKI-N 3D structure]
source_fusion
|-- Code-O-SUKI-N-fusion-start.sh
|-- animation
|-- output
|   |-- Euler
|   `-- slc_t
|-- output_euler
|   |-- output_2d
|   |-- output_3d
|   `-- output_tracking
|-- pic_Eu
|   |-- rhoR
|   |-- Ti
|   |    |--ij
|   |    `--jk
|   |-- Te
|   |    |--ij
|   |    `--jk
|   |-- Tr
|   |    |--ij
|   |    `--jk
|   |-- atomic
|   |    |--ij
|   |    `--jk
|   `-- rho
|        |--ij
|        `--jk
|-- pic_La
|   |-- SLC
|   `-- TiMode
|-- shell_euler
|   |-- Animation_Ti_XY.sh
|   |-- Animation_Ti_YZ.sh
|   |-- Animation_Te_XY.sh
|   |-- Animation_Te_YZ.sh
|   |-- Animation_Tr_XY.sh
|   |-- Animation_Tr_YZ.sh
|   |-- Animation_atomic_XY.sh
|   |-- Animation_atomic_YZ.sh
|   |-- Animation_rho_XY.sh
|   |-- Animation_rho_YZ.sh
|   |-- rhoR.sh
|   `-- Fusiongain.sh
|-- shell_lagrange
|   |-- Animation_Ti_MODE.sh
|   |-- ImplosionVelocity.sh
|   |-- RMSoutput.sh
|   |-- SLC_t_r.sh
|   |-- adiabat.sh
|   |-- remove_all.sh
|   `-- setup_fusion.sh
|-- src_convert
|   |-- boundary_set.cpp
|   |-- GenerateEulerMesh.cpp
|   |-- Interpolation.cpp
|   |-- MeshSearch.cpp
|   |-- check_quantities.cpp
|   |-- define_convert.h
|   |-- getMatrix.cpp
|   |-- load_search.cpp
|   |-- main_convert.cpp
|   |-- output.cpp
|   |-- read_variables.cpp
|   `-- save_search.cpp
|-- src_euler
|   |-- initial_condition
|   |-- artv_ECSH.cpp
|   |-- artv_ECSH2.cpp
|   |-- BoundaryTracking.cpp
|   |-- cotc_define.h
|   |-- cotc_ele_ECSH.cpp
|   |-- cotc_ion_ECSH.cpp
|   |-- cotc_rad_ECSH.cpp
|   |-- define.h
|   |-- dif_ECSH.cpp
|   |-- dt_ECSH.cpp
|   |-- eod_ECSH.cpp
|   |-- eoenergy_ECSH.cpp
|   |-- eos_ECSH.cpp
|   |-- fusion.cpp
|   |-- GenerateMatrix.cpp
|   |-- Init_ECSH.cpp
|   |-- InitialCondition_ECSH.cpp
|   |-- Legendre.cpp
|   |-- main_ECSH.cpp
|   |-- MaterialRecognition.cpp
|   |-- MS.cpp
|   |-- MS_TDMA.cpp
|   |-- output_ECSH.cpp
|   |-- PaintMaterial.cpp
|   |-- relax.cpp
|   |-- relax_define.h
|   |-- RemeshBoundary.cpp
|   |-- rhoR_ECSH.cpp
|   |-- RMFP_ECSH.cpp
|   `-- ScanLine.cpp
|-- src_lagrange
|   |-- BC_LC.cpp
|   |-- CONSTANT.h
|   |-- Derf.c
|   |-- HIFScheme.h
|   |-- IMOK.cpp
|   |-- InitMesh_LC.cpp
|   |-- InputOK3.h
|   |-- Insulation.cpp
|   |-- Lagrange_set.cpp
|   |-- Legendre.cpp
|   |-- Lr_LC.cpp
|   |-- MS.cpp
|   |-- OK3code.cpp
|   |-- PelletSurface.h
|   |-- RMS.cpp
|   |-- ResultIMP.cpp
|   |-- SLC.cpp
|   |-- StoppingPower1.cpp
|   |-- acceleration.cpp
|   |-- artv_LC.cpp
|   |-- coc_LC.cpp
|   |-- cotc_define.h
|   |-- cotc3D_e.cpp
|   |-- cotc3D_r.cpp
|   |-- define_LC.h
|   |-- dif_LC.cpp
|   |-- dt_LC.cpp
|   |-- eoenergy_LC.cpp
|   |-- eos.cpp
|   |-- init_LC.cpp
|   |-- input_LC.h
|   |-- jacobian_LC.cpp
|   |-- main_LC.cpp
|   |-- outputRMS.cpp
|   |-- output_LC.cpp
|   |-- output_to_EulerCode.cpp
|   `-- relax.cpp


[Usage]

     To run the O-SUKI-N HIF program, execute the shell script "CodeO-SUKI-N-fusion-start.sh". Then, the 3D Lagrangian fluid code with OK3, the 3D data conversion code and the 3D Eulerian fluid code are sequentially activated. 

The processes executed by this shell script are as follows:   

1. Make the stack size infinite.

2. Change the permission of shell scripts to executable. 

3. Compile the main function of the Lagrangian code and execute it.

4. If any problems do not appear during the calculation of the Lagrangian code, compile the main function of the data conversion code and execute it.

5. If there is no problem during the data conversion, compile the main function of the Euler code and execute it.



     
     Before running the O-SUKI-N 3D code, users must set the target pellet and HIB parameters accordingly as follows:  

## OK3 code calculation type

     In 3D O-SUKI-N code, one can select the OK3 illumination code calculation type. The OK Swich = 1 is the full calculation with OK3. The OK Swich = 5 is the 1D uniform energy distribution type, and the HIB's energy distribution changes only in the radius direction. The OK Swich = 10 is the 1D energy distribution with the illumination non-uniformity in the theta and phi directions. One can add artificially non-uniformity in the theta and phi directions in "src_lagrange3D/main LC.cpp".


## Projectile ion type 

     Five projectile ion types are included in OK3 ― Pb, U, Cs,C and p. Users can choose one of them or add other species expanding the arrays aZb and aAb in "src_lagrange3D/Input LC.h".


## Ion beam parameter 

     The user can specify the HIB radii on the target surface changing the parameter tdbrc in "src_lagrange3D/input LC.h". The design of the beam input pulse is also done in the same file. The pulse rise start time, rise time, and beam power are set by variables t beamj, del t beamj, and Powerj(j = 1-5), respectively. Users should also input the total input beam energy into input energy in the "src_euler3D/define.h" manually, when the users want to run the Euler code independetly. As the parameter value of the wobbling beam, the maximum radius of the beam axis trajectory in the rotation and the oscillating frequency should be specified. Users can set the desirable values for the maximum beam trajectory radius rRot in the "src_lagrange3D/InputOK3.h" and the rotational number rotationnumber in the "src_lagrange3D/input LC.h".



## The beam irradiation position 

     The file "src_lagrange3D/HIFScheme.h" contains 1, 2, 3, 6, 12, 20, 32, 60 and 120-beam irradiation schemes. The user can choose one of them or add other HIB irradiation schemes in the file.


## The reactor chamber 

     Users can specify the chamber radius by changing the parameter of Rch. The parameter dz fixes the pellet displacement from the reactor chamber center in the Cartesian PS coordinates. In OK3 the target alignment errors of dx; dy and dz can be specified. One can change this setting in the "src_lagrange3D/input LC.h".



## The target pellet structure and mesh number 

     The parameter values of target are set in "src_langrange3D/input LC.h" and "src_langrange3D/init LC.h". In "input LC.h", users can change the boundary radius of each layer, the total mesh number and the mesh number for each layer. The present O-SUKI-N 3D includes an example DT-Al-Pb structure target defined by target layer-thickness parameters: Rin;Rbc1;Rbc2 and Rout. Users can add other target materials by expanding the arrays of aZt0; aZtm; aAt; aUi; aro and SC in "src_langrange3D/InputOK3.h".

 
## The maximal Euler mesh number

     The maximal Euler mesh number is set in "src_lagrange3D/input LC.h". The upper limit of the mesh number should be defined depending on the resource limitation of the workstation used.

     If you want to employ another substance for target structure, users also need to add the solid density and the mass per atom in "src_lagrange/CONSTANT.h". Users can adjust the Lagrangian radial mesh number for each layer by changing the value "MWC" in "Input_LC.h". When MWC = 0, the radial mesh width in all layers becomes equal. When the MWC is large, the radial mesh number for each layer becomes close to the number specified by MWC.



## Visualizing the results of Lagrangian simulation and Euler simulation

     The results of the Lagrangian simulation are saved in the “output” directory, and the results of the Euler simulation are saved in the “output_euler” directory.

     Users can visualize the results to execute the shell scripts in “shell_lagrange” and “shell_euler”. The software GNUPLOT is used for visualization and making graphs.

     As an example, picture EPS, PNG and animation GIF files for each output time of the ion temperature X-Y distribution are generated in "pic_Eu/Ti/ij" and "animation” by executing the shell script “Animation_Ti_XY.sh”, respectively. For other physical quantities, users also can visualize output data in similar way by executing the shell script included in “shell_lagrange” and “shell_euler”.

     Users can alse visualize the results to use "Paraview" by loading the csv file. In that case, use Paraview's function "Table To Structud Grid". 




[Sample input and output]
     The sample input and output files are included in the “source_fusion" directory. For details of sample data, see "sample_fusion_readme.txt".
     

[Contact us]
     Shigeo Kawata, Utsunomiya University, Japan. 
     E-mail: kwt@cc.utsunomiya-u.ac.jp


[Licences]
     This project is licensed under the CC BY NC 3.0. 




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/CodeDT-collision-start.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "CodeDT-collision-start.sh"                                                                       
#                                                                                       
#      All the simulation process is performed in its integrated way by using this script
# of "CodeDT-collision-start.sh".
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh

ulimit -s unlimited     # Make the stack size infinite

# Compile the main function of the euler code and execute it.
cd src_euler && g++ main_ECSH.cpp -fopenmp -O3 && ./a.out


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/output_euler/output_FusionGain.dat <==
0.000000e+00	0.000000e+00	4.504445e+03	0.000000e+00
5.006470e-04	1.844054e-16	4.504445e+03	8.306437e-13
9.267177e-04	1.994453e-16	4.504445e+03	8.983902e-13
1.320477e-03	2.167288e-16	4.504445e+03	9.762431e-13
1.746582e-03	9.457531e-13	4.504445e+03	4.260093e-09
2.065872e-03	1.606046e-11	4.504445e+03	7.234347e-08
2.302248e-03	5.024789e-11	4.504445e+03	2.263388e-07
2.505587e-03	1.107707e-10	4.504445e+03	4.989606e-07
2.698152e-03	2.105276e-10	4.504445e+03	9.483097e-07
2.881757e-03	3.542803e-10	4.504445e+03	1.595836e-06
3.058449e-03	5.435766e-10	4.504445e+03	2.448511e-06
3.242135e-03	8.035352e-10	4.504445e+03	3.619480e-06
3.420858e-03	1.115543e-09	4.504445e+03	5.024902e-06
3.595290e-03	1.476608e-09	4.504445e+03	6.651299e-06
3.766366e-03	1.884950e-09	4.504445e+03	8.490652e-06
3.934576e-03	2.338587e-09	4.504445e+03	1.053404e-05
4.100031e-03	2.834131e-09	4.504445e+03	1.276619e-05
4.263935e-03	3.372268e-09	4.504445e+03	1.519020e-05
4.426702e-03	3.952036e-09	4.504445e+03	1.780173e-05
4.588449e-03	4.572253e-09	4.504445e+03	2.059546e-05
4.749550e-03	5.233284e-09	4.504445e+03	2.357304e-05
4.910274e-03	5.935496e-09	4.504445e+03	2.673611e-05
5.070879e-03	6.679277e-09	4.504445e+03	3.008643e-05
5.231558e-03	7.464858e-09	4.504445e+03	3.362504e-05
5.392496e-03	8.292700e-09	4.504445e+03	3.735401e-05
5.553838e-03	9.163238e-09	4.504445e+03	4.127530e-05
5.715696e-03	1.007693e-08	4.504445e+03	4.539100e-05
5.878176e-03	1.103441e-08	4.504445e+03	4.970389e-05
6.041373e-03	1.203592e-08	4.504445e+03	5.421513e-05
6.204987e-03	1.307870e-08	4.504445e+03	5.891226e-05
6.366336e-03	1.414147e-08	4.504445e+03	6.369948e-05
6.525691e-03	1.522431e-08	4.504445e+03	6.857706e-05
6.683293e-03	1.632739e-08	4.504445e+03	7.354582e-05
6.839365e-03	1.745083e-08	4.504445e+03	7.860628e-05
6.993512e-03	1.858988e-08	4.504445e+03	8.373710e-05
7.146079e-03	1.974590e-08	4.504445e+03	8.894429e-05
7.297395e-03	2.092035e-08	4.504445e+03	9.423454e-05
7.447638e-03	2.211363e-08	4.504445e+03	9.960961e-05
7.596857e-03	2.332503e-08	4.504445e+03	1.050663e-04
7.745214e-03	2.455495e-08	4.504445e+03	1.106064e-04
7.892569e-03	2.580099e-08	4.504445e+03	1.162191e-04
8.039077e-03	2.706366e-08	4.504445e+03	1.219068e-04
8.184864e-03	2.834314e-08	4.504445e+03	1.276701e-04
8.330738e-03	2.964655e-08	4.504445e+03	1.335413e-04
8.475949e-03	3.096582e-08	4.504445e+03	1.394838e-04
8.620420e-03	3.229939e-08	4.504445e+03	1.454908e-04
8.764213e-03	3.364700e-08	4.504445e+03	1.515611e-04
8.907404e-03	3.500864e-08	4.504445e+03	1.576945e-04
9.050065e-03	3.638429e-08	4.504445e+03	1.638910e-04
9.192234e-03	3.777361e-08	4.504445e+03	1.701491e-04
9.333925e-03	3.917608e-08	4.504445e+03	1.764665e-04
9.475151e-03	4.059118e-08	4.504445e+03	1.828407e-04
9.615840e-03	4.201744e-08	4.504445e+03	1.892652e-04
9.756073e-03	4.345511e-08	4.504445e+03	1.957411e-04
9.895665e-03	4.490141e-08	4.504445e+03	2.022559e-04
1.003469e-02	4.635646e-08	4.504445e+03	2.088101e-04
1.017322e-02	4.782054e-08	4.504445e+03	2.154050e-04
1.031134e-02	4.929399e-08	4.504445e+03	2.220421e-04
1.044913e-02	5.077716e-08	4.504445e+03	2.287229e-04
1.058665e-02	5.227034e-08	4.504445e+03	2.354489e-04
1.072377e-02	5.377131e-08	4.504445e+03	2.422099e-04
1.086052e-02	5.528006e-08	4.504445e+03	2.490060e-04
1.099697e-02	5.679688e-08	4.504445e+03	2.558384e-04
1.113317e-02	5.832200e-08	4.504445e+03	2.627082e-04
1.126917e-02	5.985562e-08	4.504445e+03	2.696163e-04
1.140504e-02	6.139790e-08	4.504445e+03	2.765634e-04
1.154050e-02	6.294541e-08	4.504445e+03	2.835341e-04
1.167560e-02	6.449809e-08	4.504445e+03	2.905281e-04
1.181038e-02	6.605619e-08	4.504445e+03	2.975465e-04
1.194491e-02	6.761999e-08	4.504445e+03	3.045905e-04
1.207922e-02	6.918975e-08	4.504445e+03	3.116614e-04
1.221338e-02	7.076575e-08	4.504445e+03	3.187604e-04
1.234742e-02	7.234821e-08	4.504445e+03	3.258885e-04
1.248138e-02	7.393732e-08	4.504445e+03	3.330466e-04
1.261530e-02	7.553333e-08	4.504445e+03	3.402357e-04
1.274923e-02	7.713641e-08	4.504445e+03	3.474567e-04
1.288318e-02	7.874674e-08	4.504445e+03	3.547103e-04
1.301720e-02	8.036448e-08	4.504445e+03	3.619973e-04
1.315122e-02	8.198860e-08	4.504445e+03	3.693131e-04
1.328510e-02	8.361700e-08	4.504445e+03	3.766481e-04
1.341887e-02	8.524990e-08	4.504445e+03	3.840034e-04
1.355256e-02	8.688749e-08	4.504445e+03	3.913799e-04
1.368622e-02	8.853001e-08	4.504445e+03	3.987785e-04
1.381987e-02	9.017767e-08	4.504445e+03	4.062003e-04
1.395354e-02	9.183067e-08	4.504445e+03	4.136461e-04
1.408727e-02	9.348924e-08	4.504445e+03	4.211171e-04
1.422108e-02	9.515354e-08	4.504445e+03	4.286139e-04
1.435500e-02	9.682374e-08	4.504445e+03	4.361372e-04
1.448905e-02	9.850002e-08	4.504445e+03	4.436879e-04
1.462323e-02	1.001823e-07	4.504445e+03	4.512655e-04
1.475735e-02	1.018677e-07	4.504445e+03	4.588576e-04
1.489144e-02	1.035567e-07	4.504445e+03	4.664654e-04
1.502552e-02	1.052493e-07	4.504445e+03	4.740895e-04
1.515949e-02	1.069439e-07	4.504445e+03	4.817228e-04
1.529333e-02	1.086404e-07	4.504445e+03	4.893648e-04
1.542709e-02	1.103391e-07	4.504445e+03	4.970165e-04
1.556079e-02	1.120402e-07	4.504445e+03	5.046790e-04
1.569445e-02	1.137440e-07	4.504445e+03	5.123536e-04
1.582810e-02	1.154507e-07	4.504445e+03	5.200412e-04
1.596177e-02	1.171604e-07	4.504445e+03	5.277426e-04
1.609547e-02	1.188735e-07	4.504445e+03	5.354591e-04
1.622924e-02	1.205901e-07	4.504445e+03	5.431913e-04
1.636308e-02	1.223103e-07	4.504445e+03	5.509401e-04
1.649702e-02	1.240344e-07	4.504445e+03	5.587061e-04
1.663108e-02	1.257625e-07	4.504445e+03	5.664902e-04
1.676527e-02	1.274947e-07	4.504445e+03	5.742929e-04
1.689961e-02	1.292313e-07	4.504445e+03	5.821152e-04
1.703412e-02	1.309723e-07	4.504445e+03	5.899576e-04
1.716880e-02	1.327179e-07	4.504445e+03	5.978203e-04
1.730361e-02	1.344673e-07	4.504445e+03	6.057004e-04
1.743856e-02	1.362207e-07	4.504445e+03	6.135984e-04
1.757361e-02	1.379775e-07	4.504445e+03	6.215118e-04
1.770873e-02	1.397373e-07	4.504445e+03	6.294389e-04
1.784391e-02	1.414999e-07	4.504445e+03	6.373783e-04
1.797917e-02	1.432654e-07	4.504445e+03	6.453309e-04
1.811452e-02	1.450340e-07	4.504445e+03	6.532977e-04
1.824998e-02	1.468060e-07	4.504445e+03	6.612796e-04
1.838556e-02	1.485816e-07	4.504445e+03	6.692774e-04
1.852128e-02	1.503608e-07	4.504445e+03	6.772919e-04
1.865715e-02	1.521440e-07	4.504445e+03	6.853240e-04
1.879319e-02	1.539311e-07	4.504445e+03	6.933743e-04
1.892941e-02	1.557226e-07	4.504445e+03	7.014437e-04
1.906582e-02	1.575184e-07	4.504445e+03	7.095329e-04
1.920243e-02	1.593188e-07	4.504445e+03	7.176425e-04
1.933925e-02	1.611238e-07	4.504445e+03	7.257733e-04
1.947630e-02	1.629337e-07	4.504445e+03	7.339258e-04
1.961359e-02	1.647485e-07	4.504445e+03	7.421007e-04
1.975112e-02	1.665685e-07	4.504445e+03	7.502984e-04
1.988890e-02	1.683936e-07	4.504445e+03	7.585196e-04
2.002691e-02	1.702235e-07	4.504445e+03	7.667625e-04
2.016504e-02	1.720569e-07	4.504445e+03	7.750208e-04
2.030330e-02	1.738938e-07	4.504445e+03	7.832950e-04
2.044171e-02	1.757344e-07	4.504445e+03	7.915859e-04
2.058026e-02	1.775788e-07	4.504445e+03	7.998940e-04
2.071898e-02	1.794272e-07	4.504445e+03	8.082198e-04
2.085787e-02	1.812797e-07	4.504445e+03	8.165643e-04
2.099694e-02	1.831366e-07	4.504445e+03	8.249286e-04
2.113622e-02	1.849981e-07	4.504445e+03	8.333136e-04
2.127572e-02	1.868643e-07	4.504445e+03	8.417199e-04
2.141544e-02	1.887355e-07	4.504445e+03	8.501484e-04
2.155539e-02	1.906116e-07	4.504445e+03	8.585995e-04
2.169553e-02	1.924923e-07	4.504445e+03	8.670711e-04
2.183590e-02	1.943779e-07	4.504445e+03	8.755646e-04
2.197647e-02	1.962682e-07	4.504445e+03	8.840794e-04
2.211724e-02	1.981633e-07	4.504445e+03	8.926154e-04
2.225821e-02	2.000631e-07	4.504445e+03	9.011730e-04
2.239939e-02	2.019676e-07	4.504445e+03	9.097519e-04
2.254005e-02	2.038668e-07	4.504445e+03	9.183066e-04
2.268000e-02	2.057580e-07	4.504445e+03	9.268255e-04
2.281934e-02	2.076427e-07	4.504445e+03	9.353149e-04
2.295817e-02	2.095221e-07	4.504445e+03	9.437809e-04
2.309658e-02	2.113977e-07	4.504445e+03	9.522291e-04
2.323465e-02	2.132704e-07	4.504445e+03	9.606647e-04
2.337246e-02	2.151415e-07	4.504445e+03	9.690929e-04
2.351010e-02	2.170122e-07	4.504445e+03	9.775192e-04
2.364765e-02	2.188836e-07	4.504445e+03	9.859491e-04
2.378522e-02	2.207575e-07	4.504445e+03	9.943898e-04
2.392228e-02	2.226263e-07	4.504445e+03	1.002808e-03
2.405879e-02	2.244894e-07	4.504445e+03	1.011200e-03
2.419483e-02	2.263479e-07	4.504445e+03	1.019572e-03
2.433045e-02	2.282027e-07	4.504445e+03	1.027927e-03
2.446573e-02	2.300548e-07	4.504445e+03	1.036269e-03
2.460074e-02	2.319052e-07	4.504445e+03	1.044604e-03
2.473554e-02	2.337548e-07	4.504445e+03	1.052936e-03
2.487021e-02	2.356047e-07	4.504445e+03	1.061268e-03
2.500480e-02	2.374559e-07	4.504445e+03	1.069607e-03
2.513939e-02	2.393091e-07	4.504445e+03	1.077955e-03
2.527405e-02	2.411656e-07	4.504445e+03	1.086317e-03
2.540842e-02	2.430203e-07	4.504445e+03	1.094671e-03
2.554227e-02	2.448699e-07	4.504445e+03	1.103003e-03
2.567570e-02	2.467158e-07	4.504445e+03	1.111317e-03
2.580877e-02	2.485587e-07	4.504445e+03	1.119619e-03
2.594154e-02	2.503998e-07	4.504445e+03	1.127912e-03
2.607409e-02	2.522400e-07	4.504445e+03	1.136201e-03
2.620649e-02	2.540802e-07	4.504445e+03	1.144490e-03
2.633879e-02	2.559216e-07	4.504445e+03	1.152784e-03
2.647107e-02	2.577651e-07	4.504445e+03	1.161088e-03
2.660340e-02	2.596117e-07	4.504445e+03	1.169407e-03
2.673581e-02	2.614619e-07	4.504445e+03	1.177741e-03
2.686820e-02	2.633142e-07	4.504445e+03	1.186084e-03
2.700049e-02	2.651675e-07	4.504445e+03	1.194433e-03
2.713236e-02	2.670174e-07	4.504445e+03	1.202765e-03
2.726389e-02	2.688647e-07	4.504445e+03	1.211086e-03
2.739514e-02	2.707105e-07	4.504445e+03	1.219400e-03
2.752617e-02	2.725557e-07	4.504445e+03	1.227712e-03
2.765708e-02	2.744015e-07	4.504445e+03	1.236026e-03
2.778791e-02	2.762488e-07	4.504445e+03	1.244347e-03
2.791871e-02	2.780982e-07	4.504445e+03	1.252678e-03
2.804952e-02	2.799504e-07	4.504445e+03	1.261021e-03
2.818040e-02	2.818062e-07	4.504445e+03	1.269380e-03
2.831101e-02	2.836606e-07	4.504445e+03	1.277733e-03
2.844123e-02	2.855120e-07	4.504445e+03	1.286073e-03
2.857113e-02	2.873613e-07	4.504445e+03	1.294403e-03
2.870076e-02	2.892093e-07	4.504445e+03	1.302727e-03
2.883019e-02	2.910570e-07	4.504445e+03	1.311050e-03
2.895949e-02	2.929054e-07	4.504445e+03	1.319376e-03
2.908871e-02	2.947554e-07	4.504445e+03	1.327709e-03
2.921788e-02	2.966073e-07	4.504445e+03	1.336051e-03
2.934703e-02	2.984616e-07	4.504445e+03	1.344404e-03
2.947619e-02	3.003190e-07	4.504445e+03	1.352770e-03
2.960542e-02	3.021800e-07	4.504445e+03	1.361153e-03
2.973473e-02	3.040449e-07	4.504445e+03	1.369553e-03
2.986430e-02	3.059166e-07	4.504445e+03	1.377985e-03
2.999404e-02	3.077937e-07	4.504445e+03	1.386440e-03
3.012350e-02	3.096694e-07	4.504445e+03	1.394889e-03
3.025271e-02	3.115443e-07	4.504445e+03	1.403334e-03
3.038173e-02	3.134193e-07	4.504445e+03	1.411780e-03
3.051062e-02	3.152951e-07	4.504445e+03	1.420229e-03
3.063942e-02	3.171724e-07	4.504445e+03	1.428686e-03
3.076816e-02	3.190518e-07	4.504445e+03	1.437151e-03
3.089686e-02	3.209337e-07	4.504445e+03	1.445628e-03
3.102558e-02	3.228186e-07	4.504445e+03	1.454118e-03
3.115433e-02	3.247070e-07	4.504445e+03	1.462625e-03
3.128325e-02	3.266011e-07	4.504445e+03	1.471156e-03
3.141235e-02	3.285007e-07	4.504445e+03	1.479713e-03
3.154163e-02	3.304063e-07	4.504445e+03	1.488297e-03
3.167089e-02	3.323145e-07	4.504445e+03	1.496892e-03
3.179998e-02	3.342233e-07	4.504445e+03	1.505490e-03
3.192893e-02	3.361331e-07	4.504445e+03	1.514093e-03
3.205776e-02	3.380441e-07	4.504445e+03	1.522701e-03
3.218649e-02	3.399567e-07	4.504445e+03	1.531316e-03
3.231517e-02	3.418717e-07	4.504445e+03	1.539942e-03
3.244385e-02	3.437899e-07	4.504445e+03	1.548582e-03
3.257261e-02	3.457125e-07	4.504445e+03	1.557243e-03
3.270148e-02	3.476398e-07	4.504445e+03	1.565924e-03
3.283047e-02	3.495724e-07	4.504445e+03	1.574629e-03
3.295961e-02	3.515105e-07	4.504445e+03	1.583360e-03
3.308886e-02	3.534536e-07	4.504445e+03	1.592112e-03
3.321794e-02	3.553972e-07	4.504445e+03	1.600867e-03
3.334687e-02	3.573420e-07	4.504445e+03	1.609627e-03
3.347571e-02	3.592886e-07	4.504445e+03	1.618396e-03
3.360450e-02	3.612377e-07	4.504445e+03	1.627175e-03
3.373327e-02	3.631899e-07	4.504445e+03	1.635969e-03
3.386205e-02	3.651456e-07	4.504445e+03	1.644778e-03
3.399087e-02	3.671053e-07	4.504445e+03	1.653606e-03
3.411975e-02	3.690694e-07	4.504445e+03	1.662453e-03
3.424872e-02	3.710384e-07	4.504445e+03	1.671322e-03
3.437780e-02	3.730125e-07	4.504445e+03	1.680214e-03
3.450701e-02	3.749920e-07	4.504445e+03	1.689131e-03
3.463603e-02	3.769722e-07	4.504445e+03	1.698050e-03
3.476491e-02	3.789537e-07	4.504445e+03	1.706976e-03
3.489371e-02	3.809372e-07	4.504445e+03	1.715911e-03
3.502244e-02	3.829234e-07	4.504445e+03	1.724857e-03
3.515115e-02	3.849126e-07	4.504445e+03	1.733818e-03
3.527987e-02	3.869056e-07	4.504445e+03	1.742795e-03
3.540862e-02	3.889028e-07	4.504445e+03	1.751791e-03
3.553744e-02	3.909047e-07	4.504445e+03	1.760809e-03
3.566636e-02	3.929116e-07	4.504445e+03	1.769849e-03
3.579538e-02	3.949240e-07	4.504445e+03	1.778913e-03
3.592454e-02	3.969422e-07	4.504445e+03	1.788004e-03
3.605385e-02	3.989666e-07	4.504445e+03	1.797123e-03
3.618310e-02	4.009938e-07	4.504445e+03	1.806254e-03
3.631223e-02	4.030227e-07	4.504445e+03	1.815393e-03
3.644127e-02	4.050539e-07	4.504445e+03	1.824543e-03
3.657026e-02	4.070881e-07	4.504445e+03	1.833706e-03
3.669924e-02	4.091259e-07	4.504445e+03	1.842885e-03
3.682823e-02	4.111677e-07	4.504445e+03	1.852082e-03
3.695727e-02	4.132140e-07	4.504445e+03	1.861299e-03
3.708637e-02	4.152652e-07	4.504445e+03	1.870539e-03
3.721556e-02	4.173218e-07	4.504445e+03	1.879803e-03
3.734487e-02	4.193842e-07	4.504445e+03	1.889093e-03
3.747430e-02	4.214525e-07	4.504445e+03	1.898410e-03
3.760378e-02	4.235255e-07	4.504445e+03	1.907747e-03
3.773319e-02	4.256014e-07	4.504445e+03	1.917098e-03
3.786251e-02	4.276797e-07	4.504445e+03	1.926459e-03
3.799178e-02	4.297613e-07	4.504445e+03	1.935836e-03
3.812105e-02	4.318467e-07	4.504445e+03	1.945230e-03
3.825034e-02	4.339365e-07	4.504445e+03	1.954643e-03
3.837965e-02	4.360306e-07	4.504445e+03	1.964076e-03
3.850900e-02	4.381296e-07	4.504445e+03	1.973530e-03
3.863843e-02	4.402339e-07	4.504445e+03	1.983009e-03
3.876796e-02	4.423439e-07	4.504445e+03	1.992514e-03
3.889759e-02	4.444598e-07	4.504445e+03	2.002044e-03
3.902721e-02	4.465796e-07	4.504445e+03	2.011593e-03
3.915679e-02	4.487030e-07	4.504445e+03	2.021158e-03
3.928627e-02	4.508288e-07	4.504445e+03	2.030733e-03
3.941568e-02	4.529577e-07	4.504445e+03	2.040323e-03
3.954508e-02	4.550904e-07	4.504445e+03	2.049930e-03
3.967448e-02	4.572275e-07	4.504445e+03	2.059556e-03
3.980392e-02	4.593694e-07	4.504445e+03	2.069204e-03
3.993342e-02	4.615166e-07	4.504445e+03	2.078876e-03
4.006301e-02	4.636695e-07	4.504445e+03	2.088574e-03
4.019271e-02	4.658287e-07	4.504445e+03	2.098299e-03
4.032242e-02	4.679924e-07	4.504445e+03	2.108046e-03
4.045198e-02	4.701578e-07	4.504445e+03	2.117800e-03
4.058141e-02	4.723253e-07	4.504445e+03	2.127563e-03
4.071076e-02	4.744957e-07	4.504445e+03	2.137340e-03
4.084006e-02	4.766697e-07	4.504445e+03	2.147132e-03
4.096936e-02	4.788480e-07	4.504445e+03	2.156944e-03
4.109869e-02	4.810312e-07	4.504445e+03	2.166778e-03
4.122806e-02	4.832197e-07	4.504445e+03	2.176636e-03
4.135751e-02	4.854138e-07	4.504445e+03	2.186520e-03
4.148706e-02	4.876141e-07	4.504445e+03	2.196431e-03
4.161673e-02	4.898210e-07	4.504445e+03	2.206372e-03
4.174654e-02	4.920349e-07	4.504445e+03	2.216344e-03
4.187651e-02	4.942563e-07	4.504445e+03	2.226350e-03
4.200636e-02	4.964800e-07	4.504445e+03	2.236367e-03
4.213609e-02	4.987061e-07	4.504445e+03	2.246394e-03
4.226573e-02	5.009352e-07	4.504445e+03	2.256435e-03
4.239533e-02	5.031682e-07	4.504445e+03	2.266493e-03
4.252493e-02	5.054058e-07	4.504445e+03	2.276572e-03
4.265455e-02	5.076485e-07	4.504445e+03	2.286674e-03
4.278423e-02	5.098968e-07	4.504445e+03	2.296802e-03
4.291399e-02	5.121511e-07	4.504445e+03	2.306956e-03
4.304384e-02	5.144117e-07	4.504445e+03	2.317139e-03
4.317381e-02	5.166793e-07	4.504445e+03	2.327353e-03
4.330389e-02	5.189536e-07	4.504445e+03	2.337598e-03
4.343407e-02	5.212344e-07	4.504445e+03	2.347872e-03
4.356407e-02	5.235170e-07	4.504445e+03	2.358153e-03
4.369396e-02	5.258021e-07	4.504445e+03	2.368446e-03
4.382377e-02	5.280907e-07	4.504445e+03	2.378755e-03
4.395355e-02	5.303836e-07	4.504445e+03	2.389083e-03
4.408334e-02	5.326814e-07	4.504445e+03	2.399434e-03
4.421317e-02	5.349848e-07	4.504445e+03	2.409809e-03
4.434305e-02	5.372941e-07	4.504445e+03	2.420212e-03
4.447302e-02	5.396099e-07	4.504445e+03	2.430643e-03
4.460309e-02	5.419327e-07	4.504445e+03	2.441106e-03
4.473331e-02	5.442629e-07	4.504445e+03	2.451602e-03
4.486367e-02	5.466008e-07	4.504445e+03	2.462133e-03
4.499396e-02	5.489427e-07	4.504445e+03	2.472682e-03
4.512413e-02	5.512871e-07	4.504445e+03	2.483242e-03
4.525421e-02	5.536350e-07	4.504445e+03	2.493818e-03
4.538425e-02	5.559872e-07	4.504445e+03	2.504413e-03
4.551428e-02	5.583444e-07	4.504445e+03	2.515031e-03
4.564434e-02	5.607072e-07	4.504445e+03	2.525674e-03
4.577445e-02	5.630761e-07	4.504445e+03	2.536345e-03
4.590463e-02	5.654516e-07	4.504445e+03	2.547045e-03
4.603491e-02	5.678340e-07	4.504445e+03	2.557777e-03
4.616531e-02	5.702240e-07	4.504445e+03	2.568543e-03
4.629580e-02	5.726210e-07	4.504445e+03	2.579339e-03
4.642637e-02	5.750249e-07	4.504445e+03	2.590168e-03
4.655704e-02	5.774360e-07	4.504445e+03	2.601028e-03
4.668759e-02	5.798499e-07	4.504445e+03	2.611902e-03
4.681805e-02	5.822678e-07	4.504445e+03	2.622793e-03
4.694847e-02	5.846903e-07	4.504445e+03	2.633705e-03
4.707890e-02	5.871182e-07	4.504445e+03	2.644641e-03
4.720934e-02	5.895520e-07	4.504445e+03	2.655604e-03
4.733984e-02	5.919922e-07	4.504445e+03	2.666596e-03
4.747040e-02	5.944393e-07	4.504445e+03	2.677619e-03
4.760106e-02	5.968938e-07	4.504445e+03	2.688675e-03
4.773179e-02	5.993551e-07	4.504445e+03	2.699762e-03
4.786260e-02	6.018238e-07	4.504445e+03	2.710882e-03
4.799353e-02	6.043002e-07	4.504445e+03	2.722037e-03
4.812432e-02	6.067800e-07	4.504445e+03	2.733207e-03
4.825502e-02	6.092634e-07	4.504445e+03	2.744393e-03
4.838566e-02	6.117514e-07	4.504445e+03	2.755600e-03
4.851628e-02	6.142449e-07	4.504445e+03	2.766832e-03
4.864692e-02	6.167445e-07	4.504445e+03	2.778092e-03
4.877760e-02	6.192507e-07	4.504445e+03	2.789380e-03
4.890833e-02	6.217638e-07	4.504445e+03	2.800701e-03
4.903912e-02	6.242839e-07	4.504445e+03	2.812052e-03
4.916994e-02	6.268107e-07	4.504445e+03	2.823434e-03
4.930083e-02	6.293446e-07	4.504445e+03	2.834848e-03
4.943179e-02	6.318862e-07	4.504445e+03	2.846296e-03
4.956284e-02	6.344354e-07	4.504445e+03	2.857779e-03
4.969382e-02	6.369895e-07	4.504445e+03	2.869284e-03
4.982472e-02	6.395480e-07	4.504445e+03	2.880808e-03
4.995558e-02	6.421118e-07	4.504445e+03	2.892357e-03
5.008644e-02	6.446819e-07	4.504445e+03	2.903934e-03
5.021733e-02	6.472587e-07	4.504445e+03	2.915541e-03
5.034826e-02	6.498428e-07	4.504445e+03	2.927181e-03
5.047927e-02	6.524346e-07	4.504445e+03	2.938855e-03
5.061035e-02	6.550342e-07	4.504445e+03	2.950565e-03
5.074150e-02	6.576416e-07	4.504445e+03	2.962310e-03
5.087273e-02	6.602572e-07	4.504445e+03	2.974092e-03
5.100407e-02	6.628815e-07	4.504445e+03	2.985913e-03
5.113536e-02	6.655113e-07	4.504445e+03	2.997759e-03
5.126655e-02	6.681455e-07	4.504445e+03	3.009624e-03
5.139767e-02	6.707849e-07	4.504445e+03	3.021514e-03
5.152877e-02	6.734307e-07	4.504445e+03	3.033431e-03
5.165989e-02	6.760834e-07	4.504445e+03	3.045380e-03
5.179105e-02	6.787435e-07	4.504445e+03	3.057363e-03
5.192225e-02	6.814116e-07	4.504445e+03	3.069381e-03
5.205353e-02	6.840880e-07	4.504445e+03	3.081436e-03
5.218491e-02	6.867733e-07	4.504445e+03	3.093532e-03
5.231641e-02	6.894681e-07	4.504445e+03	3.105671e-03
5.244800e-02	6.921717e-07	4.504445e+03	3.117849e-03
5.257954e-02	6.948814e-07	4.504445e+03	3.130055e-03
5.271107e-02	6.975979e-07	4.504445e+03	3.142291e-03
5.284262e-02	7.003220e-07	4.504445e+03	3.154562e-03
5.297413e-02	7.030521e-07	4.504445e+03	3.166859e-03
5.310559e-02	7.057888e-07	4.504445e+03	3.179186e-03
5.323706e-02	7.085327e-07	4.504445e+03	3.191546e-03
5.336853e-02	7.112838e-07	4.504445e+03	3.203939e-03
5.350000e-02	7.140424e-07	4.504445e+03	3.216364e-03
5.363149e-02	7.168088e-07	4.504445e+03	3.228826e-03
5.376303e-02	7.195838e-07	4.504445e+03	3.241326e-03
5.389465e-02	7.223679e-07	4.504445e+03	3.253866e-03
5.402636e-02	7.251617e-07	4.504445e+03	3.266451e-03
5.415820e-02	7.279658e-07	4.504445e+03	3.279081e-03
5.428992e-02	7.307750e-07	4.504445e+03	3.291736e-03
5.442154e-02	7.335898e-07	4.504445e+03	3.304415e-03
5.455310e-02	7.364110e-07	4.504445e+03	3.317123e-03
5.468464e-02	7.392396e-07	4.504445e+03	3.329864e-03
5.481619e-02	7.420763e-07	4.504445e+03	3.342642e-03
5.494777e-02	7.449217e-07	4.504445e+03	3.355458e-03
5.507941e-02	7.477763e-07	4.504445e+03	3.368317e-03
5.521113e-02	7.506406e-07	4.504445e+03	3.381219e-03
5.534293e-02	7.535151e-07	4.504445e+03	3.394167e-03
5.547483e-02	7.563998e-07	4.504445e+03	3.407161e-03
5.560685e-02	7.592955e-07	4.504445e+03	3.420204e-03
5.573894e-02	7.622012e-07	4.504445e+03	3.433293e-03
5.587087e-02	7.651114e-07	4.504445e+03	3.446402e-03
5.600268e-02	7.680275e-07	4.504445e+03	3.459537e-03
5.613441e-02	7.709504e-07	4.504445e+03	3.472703e-03
5.626612e-02	7.738811e-07	4.504445e+03	3.485905e-03
5.639783e-02	7.768206e-07	4.504445e+03	3.499145e-03
5.652959e-02	7.797697e-07	4.504445e+03	3.512429e-03
5.666140e-02	7.827287e-07	4.504445e+03	3.525758e-03
5.679327e-02	7.856980e-07	4.504445e+03	3.539133e-03
5.692524e-02	7.886783e-07	4.504445e+03	3.552558e-03
5.705731e-02	7.916701e-07	4.504445e+03	3.566034e-03
5.718951e-02	7.946738e-07	4.504445e+03	3.579564e-03
5.732187e-02	7.976901e-07	4.504445e+03	3.593151e-03
5.745408e-02	8.007124e-07	4.504445e+03	3.606765e-03
5.758619e-02	8.037414e-07	4.504445e+03	3.620409e-03
5.771823e-02	8.067782e-07	4.504445e+03	3.634088e-03
5.785026e-02	8.098239e-07	4.504445e+03	3.647807e-03
5.798229e-02	8.128792e-07	4.504445e+03	3.661569e-03
5.811437e-02	8.159449e-07	4.504445e+03	3.675378e-03
5.824650e-02	8.190214e-07	4.504445e+03	3.689237e-03
5.837869e-02	8.221091e-07	4.504445e+03	3.703145e-03
5.851095e-02	8.252083e-07	4.504445e+03	3.717105e-03
5.864331e-02	8.283195e-07	4.504445e+03	3.731119e-03
5.877578e-02	8.314432e-07	4.504445e+03	3.745190e-03
5.890836e-02	8.345796e-07	4.504445e+03	3.759318e-03
5.904077e-02	8.377220e-07	4.504445e+03	3.773472e-03
5.917306e-02	8.408715e-07	4.504445e+03	3.787659e-03
5.930529e-02	8.440295e-07	4.504445e+03	3.801884e-03
5.943748e-02	8.471971e-07	4.504445e+03	3.816152e-03
5.956968e-02	8.503750e-07	4.504445e+03	3.830467e-03
5.970191e-02	8.535641e-07	4.504445e+03	3.844832e-03
5.983420e-02	8.567650e-07	4.504445e+03	3.859251e-03
5.996655e-02	8.599782e-07	4.504445e+03	3.873724e-03
6.009899e-02	8.632041e-07	4.504445e+03	3.888255e-03
6.023153e-02	8.664433e-07	4.504445e+03	3.902846e-03
6.036419e-02	8.696964e-07	4.504445e+03	3.917499e-03
6.049695e-02	8.729627e-07	4.504445e+03	3.932212e-03
6.062978e-02	8.762420e-07	4.504445e+03	3.946983e-03
6.076248e-02	8.795290e-07	4.504445e+03	3.961790e-03
6.089509e-02	8.828252e-07	4.504445e+03	3.976637e-03
6.102767e-02	8.861315e-07	4.504445e+03	3.991530e-03
6.116024e-02	8.894490e-07	4.504445e+03	4.006474e-03
6.129285e-02	8.927788e-07	4.504445e+03	4.021472e-03
6.142550e-02	8.961213e-07	4.504445e+03	4.036529e-03
6.155822e-02	8.994771e-07	4.504445e+03	4.051645e-03
6.169101e-02	9.028466e-07	4.504445e+03	4.066822e-03
6.182390e-02	9.062304e-07	4.504445e+03	4.082065e-03
6.195691e-02	9.096291e-07	4.504445e+03	4.097374e-03
6.209004e-02	9.130432e-07	4.504445e+03	4.112752e-03
6.222325e-02	9.164714e-07	4.504445e+03	4.128194e-03
6.235633e-02	9.199082e-07	4.504445e+03	4.143676e-03
6.248929e-02	9.233545e-07	4.504445e+03	4.159199e-03
6.262220e-02	9.268114e-07	4.504445e+03	4.174771e-03
6.275508e-02	9.302802e-07	4.504445e+03	4.190395e-03
6.288797e-02	9.337618e-07	4.504445e+03	4.206078e-03
6.302090e-02	9.372569e-07	4.504445e+03	4.221822e-03
6.315388e-02	9.407661e-07	4.504445e+03	4.237629e-03
6.328692e-02	9.442901e-07	4.504445e+03	4.253502e-03
6.342006e-02	9.478294e-07	4.504445e+03	4.269445e-03
6.355328e-02	9.513842e-07	4.504445e+03	4.285458e-03
6.368659e-02	9.549546e-07	4.504445e+03	4.301540e-03
6.381999e-02	9.585407e-07	4.504445e+03	4.317693e-03
6.395338e-02	9.621399e-07	4.504445e+03	4.333906e-03
6.408666e-02	9.657494e-07	4.504445e+03	4.350165e-03
6.421987e-02	9.693707e-07	4.504445e+03	4.366476e-03
6.435305e-02	9.730048e-07	4.504445e+03	4.382846e-03
6.448623e-02	9.766528e-07	4.504445e+03	4.399278e-03
6.461945e-02	9.803156e-07	4.504445e+03	4.415777e-03
6.475271e-02	9.839936e-07	4.504445e+03	4.432345e-03
6.488604e-02	9.876876e-07	4.504445e+03	4.448984e-03
6.501944e-02	9.913977e-07	4.504445e+03	4.465696e-03
6.515288e-02	9.951235e-07	4.504445e+03	4.482479e-03
6.528638e-02	9.988654e-07	4.504445e+03	4.499334e-03
6.541994e-02	1.002624e-06	4.504445e+03	4.516262e-03
6.555336e-02	1.006392e-06	4.504445e+03	4.533239e-03
6.568669e-02	1.010173e-06	4.504445e+03	4.550270e-03
6.581996e-02	1.013967e-06	4.504445e+03	4.567360e-03
6.595322e-02	1.017776e-06	4.504445e+03	4.584516e-03
6.608651e-02	1.021601e-06	4.504445e+03	4.601743e-03
6.621984e-02	1.025442e-06	4.504445e+03	4.619045e-03
6.635324e-02	1.029300e-06	4.504445e+03	4.636425e-03
6.648671e-02	1.033176e-06	4.504445e+03	4.653883e-03
6.662027e-02	1.037070e-06	4.504445e+03	4.671423e-03
6.675391e-02	1.040982e-06	4.504445e+03	4.689045e-03
6.688763e-02	1.044912e-06	4.504445e+03	4.706750e-03
6.702146e-02	1.048862e-06	4.504445e+03	4.724540e-03
6.715523e-02	1.052826e-06	4.504445e+03	4.742396e-03
6.728887e-02	1.056802e-06	4.504445e+03	4.760307e-03
6.742244e-02	1.060792e-06	4.504445e+03	4.778281e-03
6.755596e-02	1.064798e-06	4.504445e+03	4.796322e-03
6.768949e-02	1.068819e-06	4.504445e+03	4.814438e-03
6.782304e-02	1.072859e-06	4.504445e+03	4.832633e-03
6.795665e-02	1.076917e-06	4.504445e+03	4.850911e-03
6.809033e-02	1.080994e-06	4.504445e+03	4.869275e-03
6.822409e-02	1.085090e-06	4.504445e+03	4.887727e-03
6.835794e-02	1.089206e-06	4.504445e+03	4.906268e-03
6.849185e-02	1.093342e-06	4.504445e+03	4.924897e-03
6.862585e-02	1.097498e-06	4.504445e+03	4.943617e-03
6.875995e-02	1.101674e-06	4.504445e+03	4.962431e-03
6.889402e-02	1.105868e-06	4.504445e+03	4.981321e-03
6.902798e-02	1.110076e-06	4.504445e+03	5.000275e-03
6.916188e-02	1.114300e-06	4.504445e+03	5.019301e-03
6.929575e-02	1.118541e-06	4.504445e+03	5.038405e-03
6.942965e-02	1.122801e-06	4.504445e+03	5.057595e-03
6.956360e-02	1.127081e-06	4.504445e+03	5.076874e-03
6.969760e-02	1.131381e-06	4.504445e+03	5.096244e-03
6.983166e-02	1.135702e-06	4.504445e+03	5.115708e-03
6.996580e-02	1.140045e-06	4.504445e+03	5.135268e-03
7.010002e-02	1.144409e-06	4.504445e+03	5.154925e-03
7.023432e-02	1.148794e-06	4.504445e+03	5.174681e-03
7.036873e-02	1.153203e-06	4.504445e+03	5.194539e-03
7.050302e-02	1.157627e-06	4.504445e+03	5.214467e-03
7.063720e-02	1.162067e-06	4.504445e+03	5.234467e-03
7.077131e-02	1.166524e-06	4.504445e+03	5.254545e-03
7.090540e-02	1.171001e-06	4.504445e+03	5.274707e-03
7.103951e-02	1.175497e-06	4.504445e+03	5.294963e-03
7.117366e-02	1.180016e-06	4.504445e+03	5.315315e-03
7.130787e-02	1.184556e-06	4.504445e+03	5.335768e-03
7.144215e-02	1.189119e-06	4.504445e+03	5.356323e-03
7.157651e-02	1.193706e-06	4.504445e+03	5.376983e-03
7.171096e-02	1.198316e-06	4.504445e+03	5.397750e-03
7.184552e-02	1.202952e-06	4.504445e+03	5.418629e-03
7.198019e-02	1.207612e-06	4.504445e+03	5.439621e-03
7.211494e-02	1.212296e-06	4.504445e+03	5.460721e-03
7.224968e-02	1.217001e-06	4.504445e+03	5.481916e-03
7.238431e-02	1.221724e-06	4.504445e+03	5.503189e-03
7.251886e-02	1.226466e-06	4.504445e+03	5.524548e-03
7.265339e-02	1.231229e-06	4.504445e+03	5.546001e-03
7.278794e-02	1.236014e-06	4.504445e+03	5.567556e-03
7.292254e-02	1.240823e-06	4.504445e+03	5.589218e-03
7.305718e-02	1.245656e-06	4.504445e+03	5.610990e-03
7.319188e-02	1.250514e-06	4.504445e+03	5.632871e-03
7.332665e-02	1.255397e-06	4.504445e+03	5.654865e-03
7.346149e-02	1.260305e-06	4.504445e+03	5.676974e-03
7.359644e-02	1.265240e-06	4.504445e+03	5.699204e-03
7.373148e-02	1.270202e-06	4.504445e+03	5.721555e-03
7.386662e-02	1.275191e-06	4.504445e+03	5.744028e-03
7.400168e-02	1.280201e-06	4.504445e+03	5.766594e-03
7.413665e-02	1.285230e-06	4.504445e+03	5.789250e-03
7.427156e-02	1.290282e-06	4.504445e+03	5.812003e-03
7.440646e-02	1.295357e-06	4.504445e+03	5.834862e-03
7.454138e-02	1.300456e-06	4.504445e+03	5.857833e-03
7.467634e-02	1.305582e-06	4.504445e+03	5.880922e-03
7.481136e-02	1.310734e-06	4.504445e+03	5.904131e-03
7.494644e-02	1.315914e-06	4.504445e+03	5.927461e-03
7.508159e-02	1.321121e-06	4.504445e+03	5.950915e-03
7.521682e-02	1.326356e-06	4.504445e+03	5.974497e-03
7.535211e-02	1.331619e-06	4.504445e+03	5.998203e-03
7.548747e-02	1.336910e-06	4.504445e+03	6.022037e-03
7.562293e-02	1.342231e-06	4.504445e+03	6.046005e-03
7.575846e-02	1.347580e-06	4.504445e+03	6.070100e-03
7.589389e-02	1.352952e-06	4.504445e+03	6.094296e-03
7.602928e-02	1.358348e-06	4.504445e+03	6.118602e-03
7.616467e-02	1.363770e-06	4.504445e+03	6.143026e-03
7.630007e-02	1.369219e-06	4.504445e+03	6.167571e-03
7.643546e-02	1.374695e-06	4.504445e+03	6.192235e-03
7.657086e-02	1.380198e-06	4.504445e+03	6.217024e-03
7.670629e-02	1.385729e-06	4.504445e+03	6.241938e-03
7.684175e-02	1.391288e-06	4.504445e+03	6.266981e-03
7.697726e-02	1.396878e-06	4.504445e+03	6.292158e-03
7.711285e-02	1.402498e-06	4.504445e+03	6.317474e-03
7.724854e-02	1.408150e-06	4.504445e+03	6.342935e-03
7.738436e-02	1.413836e-06	4.504445e+03	6.368547e-03
7.752008e-02	1.419546e-06	4.504445e+03	6.394268e-03
7.765574e-02	1.425283e-06	4.504445e+03	6.420106e-03
7.779140e-02	1.431047e-06	4.504445e+03	6.446073e-03
7.792708e-02	1.436842e-06	4.504445e+03	6.472173e-03
7.806280e-02	1.442667e-06	4.504445e+03	6.498412e-03
7.819856e-02	1.448523e-06	4.504445e+03	6.524791e-03
7.833435e-02	1.454410e-06	4.504445e+03	6.551310e-03
7.847019e-02	1.460329e-06	4.504445e+03	6.577971e-03
7.860607e-02	1.466280e-06	4.504445e+03	6.604776e-03
7.874203e-02	1.472264e-06	4.504445e+03	6.631731e-03
7.887809e-02	1.478283e-06	4.504445e+03	6.658843e-03
7.901426e-02	1.484338e-06	4.504445e+03	6.686118e-03
7.915058e-02	1.490430e-06	4.504445e+03	6.713560e-03
7.928683e-02	1.496551e-06	4.504445e+03	6.741129e-03
7.942303e-02	1.502700e-06	4.504445e+03	6.768827e-03
7.955920e-02	1.508879e-06	4.504445e+03	6.796663e-03
7.969539e-02	1.515091e-06	4.504445e+03	6.824644e-03
7.983161e-02	1.521336e-06	4.504445e+03	6.852773e-03
7.996784e-02	1.527614e-06	4.504445e+03	6.881051e-03
8.010410e-02	1.533925e-06	4.504445e+03	6.909481e-03
8.024041e-02	1.540271e-06	4.504445e+03	6.938066e-03
8.037679e-02	1.546653e-06	4.504445e+03	6.966815e-03
8.051325e-02	1.553073e-06	4.504445e+03	6.995730e-03
8.064978e-02	1.559529e-06	4.504445e+03	7.024810e-03
8.078636e-02	1.566020e-06	4.504445e+03	7.054051e-03
8.092283e-02	1.572540e-06	4.504445e+03	7.083421e-03
8.105924e-02	1.579091e-06	4.504445e+03	7.112928e-03
8.119562e-02	1.585675e-06	4.504445e+03	7.142585e-03
8.133203e-02	1.592294e-06	4.504445e+03	7.172401e-03
8.146847e-02	1.598950e-06	4.504445e+03	7.202380e-03
8.160494e-02	1.605641e-06	4.504445e+03	7.232521e-03
8.174144e-02	1.612369e-06	4.504445e+03	7.262827e-03
8.187797e-02	1.619134e-06	4.504445e+03	7.293299e-03
8.201455e-02	1.625937e-06	4.504445e+03	7.323942e-03
8.215121e-02	1.632779e-06	4.504445e+03	7.354764e-03
8.228799e-02	1.639664e-06	4.504445e+03	7.385775e-03
8.242486e-02	1.646590e-06	4.504445e+03	7.416972e-03
8.256167e-02	1.653549e-06	4.504445e+03	7.448319e-03
8.269839e-02	1.660540e-06	4.504445e+03	7.479809e-03
8.283505e-02	1.667564e-06	4.504445e+03	7.511451e-03
8.297170e-02	1.674626e-06	4.504445e+03	7.543258e-03
8.310836e-02	1.681725e-06	4.504445e+03	7.575238e-03
8.324507e-02	1.688864e-06	4.504445e+03	7.607396e-03
8.338180e-02	1.696043e-06	4.504445e+03	7.639731e-03
8.351856e-02	1.703261e-06	4.504445e+03	7.672245e-03
8.365535e-02	1.710519e-06	4.504445e+03	7.704939e-03
8.379219e-02	1.717818e-06	4.504445e+03	7.737818e-03
8.392908e-02	1.725160e-06	4.504445e+03	7.770886e-03
8.406606e-02	1.732545e-06	4.504445e+03	7.804151e-03
8.420311e-02	1.739973e-06	4.504445e+03	7.837611e-03
8.434005e-02	1.747435e-06	4.504445e+03	7.871223e-03
8.447693e-02	1.754933e-06	4.504445e+03	7.904999e-03
8.461379e-02	1.762471e-06	4.504445e+03	7.938951e-03
8.475067e-02	1.770050e-06	4.504445e+03	7.973090e-03
8.488759e-02	1.777671e-06	4.504445e+03	8.007421e-03
8.502454e-02	1.785336e-06	4.504445e+03	8.041946e-03
8.516153e-02	1.793043e-06	4.504445e+03	8.076664e-03
8.529855e-02	1.800794e-06	4.504445e+03	8.111576e-03
8.543560e-02	1.808588e-06	4.504445e+03	8.146686e-03
8.557272e-02	1.816428e-06	4.504445e+03	8.182001e-03
8.570992e-02	1.824315e-06	4.504445e+03	8.217528e-03
8.584722e-02	1.832251e-06	4.504445e+03	8.253275e-03
8.598369e-02	1.840180e-06	4.504445e+03	8.288989e-03
8.612121e-02	1.848215e-06	4.504445e+03	8.325181e-03
8.625866e-02	1.856288e-06	4.504445e+03	8.361547e-03
8.639607e-02	1.864403e-06	4.504445e+03	8.398102e-03
8.653350e-02	1.872563e-06	4.504445e+03	8.434858e-03
8.667095e-02	1.880770e-06	4.504445e+03	8.471822e-03
8.680843e-02	1.889022e-06	4.504445e+03	8.508993e-03
8.694594e-02	1.897320e-06	4.504445e+03	8.546373e-03
8.708347e-02	1.905665e-06	4.504445e+03	8.583963e-03
8.722104e-02	1.914058e-06	4.504445e+03	8.621767e-03
8.735865e-02	1.922499e-06	4.504445e+03	8.659789e-03
8.749631e-02	1.930989e-06	4.504445e+03	8.698035e-03
8.763406e-02	1.939531e-06	4.504445e+03	8.736511e-03
8.777191e-02	1.948127e-06	4.504445e+03	8.775228e-03
8.790990e-02	1.956777e-06	4.504445e+03	8.814194e-03
8.804790e-02	1.965476e-06	4.504445e+03	8.853378e-03
8.818581e-02	1.974217e-06	4.504445e+03	8.892753e-03
8.832370e-02	1.983004e-06	4.504445e+03	8.932333e-03
8.846158e-02	1.991839e-06	4.504445e+03	8.972129e-03
8.859947e-02	2.000723e-06	4.504445e+03	9.012145e-03
8.873738e-02	2.009656e-06	4.504445e+03	9.052386e-03
8.887531e-02	2.018641e-06	4.504445e+03	9.092855e-03
8.901328e-02	2.027676e-06	4.504445e+03	9.133556e-03
8.915130e-02	2.036765e-06	4.504445e+03	9.174497e-03
8.928940e-02	2.045910e-06	4.504445e+03	9.215688e-03
8.942762e-02	2.055112e-06	4.504445e+03	9.257139e-03
8.956590e-02	2.064370e-06	4.504445e+03	9.298839e-03
8.970423e-02	2.073682e-06	4.504445e+03	9.340784e-03
8.984252e-02	2.083041e-06	4.504445e+03	9.382945e-03
8.998076e-02	2.092450e-06	4.504445e+03	9.425326e-03
9.011901e-02	2.101911e-06	4.504445e+03	9.467942e-03
9.025729e-02	2.111426e-06	4.504445e+03	9.510801e-03
9.039558e-02	2.120994e-06	4.504445e+03	9.553902e-03
9.053388e-02	2.130616e-06	4.504445e+03	9.597242e-03
9.067218e-02	2.140291e-06	4.504445e+03	9.640823e-03
9.081052e-02	2.150022e-06	4.504445e+03	9.684654e-03
9.094891e-02	2.159811e-06	4.504445e+03	9.728747e-03
9.108741e-02	2.169661e-06	4.504445e+03	9.773116e-03
9.122599e-02	2.179572e-06	4.504445e+03	9.817760e-03
9.136447e-02	2.189529e-06	4.504445e+03	9.862613e-03
9.150286e-02	2.199536e-06	4.504445e+03	9.907689e-03
9.164122e-02	2.209596e-06	4.504445e+03	9.953001e-03
9.177959e-02	2.219712e-06	4.504445e+03	9.998568e-03
9.191801e-02	2.229888e-06	4.504445e+03	1.004440e-02
9.205650e-02	2.240124e-06	4.504445e+03	1.009052e-02
9.219503e-02	2.250421e-06	4.504445e+03	1.013690e-02
9.233360e-02	2.260778e-06	4.504445e+03	1.018355e-02
9.247222e-02	2.271196e-06	4.504445e+03	1.023047e-02
9.261090e-02	2.281676e-06	4.504445e+03	1.027768e-02
9.274968e-02	2.292222e-06	4.504445e+03	1.032519e-02
9.288858e-02	2.302836e-06	4.504445e+03	1.037300e-02
9.302755e-02	2.313514e-06	4.504445e+03	1.042110e-02
9.316644e-02	2.324246e-06	4.504445e+03	1.046944e-02
9.330525e-02	2.335030e-06	4.504445e+03	1.051801e-02
9.344400e-02	2.345870e-06	4.504445e+03	1.056684e-02
9.358276e-02	2.356770e-06	4.504445e+03	1.061594e-02
9.372155e-02	2.367733e-06	4.504445e+03	1.066532e-02
9.386037e-02	2.378760e-06	4.504445e+03	1.071499e-02
9.399922e-02	2.389850e-06	4.504445e+03	1.076495e-02
9.413810e-02	2.401004e-06	4.504445e+03	1.081519e-02
9.427702e-02	2.412223e-06	4.504445e+03	1.086572e-02
9.441599e-02	2.423508e-06	4.504445e+03	1.091656e-02
9.455505e-02	2.434864e-06	4.504445e+03	1.096771e-02
9.469423e-02	2.446293e-06	4.504445e+03	1.101919e-02
9.483354e-02	2.457796e-06	4.504445e+03	1.107100e-02
9.497297e-02	2.469373e-06	4.504445e+03	1.112315e-02
9.511231e-02	2.481007e-06	4.504445e+03	1.117556e-02
9.525160e-02	2.492701e-06	4.504445e+03	1.122824e-02
9.539089e-02	2.504461e-06	4.504445e+03	1.128121e-02
9.553020e-02	2.516288e-06	4.504445e+03	1.133448e-02
9.566954e-02	2.528182e-06	4.504445e+03	1.138806e-02
9.580889e-02	2.540144e-06	4.504445e+03	1.144194e-02
9.594825e-02	2.552174e-06	4.504445e+03	1.149612e-02
9.608764e-02	2.564272e-06	4.504445e+03	1.155062e-02
9.622708e-02	2.576442e-06	4.504445e+03	1.160544e-02
9.636658e-02	2.588686e-06	4.504445e+03	1.166059e-02
9.650617e-02	2.601006e-06	4.504445e+03	1.171609e-02
9.664590e-02	2.613406e-06	4.504445e+03	1.177194e-02
9.678577e-02	2.625888e-06	4.504445e+03	1.182817e-02
9.692574e-02	2.638449e-06	4.504445e+03	1.188475e-02
9.706580e-02	2.651089e-06	4.504445e+03	1.194168e-02
9.720585e-02	2.663798e-06	4.504445e+03	1.199893e-02
9.734592e-02	2.676579e-06	4.504445e+03	1.205650e-02
9.748601e-02	2.689434e-06	4.504445e+03	1.211441e-02
9.762611e-02	2.702361e-06	4.504445e+03	1.217264e-02
9.776619e-02	2.715359e-06	4.504445e+03	1.223118e-02
9.790626e-02	2.728427e-06	4.504445e+03	1.229005e-02
9.804634e-02	2.741569e-06	4.504445e+03	1.234925e-02
9.818648e-02	2.754790e-06	4.504445e+03	1.240880e-02
9.832670e-02	2.768093e-06	4.504445e+03	1.246872e-02
9.846695e-02	2.781472e-06	4.504445e+03	1.252899e-02
9.860721e-02	2.794927e-06	4.504445e+03	1.258959e-02
9.874749e-02	2.808458e-06	4.504445e+03	1.265054e-02
9.888782e-02	2.822070e-06	4.504445e+03	1.271186e-02
9.902824e-02	2.835767e-06	4.504445e+03	1.277355e-02
9.916866e-02	2.849539e-06	4.504445e+03	1.283559e-02
9.930908e-02	2.863389e-06	4.504445e+03	1.289798e-02
9.944951e-02	2.877316e-06	4.504445e+03	1.296071e-02
9.958994e-02	2.891320e-06	4.504445e+03	1.302379e-02
9.973037e-02	2.905403e-06	4.504445e+03	1.308723e-02
9.987082e-02	2.919565e-06	4.504445e+03	1.315102e-02
1.000113e-01	2.933812e-06	4.504445e+03	1.321519e-02
1.001510e-01	2.948048e-06	4.504445e+03	1.327932e-02
1.002917e-01	2.962473e-06	4.504445e+03	1.334429e-02
1.004324e-01	2.976985e-06	4.504445e+03	1.340966e-02
1.005732e-01	2.991577e-06	4.504445e+03	1.347539e-02
1.007139e-01	3.006249e-06	4.504445e+03	1.354148e-02
1.008547e-01	3.021003e-06	4.504445e+03	1.360794e-02
1.009955e-01	3.035843e-06	4.504445e+03	1.367479e-02
1.011363e-01	3.050768e-06	4.504445e+03	1.374202e-02
1.012771e-01	3.065778e-06	4.504445e+03	1.380962e-02
1.014180e-01	3.080871e-06	4.504445e+03	1.387761e-02
1.015588e-01	3.096052e-06	4.504445e+03	1.394599e-02
1.016997e-01	3.111322e-06	4.504445e+03	1.401478e-02
1.018407e-01	3.126684e-06	4.504445e+03	1.408397e-02
1.019818e-01	3.142142e-06	4.504445e+03	1.415360e-02
1.021230e-01	3.157699e-06	4.504445e+03	1.422368e-02
1.022642e-01	3.173340e-06	4.504445e+03	1.429413e-02
1.024054e-01	3.189063e-06	4.504445e+03	1.436496e-02
1.025465e-01	3.204868e-06	4.504445e+03	1.443615e-02
1.026876e-01	3.220764e-06	4.504445e+03	1.450775e-02
1.028288e-01	3.236750e-06	4.504445e+03	1.457976e-02
1.029699e-01	3.252828e-06	4.504445e+03	1.465218e-02
1.031111e-01	3.268996e-06	4.504445e+03	1.472501e-02
1.032523e-01	3.285254e-06	4.504445e+03	1.479825e-02
1.033936e-01	3.301605e-06	4.504445e+03	1.487190e-02
1.035348e-01	3.318053e-06	4.504445e+03	1.494598e-02
1.036762e-01	3.334600e-06	4.504445e+03	1.502052e-02
1.038177e-01	3.351252e-06	4.504445e+03	1.509553e-02
1.039592e-01	3.368003e-06	4.504445e+03	1.517098e-02
1.041008e-01	3.384858e-06	4.504445e+03	1.524690e-02
1.042425e-01	3.401803e-06	4.504445e+03	1.532323e-02
1.043840e-01	3.418837e-06	4.504445e+03	1.539996e-02
1.045256e-01	3.435967e-06	4.504445e+03	1.547712e-02
1.046672e-01	3.453195e-06	4.504445e+03	1.555473e-02
1.048089e-01	3.470523e-06	4.504445e+03	1.563278e-02
1.049506e-01	3.487947e-06	4.504445e+03	1.571127e-02
1.050923e-01	3.505469e-06	4.504445e+03	1.579019e-02
1.052340e-01	3.523088e-06	4.504445e+03	1.586955e-02
1.053757e-01	3.540810e-06	4.504445e+03	1.594938e-02
1.055175e-01	3.558639e-06	4.504445e+03	1.602969e-02
1.056594e-01	3.576580e-06	4.504445e+03	1.611051e-02
1.058014e-01	3.594624e-06	4.504445e+03	1.619178e-02
1.059434e-01	3.612773e-06	4.504445e+03	1.627354e-02
1.060855e-01	3.631024e-06	4.504445e+03	1.635574e-02
1.062274e-01	3.649369e-06	4.504445e+03	1.643838e-02
1.063694e-01	3.667815e-06	4.504445e+03	1.652147e-02
1.065115e-01	3.686367e-06	4.504445e+03	1.660503e-02
1.066535e-01	3.705025e-06	4.504445e+03	1.668908e-02
1.067956e-01	3.723790e-06	4.504445e+03	1.677360e-02
1.069377e-01	3.742658e-06	4.504445e+03	1.685860e-02
1.070799e-01	3.761630e-06	4.504445e+03	1.694405e-02
1.072220e-01	3.780709e-06	4.504445e+03	1.702999e-02
1.073642e-01	3.799901e-06	4.504445e+03	1.711644e-02
1.075065e-01	3.819211e-06	4.504445e+03	1.720342e-02
1.076490e-01	3.838645e-06	4.504445e+03	1.729096e-02
1.077914e-01	3.858185e-06	4.504445e+03	1.737898e-02
1.079338e-01	3.877829e-06	4.504445e+03	1.746747e-02
1.080762e-01	3.897574e-06	4.504445e+03	1.755640e-02
1.082186e-01	3.917425e-06	4.504445e+03	1.764582e-02
1.083610e-01	3.937389e-06	4.504445e+03	1.773575e-02
1.085035e-01	3.957467e-06	4.504445e+03	1.782619e-02
1.086459e-01	3.977658e-06	4.504445e+03	1.791714e-02
1.087884e-01	3.997962e-06	4.504445e+03	1.800860e-02
1.089310e-01	4.018378e-06	4.504445e+03	1.810056e-02
1.090735e-01	4.038910e-06	4.504445e+03	1.819305e-02
1.092161e-01	4.059562e-06	4.504445e+03	1.828607e-02
1.093588e-01	4.080338e-06	4.504445e+03	1.837966e-02
1.095014e-01	4.101210e-06	4.504445e+03	1.847367e-02
1.096439e-01	4.122179e-06	4.504445e+03	1.856813e-02
1.097863e-01	4.143251e-06	4.504445e+03	1.866305e-02
1.099287e-01	4.164435e-06	4.504445e+03	1.875847e-02
1.100712e-01	4.185736e-06	4.504445e+03	1.885442e-02
1.102137e-01	4.207162e-06	4.504445e+03	1.895093e-02
1.103560e-01	4.228668e-06	4.504445e+03	1.904780e-02
1.104953e-01	4.249835e-06	4.504445e+03	1.914315e-02
1.106360e-01	4.271318e-06	4.504445e+03	1.923991e-02
1.107786e-01	4.293226e-06	4.504445e+03	1.933860e-02
1.109213e-01	4.315261e-06	4.504445e+03	1.943785e-02
1.110641e-01	4.337427e-06	4.504445e+03	1.953770e-02
1.112070e-01	4.359730e-06	4.504445e+03	1.963816e-02
1.113501e-01	4.382176e-06	4.504445e+03	1.973927e-02
1.114933e-01	4.404767e-06	4.504445e+03	1.984103e-02
1.116365e-01	4.427469e-06	4.504445e+03	1.994329e-02
1.117796e-01	4.450284e-06	4.504445e+03	2.004606e-02
1.119227e-01	4.473221e-06	4.504445e+03	2.014937e-02
1.120658e-01	4.496286e-06	4.504445e+03	2.025327e-02
1.122090e-01	4.519482e-06	4.504445e+03	2.035776e-02
1.123522e-01	4.542806e-06	4.504445e+03	2.046282e-02
1.124949e-01	4.566169e-06	4.504445e+03	2.056806e-02
1.126381e-01	4.589743e-06	4.504445e+03	2.067424e-02
1.127814e-01	4.613449e-06	4.504445e+03	2.078102e-02
1.129247e-01	4.637292e-06	4.504445e+03	2.088843e-02
1.130682e-01	4.661280e-06	4.504445e+03	2.099648e-02
1.132118e-01	4.685417e-06	4.504445e+03	2.110520e-02
1.133554e-01	4.709703e-06	4.504445e+03	2.121459e-02
1.134990e-01	4.734100e-06	4.504445e+03	2.132449e-02
1.136426e-01	4.758617e-06	4.504445e+03	2.143493e-02
1.137861e-01	4.783262e-06	4.504445e+03	2.154594e-02
1.139296e-01	4.808042e-06	4.504445e+03	2.165756e-02
1.140733e-01	4.832963e-06	4.504445e+03	2.176981e-02
1.142169e-01	4.858023e-06	4.504445e+03	2.188269e-02
1.143601e-01	4.883130e-06	4.504445e+03	2.199579e-02
1.145038e-01	4.908463e-06	4.504445e+03	2.210990e-02
1.146475e-01	4.933934e-06	4.504445e+03	2.222463e-02
1.147913e-01	4.959550e-06	4.504445e+03	2.234002e-02
1.149352e-01	4.985316e-06	4.504445e+03	2.245608e-02
1.150792e-01	5.011240e-06	4.504445e+03	2.257285e-02
1.152233e-01	5.037325e-06	4.504445e+03	2.269035e-02
1.153676e-01	5.063578e-06	4.504445e+03	2.280860e-02
1.155119e-01	5.089966e-06	4.504445e+03	2.292747e-02
1.156550e-01	5.116275e-06	4.504445e+03	2.304598e-02
1.157993e-01	5.142930e-06	4.504445e+03	2.316604e-02
1.159435e-01	5.169727e-06	4.504445e+03	2.328675e-02
1.160878e-01	5.196668e-06	4.504445e+03	2.340810e-02
1.162321e-01	5.223750e-06	4.504445e+03	2.353009e-02
1.163764e-01	5.250969e-06	4.504445e+03	2.365270e-02
1.165206e-01	5.278330e-06	4.504445e+03	2.377595e-02
1.166649e-01	5.305840e-06	4.504445e+03	2.389986e-02
1.168057e-01	5.332806e-06	4.504445e+03	2.402133e-02
1.169481e-01	5.360241e-06	4.504445e+03	2.414491e-02
1.170927e-01	5.388233e-06	4.504445e+03	2.427099e-02
1.172374e-01	5.416398e-06	4.504445e+03	2.439786e-02
1.173823e-01	5.444742e-06	4.504445e+03	2.452554e-02
1.175273e-01	5.473253e-06	4.504445e+03	2.465397e-02
1.176698e-01	5.501418e-06	4.504445e+03	2.478083e-02
1.178137e-01	5.530001e-06	4.504445e+03	2.490958e-02
1.179587e-01	5.558947e-06	4.504445e+03	2.503997e-02
1.181036e-01	5.588043e-06	4.504445e+03	2.517103e-02
1.182485e-01	5.617283e-06	4.504445e+03	2.530274e-02
1.183934e-01	5.646668e-06	4.504445e+03	2.543510e-02
1.185383e-01	5.676203e-06	4.504445e+03	2.556814e-02
1.186833e-01	5.705899e-06	4.504445e+03	2.570190e-02
1.188263e-01	5.735350e-06	4.504445e+03	2.583457e-02
1.189681e-01	5.764699e-06	4.504445e+03	2.596677e-02
1.191119e-01	5.794601e-06	4.504445e+03	2.610146e-02
1.192536e-01	5.824223e-06	4.504445e+03	2.623489e-02
1.193987e-01	5.854699e-06	4.504445e+03	2.637217e-02
1.195438e-01	5.885353e-06	4.504445e+03	2.651025e-02
1.196890e-01	5.916170e-06	4.504445e+03	2.664906e-02
1.198342e-01	5.947156e-06	4.504445e+03	2.678864e-02
1.199794e-01	5.978310e-06	4.504445e+03	2.692897e-02
1.201247e-01	6.009626e-06	4.504445e+03	2.707003e-02
1.202700e-01	6.041103e-06	4.504445e+03	2.721181e-02
1.204153e-01	6.072744e-06	4.504445e+03	2.735434e-02
1.205607e-01	6.104556e-06	4.504445e+03	2.749764e-02
1.207061e-01	6.136546e-06	4.504445e+03	2.764173e-02
1.208516e-01	6.168717e-06	4.504445e+03	2.778664e-02
1.209909e-01	6.199654e-06	4.504445e+03	2.792600e-02
1.211341e-01	6.231617e-06	4.504445e+03	2.806997e-02
1.212796e-01	6.264254e-06	4.504445e+03	2.821698e-02
1.214250e-01	6.297048e-06	4.504445e+03	2.836470e-02
1.215704e-01	6.330012e-06	4.504445e+03	2.851319e-02
1.217159e-01	6.363154e-06	4.504445e+03	2.866248e-02
1.218614e-01	6.396476e-06	4.504445e+03	2.881257e-02
1.220070e-01	6.429969e-06	4.504445e+03	2.896344e-02
1.221526e-01	6.463631e-06	4.504445e+03	2.911507e-02
1.222981e-01	6.497465e-06	4.504445e+03	2.926747e-02
1.224438e-01	6.531478e-06	4.504445e+03	2.942068e-02
1.225894e-01	6.565678e-06	4.504445e+03	2.957473e-02
1.227337e-01	6.599698e-06	4.504445e+03	2.972797e-02
1.228796e-01	6.634294e-06	4.504445e+03	2.988381e-02
1.230257e-01	6.669100e-06	4.504445e+03	3.004059e-02
1.231719e-01	6.704122e-06	4.504445e+03	3.019835e-02
1.233183e-01	6.739356e-06	4.504445e+03	3.035706e-02
1.234645e-01	6.774719e-06	4.504445e+03	3.051635e-02
1.236109e-01	6.810300e-06	4.504445e+03	3.067662e-02
1.237535e-01	6.845112e-06	4.504445e+03	3.083343e-02
1.238999e-01	6.881047e-06	4.504445e+03	3.099530e-02
1.240462e-01	6.917156e-06	4.504445e+03	3.115794e-02
1.241926e-01	6.953437e-06	4.504445e+03	3.132137e-02
1.243379e-01	6.989633e-06	4.504445e+03	3.148441e-02
1.244842e-01	7.026273e-06	4.504445e+03	3.164946e-02
1.246306e-01	7.063100e-06	4.504445e+03	3.181534e-02
1.247770e-01	7.100124e-06	4.504445e+03	3.198212e-02
1.249236e-01	7.137353e-06	4.504445e+03	3.214981e-02
1.250702e-01	7.174788e-06	4.504445e+03	3.231843e-02
1.252169e-01	7.212431e-06	4.504445e+03	3.248800e-02
1.253633e-01	7.250190e-06	4.504445e+03	3.265808e-02
1.255103e-01	7.288277e-06	4.504445e+03	3.282964e-02
1.256574e-01	7.326580e-06	4.504445e+03	3.300218e-02
1.258045e-01	7.365072e-06	4.504445e+03	3.317556e-02
1.259516e-01	7.403747e-06	4.504445e+03	3.334977e-02
1.260986e-01	7.442602e-06	4.504445e+03	3.352479e-02
1.262431e-01	7.480966e-06	4.504445e+03	3.369760e-02
1.263888e-01	7.519812e-06	4.504445e+03	3.387258e-02
1.265357e-01	7.559216e-06	4.504445e+03	3.405007e-02
1.266827e-01	7.598816e-06	4.504445e+03	3.422844e-02
1.268298e-01	7.638620e-06	4.504445e+03	3.440774e-02
1.269769e-01	7.678640e-06	4.504445e+03	3.458801e-02
1.271241e-01	7.718883e-06	4.504445e+03	3.476928e-02
1.272702e-01	7.758986e-06	4.504445e+03	3.494992e-02
1.274155e-01	7.799085e-06	4.504445e+03	3.513055e-02
1.275619e-01	7.839675e-06	4.504445e+03	3.531338e-02
1.277092e-01	7.880727e-06	4.504445e+03	3.549830e-02
1.278529e-01	7.920946e-06	4.504445e+03	3.567946e-02
1.279965e-01	7.961315e-06	4.504445e+03	3.586130e-02
1.281426e-01	8.002596e-06	4.504445e+03	3.604725e-02
1.282899e-01	8.044429e-06	4.504445e+03	3.623568e-02
1.284364e-01	8.086227e-06	4.504445e+03	3.642396e-02
1.285838e-01	8.128475e-06	4.504445e+03	3.661426e-02
1.287313e-01	8.170944e-06	4.504445e+03	3.680556e-02
1.288779e-01	8.213376e-06	4.504445e+03	3.699669e-02
1.290209e-01	8.254930e-06	4.504445e+03	3.718387e-02
1.291672e-01	8.297678e-06	4.504445e+03	3.737643e-02
1.293143e-01	8.340836e-06	4.504445e+03	3.757083e-02
1.294622e-01	8.384455e-06	4.504445e+03	3.776731e-02
1.296101e-01	8.428286e-06	4.504445e+03	3.796475e-02
1.297565e-01	8.471860e-06	4.504445e+03	3.816103e-02
1.299044e-01	8.516102e-06	4.504445e+03	3.836031e-02
1.300523e-01	8.560544e-06	4.504445e+03	3.856050e-02
1.302002e-01	8.605189e-06	4.504445e+03	3.876160e-02
1.303480e-01	8.650046e-06	4.504445e+03	3.896365e-02
1.304905e-01	8.693429e-06	4.504445e+03	3.915907e-02
1.306373e-01	8.738384e-06	4.504445e+03	3.936157e-02
1.307853e-01	8.783905e-06	4.504445e+03	3.956661e-02
1.309327e-01	8.829439e-06	4.504445e+03	3.977172e-02
1.310809e-01	8.875453e-06	4.504445e+03	3.997898e-02
1.312290e-01	8.921671e-06	4.504445e+03	4.018717e-02
1.313772e-01	8.968107e-06	4.504445e+03	4.039634e-02
1.315238e-01	9.014276e-06	4.504445e+03	4.060431e-02
1.316721e-01	9.061179e-06	4.504445e+03	4.081558e-02
1.318204e-01	9.108305e-06	4.504445e+03	4.102785e-02
1.319687e-01	9.155645e-06	4.504445e+03	4.124109e-02
1.321170e-01	9.203200e-06	4.504445e+03	4.145530e-02
1.322652e-01	9.250974e-06	4.504445e+03	4.167050e-02
1.324130e-01	9.298808e-06	4.504445e+03	4.188596e-02
1.325580e-01	9.345939e-06	4.504445e+03	4.209826e-02
1.327032e-01	9.393382e-06	4.504445e+03	4.231197e-02
1.328517e-01	9.442109e-06	4.504445e+03	4.253146e-02
1.330003e-01	9.491104e-06	4.504445e+03	4.275215e-02
1.331490e-01	9.540342e-06	4.504445e+03	4.297394e-02
1.332937e-01	9.588482e-06	4.504445e+03	4.319079e-02
1.334412e-01	9.637772e-06	4.504445e+03	4.341281e-02
1.335899e-01	9.687679e-06	4.504445e+03	4.363761e-02
1.337386e-01	9.737824e-06	4.504445e+03	4.386349e-02
1.338858e-01	9.787684e-06	4.504445e+03	4.408808e-02
1.340344e-01	9.838281e-06	4.504445e+03	4.431599e-02
1.341785e-01	9.887501e-06	4.504445e+03	4.453770e-02
1.343264e-01	9.938284e-06	4.504445e+03	4.476645e-02
1.344751e-01	9.989578e-06	4.504445e+03	4.499750e-02
1.346239e-01	1.004113e-05	4.504445e+03	4.522972e-02
1.347727e-01	1.009295e-05	4.504445e+03	4.546311e-02
1.349209e-01	1.014475e-05	4.504445e+03	4.569647e-02
1.350699e-01	1.019707e-05	4.504445e+03	4.593214e-02
1.352185e-01	1.024949e-05	4.504445e+03	4.616828e-02
1.353675e-01	1.030232e-05	4.504445e+03	4.640624e-02
1.355166e-01	1.035540e-05	4.504445e+03	4.664531e-02
1.356630e-01	1.040771e-05	4.504445e+03	4.688094e-02
1.358095e-01	1.046034e-05	4.504445e+03	4.711801e-02
1.359568e-01	1.051345e-05	4.504445e+03	4.735727e-02
1.361059e-01	1.056748e-05	4.504445e+03	4.760064e-02
1.362550e-01	1.062176e-05	4.504445e+03	4.784512e-02
1.364020e-01	1.067547e-05	4.504445e+03	4.808708e-02
1.365512e-01	1.073025e-05	4.504445e+03	4.833383e-02
1.367005e-01	1.078530e-05	4.504445e+03	4.858180e-02
1.368497e-01	1.084058e-05	4.504445e+03	4.883080e-02
1.369992e-01	1.089621e-05	4.504445e+03	4.908137e-02
1.371488e-01	1.095213e-05	4.504445e+03	4.933325e-02
1.372986e-01	1.100834e-05	4.504445e+03	4.958646e-02
1.374483e-01	1.106480e-05	4.504445e+03	4.984077e-02
1.375968e-01	1.112102e-05	4.504445e+03	5.009400e-02
1.377441e-01	1.117707e-05	4.504445e+03	5.034648e-02
1.378939e-01	1.123426e-05	4.504445e+03	5.060411e-02
1.380432e-01	1.129157e-05	4.504445e+03	5.086224e-02
1.381929e-01	1.134925e-05	4.504445e+03	5.112207e-02
1.383426e-01	1.140718e-05	4.504445e+03	5.138302e-02
1.384923e-01	1.146537e-05	4.504445e+03	5.164512e-02
1.386385e-01	1.152246e-05	4.504445e+03	5.190229e-02
1.387883e-01	1.158120e-05	4.504445e+03	5.216685e-02
1.389343e-01	1.163867e-05	4.504445e+03	5.242576e-02
1.390843e-01	1.169800e-05	4.504445e+03	5.269297e-02
1.392319e-01	1.175658e-05	4.504445e+03	5.295686e-02
1.393796e-01	1.181550e-05	4.504445e+03	5.322227e-02
1.395271e-01	1.187457e-05	4.504445e+03	5.348836e-02
1.396770e-01	1.193489e-05	4.504445e+03	5.376006e-02
1.398270e-01	1.199547e-05	4.504445e+03	5.403295e-02
1.399761e-01	1.205597e-05	4.504445e+03	5.430544e-02
1.401252e-01	1.211673e-05	4.504445e+03	5.457916e-02
1.402738e-01	1.217751e-05	4.504445e+03	5.485290e-02
1.404229e-01	1.223879e-05	4.504445e+03	5.512895e-02
1.405729e-01	1.230069e-05	4.504445e+03	5.540779e-02
1.407203e-01	1.236175e-05	4.504445e+03	5.568280e-02
1.408686e-01	1.242347e-05	4.504445e+03	5.596083e-02
1.410188e-01	1.248626e-05	4.504445e+03	5.624365e-02
1.411667e-01	1.254829e-05	4.504445e+03	5.652307e-02
1.413172e-01	1.261172e-05	4.504445e+03	5.680880e-02
1.414658e-01	1.267460e-05	4.504445e+03	5.709202e-02
1.416126e-01	1.273696e-05	4.504445e+03	5.737292e-02
1.417604e-01	1.280004e-05	4.504445e+03	5.765706e-02
1.419110e-01	1.286457e-05	4.504445e+03	5.794775e-02
1.420616e-01	1.292937e-05	4.504445e+03	5.823963e-02
1.422096e-01	1.299332e-05	4.504445e+03	5.852771e-02
1.423602e-01	1.305865e-05	4.504445e+03	5.882194e-02
1.425090e-01	1.312351e-05	4.504445e+03	5.911410e-02
1.426563e-01	1.318790e-05	4.504445e+03	5.940417e-02
1.428069e-01	1.325409e-05	4.504445e+03	5.970233e-02
1.429569e-01	1.332023e-05	4.504445e+03	6.000024e-02
1.431077e-01	1.338704e-05	4.504445e+03	6.030116e-02
1.432586e-01	1.345416e-05	4.504445e+03	6.060353e-02
1.434096e-01	1.352163e-05	4.504445e+03	6.090742e-02
1.435608e-01	1.358943e-05	4.504445e+03	6.121285e-02
1.437120e-01	1.365750e-05	4.504445e+03	6.151947e-02
1.438579e-01	1.372346e-05	4.504445e+03	6.181657e-02
1.440090e-01	1.379207e-05	4.504445e+03	6.212561e-02
1.441601e-01	1.386095e-05	4.504445e+03	6.243590e-02
1.443112e-01	1.393011e-05	4.504445e+03	6.274743e-02
1.444623e-01	1.399955e-05	4.504445e+03	6.306021e-02
1.446133e-01	1.406928e-05	4.504445e+03	6.337430e-02
1.447645e-01	1.413931e-05	4.504445e+03	6.368974e-02
1.449150e-01	1.420935e-05	4.504445e+03	6.400523e-02
1.450659e-01	1.427985e-05	4.504445e+03	6.432280e-02
1.452173e-01	1.435086e-05	4.504445e+03	6.464266e-02
1.453688e-01	1.442223e-05	4.504445e+03	6.496412e-02
1.455157e-01	1.449166e-05	4.504445e+03	6.527690e-02
1.456669e-01	1.456342e-05	4.504445e+03	6.560011e-02
1.458154e-01	1.463422e-05	4.504445e+03	6.591902e-02
1.459644e-01	1.470549e-05	4.504445e+03	6.624004e-02
1.461124e-01	1.477659e-05	4.504445e+03	6.656035e-02
1.462642e-01	1.484977e-05	4.504445e+03	6.688998e-02
1.464159e-01	1.492324e-05	4.504445e+03	6.722092e-02
1.465676e-01	1.499701e-05	4.504445e+03	6.755318e-02
1.467193e-01	1.507108e-05	4.504445e+03	6.788683e-02
1.468711e-01	1.514547e-05	4.504445e+03	6.822192e-02
1.470226e-01	1.522001e-05	4.504445e+03	6.855767e-02
1.471745e-01	1.529504e-05	4.504445e+03	6.889564e-02
1.473222e-01	1.536828e-05	4.504445e+03	6.922555e-02
1.474735e-01	1.544358e-05	4.504445e+03	6.956474e-02
1.476253e-01	1.551946e-05	4.504445e+03	6.990657e-02
1.477702e-01	1.559209e-05	4.504445e+03	7.023372e-02
1.479169e-01	1.566599e-05	4.504445e+03	7.056658e-02
1.480658e-01	1.574126e-05	4.504445e+03	7.090562e-02
1.482169e-01	1.581790e-05	4.504445e+03	7.125085e-02
1.483671e-01	1.589441e-05	4.504445e+03	7.159547e-02
1.485173e-01	1.597125e-05	4.504445e+03	7.194162e-02
1.486695e-01	1.604938e-05	4.504445e+03	7.229354e-02
1.488187e-01	1.612629e-05	4.504445e+03	7.263996e-02
1.489689e-01	1.620398e-05	4.504445e+03	7.298993e-02
1.491150e-01	1.627978e-05	4.504445e+03	7.333136e-02
1.492657e-01	1.635837e-05	4.504445e+03	7.368535e-02
1.494183e-01	1.643818e-05	4.504445e+03	7.404488e-02
1.495670e-01	1.651631e-05	4.504445e+03	7.439682e-02
1.497155e-01	1.659455e-05	4.504445e+03	7.474921e-02
1.498675e-01	1.667503e-05	4.504445e+03	7.511176e-02
1.500185e-01	1.675522e-05	4.504445e+03	7.547295e-02
1.501691e-01	1.683552e-05	4.504445e+03	7.583467e-02
1.503216e-01	1.691719e-05	4.504445e+03	7.620255e-02
1.504729e-01	1.699848e-05	4.504445e+03	7.656872e-02
1.506247e-01	1.708034e-05	4.504445e+03	7.693746e-02
1.507773e-01	1.716294e-05	4.504445e+03	7.730952e-02
1.509297e-01	1.724580e-05	4.504445e+03	7.768273e-02
1.510823e-01	1.732906e-05	4.504445e+03	7.805780e-02
1.512340e-01	1.741212e-05	4.504445e+03	7.843193e-02
1.513861e-01	1.749569e-05	4.504445e+03	7.880838e-02
1.515355e-01	1.757808e-05	4.504445e+03	7.917950e-02
1.516863e-01	1.766159e-05	4.504445e+03	7.955564e-02
1.518394e-01	1.774669e-05	4.504445e+03	7.993897e-02
1.519913e-01	1.783145e-05	4.504445e+03	8.032079e-02
1.521414e-01	1.791545e-05	4.504445e+03	8.069917e-02
1.522908e-01	1.799938e-05	4.504445e+03	8.107722e-02
1.524385e-01	1.808267e-05	4.504445e+03	8.145240e-02
1.525904e-01	1.816863e-05	4.504445e+03	8.183958e-02
1.527415e-01	1.825447e-05	4.504445e+03	8.222624e-02
1.528932e-01	1.834101e-05	4.504445e+03	8.261607e-02
1.530451e-01	1.842793e-05	4.504445e+03	8.300758e-02
1.531960e-01	1.851458e-05	4.504445e+03	8.339791e-02
1.533463e-01	1.860120e-05	4.504445e+03	8.378805e-02
1.534935e-01	1.868631e-05	4.504445e+03	8.417144e-02
1.536424e-01	1.877272e-05	4.504445e+03	8.456070e-02
1.537955e-01	1.886196e-05	4.504445e+03	8.496264e-02
1.539465e-01	1.895025e-05	4.504445e+03	8.536034e-02
1.540976e-01	1.903889e-05	4.504445e+03	8.575961e-02
1.542511e-01	1.912932e-05	4.504445e+03	8.616695e-02
1.544046e-01	1.922005e-05	4.504445e+03	8.657566e-02
1.545572e-01	1.931055e-05	4.504445e+03	8.698331e-02
1.547095e-01	1.940123e-05	4.504445e+03	8.739177e-02
1.548605e-01	1.949144e-05	4.504445e+03	8.779812e-02
1.550131e-01	1.958298e-05	4.504445e+03	8.821046e-02
1.551660e-01	1.967495e-05	4.504445e+03	8.862471e-02
1.553197e-01	1.976777e-05	4.504445e+03	8.904283e-02
1.554673e-01	1.985724e-05	4.504445e+03	8.944585e-02
1.556179e-01	1.994878e-05	4.504445e+03	8.985818e-02
1.557683e-01	2.004057e-05	4.504445e+03	9.027164e-02
1.559204e-01	2.013371e-05	4.504445e+03	9.069119e-02
1.560714e-01	2.022644e-05	4.504445e+03	9.110888e-02
1.562178e-01	2.031669e-05	4.504445e+03	9.151542e-02
1.563663e-01	2.040853e-05	4.504445e+03	9.192908e-02
1.565191e-01	2.050338e-05	4.504445e+03	9.235634e-02
1.566724e-01	2.059893e-05	4.504445e+03	9.278673e-02
1.568243e-01	2.069389e-05	4.504445e+03	9.321446e-02
1.569730e-01	2.078715e-05	4.504445e+03	9.363455e-02
1.571235e-01	2.088182e-05	4.504445e+03	9.406102e-02
1.572771e-01	2.097888e-05	4.504445e+03	9.449820e-02
1.574271e-01	2.107391e-05	4.504445e+03	9.492625e-02
1.575784e-01	2.117010e-05	4.504445e+03	9.535952e-02
1.577283e-01	2.126572e-05	4.504445e+03	9.579024e-02
1.578795e-01	2.136251e-05	4.504445e+03	9.622626e-02
1.580303e-01	2.145938e-05	4.504445e+03	9.666257e-02
1.581806e-01	2.155621e-05	4.504445e+03	9.709873e-02
1.583311e-01	2.165349e-05	4.504445e+03	9.753695e-02
1.584849e-01	2.175331e-05	4.504445e+03	9.798657e-02
1.586389e-01	2.185359e-05	4.504445e+03	9.843826e-02
1.587873e-01	2.195048e-05	4.504445e+03	9.887471e-02
1.589379e-01	2.204920e-05	4.504445e+03	9.931942e-02
1.590913e-01	2.215007e-05	4.504445e+03	9.977378e-02
1.592458e-01	2.225202e-05	4.504445e+03	1.002330e-01
1.593988e-01	2.235330e-05	4.504445e+03	1.006892e-01
1.595517e-01	2.245488e-05	4.504445e+03	1.011468e-01
1.597032e-01	2.255580e-05	4.504445e+03	1.016014e-01
1.598570e-01	2.265866e-05	4.504445e+03	1.020647e-01
1.600110e-01	2.276203e-05	4.504445e+03	1.025303e-01
1.601643e-01	2.286521e-05	4.504445e+03	1.029951e-01
1.603164e-01	2.296790e-05	4.504445e+03	1.034576e-01
1.604671e-01	2.307004e-05	4.504445e+03	1.039177e-01
1.606188e-01	2.317311e-05	4.504445e+03	1.043820e-01
1.607717e-01	2.327739e-05	4.504445e+03	1.048517e-01
1.609230e-01	2.338094e-05	4.504445e+03	1.053181e-01
1.610771e-01	2.348670e-05	4.504445e+03	1.057945e-01
1.612289e-01	2.359124e-05	4.504445e+03	1.062654e-01
1.613791e-01	2.369500e-05	4.504445e+03	1.067328e-01
1.615312e-01	2.380042e-05	4.504445e+03	1.072077e-01
1.616844e-01	2.390690e-05	4.504445e+03	1.076873e-01
1.618375e-01	2.401370e-05	4.504445e+03	1.081684e-01
1.619866e-01	2.411805e-05	4.504445e+03	1.086384e-01
1.621365e-01	2.422325e-05	4.504445e+03	1.091123e-01
1.622873e-01	2.432941e-05	4.504445e+03	1.095905e-01
1.624390e-01	2.443654e-05	4.504445e+03	1.100730e-01
1.625939e-01	2.454631e-05	4.504445e+03	1.105675e-01
1.627411e-01	2.465093e-05	4.504445e+03	1.110387e-01
1.628933e-01	2.475948e-05	4.504445e+03	1.115277e-01
1.630458e-01	2.486852e-05	4.504445e+03	1.120189e-01
1.631973e-01	2.497724e-05	4.504445e+03	1.125086e-01
1.633504e-01	2.508742e-05	4.504445e+03	1.130049e-01
1.635027e-01	2.519737e-05	4.504445e+03	1.135001e-01
1.636555e-01	2.530806e-05	4.504445e+03	1.139987e-01
1.638107e-01	2.542080e-05	4.504445e+03	1.145066e-01
1.639649e-01	2.553319e-05	4.504445e+03	1.150128e-01
1.641093e-01	2.563873e-05	4.504445e+03	1.154883e-01
1.642586e-01	2.574816e-05	4.504445e+03	1.159812e-01
1.644084e-01	2.585830e-05	4.504445e+03	1.164773e-01
1.645593e-01	2.596958e-05	4.504445e+03	1.169785e-01
1.647097e-01	2.608081e-05	4.504445e+03	1.174795e-01
1.648580e-01	2.619081e-05	4.504445e+03	1.179750e-01
1.650065e-01	2.630135e-05	4.504445e+03	1.184730e-01
1.651536e-01	2.641110e-05	4.504445e+03	1.189673e-01
1.653025e-01	2.652252e-05	4.504445e+03	1.194692e-01
1.654523e-01	2.663495e-05	4.504445e+03	1.199756e-01
1.656048e-01	2.674981e-05	4.504445e+03	1.204930e-01
1.657580e-01	2.686550e-05	4.504445e+03	1.210142e-01
1.659043e-01	2.697628e-05	4.504445e+03	1.215132e-01
1.660503e-01	2.708708e-05	4.504445e+03	1.220123e-01
1.661992e-01	2.720054e-05	4.504445e+03	1.225233e-01
1.663492e-01	2.731509e-05	4.504445e+03	1.230393e-01
1.665029e-01	2.743288e-05	4.504445e+03	1.235699e-01
1.666553e-01	2.755003e-05	4.504445e+03	1.240976e-01
1.668088e-01	2.766830e-05	4.504445e+03	1.246303e-01
1.669543e-01	2.778073e-05	4.504445e+03	1.251368e-01
1.671030e-01	2.789600e-05	4.504445e+03	1.256560e-01
1.672539e-01	2.801328e-05	4.504445e+03	1.261843e-01
1.674090e-01	2.813425e-05	4.504445e+03	1.267292e-01
1.675606e-01	2.825277e-05	4.504445e+03	1.272630e-01
1.677135e-01	2.837268e-05	4.504445e+03	1.278031e-01
1.678645e-01	2.849138e-05	4.504445e+03	1.283378e-01
1.680175e-01	2.861212e-05	4.504445e+03	1.288817e-01
1.681727e-01	2.873484e-05	4.504445e+03	1.294345e-01
1.683267e-01	2.885707e-05	4.504445e+03	1.299851e-01
1.684753e-01	2.897527e-05	4.504445e+03	1.305175e-01
1.686257e-01	2.909523e-05	4.504445e+03	1.310578e-01
1.687774e-01	2.921663e-05	4.504445e+03	1.316047e-01
1.689243e-01	2.933438e-05	4.504445e+03	1.321351e-01
1.690739e-01	2.945473e-05	4.504445e+03	1.326772e-01
1.692265e-01	2.957783e-05	4.504445e+03	1.332317e-01
1.693766e-01	2.969923e-05	4.504445e+03	1.337785e-01
1.695308e-01	2.982440e-05	4.504445e+03	1.343424e-01
1.696815e-01	2.994700e-05	4.504445e+03	1.348946e-01
1.698326e-01	3.007025e-05	4.504445e+03	1.354498e-01
1.699875e-01	3.019699e-05	4.504445e+03	1.360207e-01
1.701434e-01	3.032484e-05	4.504445e+03	1.365966e-01
1.702913e-01	3.044655e-05	4.504445e+03	1.371448e-01
1.704449e-01	3.057322e-05	4.504445e+03	1.377154e-01
1.706000e-01	3.070154e-05	4.504445e+03	1.382934e-01
1.707543e-01	3.082958e-05	4.504445e+03	1.388702e-01
1.709042e-01	3.095423e-05	4.504445e+03	1.394316e-01
1.710557e-01	3.108061e-05	4.504445e+03	1.400009e-01
1.712043e-01	3.120483e-05	4.504445e+03	1.405604e-01
1.713557e-01	3.133178e-05	4.504445e+03	1.411323e-01
1.715123e-01	3.146344e-05	4.504445e+03	1.417253e-01
1.716618e-01	3.158952e-05	4.504445e+03	1.422933e-01
1.718107e-01	3.171531e-05	4.504445e+03	1.428599e-01
1.719620e-01	3.184357e-05	4.504445e+03	1.434376e-01
1.721150e-01	3.197359e-05	4.504445e+03	1.440233e-01
1.722685e-01	3.210435e-05	4.504445e+03	1.446122e-01
1.724252e-01	3.223832e-05	4.504445e+03	1.452157e-01
1.725810e-01	3.237182e-05	4.504445e+03	1.458171e-01
1.727358e-01	3.250479e-05	4.504445e+03	1.464160e-01
1.728874e-01	3.263534e-05	4.504445e+03	1.470041e-01
1.730425e-01	3.276936e-05	4.504445e+03	1.476078e-01
1.731950e-01	3.290137e-05	4.504445e+03	1.482024e-01
1.733488e-01	3.303492e-05	4.504445e+03	1.488040e-01
1.735016e-01	3.316794e-05	4.504445e+03	1.494031e-01
1.736538e-01	3.330084e-05	4.504445e+03	1.500018e-01
1.738110e-01	3.343839e-05	4.504445e+03	1.506214e-01
1.739639e-01	3.357256e-05	4.504445e+03	1.512257e-01
1.741186e-01	3.370866e-05	4.504445e+03	1.518388e-01
1.742687e-01	3.384109e-05	4.504445e+03	1.524353e-01
1.744210e-01	3.397574e-05	4.504445e+03	1.530418e-01
1.745743e-01	3.411159e-05	4.504445e+03	1.536538e-01
1.747248e-01	3.424537e-05	4.504445e+03	1.542564e-01
1.748789e-01	3.438270e-05	4.504445e+03	1.548750e-01
1.750350e-01	3.452214e-05	4.504445e+03	1.555031e-01
1.751839e-01	3.465544e-05	4.504445e+03	1.561035e-01
1.753368e-01	3.479272e-05	4.504445e+03	1.567219e-01
1.754918e-01	3.493231e-05	4.504445e+03	1.573507e-01
1.756476e-01	3.507287e-05	4.504445e+03	1.579838e-01
1.758010e-01	3.521168e-05	4.504445e+03	1.586091e-01
1.759557e-01	3.535198e-05	4.504445e+03	1.592410e-01
1.761087e-01	3.549106e-05	4.504445e+03	1.598675e-01
1.762636e-01	3.563232e-05	4.504445e+03	1.605038e-01
1.764201e-01	3.577540e-05	4.504445e+03	1.611483e-01
1.765753e-01	3.591755e-05	4.504445e+03	1.617886e-01
1.767305e-01	3.606013e-05	4.504445e+03	1.624309e-01
1.768842e-01	3.620169e-05	4.504445e+03	1.630685e-01
1.770360e-01	3.634176e-05	4.504445e+03	1.636994e-01
1.771901e-01	3.648438e-05	4.504445e+03	1.643419e-01
1.773416e-01	3.662482e-05	4.504445e+03	1.649745e-01
1.774948e-01	3.676727e-05	4.504445e+03	1.656161e-01
1.776453e-01	3.690753e-05	4.504445e+03	1.662479e-01
1.777993e-01	3.705138e-05	4.504445e+03	1.668959e-01
1.779505e-01	3.719293e-05	4.504445e+03	1.675335e-01
1.781035e-01	3.733657e-05	4.504445e+03	1.681805e-01
1.782498e-01	3.747408e-05	4.504445e+03	1.687999e-01
1.784027e-01	3.761829e-05	4.504445e+03	1.694495e-01
1.785599e-01	3.776688e-05	4.504445e+03	1.701188e-01
1.787151e-01	3.791403e-05	4.504445e+03	1.707816e-01
1.788678e-01	3.805899e-05	4.504445e+03	1.714346e-01
1.790197e-01	3.820359e-05	4.504445e+03	1.720860e-01
1.791703e-01	3.834722e-05	4.504445e+03	1.727329e-01
1.793259e-01	3.849611e-05	4.504445e+03	1.734036e-01
1.794801e-01	3.864389e-05	4.504445e+03	1.740693e-01
1.796343e-01	3.879211e-05	4.504445e+03	1.747369e-01
1.797864e-01	3.893853e-05	4.504445e+03	1.753964e-01
1.799397e-01	3.908652e-05	4.504445e+03	1.760631e-01
1.800927e-01	3.923458e-05	4.504445e+03	1.767300e-01
1.802449e-01	3.938216e-05	4.504445e+03	1.773947e-01
1.803951e-01	3.952808e-05	4.504445e+03	1.780521e-01
1.805449e-01	3.967398e-05	4.504445e+03	1.787093e-01
1.806932e-01	3.981865e-05	4.504445e+03	1.793609e-01
1.808447e-01	3.996690e-05	4.504445e+03	1.800287e-01
1.810007e-01	4.011989e-05	4.504445e+03	1.807178e-01
1.811513e-01	4.026780e-05	4.504445e+03	1.813841e-01
1.813037e-01	4.041792e-05	4.504445e+03	1.820603e-01
1.814555e-01	4.056769e-05	4.504445e+03	1.827349e-01
1.816071e-01	4.071766e-05	4.504445e+03	1.834105e-01
1.817591e-01	4.086829e-05	4.504445e+03	1.840890e-01
1.819073e-01	4.101550e-05	4.504445e+03	1.847520e-01
1.820580e-01	4.116550e-05	4.504445e+03	1.854277e-01
1.822137e-01	4.132086e-05	4.504445e+03	1.861275e-01
1.823687e-01	4.147586e-05	4.504445e+03	1.868257e-01
1.825182e-01	4.162561e-05	4.504445e+03	1.875002e-01
1.826706e-01	4.177856e-05	4.504445e+03	1.881892e-01
1.828245e-01	4.193346e-05	4.504445e+03	1.888870e-01
1.829762e-01	4.208648e-05	4.504445e+03	1.895762e-01
1.831291e-01	4.224094e-05	4.504445e+03	1.902720e-01
1.832817e-01	4.239551e-05	4.504445e+03	1.909682e-01
1.834300e-01	4.254594e-05	4.504445e+03	1.916458e-01
1.835794e-01	4.269784e-05	4.504445e+03	1.923300e-01
1.837340e-01	4.285537e-05	4.504445e+03	1.930397e-01
1.838859e-01	4.301050e-05	4.504445e+03	1.937384e-01
1.840402e-01	4.316847e-05	4.504445e+03	1.944500e-01
1.841927e-01	4.332478e-05	4.504445e+03	1.951541e-01
1.843474e-01	4.348380e-05	4.504445e+03	1.958704e-01
1.845041e-01	4.364516e-05	4.504445e+03	1.965972e-01
1.846593e-01	4.380542e-05	4.504445e+03	1.973191e-01
1.848068e-01	4.395789e-05	4.504445e+03	1.980059e-01
1.849599e-01	4.411647e-05	4.504445e+03	1.987202e-01
1.851134e-01	4.427585e-05	4.504445e+03	1.994381e-01
1.852601e-01	4.442839e-05	4.504445e+03	2.001252e-01
1.854099e-01	4.458458e-05	4.504445e+03	2.008288e-01
1.855660e-01	4.474759e-05	4.504445e+03	2.015630e-01
1.857216e-01	4.491048e-05	4.504445e+03	2.022968e-01
1.858757e-01	4.507213e-05	4.504445e+03	2.030249e-01
1.860310e-01	4.523532e-05	4.504445e+03	2.037600e-01
1.861808e-01	4.539296e-05	4.504445e+03	2.044701e-01
1.863324e-01	4.555295e-05	4.504445e+03	2.051907e-01
1.864838e-01	4.571295e-05	4.504445e+03	2.059115e-01
1.866345e-01	4.587259e-05	4.504445e+03	2.066306e-01
1.867850e-01	4.603224e-05	4.504445e+03	2.073497e-01
1.869387e-01	4.619560e-05	4.504445e+03	2.080855e-01
1.870916e-01	4.635852e-05	4.504445e+03	2.088194e-01
1.872419e-01	4.651887e-05	4.504445e+03	2.095417e-01
1.873903e-01	4.667757e-05	4.504445e+03	2.102565e-01
1.875484e-01	4.684699e-05	4.504445e+03	2.110197e-01
1.876995e-01	4.700918e-05	4.504445e+03	2.117502e-01
1.878493e-01	4.717023e-05	4.504445e+03	2.124757e-01
1.880024e-01	4.733515e-05	4.504445e+03	2.132186e-01
1.881556e-01	4.750059e-05	4.504445e+03	2.139638e-01
1.883097e-01	4.766722e-05	4.504445e+03	2.147143e-01
1.884611e-01	4.783135e-05	4.504445e+03	2.154537e-01
1.886164e-01	4.799998e-05	4.504445e+03	2.162132e-01
1.887739e-01	4.817130e-05	4.504445e+03	2.169850e-01
1.889180e-01	4.832821e-05	4.504445e+03	2.176917e-01
1.890658e-01	4.848952e-05	4.504445e+03	2.184183e-01
1.892191e-01	4.865720e-05	4.504445e+03	2.191737e-01
1.893733e-01	4.882613e-05	4.504445e+03	2.199346e-01
1.895273e-01	4.899517e-05	4.504445e+03	2.206960e-01
1.896829e-01	4.916640e-05	4.504445e+03	2.214673e-01
1.898316e-01	4.933016e-05	4.504445e+03	2.222050e-01
1.899828e-01	4.949698e-05	4.504445e+03	2.229564e-01
1.901403e-01	4.967123e-05	4.504445e+03	2.237413e-01
1.902967e-01	4.984441e-05	4.504445e+03	2.245214e-01
1.904524e-01	5.001727e-05	4.504445e+03	2.253000e-01
1.906044e-01	5.018631e-05	4.504445e+03	2.260614e-01
1.907505e-01	5.034895e-05	4.504445e+03	2.267940e-01
1.909000e-01	5.051568e-05	4.504445e+03	2.275451e-01
1.910499e-01	5.068308e-05	4.504445e+03	2.282991e-01
1.912052e-01	5.085706e-05	4.504445e+03	2.290828e-01
1.913595e-01	5.103009e-05	4.504445e+03	2.298622e-01
1.915152e-01	5.120499e-05	4.504445e+03	2.306500e-01
1.916647e-01	5.137323e-05	4.504445e+03	2.314079e-01
1.918170e-01	5.154492e-05	4.504445e+03	2.321812e-01
1.919727e-01	5.172072e-05	4.504445e+03	2.329731e-01
1.921247e-01	5.189267e-05	4.504445e+03	2.337477e-01
1.922816e-01	5.207045e-05	4.504445e+03	2.345485e-01
1.924340e-01	5.224349e-05	4.504445e+03	2.353279e-01
1.925850e-01	5.241514e-05	4.504445e+03	2.361011e-01
1.927404e-01	5.259217e-05	4.504445e+03	2.368985e-01
1.928962e-01	5.277001e-05	4.504445e+03	2.376996e-01
1.930482e-01	5.294368e-05	4.504445e+03	2.384819e-01
1.931978e-01	5.311486e-05	4.504445e+03	2.392529e-01
1.933519e-01	5.329156e-05	4.504445e+03	2.400489e-01
1.935064e-01	5.346912e-05	4.504445e+03	2.408487e-01
1.936617e-01	5.364781e-05	4.504445e+03	2.416536e-01
1.938180e-01	5.382789e-05	4.504445e+03	2.424648e-01
1.939708e-01	5.400428e-05	4.504445e+03	2.432593e-01
1.941273e-01	5.418524e-05	4.504445e+03	2.440744e-01
1.942773e-01	5.435900e-05	4.504445e+03	2.448571e-01
1.944276e-01	5.453332e-05	4.504445e+03	2.456423e-01
1.945812e-01	5.471175e-05	4.504445e+03	2.464460e-01
1.947361e-01	5.489202e-05	4.504445e+03	2.472581e-01
1.948894e-01	5.507081e-05	4.504445e+03	2.480634e-01
1.950436e-01	5.525082e-05	4.504445e+03	2.488743e-01
1.951961e-01	5.542911e-05	4.504445e+03	2.496774e-01
1.953465e-01	5.560517e-05	4.504445e+03	2.504704e-01
1.954984e-01	5.578344e-05	4.504445e+03	2.512734e-01
1.956532e-01	5.596525e-05	4.504445e+03	2.520924e-01
1.958063e-01	5.614544e-05	4.504445e+03	2.529040e-01
1.959604e-01	5.632698e-05	4.504445e+03	2.537217e-01
1.961096e-01	5.650310e-05	4.504445e+03	2.545151e-01
1.962615e-01	5.668256e-05	4.504445e+03	2.553234e-01
1.964158e-01	5.686532e-05	4.504445e+03	2.561467e-01
1.965702e-01	5.704837e-05	4.504445e+03	2.569712e-01
1.967278e-01	5.723554e-05	4.504445e+03	2.578143e-01
1.968854e-01	5.742302e-05	4.504445e+03	2.586588e-01
1.970400e-01	5.760719e-05	4.504445e+03	2.594884e-01
1.971972e-01	5.779485e-05	4.504445e+03	2.603337e-01
1.973528e-01	5.798073e-05	4.504445e+03	2.611710e-01
1.975093e-01	5.816807e-05	4.504445e+03	2.620149e-01
1.976641e-01	5.835367e-05	4.504445e+03	2.628509e-01
1.978199e-01	5.854062e-05	4.504445e+03	2.636930e-01
1.979654e-01	5.871553e-05	4.504445e+03	2.644808e-01
1.981152e-01	5.889581e-05	4.504445e+03	2.652929e-01
1.982683e-01	5.908038e-05	4.504445e+03	2.661243e-01
1.984236e-01	5.926789e-05	4.504445e+03	2.669689e-01
1.985775e-01	5.945401e-05	4.504445e+03	2.678073e-01
1.987338e-01	5.964325e-05	4.504445e+03	2.686597e-01
1.988897e-01	5.983229e-05	4.504445e+03	2.695112e-01
1.990464e-01	6.002256e-05	4.504445e+03	2.703683e-01
1.992003e-01	6.020979e-05	4.504445e+03	2.712117e-01
1.993559e-01	6.039929e-05	4.504445e+03	2.720653e-01
1.995092e-01	6.058624e-05	4.504445e+03	2.729074e-01
1.996600e-01	6.077038e-05	4.504445e+03	2.737368e-01
1.998127e-01	6.095712e-05	4.504445e+03	2.745780e-01
1.999670e-01	6.114615e-05	4.504445e+03	2.754294e-01
2.001222e-01	6.133645e-05	4.504445e+03	2.762867e-01
2.002766e-01	6.152602e-05	4.504445e+03	2.771405e-01
2.004331e-01	6.171850e-05	4.504445e+03	2.780076e-01
2.005841e-01	6.190446e-05	4.504445e+03	2.788452e-01
2.007378e-01	6.209403e-05	4.504445e+03	2.796991e-01
2.008946e-01	6.228769e-05	4.504445e+03	2.805715e-01
2.010448e-01	6.247329e-05	4.504445e+03	2.814075e-01
2.011996e-01	6.266502e-05	4.504445e+03	2.822711e-01
2.013535e-01	6.285581e-05	4.504445e+03	2.831305e-01
2.015080e-01	6.304755e-05	4.504445e+03	2.839942e-01
2.016606e-01	6.323718e-05	4.504445e+03	2.848484e-01
2.018138e-01	6.342794e-05	4.504445e+03	2.857076e-01
2.019652e-01	6.361650e-05	4.504445e+03	2.865570e-01
2.021190e-01	6.380839e-05	4.504445e+03	2.874213e-01
2.022757e-01	6.400430e-05	4.504445e+03	2.883038e-01
2.024319e-01	6.419967e-05	4.504445e+03	2.891839e-01
2.025873e-01	6.439442e-05	4.504445e+03	2.900611e-01
2.027413e-01	6.458760e-05	4.504445e+03	2.909312e-01
2.028944e-01	6.477975e-05	4.504445e+03	2.917968e-01
2.030486e-01	6.497368e-05	4.504445e+03	2.926703e-01
2.031999e-01	6.516413e-05	4.504445e+03	2.935282e-01
2.033541e-01	6.535859e-05	4.504445e+03	2.944042e-01
2.035110e-01	6.555658e-05	4.504445e+03	2.952960e-01
2.036621e-01	6.574750e-05	4.504445e+03	2.961560e-01
2.038175e-01	6.594420e-05	4.504445e+03	2.970420e-01
2.039728e-01	6.614097e-05	4.504445e+03	2.979283e-01
2.041230e-01	6.633141e-05	4.504445e+03	2.987862e-01
2.042779e-01	6.652809e-05	4.504445e+03	2.996721e-01
2.044355e-01	6.672850e-05	4.504445e+03	3.005748e-01
2.045923e-01	6.692813e-05	4.504445e+03	3.014741e-01
2.047468e-01	6.712505e-05	4.504445e+03	3.023611e-01
2.049029e-01	6.732433e-05	4.504445e+03	3.032587e-01
2.050611e-01	6.752646e-05	4.504445e+03	3.041692e-01
2.052156e-01	6.772407e-05	4.504445e+03	3.050593e-01
2.053698e-01	6.792154e-05	4.504445e+03	3.059488e-01
2.055209e-01	6.811535e-05	4.504445e+03	3.068218e-01
2.056754e-01	6.831369e-05	4.504445e+03	3.077152e-01
2.058270e-01	6.850841e-05	4.504445e+03	3.085923e-01
2.059778e-01	6.870246e-05	4.504445e+03	3.094664e-01
2.061366e-01	6.890696e-05	4.504445e+03	3.103876e-01
2.062908e-01	6.910580e-05	4.504445e+03	3.112832e-01
2.064469e-01	6.930730e-05	4.504445e+03	3.121909e-01
2.066069e-01	6.951424e-05	4.504445e+03	3.131230e-01
2.067634e-01	6.971668e-05	4.504445e+03	3.140349e-01
2.069159e-01	6.991421e-05	4.504445e+03	3.149247e-01
2.070679e-01	7.011134e-05	4.504445e+03	3.158127e-01
2.072191e-01	7.030769e-05	4.504445e+03	3.166971e-01
2.073719e-01	7.050614e-05	4.504445e+03	3.175910e-01
2.075242e-01	7.070430e-05	4.504445e+03	3.184836e-01
2.076824e-01	7.091039e-05	4.504445e+03	3.194119e-01
2.078398e-01	7.111567e-05	4.504445e+03	3.203366e-01
2.079985e-01	7.132282e-05	4.504445e+03	3.212697e-01
2.081555e-01	7.152796e-05	4.504445e+03	3.221937e-01
2.083153e-01	7.173706e-05	4.504445e+03	3.231356e-01
2.084696e-01	7.193916e-05	4.504445e+03	3.240460e-01
2.086255e-01	7.214354e-05	4.504445e+03	3.249666e-01
2.087845e-01	7.235222e-05	4.504445e+03	3.259066e-01
2.089334e-01	7.254777e-05	4.504445e+03	3.267874e-01
2.090880e-01	7.275108e-05	4.504445e+03	3.277032e-01
2.092442e-01	7.295672e-05	4.504445e+03	3.286295e-01
2.093945e-01	7.315478e-05	4.504445e+03	3.295217e-01
2.095502e-01	7.336017e-05	4.504445e+03	3.304468e-01
2.097063e-01	7.356636e-05	4.504445e+03	3.313756e-01
2.098581e-01	7.376693e-05	4.504445e+03	3.322790e-01
2.100127e-01	7.397147e-05	4.504445e+03	3.332004e-01
2.101716e-01	7.418186e-05	4.504445e+03	3.341481e-01
2.103265e-01	7.438724e-05	4.504445e+03	3.350732e-01
2.104842e-01	7.459659e-05	4.504445e+03	3.360162e-01
2.106395e-01	7.480276e-05	4.504445e+03	3.369449e-01
2.107881e-01	7.500028e-05	4.504445e+03	3.378346e-01
2.109395e-01	7.520178e-05	4.504445e+03	3.387422e-01
2.111001e-01	7.541573e-05	4.504445e+03	3.397060e-01
2.112522e-01	7.561845e-05	4.504445e+03	3.406191e-01
2.114074e-01	7.582558e-05	4.504445e+03	3.415521e-01
2.115630e-01	7.603344e-05	4.504445e+03	3.424884e-01
2.117219e-01	7.624587e-05	4.504445e+03	3.434453e-01
2.118774e-01	7.645403e-05	4.504445e+03	3.443829e-01
2.120329e-01	7.666222e-05	4.504445e+03	3.453207e-01
2.121850e-01	7.686618e-05	4.504445e+03	3.462394e-01
2.123425e-01	7.707753e-05	4.504445e+03	3.471915e-01
2.125005e-01	7.728978e-05	4.504445e+03	3.481475e-01
2.126582e-01	7.750181e-05	4.504445e+03	3.491026e-01
2.128147e-01	7.771235e-05	4.504445e+03	3.500510e-01
2.129608e-01	7.790909e-05	4.504445e+03	3.509372e-01
2.131099e-01	7.810994e-05	4.504445e+03	3.518419e-01
2.132626e-01	7.831588e-05	4.504445e+03	3.527695e-01
2.134132e-01	7.851923e-05	4.504445e+03	3.536855e-01
2.135661e-01	7.872575e-05	4.504445e+03	3.546158e-01
2.137209e-01	7.893507e-05	4.504445e+03	3.555587e-01
2.138794e-01	7.914966e-05	4.504445e+03	3.565253e-01
2.140367e-01	7.936270e-05	4.504445e+03	3.574849e-01
2.141910e-01	7.957189e-05	4.504445e+03	3.584272e-01
2.143482e-01	7.978507e-05	4.504445e+03	3.593874e-01
2.145074e-01	8.000128e-05	4.504445e+03	3.603613e-01
2.146667e-01	8.021788e-05	4.504445e+03	3.613370e-01
2.148241e-01	8.043193e-05	4.504445e+03	3.623011e-01
2.149825e-01	8.064767e-05	4.504445e+03	3.632729e-01
2.151360e-01	8.085681e-05	4.504445e+03	3.642150e-01
2.152939e-01	8.107211e-05	4.504445e+03	3.651848e-01
2.154478e-01	8.128213e-05	4.504445e+03	3.661309e-01
2.156030e-01	8.149405e-05	4.504445e+03	3.670854e-01
2.157559e-01	8.170302e-05	4.504445e+03	3.680267e-01
2.159134e-01	8.191856e-05	4.504445e+03	3.689976e-01
2.160652e-01	8.212623e-05	4.504445e+03	3.699331e-01
2.162203e-01	8.233876e-05	4.504445e+03	3.708904e-01
2.163802e-01	8.255795e-05	4.504445e+03	3.718777e-01
2.165415e-01	8.277939e-05	4.504445e+03	3.728752e-01
2.166859e-01	8.297758e-05	4.504445e+03	3.737679e-01
2.168367e-01	8.318471e-05	4.504445e+03	3.747009e-01
2.169915e-01	8.339755e-05	4.504445e+03	3.756596e-01
2.171406e-01	8.360263e-05	4.504445e+03	3.765834e-01
2.172894e-01	8.380737e-05	4.504445e+03	3.775057e-01
2.174519e-01	8.403134e-05	4.504445e+03	3.785145e-01
2.176122e-01	8.425234e-05	4.504445e+03	3.795100e-01
2.177705e-01	8.447088e-05	4.504445e+03	3.804944e-01
2.179317e-01	8.469341e-05	4.504445e+03	3.814968e-01
2.180917e-01	8.491461e-05	4.504445e+03	3.824931e-01
2.182527e-01	8.513727e-05	4.504445e+03	3.834961e-01
2.184121e-01	8.535794e-05	4.504445e+03	3.844901e-01
2.185670e-01	8.557235e-05	4.504445e+03	3.854559e-01
2.187242e-01	8.579033e-05	4.504445e+03	3.864378e-01
2.188835e-01	8.601125e-05	4.504445e+03	3.874329e-01
2.190415e-01	8.623049e-05	4.504445e+03	3.884205e-01
2.191992e-01	8.644950e-05	4.504445e+03	3.894070e-01
2.193566e-01	8.666831e-05	4.504445e+03	3.903926e-01
2.195101e-01	8.688177e-05	4.504445e+03	3.913541e-01
2.196654e-01	8.709781e-05	4.504445e+03	3.923272e-01
2.198245e-01	8.731937e-05	4.504445e+03	3.933253e-01
2.199822e-01	8.753913e-05	4.504445e+03	3.943152e-01
2.201398e-01	8.775890e-05	4.504445e+03	3.953051e-01
2.203015e-01	8.798452e-05	4.504445e+03	3.963214e-01
2.204636e-01	8.821080e-05	4.504445e+03	3.973407e-01
2.206283e-01	8.844103e-05	4.504445e+03	3.983777e-01
2.207879e-01	8.866419e-05	4.504445e+03	3.993829e-01
2.209475e-01	8.888746e-05	4.504445e+03	4.003887e-01
2.211065e-01	8.911009e-05	4.504445e+03	4.013915e-01
2.212629e-01	8.932909e-05	4.504445e+03	4.023780e-01
2.214194e-01	8.954845e-05	4.504445e+03	4.033660e-01
2.215813e-01	8.977559e-05	4.504445e+03	4.043892e-01
2.217406e-01	8.999907e-05	4.504445e+03	4.053958e-01
2.219002e-01	9.022332e-05	4.504445e+03	4.064060e-01
2.220584e-01	9.044553e-05	4.504445e+03	4.074069e-01
2.222149e-01	9.066557e-05	4.504445e+03	4.083981e-01
2.223786e-01	9.089583e-05	4.504445e+03	4.094352e-01
2.225345e-01	9.111525e-05	4.504445e+03	4.104236e-01
2.226919e-01	9.133684e-05	4.504445e+03	4.114217e-01
2.228486e-01	9.155763e-05	4.504445e+03	4.124163e-01
2.230094e-01	9.178437e-05	4.504445e+03	4.134376e-01
2.231685e-01	9.200886e-05	4.504445e+03	4.144488e-01
2.233271e-01	9.223267e-05	4.504445e+03	4.154569e-01
2.234890e-01	9.246122e-05	4.504445e+03	4.164864e-01
2.236522e-01	9.269192e-05	4.504445e+03	4.175256e-01
2.238095e-01	9.291422e-05	4.504445e+03	4.185270e-01
2.239688e-01	9.313959e-05	4.504445e+03	4.195421e-01
2.241303e-01	9.336815e-05	4.504445e+03	4.205717e-01
2.242930e-01	9.359856e-05	4.504445e+03	4.216095e-01
2.244578e-01	9.383195e-05	4.504445e+03	4.226608e-01
2.246231e-01	9.406635e-05	4.504445e+03	4.237166e-01
2.247808e-01	9.429003e-05	4.504445e+03	4.247242e-01
2.249414e-01	9.451790e-05	4.504445e+03	4.257507e-01
2.251068e-01	9.475275e-05	4.504445e+03	4.268085e-01
2.252722e-01	9.498779e-05	4.504445e+03	4.278672e-01
2.254336e-01	9.521717e-05	4.504445e+03	4.289005e-01
2.255950e-01	9.544666e-05	4.504445e+03	4.299342e-01
2.257601e-01	9.568150e-05	4.504445e+03	4.309920e-01
2.259180e-01	9.590624e-05	4.504445e+03	4.320043e-01
2.260772e-01	9.613296e-05	4.504445e+03	4.330256e-01
2.262399e-01	9.636477e-05	4.504445e+03	4.340698e-01
2.264008e-01	9.659410e-05	4.504445e+03	4.351028e-01
2.265646e-01	9.682768e-05	4.504445e+03	4.361549e-01
2.267280e-01	9.706079e-05	4.504445e+03	4.372049e-01
2.268920e-01	9.729482e-05	4.504445e+03	4.382591e-01
2.270565e-01	9.752974e-05	4.504445e+03	4.393173e-01
2.272168e-01	9.775873e-05	4.504445e+03	4.403488e-01
2.273773e-01	9.798813e-05	4.504445e+03	4.413821e-01
2.275432e-01	9.822536e-05	4.504445e+03	4.424507e-01
2.277075e-01	9.846029e-05	4.504445e+03	4.435089e-01
2.278709e-01	9.869422e-05	4.504445e+03	4.445626e-01
2.280352e-01	9.892944e-05	4.504445e+03	4.456222e-01
2.281965e-01	9.916037e-05	4.504445e+03	4.466624e-01
2.283626e-01	9.939846e-05	4.504445e+03	4.477349e-01
2.285215e-01	9.962618e-05	4.504445e+03	4.487606e-01
2.286858e-01	9.986165e-05	4.504445e+03	4.498213e-01
2.288506e-01	1.000981e-04	4.504445e+03	4.508863e-01
2.290158e-01	1.003352e-04	4.504445e+03	4.519543e-01
2.291737e-01	1.005618e-04	4.504445e+03	4.529751e-01
2.293358e-01	1.007945e-04	4.504445e+03	4.540230e-01
2.295010e-01	1.010318e-04	4.504445e+03	4.550922e-01
2.296674e-01	1.012709e-04	4.504445e+03	4.561693e-01
2.298306e-01	1.015055e-04	4.504445e+03	4.572259e-01
2.299954e-01	1.017425e-04	4.504445e+03	4.582933e-01
2.301607e-01	1.019802e-04	4.504445e+03	4.593642e-01
2.303235e-01	1.022145e-04	4.504445e+03	4.604194e-01
2.304895e-01	1.024534e-04	4.504445e+03	4.614956e-01
2.306560e-01	1.026932e-04	4.504445e+03	4.625759e-01
2.308207e-01	1.029304e-04	4.504445e+03	4.636445e-01
2.309796e-01	1.031593e-04	4.504445e+03	4.646751e-01
2.311393e-01	1.033894e-04	4.504445e+03	4.657117e-01
2.313029e-01	1.036251e-04	4.504445e+03	4.667736e-01
2.314636e-01	1.038568e-04	4.504445e+03	4.678173e-01
2.316290e-01	1.040954e-04	4.504445e+03	4.688921e-01
2.317925e-01	1.043313e-04	4.504445e+03	4.699543e-01
2.319592e-01	1.045717e-04	4.504445e+03	4.710375e-01
2.321239e-01	1.048095e-04	4.504445e+03	4.721087e-01
2.322871e-01	1.050451e-04	4.504445e+03	4.731696e-01
2.324481e-01	1.052775e-04	4.504445e+03	4.742166e-01
2.326149e-01	1.055185e-04	4.504445e+03	4.753022e-01
2.327818e-01	1.057595e-04	4.504445e+03	4.763880e-01
2.329476e-01	1.059992e-04	4.504445e+03	4.774675e-01
2.331144e-01	1.062402e-04	4.504445e+03	4.785533e-01
2.332813e-01	1.064815e-04	4.504445e+03	4.796401e-01
2.334472e-01	1.067214e-04	4.504445e+03	4.807204e-01
2.336105e-01	1.069575e-04	4.504445e+03	4.817842e-01
2.337737e-01	1.071936e-04	4.504445e+03	4.828477e-01
2.339406e-01	1.074351e-04	4.504445e+03	4.839354e-01
2.341075e-01	1.076766e-04	4.504445e+03	4.850234e-01
2.342716e-01	1.079141e-04	4.504445e+03	4.860931e-01
2.344363e-01	1.081525e-04	4.504445e+03	4.871669e-01
2.346026e-01	1.083934e-04	4.504445e+03	4.882520e-01
2.347697e-01	1.086353e-04	4.504445e+03	4.893417e-01
2.349346e-01	1.088742e-04	4.504445e+03	4.904177e-01
2.350985e-01	1.091115e-04	4.504445e+03	4.914868e-01
2.352588e-01	1.093437e-04	4.504445e+03	4.925325e-01
2.354198e-01	1.095769e-04	4.504445e+03	4.935833e-01
2.355847e-01	1.098159e-04	4.504445e+03	4.946597e-01
2.357470e-01	1.100511e-04	4.504445e+03	4.957189e-01
2.359146e-01	1.102939e-04	4.504445e+03	4.968126e-01
2.360783e-01	1.105312e-04	4.504445e+03	4.978818e-01
2.362453e-01	1.107733e-04	4.504445e+03	4.989722e-01
2.364078e-01	1.110088e-04	4.504445e+03	5.000331e-01
2.365697e-01	1.112434e-04	4.504445e+03	5.010899e-01
2.367312e-01	1.114776e-04	4.504445e+03	5.021447e-01
2.368956e-01	1.117159e-04	4.504445e+03	5.032179e-01
2.370613e-01	1.119561e-04	4.504445e+03	5.043001e-01
2.372290e-01	1.121993e-04	4.504445e+03	5.053954e-01
2.373936e-01	1.124380e-04	4.504445e+03	5.064706e-01
2.375585e-01	1.126771e-04	4.504445e+03	5.075479e-01
2.377237e-01	1.129167e-04	4.504445e+03	5.086271e-01
2.378885e-01	1.131557e-04	4.504445e+03	5.097036e-01
2.380523e-01	1.133931e-04	4.504445e+03	5.107730e-01
2.382124e-01	1.136252e-04	4.504445e+03	5.118186e-01
2.383725e-01	1.138574e-04	4.504445e+03	5.128646e-01
2.385405e-01	1.141010e-04	4.504445e+03	5.139618e-01
2.387085e-01	1.143446e-04	4.504445e+03	5.150591e-01
2.388764e-01	1.145882e-04	4.504445e+03	5.161561e-01
2.390416e-01	1.148278e-04	4.504445e+03	5.172355e-01
2.392095e-01	1.150713e-04	4.504445e+03	5.183321e-01
2.393742e-01	1.153100e-04	4.504445e+03	5.194077e-01
2.395353e-01	1.155436e-04	4.504445e+03	5.204598e-01
2.396960e-01	1.157767e-04	4.504445e+03	5.215096e-01
2.398641e-01	1.160203e-04	4.504445e+03	5.226071e-01
2.400313e-01	1.162627e-04	4.504445e+03	5.236989e-01
2.401994e-01	1.165064e-04	4.504445e+03	5.247967e-01
2.403676e-01	1.167504e-04	4.504445e+03	5.258955e-01
2.405360e-01	1.169944e-04	4.504445e+03	5.269949e-01
2.407044e-01	1.172385e-04	4.504445e+03	5.280945e-01
2.408727e-01	1.174825e-04	4.504445e+03	5.291936e-01
2.410411e-01	1.177266e-04	4.504445e+03	5.302929e-01
2.412095e-01	1.179707e-04	4.504445e+03	5.313925e-01
2.413780e-01	1.182148e-04	4.504445e+03	5.324922e-01
2.415460e-01	1.184584e-04	4.504445e+03	5.335893e-01
2.417144e-01	1.187024e-04	4.504445e+03	5.346885e-01
2.418829e-01	1.189466e-04	4.504445e+03	5.357882e-01
2.420515e-01	1.191907e-04	4.504445e+03	5.368880e-01
2.422185e-01	1.194327e-04	4.504445e+03	5.379779e-01
2.423854e-01	1.196745e-04	4.504445e+03	5.390669e-01
2.425521e-01	1.199159e-04	4.504445e+03	5.401545e-01
2.427207e-01	1.201600e-04	4.504445e+03	5.412541e-01
2.428892e-01	1.204040e-04	4.504445e+03	5.423531e-01
2.430577e-01	1.206479e-04	4.504445e+03	5.434516e-01
2.432262e-01	1.208918e-04	4.504445e+03	5.445503e-01
2.433948e-01	1.211358e-04	4.504445e+03	5.456493e-01
2.435633e-01	1.213796e-04	4.504445e+03	5.467478e-01
2.437316e-01	1.216231e-04	4.504445e+03	5.478446e-01
2.439002e-01	1.218670e-04	4.504445e+03	5.489430e-01
2.440681e-01	1.221098e-04	4.504445e+03	5.500367e-01
2.442368e-01	1.223538e-04	4.504445e+03	5.511358e-01
2.444056e-01	1.225978e-04	4.504445e+03	5.522351e-01
2.445742e-01	1.228416e-04	4.504445e+03	5.533330e-01
2.447424e-01	1.230845e-04	4.504445e+03	5.544275e-01
2.449111e-01	1.233283e-04	4.504445e+03	5.555254e-01
2.450799e-01	1.235721e-04	4.504445e+03	5.566237e-01
2.452485e-01	1.238157e-04	4.504445e+03	5.577211e-01
2.454172e-01	1.240593e-04	4.504445e+03	5.588182e-01
2.455857e-01	1.243025e-04	4.504445e+03	5.599138e-01
2.457542e-01	1.245457e-04	4.504445e+03	5.610093e-01
2.459229e-01	1.247890e-04	4.504445e+03	5.621050e-01
2.460915e-01	1.250323e-04	4.504445e+03	5.632010e-01
2.462602e-01	1.252755e-04	4.504445e+03	5.642967e-01
2.464290e-01	1.255188e-04	4.504445e+03	5.653925e-01
2.465978e-01	1.257621e-04	4.504445e+03	5.664886e-01
2.467667e-01	1.260055e-04	4.504445e+03	5.675850e-01
2.469356e-01	1.262488e-04	4.504445e+03	5.686808e-01
2.471045e-01	1.264920e-04	4.504445e+03	5.697764e-01
2.472735e-01	1.267353e-04	4.504445e+03	5.708721e-01
2.474425e-01	1.269785e-04	4.504445e+03	5.719675e-01
2.476115e-01	1.272216e-04	4.504445e+03	5.730626e-01
2.477805e-01	1.274647e-04	4.504445e+03	5.741575e-01
2.479496e-01	1.277077e-04	4.504445e+03	5.752522e-01
2.481186e-01	1.279507e-04	4.504445e+03	5.763466e-01
2.482858e-01	1.281908e-04	4.504445e+03	5.774285e-01
2.484549e-01	1.284337e-04	4.504445e+03	5.785223e-01
2.486240e-01	1.286765e-04	4.504445e+03	5.796162e-01
2.487932e-01	1.289193e-04	4.504445e+03	5.807097e-01
2.489624e-01	1.291620e-04	4.504445e+03	5.818032e-01
2.491265e-01	1.293973e-04	4.504445e+03	5.828630e-01
2.492920e-01	1.296345e-04	4.504445e+03	5.839316e-01
2.494551e-01	1.298682e-04	4.504445e+03	5.849842e-01
2.496247e-01	1.301111e-04	4.504445e+03	5.860783e-01
2.497938e-01	1.303532e-04	4.504445e+03	5.871686e-01
2.499610e-01	1.305924e-04	4.504445e+03	5.882464e-01
2.501280e-01	1.308314e-04	4.504445e+03	5.893226e-01
2.502975e-01	1.310737e-04	4.504445e+03	5.904142e-01
2.504671e-01	1.313161e-04	4.504445e+03	5.915059e-01
2.506367e-01	1.315583e-04	4.504445e+03	5.925972e-01
2.508038e-01	1.317969e-04	4.504445e+03	5.936719e-01
2.509721e-01	1.320372e-04	4.504445e+03	5.947543e-01
2.511399e-01	1.322765e-04	4.504445e+03	5.958322e-01
2.513088e-01	1.325174e-04	4.504445e+03	5.969172e-01
2.514786e-01	1.327594e-04	4.504445e+03	5.980075e-01
2.516472e-01	1.329995e-04	4.504445e+03	5.990888e-01
2.518137e-01	1.332366e-04	4.504445e+03	6.001571e-01
2.519819e-01	1.334760e-04	4.504445e+03	6.012350e-01
2.521517e-01	1.337175e-04	4.504445e+03	6.023229e-01
2.523210e-01	1.339581e-04	4.504445e+03	6.034070e-01
2.524905e-01	1.341991e-04	4.504445e+03	6.044922e-01
2.526602e-01	1.344399e-04	4.504445e+03	6.055773e-01
2.528278e-01	1.346779e-04	4.504445e+03	6.066491e-01
2.529976e-01	1.349188e-04	4.504445e+03	6.077342e-01
2.531674e-01	1.351596e-04	4.504445e+03	6.088191e-01
2.533373e-01	1.354004e-04	4.504445e+03	6.099035e-01
2.535067e-01	1.356403e-04	4.504445e+03	6.109843e-01
2.536745e-01	1.358777e-04	4.504445e+03	6.120537e-01
2.538442e-01	1.361180e-04	4.504445e+03	6.131358e-01
2.540098e-01	1.363520e-04	4.504445e+03	6.141902e-01
2.541801e-01	1.365928e-04	4.504445e+03	6.152745e-01
2.543505e-01	1.368333e-04	4.504445e+03	6.163582e-01
2.545204e-01	1.370732e-04	4.504445e+03	6.174385e-01
2.546894e-01	1.373115e-04	4.504445e+03	6.185122e-01
2.548589e-01	1.375505e-04	4.504445e+03	6.195888e-01
2.550285e-01	1.377895e-04	4.504445e+03	6.206650e-01
2.551982e-01	1.380284e-04	4.504445e+03	6.217413e-01
2.553679e-01	1.382673e-04	4.504445e+03	6.228172e-01
2.555377e-01	1.385060e-04	4.504445e+03	6.238925e-01
2.557075e-01	1.387446e-04	4.504445e+03	6.249673e-01
2.558774e-01	1.389832e-04	4.504445e+03	6.260421e-01
2.560474e-01	1.392218e-04	4.504445e+03	6.271170e-01
2.562175e-01	1.394605e-04	4.504445e+03	6.281922e-01
2.563878e-01	1.396992e-04	4.504445e+03	6.292674e-01
2.565582e-01	1.399379e-04	4.504445e+03	6.303425e-01
2.567286e-01	1.401765e-04	4.504445e+03	6.314171e-01
2.568990e-01	1.404148e-04	4.504445e+03	6.324905e-01
2.570691e-01	1.406526e-04	4.504445e+03	6.335619e-01
2.572392e-01	1.408903e-04	4.504445e+03	6.346324e-01
2.574090e-01	1.411273e-04	4.504445e+03	6.357001e-01
2.575780e-01	1.413630e-04	4.504445e+03	6.367616e-01
2.577479e-01	1.415998e-04	4.504445e+03	6.378284e-01
2.579183e-01	1.418373e-04	4.504445e+03	6.388981e-01
2.580888e-01	1.420746e-04	4.504445e+03	6.399670e-01
2.582593e-01	1.423118e-04	4.504445e+03	6.410356e-01
2.584295e-01	1.425483e-04	4.504445e+03	6.421008e-01
2.585964e-01	1.427801e-04	4.504445e+03	6.431450e-01
2.587641e-01	1.430129e-04	4.504445e+03	6.441935e-01
2.589350e-01	1.432498e-04	4.504445e+03	6.452608e-01
2.591058e-01	1.434866e-04	4.504445e+03	6.463274e-01
2.592750e-01	1.437208e-04	4.504445e+03	6.473826e-01
2.594453e-01	1.439564e-04	4.504445e+03	6.484436e-01
2.596155e-01	1.441917e-04	4.504445e+03	6.495037e-01
2.597835e-01	1.444238e-04	4.504445e+03	6.505491e-01
2.599539e-01	1.446590e-04	4.504445e+03	6.516084e-01
2.601240e-01	1.448936e-04	4.504445e+03	6.526652e-01
2.602944e-01	1.451284e-04	4.504445e+03	6.537228e-01
2.604644e-01	1.453625e-04	4.504445e+03	6.547775e-01
2.606349e-01	1.455971e-04	4.504445e+03	6.558340e-01
2.608055e-01	1.458316e-04	4.504445e+03	6.568904e-01
2.609762e-01	1.460661e-04	4.504445e+03	6.579468e-01
2.611471e-01	1.463006e-04	4.504445e+03	6.590029e-01
2.613165e-01	1.465329e-04	4.504445e+03	6.600494e-01
2.614873e-01	1.467670e-04	4.504445e+03	6.611036e-01
2.616578e-01	1.470003e-04	4.504445e+03	6.621546e-01
2.618281e-01	1.472333e-04	4.504445e+03	6.632043e-01
2.619985e-01	1.474662e-04	4.504445e+03	6.642533e-01
2.621690e-01	1.476989e-04	4.504445e+03	6.653015e-01
2.623395e-01	1.479316e-04	4.504445e+03	6.663495e-01
2.625095e-01	1.481631e-04	4.504445e+03	6.673926e-01
2.626782e-01	1.483929e-04	4.504445e+03	6.684278e-01
2.628489e-01	1.486251e-04	4.504445e+03	6.694737e-01
2.630197e-01	1.488573e-04	4.504445e+03	6.705193e-01
2.631906e-01	1.490894e-04	4.504445e+03	6.715650e-01
2.633617e-01	1.493215e-04	4.504445e+03	6.726104e-01
2.635328e-01	1.495535e-04	4.504445e+03	6.736554e-01
2.637005e-01	1.497805e-04	4.504445e+03	6.746780e-01
2.638687e-01	1.500081e-04	4.504445e+03	6.757031e-01
2.640398e-01	1.502394e-04	4.504445e+03	6.767450e-01
2.642097e-01	1.504687e-04	4.504445e+03	6.777781e-01
2.643802e-01	1.506987e-04	4.504445e+03	6.788140e-01
2.645507e-01	1.509286e-04	4.504445e+03	6.798493e-01
2.647213e-01	1.511583e-04	4.504445e+03	6.808841e-01
2.648923e-01	1.513883e-04	4.504445e+03	6.819202e-01
2.650633e-01	1.516181e-04	4.504445e+03	6.829552e-01
2.652343e-01	1.518476e-04	4.504445e+03	6.839893e-01
2.654054e-01	1.520771e-04	4.504445e+03	6.850230e-01
2.655766e-01	1.523065e-04	4.504445e+03	6.860562e-01
2.657479e-01	1.525358e-04	4.504445e+03	6.870891e-01
2.659156e-01	1.527600e-04	4.504445e+03	6.880989e-01
2.660839e-01	1.529849e-04	4.504445e+03	6.891119e-01
2.662556e-01	1.532139e-04	4.504445e+03	6.901436e-01
2.664270e-01	1.534424e-04	4.504445e+03	6.911727e-01
2.665954e-01	1.536666e-04	4.504445e+03	6.921828e-01
2.667664e-01	1.538941e-04	4.504445e+03	6.932075e-01
2.669374e-01	1.541214e-04	4.504445e+03	6.942312e-01
2.671085e-01	1.543485e-04	4.504445e+03	6.952543e-01
2.672797e-01	1.545755e-04	4.504445e+03	6.962770e-01
2.674511e-01	1.548025e-04	4.504445e+03	6.972993e-01
2.676225e-01	1.550293e-04	4.504445e+03	6.983211e-01
2.677940e-01	1.552560e-04	4.504445e+03	6.993421e-01
2.679656e-01	1.554826e-04	4.504445e+03	7.003626e-01
2.681373e-01	1.557090e-04	4.504445e+03	7.013826e-01
2.683091e-01	1.559354e-04	4.504445e+03	7.024023e-01
2.684810e-01	1.561616e-04	4.504445e+03	7.034215e-01
2.686523e-01	1.563869e-04	4.504445e+03	7.044360e-01
2.688239e-01	1.566121e-04	4.504445e+03	7.054504e-01
2.689951e-01	1.568367e-04	4.504445e+03	7.064622e-01
2.691664e-01	1.570611e-04	4.504445e+03	7.074728e-01
2.693357e-01	1.572826e-04	4.504445e+03	7.084707e-01
2.695070e-01	1.575065e-04	4.504445e+03	7.094795e-01
2.696783e-01	1.577302e-04	4.504445e+03	7.104870e-01
2.698496e-01	1.579536e-04	4.504445e+03	7.114933e-01
2.700210e-01	1.581768e-04	4.504445e+03	7.124988e-01
2.701924e-01	1.583999e-04	4.504445e+03	7.135037e-01
2.703641e-01	1.586230e-04	4.504445e+03	7.145084e-01
2.705359e-01	1.588460e-04	4.504445e+03	7.155129e-01
2.707078e-01	1.590689e-04	4.504445e+03	7.165169e-01
2.708797e-01	1.592916e-04	4.504445e+03	7.175201e-01
2.710518e-01	1.595141e-04	4.504445e+03	7.185223e-01
2.712237e-01	1.597361e-04	4.504445e+03	7.195226e-01
2.713953e-01	1.599576e-04	4.504445e+03	7.205200e-01
2.715668e-01	1.601786e-04	4.504445e+03	7.215158e-01
2.717383e-01	1.603994e-04	4.504445e+03	7.225103e-01
2.719099e-01	1.606200e-04	4.504445e+03	7.235041e-01
2.720816e-01	1.608405e-04	4.504445e+03	7.244971e-01
2.722526e-01	1.610597e-04	4.504445e+03	7.254844e-01
2.724242e-01	1.612795e-04	4.504445e+03	7.264748e-01
2.725960e-01	1.614992e-04	4.504445e+03	7.274644e-01
2.727678e-01	1.617188e-04	4.504445e+03	7.284535e-01
2.729399e-01	1.619383e-04	4.504445e+03	7.294421e-01
2.731120e-01	1.621576e-04	4.504445e+03	7.304301e-01
2.732842e-01	1.623768e-04	4.504445e+03	7.314173e-01
2.734564e-01	1.625958e-04	4.504445e+03	7.324035e-01
2.736286e-01	1.628142e-04	4.504445e+03	7.333877e-01
2.738004e-01	1.630321e-04	4.504445e+03	7.343691e-01
2.739722e-01	1.632497e-04	4.504445e+03	7.353491e-01
2.741441e-01	1.634670e-04	4.504445e+03	7.363281e-01
2.743161e-01	1.636841e-04	4.504445e+03	7.373060e-01
2.744880e-01	1.639009e-04	4.504445e+03	7.382826e-01
2.746599e-01	1.641175e-04	4.504445e+03	7.392581e-01
2.748313e-01	1.643330e-04	4.504445e+03	7.402290e-01
2.750034e-01	1.645492e-04	4.504445e+03	7.412026e-01
2.751756e-01	1.647651e-04	4.504445e+03	7.421755e-01
2.753479e-01	1.649810e-04	4.504445e+03	7.431478e-01
2.755203e-01	1.651967e-04	4.504445e+03	7.441196e-01
2.756929e-01	1.654124e-04	4.504445e+03	7.450908e-01
2.758656e-01	1.656278e-04	4.504445e+03	7.460613e-01
2.760378e-01	1.658423e-04	4.504445e+03	7.470273e-01
2.762096e-01	1.660561e-04	4.504445e+03	7.479903e-01
2.763814e-01	1.662695e-04	4.504445e+03	7.489517e-01
2.765533e-01	1.664827e-04	4.504445e+03	7.499121e-01
2.767252e-01	1.666958e-04	4.504445e+03	7.508719e-01
2.768974e-01	1.669087e-04	4.504445e+03	7.518310e-01
2.770696e-01	1.671215e-04	4.504445e+03	7.527893e-01
2.772418e-01	1.673339e-04	4.504445e+03	7.537463e-01
2.774131e-01	1.675449e-04	4.504445e+03	7.546969e-01
2.775856e-01	1.677571e-04	4.504445e+03	7.556527e-01
2.777582e-01	1.679692e-04	4.504445e+03	7.566079e-01
2.779269e-01	1.681762e-04	4.504445e+03	7.575403e-01
2.780963e-01	1.683836e-04	4.504445e+03	7.584747e-01
2.782693e-01	1.685952e-04	4.504445e+03	7.594276e-01
2.784418e-01	1.688059e-04	4.504445e+03	7.603767e-01
2.786140e-01	1.690160e-04	4.504445e+03	7.613231e-01
2.787863e-01	1.692258e-04	4.504445e+03	7.622682e-01
2.789587e-01	1.694353e-04	4.504445e+03	7.632121e-01
2.791311e-01	1.696447e-04	4.504445e+03	7.641550e-01
2.793035e-01	1.698537e-04	4.504445e+03	7.650966e-01
2.794760e-01	1.700625e-04	4.504445e+03	7.660372e-01
2.796486e-01	1.702711e-04	4.504445e+03	7.669769e-01
2.798212e-01	1.704795e-04	4.504445e+03	7.679156e-01
2.799940e-01	1.706877e-04	4.504445e+03	7.688535e-01
2.801669e-01	1.708958e-04	4.504445e+03	7.697906e-01
2.803399e-01	1.711037e-04	4.504445e+03	7.707272e-01
2.805131e-01	1.713114e-04	4.504445e+03	7.716628e-01
2.806863e-01	1.715189e-04	4.504445e+03	7.725974e-01
2.808592e-01	1.717257e-04	4.504445e+03	7.735289e-01
2.810318e-01	1.719318e-04	4.504445e+03	7.744571e-01
2.812042e-01	1.721373e-04	4.504445e+03	7.753831e-01
2.813767e-01	1.723426e-04	4.504445e+03	7.763078e-01
2.815492e-01	1.725477e-04	4.504445e+03	7.772316e-01
2.817218e-01	1.727526e-04	4.504445e+03	7.781544e-01
2.818945e-01	1.729572e-04	4.504445e+03	7.790763e-01
2.820673e-01	1.731616e-04	4.504445e+03	7.799968e-01
2.822401e-01	1.733658e-04	4.504445e+03	7.809164e-01
2.824131e-01	1.735697e-04	4.504445e+03	7.818353e-01
2.825863e-01	1.737736e-04	4.504445e+03	7.827535e-01
2.827595e-01	1.739772e-04	4.504445e+03	7.836708e-01
2.829328e-01	1.741806e-04	4.504445e+03	7.845871e-01
2.831062e-01	1.743838e-04	4.504445e+03	7.855022e-01
2.832792e-01	1.745862e-04	4.504445e+03	7.864138e-01
2.834520e-01	1.747880e-04	4.504445e+03	7.873229e-01
2.836248e-01	1.749895e-04	4.504445e+03	7.882305e-01
2.837976e-01	1.751907e-04	4.504445e+03	7.891367e-01
2.839704e-01	1.753915e-04	4.504445e+03	7.900414e-01
2.841433e-01	1.755921e-04	4.504445e+03	7.909449e-01
2.843162e-01	1.757924e-04	4.504445e+03	7.918472e-01
2.844891e-01	1.759924e-04	4.504445e+03	7.927480e-01
2.846621e-01	1.761921e-04	4.504445e+03	7.936476e-01
2.848352e-01	1.763916e-04	4.504445e+03	7.945464e-01
2.850085e-01	1.765910e-04	4.504445e+03	7.954443e-01
2.851819e-01	1.767902e-04	4.504445e+03	7.963415e-01
2.853554e-01	1.769892e-04	4.504445e+03	7.972380e-01
2.855290e-01	1.771879e-04	4.504445e+03	7.981333e-01
2.857020e-01	1.773856e-04	4.504445e+03	7.990238e-01
2.858746e-01	1.775826e-04	4.504445e+03	7.999110e-01
2.860472e-01	1.777792e-04	4.504445e+03	8.007964e-01
2.862199e-01	1.779755e-04	4.504445e+03	8.016809e-01
2.863927e-01	1.781717e-04	4.504445e+03	8.025647e-01
2.865657e-01	1.783678e-04	4.504445e+03	8.034479e-01
2.867389e-01	1.785637e-04	4.504445e+03	8.043301e-01
2.869121e-01	1.787592e-04	4.504445e+03	8.052111e-01
2.870854e-01	1.789546e-04	4.504445e+03	8.060912e-01
2.872589e-01	1.791498e-04	4.504445e+03	8.069705e-01
2.874325e-01	1.793449e-04	4.504445e+03	8.078492e-01
2.876063e-01	1.795398e-04	4.504445e+03	8.087271e-01
2.877802e-01	1.797344e-04	4.504445e+03	8.096038e-01
2.879538e-01	1.799284e-04	4.504445e+03	8.104776e-01
2.881269e-01	1.801215e-04	4.504445e+03	8.113472e-01
2.882998e-01	1.803140e-04	4.504445e+03	8.122145e-01
2.884728e-01	1.805063e-04	4.504445e+03	8.130808e-01
2.886460e-01	1.806985e-04	4.504445e+03	8.139462e-01
2.888192e-01	1.808903e-04	4.504445e+03	8.148104e-01
2.889926e-01	1.810819e-04	4.504445e+03	8.156735e-01
2.891660e-01	1.812733e-04	4.504445e+03	8.165357e-01
2.893395e-01	1.814645e-04	4.504445e+03	8.173966e-01
2.895132e-01	1.816554e-04	4.504445e+03	8.182566e-01
2.896870e-01	1.818461e-04	4.504445e+03	8.191156e-01
2.898609e-01	1.820366e-04	4.504445e+03	8.199738e-01
2.900349e-01	1.822269e-04	4.504445e+03	8.208311e-01
2.902091e-01	1.824170e-04	4.504445e+03	8.216872e-01
2.903832e-01	1.826067e-04	4.504445e+03	8.225416e-01
2.905567e-01	1.827954e-04	4.504445e+03	8.233915e-01
2.907299e-01	1.829834e-04	4.504445e+03	8.242384e-01
2.909032e-01	1.831710e-04	4.504445e+03	8.250836e-01
2.910764e-01	1.833583e-04	4.504445e+03	8.259274e-01
2.912498e-01	1.835454e-04	4.504445e+03	8.267702e-01
2.914232e-01	1.837322e-04	4.504445e+03	8.276117e-01
2.915967e-01	1.839188e-04	4.504445e+03	8.284521e-01
2.917704e-01	1.841052e-04	4.504445e+03	8.292916e-01
2.919442e-01	1.842913e-04	4.504445e+03	8.301301e-01
2.921182e-01	1.844773e-04	4.504445e+03	8.309677e-01
2.922923e-01	1.846630e-04	4.504445e+03	8.318044e-01
2.924665e-01	1.848486e-04	4.504445e+03	8.326402e-01
2.926409e-01	1.850339e-04	4.504445e+03	8.334752e-01
2.928154e-01	1.852190e-04	4.504445e+03	8.343089e-01
2.929895e-01	1.854034e-04	4.504445e+03	8.351394e-01
2.931635e-01	1.855873e-04	4.504445e+03	8.359678e-01
2.933372e-01	1.857706e-04	4.504445e+03	8.367932e-01
2.935109e-01	1.859534e-04	4.504445e+03	8.376167e-01
2.936846e-01	1.861359e-04	4.504445e+03	8.384387e-01
2.938583e-01	1.863181e-04	4.504445e+03	8.392594e-01
2.940322e-01	1.865000e-04	4.504445e+03	8.400788e-01
2.942060e-01	1.866815e-04	4.504445e+03	8.408967e-01
2.943799e-01	1.868628e-04	4.504445e+03	8.417133e-01
2.945539e-01	1.870439e-04	4.504445e+03	8.425289e-01
2.947281e-01	1.872248e-04	4.504445e+03	8.433437e-01
2.949025e-01	1.874055e-04	4.504445e+03	8.441577e-01
2.950770e-01	1.875860e-04	4.504445e+03	8.449707e-01
2.952516e-01	1.877662e-04	4.504445e+03	8.457826e-01
2.954259e-01	1.879458e-04	4.504445e+03	8.465915e-01
2.956000e-01	1.881248e-04	4.504445e+03	8.473978e-01
2.957741e-01	1.883035e-04	4.504445e+03	8.482025e-01
2.959482e-01	1.884818e-04	4.504445e+03	8.490059e-01
2.961224e-01	1.886598e-04	4.504445e+03	8.498077e-01
2.962965e-01	1.888375e-04	4.504445e+03	8.506079e-01
2.964707e-01	1.890149e-04	4.504445e+03	8.514069e-01
2.966451e-01	1.891920e-04	4.504445e+03	8.522049e-01
2.968195e-01	1.893689e-04	4.504445e+03	8.530017e-01
2.969941e-01	1.895455e-04	4.504445e+03	8.537972e-01
2.971687e-01	1.897219e-04	4.504445e+03	8.545917e-01
2.973435e-01	1.898981e-04	4.504445e+03	8.553852e-01
2.975184e-01	1.900740e-04	4.504445e+03	8.561778e-01
2.976935e-01	1.902497e-04	4.504445e+03	8.569694e-01
2.978681e-01	1.904246e-04	4.504445e+03	8.577573e-01
2.980425e-01	1.905990e-04	4.504445e+03	8.585425e-01
2.982168e-01	1.907729e-04	4.504445e+03	8.593260e-01
2.983912e-01	1.909466e-04	4.504445e+03	8.601083e-01
2.985656e-01	1.911199e-04	4.504445e+03	8.608890e-01
2.987401e-01	1.912929e-04	4.504445e+03	8.616685e-01
2.989147e-01	1.914657e-04	4.504445e+03	8.624467e-01
2.990894e-01	1.916382e-04	4.504445e+03	8.632237e-01
2.992641e-01	1.918105e-04	4.504445e+03	8.639996e-01
2.994391e-01	1.919825e-04	4.504445e+03	8.647747e-01
2.996141e-01	1.921543e-04	4.504445e+03	8.655485e-01
2.997892e-01	1.923259e-04	4.504445e+03	8.663212e-01
2.999645e-01	1.924972e-04	4.504445e+03	8.670930e-01
3.001395e-01	1.926679e-04	4.504445e+03	8.678621e-01
3.003142e-01	1.928380e-04	4.504445e+03	8.686281e-01
3.004888e-01	1.930077e-04	4.504445e+03	8.693923e-01
3.006634e-01	1.931769e-04	4.504445e+03	8.701548e-01
3.008380e-01	1.933459e-04	4.504445e+03	8.709158e-01
3.010127e-01	1.935145e-04	4.504445e+03	8.716754e-01
3.011874e-01	1.936829e-04	4.504445e+03	8.724337e-01
3.013622e-01	1.938509e-04	4.504445e+03	8.731904e-01
3.015370e-01	1.940186e-04	4.504445e+03	8.739459e-01
3.017120e-01	1.941861e-04	4.504445e+03	8.747003e-01
3.018870e-01	1.943533e-04	4.504445e+03	8.754536e-01
3.020622e-01	1.945203e-04	4.504445e+03	8.762057e-01
3.022375e-01	1.946870e-04	4.504445e+03	8.769569e-01
3.024130e-01	1.948536e-04	4.504445e+03	8.777072e-01
3.025886e-01	1.950199e-04	4.504445e+03	8.784564e-01
3.027638e-01	1.951855e-04	4.504445e+03	8.792025e-01
3.029387e-01	1.953505e-04	4.504445e+03	8.799456e-01
3.031135e-01	1.955150e-04	4.504445e+03	8.806864e-01
3.032882e-01	1.956791e-04	4.504445e+03	8.814255e-01
3.034630e-01	1.958429e-04	4.504445e+03	8.821633e-01
3.036379e-01	1.960064e-04	4.504445e+03	8.829000e-01
3.038129e-01	1.961697e-04	4.504445e+03	8.836354e-01
3.039880e-01	1.963326e-04	4.504445e+03	8.843693e-01
3.041631e-01	1.964953e-04	4.504445e+03	8.851020e-01
3.043383e-01	1.966577e-04	4.504445e+03	8.858337e-01
3.045137e-01	1.968199e-04	4.504445e+03	8.865644e-01
3.046893e-01	1.969819e-04	4.504445e+03	8.872943e-01
3.048651e-01	1.971438e-04	4.504445e+03	8.880231e-01
3.050406e-01	1.973050e-04	4.504445e+03	8.887497e-01
3.052159e-01	1.974657e-04	4.504445e+03	8.894733e-01
3.053911e-01	1.976260e-04	4.504445e+03	8.901952e-01
3.055662e-01	1.977858e-04	4.504445e+03	8.909152e-01
3.057414e-01	1.979453e-04	4.504445e+03	8.916337e-01
3.059167e-01	1.981045e-04	4.504445e+03	8.923509e-01
3.060920e-01	1.982635e-04	4.504445e+03	8.930667e-01
3.062674e-01	1.984221e-04	4.504445e+03	8.937813e-01
3.064429e-01	1.985805e-04	4.504445e+03	8.944948e-01
3.066185e-01	1.987386e-04	4.504445e+03	8.952071e-01
3.067943e-01	1.988965e-04	4.504445e+03	8.959184e-01
3.069702e-01	1.990542e-04	4.504445e+03	8.966286e-01
3.071463e-01	1.992116e-04	4.504445e+03	8.973376e-01
3.073224e-01	1.993688e-04	4.504445e+03	8.980456e-01
3.074983e-01	1.995253e-04	4.504445e+03	8.987508e-01
3.076739e-01	1.996812e-04	4.504445e+03	8.994529e-01
3.078492e-01	1.998366e-04	4.504445e+03	9.001527e-01
3.080244e-01	1.999914e-04	4.504445e+03	9.008503e-01
3.081997e-01	2.001459e-04	4.504445e+03	9.015463e-01
3.083750e-01	2.003002e-04	4.504445e+03	9.022410e-01
3.085504e-01	2.004542e-04	4.504445e+03	9.029347e-01
3.087260e-01	2.006079e-04	4.504445e+03	9.036270e-01
3.089016e-01	2.007613e-04	4.504445e+03	9.043179e-01
3.090773e-01	2.009144e-04	4.504445e+03	9.050076e-01
3.092531e-01	2.010672e-04	4.504445e+03	9.056961e-01
3.094291e-01	2.012198e-04	4.504445e+03	9.063836e-01
3.096052e-01	2.013723e-04	4.504445e+03	9.070702e-01
3.097816e-01	2.015244e-04	4.504445e+03	9.077557e-01
3.099577e-01	2.016761e-04	4.504445e+03	9.084388e-01
3.101335e-01	2.018271e-04	4.504445e+03	9.091188e-01
3.103092e-01	2.019776e-04	4.504445e+03	9.097969e-01
3.104849e-01	2.021278e-04	4.504445e+03	9.104735e-01
3.106607e-01	2.022777e-04	4.504445e+03	9.111485e-01
3.108365e-01	2.024272e-04	4.504445e+03	9.118222e-01
3.110124e-01	2.025764e-04	4.504445e+03	9.124944e-01
3.111883e-01	2.027253e-04	4.504445e+03	9.131650e-01
3.113643e-01	2.028739e-04	4.504445e+03	9.138342e-01
3.115404e-01	2.030222e-04	4.504445e+03	9.145022e-01
3.117167e-01	2.031702e-04	4.504445e+03	9.151691e-01
3.118932e-01	2.033181e-04	4.504445e+03	9.158350e-01
3.120698e-01	2.034657e-04	4.504445e+03	9.164999e-01
3.122466e-01	2.036130e-04	4.504445e+03	9.171635e-01
3.124234e-01	2.037600e-04	4.504445e+03	9.178256e-01
3.125996e-01	2.039061e-04	4.504445e+03	9.184836e-01
3.127755e-01	2.040516e-04	4.504445e+03	9.191389e-01
3.129514e-01	2.041966e-04	4.504445e+03	9.197924e-01
3.131273e-01	2.043414e-04	4.504445e+03	9.204445e-01
3.133034e-01	2.044859e-04	4.504445e+03	9.210952e-01
3.134796e-01	2.046300e-04	4.504445e+03	9.217447e-01
3.136559e-01	2.047739e-04	4.504445e+03	9.223928e-01
3.138322e-01	2.049175e-04	4.504445e+03	9.230395e-01
3.140087e-01	2.050608e-04	4.504445e+03	9.236848e-01
3.141853e-01	2.052038e-04	4.504445e+03	9.243290e-01
3.143622e-01	2.053465e-04	4.504445e+03	9.249721e-01
3.145391e-01	2.054890e-04	4.504445e+03	9.256140e-01
3.147162e-01	2.056312e-04	4.504445e+03	9.262546e-01
3.148931e-01	2.057729e-04	4.504445e+03	9.268926e-01
3.150695e-01	2.059138e-04	4.504445e+03	9.275271e-01
3.152457e-01	2.060541e-04	4.504445e+03	9.281593e-01
3.154221e-01	2.061941e-04	4.504445e+03	9.287901e-01
3.155984e-01	2.063338e-04	4.504445e+03	9.294192e-01
3.157749e-01	2.064732e-04	4.504445e+03	9.300469e-01
3.159515e-01	2.066122e-04	4.504445e+03	9.306733e-01
3.161281e-01	2.067509e-04	4.504445e+03	9.312981e-01
3.163048e-01	2.068893e-04	4.504445e+03	9.319214e-01
3.164816e-01	2.070273e-04	4.504445e+03	9.325432e-01
3.166586e-01	2.071651e-04	4.504445e+03	9.331636e-01
3.168357e-01	2.073026e-04	4.504445e+03	9.337829e-01
3.170130e-01	2.074398e-04	4.504445e+03	9.344010e-01
3.171904e-01	2.075767e-04	4.504445e+03	9.350176e-01
3.173678e-01	2.077132e-04	4.504445e+03	9.356324e-01
3.175448e-01	2.078490e-04	4.504445e+03	9.362441e-01
3.177217e-01	2.079843e-04	4.504445e+03	9.368535e-01
3.178985e-01	2.081191e-04	4.504445e+03	9.374611e-01
3.180755e-01	2.082537e-04	4.504445e+03	9.380671e-01
3.182525e-01	2.083878e-04	4.504445e+03	9.386715e-01
3.184295e-01	2.085217e-04	4.504445e+03	9.392743e-01
3.186066e-01	2.086551e-04	4.504445e+03	9.398753e-01
3.187838e-01	2.087882e-04	4.504445e+03	9.404747e-01
3.189610e-01	2.089209e-04	4.504445e+03	9.410727e-01
3.191385e-01	2.090534e-04	4.504445e+03	9.416694e-01
3.193161e-01	2.091856e-04	4.504445e+03	9.422648e-01
3.194938e-01	2.093174e-04	4.504445e+03	9.428588e-01
3.196716e-01	2.094490e-04	4.504445e+03	9.434512e-01
3.198493e-01	2.095800e-04	4.504445e+03	9.440414e-01
3.200266e-01	2.097103e-04	4.504445e+03	9.446285e-01
3.202038e-01	2.098402e-04	4.504445e+03	9.452135e-01
3.203811e-01	2.099697e-04	4.504445e+03	9.457969e-01
3.205585e-01	2.100989e-04	4.504445e+03	9.463786e-01
3.207360e-01	2.102277e-04	4.504445e+03	9.469589e-01
3.209136e-01	2.103562e-04	4.504445e+03	9.475377e-01
3.210912e-01	2.104843e-04	4.504445e+03	9.481148e-01
3.212690e-01	2.106120e-04	4.504445e+03	9.486903e-01
3.214468e-01	2.107395e-04	4.504445e+03	9.492644e-01
3.216249e-01	2.108667e-04	4.504445e+03	9.498372e-01
3.218031e-01	2.109935e-04	4.504445e+03	9.504087e-01
3.219815e-01	2.111201e-04	4.504445e+03	9.509789e-01
3.221599e-01	2.112464e-04	4.504445e+03	9.515475e-01
3.223384e-01	2.113722e-04	4.504445e+03	9.521143e-01
3.225165e-01	2.114973e-04	4.504445e+03	9.526779e-01
3.226943e-01	2.116219e-04	4.504445e+03	9.532389e-01
3.228721e-01	2.117460e-04	4.504445e+03	9.537980e-01
3.230500e-01	2.118697e-04	4.504445e+03	9.543554e-01
3.232278e-01	2.119931e-04	4.504445e+03	9.549110e-01
3.234058e-01	2.121160e-04	4.504445e+03	9.554650e-01
3.235839e-01	2.122387e-04	4.504445e+03	9.560175e-01
3.237620e-01	2.123610e-04	4.504445e+03	9.565684e-01
3.239403e-01	2.124830e-04	4.504445e+03	9.571180e-01
3.241188e-01	2.126047e-04	4.504445e+03	9.576662e-01
3.242974e-01	2.127262e-04	4.504445e+03	9.582132e-01
3.244762e-01	2.128473e-04	4.504445e+03	9.587588e-01
3.246552e-01	2.129681e-04	4.504445e+03	9.593029e-01
3.248343e-01	2.130886e-04	4.504445e+03	9.598456e-01
3.250130e-01	2.132084e-04	4.504445e+03	9.603855e-01
3.251915e-01	2.133277e-04	4.504445e+03	9.609228e-01
3.253700e-01	2.134466e-04	4.504445e+03	9.614583e-01
3.255485e-01	2.135651e-04	4.504445e+03	9.619921e-01
3.257272e-01	2.136833e-04	4.504445e+03	9.625244e-01
3.259059e-01	2.138011e-04	4.504445e+03	9.630551e-01
3.260847e-01	2.139185e-04	4.504445e+03	9.635841e-01
3.262635e-01	2.140356e-04	4.504445e+03	9.641115e-01
3.264425e-01	2.141524e-04	4.504445e+03	9.646376e-01
3.266217e-01	2.142689e-04	4.504445e+03	9.651624e-01
3.268011e-01	2.143851e-04	4.504445e+03	9.656859e-01
3.269806e-01	2.145010e-04	4.504445e+03	9.662080e-01
3.271602e-01	2.146166e-04	4.504445e+03	9.667286e-01
3.273398e-01	2.147317e-04	4.504445e+03	9.672472e-01
3.275192e-01	2.148464e-04	4.504445e+03	9.677636e-01
3.276985e-01	2.149605e-04	4.504445e+03	9.682779e-01
3.278778e-01	2.150743e-04	4.504445e+03	9.687904e-01
3.280572e-01	2.151877e-04	4.504445e+03	9.693012e-01
3.282364e-01	2.153007e-04	4.504445e+03	9.698101e-01
3.284158e-01	2.154133e-04	4.504445e+03	9.703172e-01
3.285951e-01	2.155255e-04	4.504445e+03	9.708227e-01
3.287746e-01	2.156374e-04	4.504445e+03	9.713266e-01
3.289541e-01	2.157490e-04	4.504445e+03	9.718292e-01
3.291339e-01	2.158603e-04	4.504445e+03	9.723306e-01
3.293139e-01	2.159713e-04	4.504445e+03	9.728306e-01
3.294940e-01	2.160820e-04	4.504445e+03	9.733294e-01
3.296742e-01	2.161924e-04	4.504445e+03	9.738265e-01
3.298542e-01	2.163022e-04	4.504445e+03	9.743213e-01
3.300341e-01	2.164116e-04	4.504445e+03	9.748141e-01
3.302139e-01	2.165205e-04	4.504445e+03	9.753048e-01
3.303936e-01	2.166291e-04	4.504445e+03	9.757936e-01
3.305733e-01	2.167372e-04	4.504445e+03	9.762807e-01
3.307531e-01	2.168449e-04	4.504445e+03	9.767660e-01
3.309329e-01	2.169523e-04	4.504445e+03	9.772497e-01
3.311128e-01	2.170594e-04	4.504445e+03	9.777320e-01
3.312928e-01	2.171661e-04	4.504445e+03	9.782128e-01
3.314729e-01	2.172726e-04	4.504445e+03	9.786923e-01
3.316533e-01	2.173787e-04	4.504445e+03	9.791705e-01
3.318338e-01	2.174846e-04	4.504445e+03	9.796473e-01
3.320141e-01	2.175900e-04	4.504445e+03	9.801219e-01
3.321942e-01	2.176948e-04	4.504445e+03	9.805943e-01
3.323742e-01	2.177993e-04	4.504445e+03	9.810647e-01
3.325541e-01	2.179032e-04	4.504445e+03	9.815330e-01
3.327339e-01	2.180068e-04	4.504445e+03	9.819995e-01
3.329137e-01	2.181099e-04	4.504445e+03	9.824641e-01
3.330935e-01	2.182127e-04	4.504445e+03	9.829271e-01
3.332733e-01	2.183152e-04	4.504445e+03	9.833885e-01
3.334533e-01	2.184173e-04	4.504445e+03	9.838484e-01
3.336334e-01	2.185190e-04	4.504445e+03	9.843069e-01
3.338136e-01	2.186205e-04	4.504445e+03	9.847640e-01
3.339940e-01	2.187217e-04	4.504445e+03	9.852199e-01
3.341742e-01	2.188225e-04	4.504445e+03	9.856737e-01
3.343543e-01	2.189227e-04	4.504445e+03	9.861254e-01
3.345343e-01	2.190226e-04	4.504445e+03	9.865750e-01
3.347142e-01	2.191219e-04	4.504445e+03	9.870226e-01
3.348940e-01	2.192209e-04	4.504445e+03	9.874684e-01
3.350737e-01	2.193194e-04	4.504445e+03	9.879123e-01
3.352534e-01	2.194176e-04	4.504445e+03	9.883545e-01
3.354332e-01	2.195154e-04	4.504445e+03	9.887951e-01
3.356130e-01	2.196129e-04	4.504445e+03	9.892341e-01
3.357930e-01	2.197100e-04	4.504445e+03	9.896716e-01
3.359730e-01	2.198068e-04	4.504445e+03	9.901077e-01
3.361532e-01	2.199034e-04	4.504445e+03	9.905425e-01
3.363336e-01	2.199996e-04	4.504445e+03	9.909760e-01
3.365143e-01	2.200956e-04	4.504445e+03	9.914083e-01
3.366951e-01	2.201913e-04	4.504445e+03	9.918395e-01
3.368759e-01	2.202866e-04	4.504445e+03	9.922688e-01
3.370566e-01	2.203815e-04	4.504445e+03	9.926961e-01
3.372372e-01	2.204759e-04	4.504445e+03	9.931215e-01
3.374178e-01	2.205699e-04	4.504445e+03	9.935450e-01
3.375984e-01	2.206636e-04	4.504445e+03	9.939668e-01
3.377789e-01	2.207568e-04	4.504445e+03	9.943868e-01
3.379595e-01	2.208497e-04	4.504445e+03	9.948053e-01
3.381402e-01	2.209423e-04	4.504445e+03	9.952222e-01
3.383210e-01	2.210345e-04	4.504445e+03	9.956376e-01
3.385020e-01	2.211264e-04	4.504445e+03	9.960516e-01
3.386831e-01	2.212180e-04	4.504445e+03	9.964643e-01
3.388644e-01	2.213093e-04	4.504445e+03	9.968757e-01
3.390460e-01	2.214004e-04	4.504445e+03	9.972858e-01
3.392277e-01	2.214912e-04	4.504445e+03	9.976946e-01
3.394093e-01	2.215814e-04	4.504445e+03	9.981013e-01
3.395908e-01	2.216713e-04	4.504445e+03	9.985060e-01
3.397722e-01	2.217607e-04	4.504445e+03	9.989087e-01
3.399535e-01	2.218497e-04	4.504445e+03	9.993095e-01
3.401348e-01	2.219383e-04	4.504445e+03	9.997086e-01
3.403161e-01	2.220265e-04	4.504445e+03	1.000106e+00
3.404975e-01	2.221143e-04	4.504445e+03	1.000502e+00
3.406789e-01	2.222018e-04	4.504445e+03	1.000896e+00
3.408605e-01	2.222889e-04	4.504445e+03	1.001288e+00
3.410422e-01	2.223758e-04	4.504445e+03	1.001679e+00
3.412241e-01	2.224623e-04	4.504445e+03	1.002069e+00
3.414062e-01	2.225485e-04	4.504445e+03	1.002457e+00
3.415886e-01	2.226345e-04	4.504445e+03	1.002845e+00
3.417711e-01	2.227201e-04	4.504445e+03	1.003230e+00
3.419540e-01	2.228055e-04	4.504445e+03	1.003615e+00
3.421366e-01	2.228904e-04	4.504445e+03	1.003997e+00
3.423192e-01	2.229749e-04	4.504445e+03	1.004378e+00
3.425017e-01	2.230589e-04	4.504445e+03	1.004757e+00
3.426841e-01	2.231426e-04	4.504445e+03	1.005133e+00
3.428666e-01	2.232258e-04	4.504445e+03	1.005508e+00
3.430492e-01	2.233087e-04	4.504445e+03	1.005882e+00
3.432318e-01	2.233912e-04	4.504445e+03	1.006253e+00
3.434145e-01	2.234734e-04	4.504445e+03	1.006623e+00
3.435974e-01	2.235552e-04	4.504445e+03	1.006992e+00
3.437804e-01	2.236368e-04	4.504445e+03	1.007359e+00
3.439636e-01	2.237180e-04	4.504445e+03	1.007725e+00
3.441471e-01	2.237989e-04	4.504445e+03	1.008090e+00
3.443308e-01	2.238796e-04	4.504445e+03	1.008453e+00
3.445147e-01	2.239599e-04	4.504445e+03	1.008815e+00
3.446990e-01	2.240400e-04	4.504445e+03	1.009176e+00
3.448831e-01	2.241197e-04	4.504445e+03	1.009535e+00
3.450672e-01	2.241989e-04	4.504445e+03	1.009891e+00
3.452512e-01	2.242777e-04	4.504445e+03	1.010246e+00
3.454352e-01	2.243561e-04	4.504445e+03	1.010600e+00
3.456193e-01	2.244342e-04	4.504445e+03	1.010951e+00
3.458034e-01	2.245119e-04	4.504445e+03	1.011301e+00
3.459877e-01	2.245892e-04	4.504445e+03	1.011650e+00
3.461720e-01	2.246662e-04	4.504445e+03	1.011997e+00
3.463566e-01	2.247429e-04	4.504445e+03	1.012342e+00
3.465413e-01	2.248193e-04	4.504445e+03	1.012686e+00
3.467263e-01	2.248954e-04	4.504445e+03	1.013029e+00
3.469114e-01	2.249712e-04	4.504445e+03	1.013370e+00
3.470968e-01	2.250467e-04	4.504445e+03	1.013710e+00
3.472823e-01	2.251218e-04	4.504445e+03	1.014049e+00
3.474679e-01	2.251966e-04	4.504445e+03	1.014386e+00
3.476536e-01	2.252711e-04	4.504445e+03	1.014721e+00
3.478395e-01	2.253453e-04	4.504445e+03	1.015055e+00
3.480256e-01	2.254191e-04	4.504445e+03	1.015388e+00
3.482118e-01	2.254927e-04	4.504445e+03	1.015719e+00
3.483980e-01	2.255658e-04	4.504445e+03	1.016049e+00
3.485842e-01	2.256386e-04	4.504445e+03	1.016377e+00
3.487704e-01	2.257110e-04	4.504445e+03	1.016703e+00
3.489566e-01	2.257830e-04	4.504445e+03	1.017027e+00
3.491429e-01	2.258547e-04	4.504445e+03	1.017350e+00
3.493293e-01	2.259261e-04	4.504445e+03	1.017671e+00
3.495158e-01	2.259971e-04	4.504445e+03	1.017991e+00
3.497025e-01	2.260678e-04	4.504445e+03	1.018310e+00
3.498893e-01	2.261383e-04	4.504445e+03	1.018627e+00
3.500764e-01	2.262084e-04	4.504445e+03	1.018943e+00
3.502635e-01	2.262782e-04	4.504445e+03	1.019258e+00
3.504509e-01	2.263477e-04	4.504445e+03	1.019571e+00
3.506383e-01	2.264169e-04	4.504445e+03	1.019883e+00
3.508259e-01	2.264858e-04	4.504445e+03	1.020193e+00
3.510135e-01	2.265544e-04	4.504445e+03	1.020502e+00
3.512010e-01	2.266225e-04	4.504445e+03	1.020809e+00
3.513883e-01	2.266902e-04	4.504445e+03	1.021114e+00
3.515754e-01	2.267575e-04	4.504445e+03	1.021417e+00
3.517625e-01	2.268245e-04	4.504445e+03	1.021718e+00
3.519495e-01	2.268911e-04	4.504445e+03	1.022018e+00
3.521365e-01	2.269573e-04	4.504445e+03	1.022316e+00
3.523235e-01	2.270232e-04	4.504445e+03	1.022613e+00
3.525105e-01	2.270887e-04	4.504445e+03	1.022909e+00
3.526975e-01	2.271540e-04	4.504445e+03	1.023202e+00
3.528847e-01	2.272189e-04	4.504445e+03	1.023495e+00
3.530719e-01	2.272835e-04	4.504445e+03	1.023786e+00
3.532593e-01	2.273479e-04	4.504445e+03	1.024076e+00
3.534468e-01	2.274119e-04	4.504445e+03	1.024364e+00
3.536345e-01	2.274757e-04	4.504445e+03	1.024652e+00
3.538224e-01	2.275393e-04	4.504445e+03	1.024938e+00
3.540105e-01	2.276025e-04	4.504445e+03	1.025223e+00
3.541987e-01	2.276655e-04	4.504445e+03	1.025507e+00
3.543872e-01	2.277283e-04	4.504445e+03	1.025790e+00
3.545760e-01	2.277908e-04	4.504445e+03	1.026071e+00
3.547649e-01	2.278531e-04	4.504445e+03	1.026352e+00
3.549542e-01	2.279152e-04	4.504445e+03	1.026631e+00
3.551437e-01	2.279770e-04	4.504445e+03	1.026910e+00
3.553335e-01	2.280386e-04	4.504445e+03	1.027187e+00
3.555235e-01	2.281000e-04	4.504445e+03	1.027464e+00
3.557139e-01	2.281611e-04	4.504445e+03	1.027739e+00
3.559046e-01	2.282221e-04	4.504445e+03	1.028014e+00
3.560955e-01	2.282828e-04	4.504445e+03	1.028287e+00
3.562868e-01	2.283433e-04	4.504445e+03	1.028560e+00
3.564784e-01	2.284036e-04	4.504445e+03	1.028831e+00
3.566704e-01	2.284637e-04	4.504445e+03	1.029102e+00
3.568626e-01	2.285236e-04	4.504445e+03	1.029372e+00
3.570552e-01	2.285833e-04	4.504445e+03	1.029641e+00
3.572481e-01	2.286427e-04	4.504445e+03	1.029909e+00
3.574414e-01	2.287020e-04	4.504445e+03	1.030176e+00
3.576350e-01	2.287611e-04	4.504445e+03	1.030442e+00
3.578289e-01	2.288199e-04	4.504445e+03	1.030707e+00
3.580230e-01	2.288786e-04	4.504445e+03	1.030971e+00
3.582175e-01	2.289370e-04	4.504445e+03	1.031234e+00
3.584122e-01	2.289952e-04	4.504445e+03	1.031496e+00
3.586072e-01	2.290531e-04	4.504445e+03	1.031757e+00
3.588025e-01	2.291109e-04	4.504445e+03	1.032017e+00
3.589980e-01	2.291684e-04	4.504445e+03	1.032277e+00
3.591939e-01	2.292258e-04	4.504445e+03	1.032535e+00
3.593901e-01	2.292829e-04	4.504445e+03	1.032792e+00
3.595866e-01	2.293398e-04	4.504445e+03	1.033048e+00
3.597833e-01	2.293965e-04	4.504445e+03	1.033304e+00
3.599804e-01	2.294530e-04	4.504445e+03	1.033558e+00
3.601779e-01	2.295093e-04	4.504445e+03	1.033812e+00
3.603754e-01	2.295653e-04	4.504445e+03	1.034064e+00
3.605734e-01	2.296211e-04	4.504445e+03	1.034316e+00
3.607715e-01	2.296767e-04	4.504445e+03	1.034566e+00
3.609699e-01	2.297321e-04	4.504445e+03	1.034816e+00
3.611686e-01	2.297873e-04	4.504445e+03	1.035064e+00
3.613675e-01	2.298422e-04	4.504445e+03	1.035311e+00
3.615666e-01	2.298969e-04	4.504445e+03	1.035558e+00
3.617659e-01	2.299513e-04	4.504445e+03	1.035803e+00
3.619654e-01	2.300055e-04	4.504445e+03	1.036047e+00
3.621652e-01	2.300595e-04	4.504445e+03	1.036290e+00
3.623652e-01	2.301133e-04	4.504445e+03	1.036532e+00
3.625654e-01	2.301668e-04	4.504445e+03	1.036774e+00
3.627659e-01	2.302201e-04	4.504445e+03	1.037014e+00
3.629667e-01	2.302732e-04	4.504445e+03	1.037253e+00
3.631677e-01	2.303260e-04	4.504445e+03	1.037491e+00
3.633689e-01	2.303786e-04	4.504445e+03	1.037728e+00
3.635704e-01	2.304310e-04	4.504445e+03	1.037964e+00
3.637721e-01	2.304832e-04	4.504445e+03	1.038199e+00
3.639740e-01	2.305351e-04	4.504445e+03	1.038433e+00
3.641762e-01	2.305868e-04	4.504445e+03	1.038665e+00
3.643785e-01	2.306382e-04	4.504445e+03	1.038897e+00
3.645811e-01	2.306894e-04	4.504445e+03	1.039128e+00
3.647839e-01	2.307404e-04	4.504445e+03	1.039357e+00
3.649868e-01	2.307911e-04	4.504445e+03	1.039586e+00
3.651900e-01	2.308416e-04	4.504445e+03	1.039813e+00
3.653935e-01	2.308919e-04	4.504445e+03	1.040040e+00
3.655971e-01	2.309419e-04	4.504445e+03	1.040265e+00
3.658010e-01	2.309916e-04	4.504445e+03	1.040489e+00
3.660050e-01	2.310412e-04	4.504445e+03	1.040712e+00
3.662094e-01	2.310904e-04	4.504445e+03	1.040934e+00
3.664139e-01	2.311395e-04	4.504445e+03	1.041155e+00
3.666186e-01	2.311883e-04	4.504445e+03	1.041375e+00
3.668233e-01	2.312368e-04	4.504445e+03	1.041593e+00
3.670281e-01	2.312850e-04	4.504445e+03	1.041811e+00
3.672329e-01	2.313330e-04	4.504445e+03	1.042027e+00
3.674377e-01	2.313806e-04	4.504445e+03	1.042241e+00
3.676425e-01	2.314280e-04	4.504445e+03	1.042454e+00
3.678473e-01	2.314750e-04	4.504445e+03	1.042666e+00
3.680521e-01	2.315218e-04	4.504445e+03	1.042877e+00
3.682570e-01	2.315683e-04	4.504445e+03	1.043087e+00
3.684619e-01	2.316145e-04	4.504445e+03	1.043295e+00
3.686667e-01	2.316604e-04	4.504445e+03	1.043502e+00
3.688716e-01	2.317061e-04	4.504445e+03	1.043707e+00
3.690765e-01	2.317514e-04	4.504445e+03	1.043911e+00
3.692815e-01	2.317965e-04	4.504445e+03	1.044114e+00
3.694864e-01	2.318412e-04	4.504445e+03	1.044316e+00
3.696914e-01	2.318857e-04	4.504445e+03	1.044516e+00
3.698964e-01	2.319299e-04	4.504445e+03	1.044716e+00
3.701015e-01	2.319739e-04	4.504445e+03	1.044913e+00
3.703065e-01	2.320175e-04	4.504445e+03	1.045110e+00
3.705115e-01	2.320608e-04	4.504445e+03	1.045305e+00
3.707166e-01	2.321039e-04	4.504445e+03	1.045499e+00
3.709216e-01	2.321467e-04	4.504445e+03	1.045692e+00
3.711267e-01	2.321892e-04	4.504445e+03	1.045883e+00
3.713318e-01	2.322314e-04	4.504445e+03	1.046074e+00
3.715370e-01	2.322734e-04	4.504445e+03	1.046263e+00
3.717421e-01	2.323150e-04	4.504445e+03	1.046450e+00
3.719473e-01	2.323564e-04	4.504445e+03	1.046637e+00
3.721525e-01	2.323975e-04	4.504445e+03	1.046822e+00
3.723577e-01	2.324384e-04	4.504445e+03	1.047006e+00
3.725629e-01	2.324789e-04	4.504445e+03	1.047188e+00
3.727681e-01	2.325192e-04	4.504445e+03	1.047370e+00
3.729734e-01	2.325592e-04	4.504445e+03	1.047550e+00
3.731786e-01	2.325989e-04	4.504445e+03	1.047729e+00
3.733839e-01	2.326384e-04	4.504445e+03	1.047907e+00
3.735892e-01	2.326776e-04	4.504445e+03	1.048083e+00
3.737945e-01	2.327165e-04	4.504445e+03	1.048258e+00
3.739998e-01	2.327551e-04	4.504445e+03	1.048433e+00
3.742052e-01	2.327935e-04	4.504445e+03	1.048605e+00
3.744105e-01	2.328316e-04	4.504445e+03	1.048777e+00
3.746159e-01	2.328694e-04	4.504445e+03	1.048947e+00
3.748214e-01	2.329070e-04	4.504445e+03	1.049117e+00
3.750268e-01	2.329443e-04	4.504445e+03	1.049285e+00
3.752322e-01	2.329813e-04	4.504445e+03	1.049451e+00
3.754377e-01	2.330181e-04	4.504445e+03	1.049617e+00
3.756432e-01	2.330546e-04	4.504445e+03	1.049782e+00
3.758486e-01	2.330909e-04	4.504445e+03	1.049945e+00
3.760541e-01	2.331269e-04	4.504445e+03	1.050107e+00
3.762596e-01	2.331626e-04	4.504445e+03	1.050268e+00
3.764652e-01	2.331981e-04	4.504445e+03	1.050428e+00
3.766707e-01	2.332333e-04	4.504445e+03	1.050586e+00
3.768763e-01	2.332683e-04	4.504445e+03	1.050744e+00
3.770819e-01	2.333030e-04	4.504445e+03	1.050900e+00
3.772875e-01	2.333374e-04	4.504445e+03	1.051056e+00
3.774932e-01	2.333717e-04	4.504445e+03	1.051210e+00
3.776988e-01	2.334056e-04	4.504445e+03	1.051363e+00
3.779045e-01	2.334393e-04	4.504445e+03	1.051515e+00
3.781101e-01	2.334728e-04	4.504445e+03	1.051665e+00
3.783158e-01	2.335061e-04	4.504445e+03	1.051815e+00
3.785215e-01	2.335390e-04	4.504445e+03	1.051964e+00
3.787273e-01	2.335718e-04	4.504445e+03	1.052111e+00
3.789330e-01	2.336043e-04	4.504445e+03	1.052258e+00
3.791387e-01	2.336366e-04	4.504445e+03	1.052403e+00
3.793445e-01	2.336686e-04	4.504445e+03	1.052547e+00
3.795503e-01	2.337004e-04	4.504445e+03	1.052691e+00
3.797561e-01	2.337320e-04	4.504445e+03	1.052833e+00
3.799620e-01	2.337634e-04	4.504445e+03	1.052974e+00
3.801678e-01	2.337945e-04	4.504445e+03	1.053114e+00
3.803737e-01	2.338254e-04	4.504445e+03	1.053253e+00
3.805796e-01	2.338561e-04	4.504445e+03	1.053392e+00
3.807855e-01	2.338865e-04	4.504445e+03	1.053529e+00
3.809914e-01	2.339167e-04	4.504445e+03	1.053665e+00
3.811973e-01	2.339467e-04	4.504445e+03	1.053800e+00
3.814033e-01	2.339765e-04	4.504445e+03	1.053934e+00
3.816092e-01	2.340061e-04	4.504445e+03	1.054067e+00
3.818152e-01	2.340354e-04	4.504445e+03	1.054200e+00
3.820212e-01	2.340646e-04	4.504445e+03	1.054331e+00
3.822272e-01	2.340935e-04	4.504445e+03	1.054461e+00
3.824333e-01	2.341223e-04	4.504445e+03	1.054591e+00
3.826394e-01	2.341508e-04	4.504445e+03	1.054719e+00
3.828454e-01	2.341791e-04	4.504445e+03	1.054847e+00
3.830515e-01	2.342072e-04	4.504445e+03	1.054973e+00
3.832576e-01	2.342351e-04	4.504445e+03	1.055099e+00
3.834637e-01	2.342628e-04	4.504445e+03	1.055224e+00
3.836699e-01	2.342903e-04	4.504445e+03	1.055348e+00
3.838760e-01	2.343177e-04	4.504445e+03	1.055471e+00
3.840822e-01	2.343448e-04	4.504445e+03	1.055593e+00
3.842884e-01	2.343717e-04	4.504445e+03	1.055714e+00
3.844946e-01	2.343984e-04	4.504445e+03	1.055835e+00
3.847008e-01	2.344250e-04	4.504445e+03	1.055954e+00
3.849070e-01	2.344514e-04	4.504445e+03	1.056073e+00
3.851133e-01	2.344775e-04	4.504445e+03	1.056191e+00
3.853196e-01	2.345035e-04	4.504445e+03	1.056308e+00
3.855259e-01	2.345293e-04	4.504445e+03	1.056424e+00
3.857322e-01	2.345550e-04	4.504445e+03	1.056540e+00
3.859385e-01	2.345804e-04	4.504445e+03	1.056654e+00
3.861449e-01	2.346057e-04	4.504445e+03	1.056768e+00
3.863512e-01	2.346308e-04	4.504445e+03	1.056881e+00
3.865576e-01	2.346557e-04	4.504445e+03	1.056994e+00
3.867640e-01	2.346804e-04	4.504445e+03	1.057105e+00
3.869704e-01	2.347050e-04	4.504445e+03	1.057216e+00
3.871768e-01	2.347294e-04	4.504445e+03	1.057326e+00
3.873832e-01	2.347536e-04	4.504445e+03	1.057435e+00
3.875897e-01	2.347777e-04	4.504445e+03	1.057543e+00
3.877962e-01	2.348016e-04	4.504445e+03	1.057651e+00
3.880027e-01	2.348253e-04	4.504445e+03	1.057758e+00
3.882092e-01	2.348489e-04	4.504445e+03	1.057864e+00
3.884157e-01	2.348723e-04	4.504445e+03	1.057969e+00
3.886223e-01	2.348955e-04	4.504445e+03	1.058074e+00
3.888288e-01	2.349186e-04	4.504445e+03	1.058178e+00
3.890354e-01	2.349415e-04	4.504445e+03	1.058281e+00
3.892420e-01	2.349643e-04	4.504445e+03	1.058384e+00
3.894486e-01	2.349869e-04	4.504445e+03	1.058486e+00
3.896552e-01	2.350094e-04	4.504445e+03	1.058587e+00
3.898619e-01	2.350317e-04	4.504445e+03	1.058687e+00
3.900685e-01	2.350538e-04	4.504445e+03	1.058787e+00
3.902752e-01	2.350758e-04	4.504445e+03	1.058886e+00
3.904819e-01	2.350977e-04	4.504445e+03	1.058984e+00
3.906886e-01	2.351194e-04	4.504445e+03	1.059082e+00
3.908954e-01	2.351409e-04	4.504445e+03	1.059179e+00
3.911021e-01	2.351623e-04	4.504445e+03	1.059276e+00
3.913089e-01	2.351836e-04	4.504445e+03	1.059371e+00
3.915156e-01	2.352047e-04	4.504445e+03	1.059466e+00
3.917224e-01	2.352256e-04	4.504445e+03	1.059561e+00
3.919292e-01	2.352465e-04	4.504445e+03	1.059655e+00
3.921360e-01	2.352671e-04	4.504445e+03	1.059748e+00
3.923429e-01	2.352877e-04	4.504445e+03	1.059840e+00
3.925497e-01	2.353081e-04	4.504445e+03	1.059932e+00
3.927566e-01	2.353283e-04	4.504445e+03	1.060023e+00
3.929635e-01	2.353484e-04	4.504445e+03	1.060114e+00
3.931704e-01	2.353684e-04	4.504445e+03	1.060204e+00
3.933773e-01	2.353882e-04	4.504445e+03	1.060293e+00
3.935843e-01	2.354079e-04	4.504445e+03	1.060382e+00
3.937912e-01	2.354275e-04	4.504445e+03	1.060470e+00
3.939982e-01	2.354469e-04	4.504445e+03	1.060558e+00
3.942052e-01	2.354662e-04	4.504445e+03	1.060644e+00
3.944121e-01	2.354854e-04	4.504445e+03	1.060731e+00
3.946192e-01	2.355044e-04	4.504445e+03	1.060816e+00
3.948262e-01	2.355233e-04	4.504445e+03	1.060901e+00
3.950332e-01	2.355420e-04	4.504445e+03	1.060986e+00
3.952402e-01	2.355606e-04	4.504445e+03	1.061070e+00
3.954473e-01	2.355791e-04	4.504445e+03	1.061153e+00
3.956544e-01	2.355975e-04	4.504445e+03	1.061236e+00
3.958615e-01	2.356157e-04	4.504445e+03	1.061318e+00
3.960687e-01	2.356338e-04	4.504445e+03	1.061399e+00
3.962757e-01	2.356517e-04	4.504445e+03	1.061480e+00
3.964828e-01	2.356696e-04	4.504445e+03	1.061561e+00
3.966901e-01	2.356873e-04	4.504445e+03	1.061640e+00
3.968972e-01	2.357049e-04	4.504445e+03	1.061720e+00
3.971045e-01	2.357223e-04	4.504445e+03	1.061798e+00
3.973117e-01	2.357396e-04	4.504445e+03	1.061876e+00
3.975189e-01	2.357568e-04	4.504445e+03	1.061954e+00
3.977263e-01	2.357739e-04	4.504445e+03	1.062031e+00
3.979337e-01	2.357909e-04	4.504445e+03	1.062107e+00
3.981410e-01	2.358077e-04	4.504445e+03	1.062183e+00
3.983482e-01	2.358244e-04	4.504445e+03	1.062258e+00
3.985558e-01	2.358410e-04	4.504445e+03	1.062333e+00
3.987631e-01	2.358574e-04	4.504445e+03	1.062407e+00
3.989705e-01	2.358738e-04	4.504445e+03	1.062480e+00
3.991779e-01	2.358900e-04	4.504445e+03	1.062553e+00
3.993853e-01	2.359060e-04	4.504445e+03	1.062626e+00
3.995928e-01	2.359220e-04	4.504445e+03	1.062698e+00
3.998006e-01	2.359379e-04	4.504445e+03	1.062769e+00
4.000084e-01	2.359536e-04	4.504445e+03	1.062840e+00
4.002162e-01	2.359692e-04	4.504445e+03	1.062910e+00
4.004238e-01	2.359847e-04	4.504445e+03	1.062980e+00
4.006317e-01	2.360001e-04	4.504445e+03	1.063049e+00
4.008397e-01	2.360154e-04	4.504445e+03	1.063118e+00
4.010474e-01	2.360305e-04	4.504445e+03	1.063186e+00
4.012554e-01	2.360455e-04	4.504445e+03	1.063254e+00
4.014635e-01	2.360604e-04	4.504445e+03	1.063321e+00
4.016713e-01	2.360752e-04	4.504445e+03	1.063388e+00
4.018795e-01	2.360899e-04	4.504445e+03	1.063454e+00
4.020874e-01	2.361044e-04	4.504445e+03	1.063519e+00
4.022953e-01	2.361189e-04	4.504445e+03	1.063584e+00
4.025033e-01	2.361332e-04	4.504445e+03	1.063649e+00
4.027113e-01	2.361474e-04	4.504445e+03	1.063713e+00
4.029197e-01	2.361615e-04	4.504445e+03	1.063776e+00
4.031278e-01	2.361755e-04	4.504445e+03	1.063839e+00
4.033363e-01	2.361893e-04	4.504445e+03	1.063902e+00
4.035448e-01	2.362031e-04	4.504445e+03	1.063964e+00
4.037530e-01	2.362168e-04	4.504445e+03	1.064025e+00
4.039616e-01	2.362303e-04	4.504445e+03	1.064086e+00
4.041699e-01	2.362437e-04	4.504445e+03	1.064147e+00
4.043786e-01	2.362570e-04	4.504445e+03	1.064207e+00
4.045873e-01	2.362703e-04	4.504445e+03	1.064266e+00
4.047961e-01	2.362834e-04	4.504445e+03	1.064325e+00
4.050050e-01	2.362964e-04	4.504445e+03	1.064384e+00
4.052135e-01	2.363093e-04	4.504445e+03	1.064442e+00
4.054221e-01	2.363220e-04	4.504445e+03	1.064499e+00
4.056310e-01	2.363347e-04	4.504445e+03	1.064557e+00
4.058397e-01	2.363473e-04	4.504445e+03	1.064613e+00
4.060484e-01	2.363597e-04	4.504445e+03	1.064669e+00
4.062571e-01	2.363720e-04	4.504445e+03	1.064725e+00
4.064659e-01	2.363843e-04	4.504445e+03	1.064780e+00
4.066747e-01	2.363964e-04	4.504445e+03	1.064835e+00
4.068836e-01	2.364084e-04	4.504445e+03	1.064889e+00
4.070929e-01	2.364204e-04	4.504445e+03	1.064943e+00
4.073019e-01	2.364322e-04	4.504445e+03	1.064996e+00
4.075113e-01	2.364440e-04	4.504445e+03	1.065049e+00
4.077203e-01	2.364556e-04	4.504445e+03	1.065101e+00
4.079294e-01	2.364671e-04	4.504445e+03	1.065153e+00
4.081386e-01	2.364786e-04	4.504445e+03	1.065205e+00
4.083478e-01	2.364899e-04	4.504445e+03	1.065256e+00
4.085570e-01	2.365011e-04	4.504445e+03	1.065306e+00
4.087667e-01	2.365123e-04	4.504445e+03	1.065356e+00
4.089760e-01	2.365233e-04	4.504445e+03	1.065406e+00
4.091854e-01	2.365343e-04	4.504445e+03	1.065456e+00
4.093952e-01	2.365451e-04	4.504445e+03	1.065504e+00
4.096047e-01	2.365559e-04	4.504445e+03	1.065553e+00
4.098142e-01	2.365666e-04	4.504445e+03	1.065601e+00
4.100238e-01	2.365771e-04	4.504445e+03	1.065649e+00
4.102334e-01	2.365876e-04	4.504445e+03	1.065696e+00
4.104431e-01	2.365980e-04	4.504445e+03	1.065743e+00
4.106532e-01	2.366083e-04	4.504445e+03	1.065789e+00
4.108633e-01	2.366185e-04	4.504445e+03	1.065835e+00
4.110735e-01	2.366287e-04	4.504445e+03	1.065881e+00
4.112838e-01	2.366387e-04	4.504445e+03	1.065926e+00
4.114940e-01	2.366487e-04	4.504445e+03	1.065971e+00
4.117044e-01	2.366585e-04	4.504445e+03	1.066015e+00
4.119144e-01	2.366683e-04	4.504445e+03	1.066059e+00
4.121248e-01	2.366780e-04	4.504445e+03	1.066103e+00
4.123353e-01	2.366876e-04	4.504445e+03	1.066146e+00
4.125458e-01	2.366972e-04	4.504445e+03	1.066189e+00
4.127564e-01	2.367066e-04	4.504445e+03	1.066232e+00
4.129670e-01	2.367160e-04	4.504445e+03	1.066274e+00
4.131772e-01	2.367252e-04	4.504445e+03	1.066316e+00
4.133876e-01	2.367344e-04	4.504445e+03	1.066357e+00
4.135979e-01	2.367435e-04	4.504445e+03	1.066398e+00
4.138087e-01	2.367526e-04	4.504445e+03	1.066439e+00
4.140192e-01	2.367615e-04	4.504445e+03	1.066479e+00
4.142297e-01	2.367704e-04	4.504445e+03	1.066519e+00
4.144402e-01	2.367792e-04	4.504445e+03	1.066559e+00
4.146508e-01	2.367879e-04	4.504445e+03	1.066598e+00
4.148619e-01	2.367966e-04	4.504445e+03	1.066637e+00
4.150726e-01	2.368051e-04	4.504445e+03	1.066676e+00
4.152837e-01	2.368136e-04	4.504445e+03	1.066714e+00
4.154945e-01	2.368220e-04	4.504445e+03	1.066752e+00
4.157057e-01	2.368304e-04	4.504445e+03	1.066789e+00
4.159170e-01	2.368387e-04	4.504445e+03	1.066827e+00
4.161279e-01	2.368469e-04	4.504445e+03	1.066864e+00
4.163392e-01	2.368550e-04	4.504445e+03	1.066900e+00
4.165506e-01	2.368631e-04	4.504445e+03	1.066937e+00
4.167617e-01	2.368711e-04	4.504445e+03	1.066973e+00
4.169728e-01	2.368790e-04	4.504445e+03	1.067008e+00
4.171840e-01	2.368868e-04	4.504445e+03	1.067044e+00
4.173956e-01	2.368946e-04	4.504445e+03	1.067079e+00
4.176068e-01	2.369023e-04	4.504445e+03	1.067113e+00
4.178181e-01	2.369100e-04	4.504445e+03	1.067148e+00
4.180294e-01	2.369176e-04	4.504445e+03	1.067182e+00
4.182408e-01	2.369251e-04	4.504445e+03	1.067216e+00
4.184526e-01	2.369326e-04	4.504445e+03	1.067250e+00
4.186645e-01	2.369400e-04	4.504445e+03	1.067283e+00
4.188764e-01	2.369473e-04	4.504445e+03	1.067316e+00
4.190880e-01	2.369546e-04	4.504445e+03	1.067349e+00
4.192996e-01	2.369618e-04	4.504445e+03	1.067381e+00
4.195116e-01	2.369689e-04	4.504445e+03	1.067413e+00
4.197233e-01	2.369760e-04	4.504445e+03	1.067445e+00
4.199351e-01	2.369830e-04	4.504445e+03	1.067477e+00
4.201472e-01	2.369900e-04	4.504445e+03	1.067508e+00
4.203591e-01	2.369969e-04	4.504445e+03	1.067539e+00
4.205710e-01	2.370037e-04	4.504445e+03	1.067570e+00
4.207829e-01	2.370105e-04	4.504445e+03	1.067601e+00
4.209952e-01	2.370172e-04	4.504445e+03	1.067631e+00
4.212073e-01	2.370239e-04	4.504445e+03	1.067661e+00
4.214193e-01	2.370305e-04	4.504445e+03	1.067691e+00
4.216314e-01	2.370370e-04	4.504445e+03	1.067720e+00
4.218436e-01	2.370435e-04	4.504445e+03	1.067749e+00
4.220562e-01	2.370500e-04	4.504445e+03	1.067779e+00
4.222688e-01	2.370564e-04	4.504445e+03	1.067807e+00
4.224811e-01	2.370627e-04	4.504445e+03	1.067836e+00
4.226934e-01	2.370690e-04	4.504445e+03	1.067864e+00
4.229058e-01	2.370752e-04	4.504445e+03	1.067892e+00
4.231182e-01	2.370814e-04	4.504445e+03	1.067920e+00
4.233306e-01	2.370875e-04	4.504445e+03	1.067948e+00
4.235432e-01	2.370936e-04	4.504445e+03	1.067975e+00
4.237561e-01	2.370996e-04	4.504445e+03	1.068002e+00
4.239690e-01	2.371056e-04	4.504445e+03	1.068029e+00
4.241817e-01	2.371115e-04	4.504445e+03	1.068056e+00
4.243944e-01	2.371173e-04	4.504445e+03	1.068082e+00
4.246074e-01	2.371232e-04	4.504445e+03	1.068108e+00
4.248206e-01	2.371289e-04	4.504445e+03	1.068134e+00
4.250337e-01	2.371347e-04	4.504445e+03	1.068160e+00
4.252470e-01	2.371403e-04	4.504445e+03	1.068185e+00
4.254602e-01	2.371459e-04	4.504445e+03	1.068211e+00
4.256735e-01	2.371515e-04	4.504445e+03	1.068236e+00
4.258865e-01	2.371570e-04	4.504445e+03	1.068261e+00
4.260995e-01	2.371625e-04	4.504445e+03	1.068285e+00
4.263130e-01	2.371679e-04	4.504445e+03	1.068310e+00
4.265261e-01	2.371733e-04	4.504445e+03	1.068334e+00
4.267396e-01	2.371786e-04	4.504445e+03	1.068358e+00
4.269532e-01	2.371839e-04	4.504445e+03	1.068382e+00
4.271668e-01	2.371892e-04	4.504445e+03	1.068406e+00
4.273800e-01	2.371944e-04	4.504445e+03	1.068429e+00
4.275937e-01	2.371995e-04	4.504445e+03	1.068452e+00
4.278074e-01	2.372046e-04	4.504445e+03	1.068475e+00
4.280212e-01	2.372097e-04	4.504445e+03	1.068498e+00
4.282347e-01	2.372147e-04	4.504445e+03	1.068521e+00
4.284482e-01	2.372197e-04	4.504445e+03	1.068543e+00
4.286617e-01	2.372246e-04	4.504445e+03	1.068565e+00
4.288756e-01	2.372295e-04	4.504445e+03	1.068587e+00
4.290896e-01	2.372343e-04	4.504445e+03	1.068609e+00
4.293036e-01	2.372391e-04	4.504445e+03	1.068631e+00
4.295173e-01	2.372439e-04	4.504445e+03	1.068652e+00
4.297314e-01	2.372486e-04	4.504445e+03	1.068673e+00
4.299456e-01	2.372533e-04	4.504445e+03	1.068694e+00
4.301597e-01	2.372579e-04	4.504445e+03	1.068715e+00
4.303736e-01	2.372625e-04	4.504445e+03	1.068736e+00
4.305875e-01	2.372670e-04	4.504445e+03	1.068756e+00
4.308015e-01	2.372715e-04	4.504445e+03	1.068776e+00
4.310155e-01	2.372760e-04	4.504445e+03	1.068797e+00
4.312295e-01	2.372804e-04	4.504445e+03	1.068816e+00
4.314436e-01	2.372848e-04	4.504445e+03	1.068836e+00
4.316577e-01	2.372891e-04	4.504445e+03	1.068856e+00
4.318719e-01	2.372934e-04	4.504445e+03	1.068875e+00
4.320861e-01	2.372977e-04	4.504445e+03	1.068894e+00
4.323004e-01	2.373019e-04	4.504445e+03	1.068913e+00
4.325150e-01	2.373061e-04	4.504445e+03	1.068932e+00
4.327293e-01	2.373102e-04	4.504445e+03	1.068951e+00
4.329437e-01	2.373143e-04	4.504445e+03	1.068969e+00
4.331581e-01	2.373184e-04	4.504445e+03	1.068988e+00
4.333728e-01	2.373224e-04	4.504445e+03	1.069006e+00
4.335873e-01	2.373264e-04	4.504445e+03	1.069024e+00
4.338019e-01	2.373304e-04	4.504445e+03	1.069042e+00
4.340164e-01	2.373343e-04	4.504445e+03	1.069059e+00
4.342314e-01	2.373382e-04	4.504445e+03	1.069077e+00
4.344463e-01	2.373420e-04	4.504445e+03	1.069094e+00
4.346610e-01	2.373458e-04	4.504445e+03	1.069111e+00
4.348757e-01	2.373496e-04	4.504445e+03	1.069128e+00
4.350905e-01	2.373533e-04	4.504445e+03	1.069145e+00
4.353053e-01	2.373570e-04	4.504445e+03	1.069162e+00
4.355205e-01	2.373607e-04	4.504445e+03	1.069178e+00
4.357357e-01	2.373643e-04	4.504445e+03	1.069194e+00
4.359509e-01	2.373679e-04	4.504445e+03	1.069211e+00
4.361659e-01	2.373715e-04	4.504445e+03	1.069227e+00
4.363812e-01	2.373750e-04	4.504445e+03	1.069243e+00
4.365966e-01	2.373785e-04	4.504445e+03	1.069258e+00
4.368116e-01	2.373819e-04	4.504445e+03	1.069274e+00
4.370271e-01	2.373854e-04	4.504445e+03	1.069289e+00
4.372425e-01	2.373888e-04	4.504445e+03	1.069305e+00
4.374580e-01	2.373921e-04	4.504445e+03	1.069320e+00
4.376736e-01	2.373955e-04	4.504445e+03	1.069335e+00
4.378892e-01	2.373987e-04	4.504445e+03	1.069349e+00
4.381048e-01	2.374020e-04	4.504445e+03	1.069364e+00
4.383201e-01	2.374052e-04	4.504445e+03	1.069379e+00
4.385355e-01	2.374084e-04	4.504445e+03	1.069393e+00
4.387509e-01	2.374116e-04	4.504445e+03	1.069407e+00
4.389664e-01	2.374147e-04	4.504445e+03	1.069421e+00
4.391819e-01	2.374178e-04	4.504445e+03	1.069435e+00
4.393975e-01	2.374209e-04	4.504445e+03	1.069449e+00
4.396133e-01	2.374239e-04	4.504445e+03	1.069463e+00
4.398292e-01	2.374269e-04	4.504445e+03	1.069476e+00
4.400452e-01	2.374299e-04	4.504445e+03	1.069490e+00
4.402612e-01	2.374329e-04	4.504445e+03	1.069503e+00
4.404772e-01	2.374358e-04	4.504445e+03	1.069516e+00
4.406933e-01	2.374387e-04	4.504445e+03	1.069529e+00
4.409094e-01	2.374415e-04	4.504445e+03	1.069542e+00
4.411252e-01	2.374444e-04	4.504445e+03	1.069555e+00
4.413414e-01	2.374472e-04	4.504445e+03	1.069568e+00
4.415573e-01	2.374500e-04	4.504445e+03	1.069580e+00
4.417735e-01	2.374527e-04	4.504445e+03	1.069593e+00
4.419898e-01	2.374554e-04	4.504445e+03	1.069605e+00
4.422059e-01	2.374581e-04	4.504445e+03	1.069617e+00
4.424222e-01	2.374608e-04	4.504445e+03	1.069629e+00
4.426386e-01	2.374634e-04	4.504445e+03	1.069641e+00
4.428547e-01	2.374660e-04	4.504445e+03	1.069653e+00
4.430712e-01	2.374686e-04	4.504445e+03	1.069664e+00
4.432877e-01	2.374712e-04	4.504445e+03	1.069676e+00
4.435039e-01	2.374737e-04	4.504445e+03	1.069687e+00
4.437205e-01	2.374762e-04	4.504445e+03	1.069699e+00
4.439368e-01	2.374787e-04	4.504445e+03	1.069710e+00
4.441531e-01	2.374812e-04	4.504445e+03	1.069721e+00
4.443698e-01	2.374836e-04	4.504445e+03	1.069732e+00
4.445862e-01	2.374860e-04	4.504445e+03	1.069743e+00
4.448027e-01	2.374884e-04	4.504445e+03	1.069753e+00
4.450195e-01	2.374908e-04	4.504445e+03	1.069764e+00
4.452363e-01	2.374931e-04	4.504445e+03	1.069774e+00
4.454531e-01	2.374954e-04	4.504445e+03	1.069785e+00
4.456697e-01	2.374977e-04	4.504445e+03	1.069795e+00
4.458864e-01	2.375000e-04	4.504445e+03	1.069805e+00
4.461030e-01	2.375022e-04	4.504445e+03	1.069815e+00
4.463197e-01	2.375044e-04	4.504445e+03	1.069825e+00
4.465367e-01	2.375066e-04	4.504445e+03	1.069835e+00
4.467535e-01	2.375088e-04	4.504445e+03	1.069845e+00
4.469703e-01	2.375110e-04	4.504445e+03	1.069855e+00
4.471874e-01	2.375131e-04	4.504445e+03	1.069865e+00
4.474046e-01	2.375152e-04	4.504445e+03	1.069874e+00
4.476218e-01	2.375173e-04	4.504445e+03	1.069883e+00
4.478390e-01	2.375194e-04	4.504445e+03	1.069893e+00
4.480560e-01	2.375214e-04	4.504445e+03	1.069902e+00
4.482733e-01	2.375234e-04	4.504445e+03	1.069911e+00
4.484903e-01	2.375254e-04	4.504445e+03	1.069920e+00
4.487077e-01	2.375274e-04	4.504445e+03	1.069929e+00
4.489248e-01	2.375294e-04	4.504445e+03	1.069938e+00
4.491419e-01	2.375314e-04	4.504445e+03	1.069947e+00
4.493594e-01	2.375333e-04	4.504445e+03	1.069956e+00
4.495769e-01	2.375352e-04	4.504445e+03	1.069964e+00
4.497941e-01	2.375371e-04	4.504445e+03	1.069973e+00
4.500114e-01	2.375390e-04	4.504445e+03	1.069981e+00
4.502290e-01	2.375408e-04	4.504445e+03	1.069989e+00
4.504466e-01	2.375427e-04	4.504445e+03	1.069998e+00
4.506640e-01	2.375445e-04	4.504445e+03	1.070006e+00
4.508817e-01	2.375463e-04	4.504445e+03	1.070014e+00
4.510994e-01	2.375481e-04	4.504445e+03	1.070022e+00
4.513172e-01	2.375498e-04	4.504445e+03	1.070030e+00
4.515349e-01	2.375516e-04	4.504445e+03	1.070038e+00
4.517525e-01	2.375533e-04	4.504445e+03	1.070046e+00
4.519703e-01	2.375550e-04	4.504445e+03	1.070053e+00
4.521882e-01	2.375567e-04	4.504445e+03	1.070061e+00
4.524059e-01	2.375584e-04	4.504445e+03	1.070069e+00
4.526236e-01	2.375601e-04	4.504445e+03	1.070076e+00
4.528415e-01	2.375617e-04	4.504445e+03	1.070084e+00
4.530595e-01	2.375633e-04	4.504445e+03	1.070091e+00
4.532773e-01	2.375650e-04	4.504445e+03	1.070098e+00
4.534951e-01	2.375666e-04	4.504445e+03	1.070105e+00
4.537132e-01	2.375681e-04	4.504445e+03	1.070113e+00
4.539311e-01	2.375697e-04	4.504445e+03	1.070120e+00
4.541490e-01	2.375713e-04	4.504445e+03	1.070127e+00
4.543670e-01	2.375728e-04	4.504445e+03	1.070134e+00
4.545849e-01	2.375743e-04	4.504445e+03	1.070140e+00
4.548032e-01	2.375758e-04	4.504445e+03	1.070147e+00
4.550215e-01	2.375773e-04	4.504445e+03	1.070154e+00
4.552395e-01	2.375788e-04	4.504445e+03	1.070161e+00
4.554579e-01	2.375803e-04	4.504445e+03	1.070167e+00
4.556760e-01	2.375818e-04	4.504445e+03	1.070174e+00
4.558944e-01	2.375832e-04	4.504445e+03	1.070180e+00
4.561129e-01	2.375846e-04	4.504445e+03	1.070187e+00
4.563311e-01	2.375860e-04	4.504445e+03	1.070193e+00
4.565496e-01	2.375874e-04	4.504445e+03	1.070199e+00
4.567681e-01	2.375888e-04	4.504445e+03	1.070206e+00
4.569865e-01	2.375902e-04	4.504445e+03	1.070212e+00
4.572050e-01	2.375916e-04	4.504445e+03	1.070218e+00
4.574237e-01	2.375929e-04	4.504445e+03	1.070224e+00
4.576423e-01	2.375942e-04	4.504445e+03	1.070230e+00
4.578610e-01	2.375956e-04	4.504445e+03	1.070236e+00
4.580795e-01	2.375969e-04	4.504445e+03	1.070242e+00
4.582982e-01	2.375982e-04	4.504445e+03	1.070248e+00
4.585168e-01	2.375995e-04	4.504445e+03	1.070254e+00
4.587356e-01	2.376007e-04	4.504445e+03	1.070259e+00
4.589542e-01	2.376020e-04	4.504445e+03	1.070265e+00
4.591728e-01	2.376032e-04	4.504445e+03	1.070271e+00
4.593917e-01	2.376045e-04	4.504445e+03	1.070276e+00
4.596104e-01	2.376057e-04	4.504445e+03	1.070282e+00
4.598291e-01	2.376069e-04	4.504445e+03	1.070287e+00
4.600481e-01	2.376081e-04	4.504445e+03	1.070293e+00
4.602668e-01	2.376093e-04	4.504445e+03	1.070298e+00
4.604859e-01	2.376105e-04	4.504445e+03	1.070303e+00
4.607047e-01	2.376117e-04	4.504445e+03	1.070309e+00
4.609238e-01	2.376128e-04	4.504445e+03	1.070314e+00
4.611427e-01	2.376140e-04	4.504445e+03	1.070319e+00
4.613618e-01	2.376151e-04	4.504445e+03	1.070324e+00
4.615808e-01	2.376163e-04	4.504445e+03	1.070329e+00
4.617998e-01	2.376174e-04	4.504445e+03	1.070334e+00
4.620188e-01	2.376185e-04	4.504445e+03	1.070339e+00
4.622378e-01	2.376196e-04	4.504445e+03	1.070344e+00
4.624569e-01	2.376207e-04	4.504445e+03	1.070349e+00
4.626760e-01	2.376217e-04	4.504445e+03	1.070354e+00
4.628954e-01	2.376228e-04	4.504445e+03	1.070359e+00
4.631147e-01	2.376239e-04	4.504445e+03	1.070364e+00
4.633339e-01	2.376249e-04	4.504445e+03	1.070368e+00
4.635531e-01	2.376260e-04	4.504445e+03	1.070373e+00
4.637724e-01	2.376270e-04	4.504445e+03	1.070378e+00
4.639917e-01	2.376280e-04	4.504445e+03	1.070382e+00
4.642110e-01	2.376290e-04	4.504445e+03	1.070387e+00
4.644305e-01	2.376300e-04	4.504445e+03	1.070391e+00
4.646499e-01	2.376310e-04	4.504445e+03	1.070396e+00
4.648693e-01	2.376320e-04	4.504445e+03	1.070400e+00
4.650887e-01	2.376330e-04	4.504445e+03	1.070405e+00
4.653081e-01	2.376339e-04	4.504445e+03	1.070409e+00
4.655278e-01	2.376349e-04	4.504445e+03	1.070413e+00
4.657475e-01	2.376358e-04	4.504445e+03	1.070417e+00
4.659670e-01	2.376368e-04	4.504445e+03	1.070422e+00
4.661866e-01	2.376377e-04	4.504445e+03	1.070426e+00
4.664062e-01	2.376386e-04	4.504445e+03	1.070430e+00
4.666258e-01	2.376395e-04	4.504445e+03	1.070434e+00
4.668456e-01	2.376404e-04	4.504445e+03	1.070438e+00
4.670653e-01	2.376413e-04	4.504445e+03	1.070442e+00
4.672850e-01	2.376422e-04	4.504445e+03	1.070446e+00
4.675049e-01	2.376431e-04	4.504445e+03	1.070450e+00
4.677248e-01	2.376440e-04	4.504445e+03	1.070454e+00
4.679448e-01	2.376449e-04	4.504445e+03	1.070458e+00
4.681648e-01	2.376457e-04	4.504445e+03	1.070462e+00
4.683849e-01	2.376466e-04	4.504445e+03	1.070466e+00
4.686047e-01	2.376474e-04	4.504445e+03	1.070470e+00
4.688246e-01	2.376482e-04	4.504445e+03	1.070473e+00
4.690447e-01	2.376491e-04	4.504445e+03	1.070477e+00
4.692648e-01	2.376499e-04	4.504445e+03	1.070481e+00
4.694850e-01	2.376507e-04	4.504445e+03	1.070484e+00
4.697052e-01	2.376515e-04	4.504445e+03	1.070488e+00
4.699254e-01	2.376523e-04	4.504445e+03	1.070492e+00
4.701454e-01	2.376531e-04	4.504445e+03	1.070495e+00
4.703657e-01	2.376539e-04	4.504445e+03	1.070499e+00
4.705858e-01	2.376547e-04	4.504445e+03	1.070502e+00
4.708059e-01	2.376554e-04	4.504445e+03	1.070506e+00
4.710261e-01	2.376562e-04	4.504445e+03	1.070509e+00
4.712462e-01	2.376570e-04	4.504445e+03	1.070513e+00
4.714664e-01	2.376577e-04	4.504445e+03	1.070516e+00
4.716867e-01	2.376585e-04	4.504445e+03	1.070519e+00
4.719069e-01	2.376592e-04	4.504445e+03	1.070523e+00
4.721272e-01	2.376599e-04	4.504445e+03	1.070526e+00
4.723477e-01	2.376607e-04	4.504445e+03	1.070529e+00
4.725680e-01	2.376614e-04	4.504445e+03	1.070533e+00
4.727885e-01	2.376621e-04	4.504445e+03	1.070536e+00
4.730089e-01	2.376628e-04	4.504445e+03	1.070539e+00
4.732293e-01	2.376635e-04	4.504445e+03	1.070542e+00
4.734498e-01	2.376642e-04	4.504445e+03	1.070545e+00
4.736704e-01	2.376649e-04	4.504445e+03	1.070548e+00
4.738909e-01	2.376656e-04	4.504445e+03	1.070551e+00
4.741114e-01	2.376663e-04	4.504445e+03	1.070554e+00
4.743319e-01	2.376669e-04	4.504445e+03	1.070558e+00
4.745525e-01	2.376676e-04	4.504445e+03	1.070561e+00
4.747730e-01	2.376683e-04	4.504445e+03	1.070563e+00
4.749938e-01	2.376689e-04	4.504445e+03	1.070566e+00
4.752146e-01	2.376696e-04	4.504445e+03	1.070569e+00
4.754355e-01	2.376702e-04	4.504445e+03	1.070572e+00
4.756563e-01	2.376709e-04	4.504445e+03	1.070575e+00
4.758772e-01	2.376715e-04	4.504445e+03	1.070578e+00
4.760981e-01	2.376721e-04	4.504445e+03	1.070581e+00
4.763189e-01	2.376728e-04	4.504445e+03	1.070584e+00
4.765397e-01	2.376734e-04	4.504445e+03	1.070587e+00
4.767606e-01	2.376740e-04	4.504445e+03	1.070589e+00
4.769815e-01	2.376746e-04	4.504445e+03	1.070592e+00
4.772025e-01	2.376752e-04	4.504445e+03	1.070595e+00
4.774234e-01	2.376758e-04	4.504445e+03	1.070598e+00
4.776444e-01	2.376764e-04	4.504445e+03	1.070600e+00
4.778655e-01	2.376770e-04	4.504445e+03	1.070603e+00
4.780865e-01	2.376776e-04	4.504445e+03	1.070606e+00
4.783074e-01	2.376782e-04	4.504445e+03	1.070608e+00
4.785284e-01	2.376788e-04	4.504445e+03	1.070611e+00
4.787494e-01	2.376793e-04	4.504445e+03	1.070613e+00
4.789705e-01	2.376799e-04	4.504445e+03	1.070616e+00
4.791915e-01	2.376805e-04	4.504445e+03	1.070618e+00
4.794128e-01	2.376810e-04	4.504445e+03	1.070621e+00
4.796339e-01	2.376816e-04	4.504445e+03	1.070624e+00
4.798552e-01	2.376821e-04	4.504445e+03	1.070626e+00
4.800765e-01	2.376827e-04	4.504445e+03	1.070629e+00
4.802977e-01	2.376832e-04	4.504445e+03	1.070631e+00
4.805189e-01	2.376838e-04	4.504445e+03	1.070633e+00
4.807402e-01	2.376843e-04	4.504445e+03	1.070636e+00
4.809614e-01	2.376849e-04	4.504445e+03	1.070638e+00
4.811827e-01	2.376854e-04	4.504445e+03	1.070641e+00
4.814040e-01	2.376859e-04	4.504445e+03	1.070643e+00
4.816253e-01	2.376865e-04	4.504445e+03	1.070645e+00
4.818466e-01	2.376870e-04	4.504445e+03	1.070648e+00
4.820682e-01	2.376875e-04	4.504445e+03	1.070650e+00
4.822895e-01	2.376880e-04	4.504445e+03	1.070652e+00
4.825111e-01	2.376885e-04	4.504445e+03	1.070655e+00
4.827327e-01	2.376890e-04	4.504445e+03	1.070657e+00
4.829543e-01	2.376895e-04	4.504445e+03	1.070659e+00
4.831758e-01	2.376900e-04	4.504445e+03	1.070662e+00
4.833973e-01	2.376905e-04	4.504445e+03	1.070664e+00
4.836188e-01	2.376910e-04	4.504445e+03	1.070666e+00
4.838404e-01	2.376915e-04	4.504445e+03	1.070668e+00
4.840621e-01	2.376920e-04	4.504445e+03	1.070671e+00
4.842837e-01	2.376925e-04	4.504445e+03	1.070673e+00
4.845054e-01	2.376930e-04	4.504445e+03	1.070675e+00
4.847271e-01	2.376935e-04	4.504445e+03	1.070677e+00
4.849487e-01	2.376940e-04	4.504445e+03	1.070679e+00
4.851705e-01	2.376944e-04	4.504445e+03	1.070681e+00
4.853922e-01	2.376949e-04	4.504445e+03	1.070684e+00
4.856141e-01	2.376954e-04	4.504445e+03	1.070686e+00
4.858358e-01	2.376959e-04	4.504445e+03	1.070688e+00
4.860576e-01	2.376963e-04	4.504445e+03	1.070690e+00
4.862795e-01	2.376968e-04	4.504445e+03	1.070692e+00
4.865013e-01	2.376972e-04	4.504445e+03	1.070694e+00
4.867232e-01	2.376977e-04	4.504445e+03	1.070696e+00
4.869452e-01	2.376982e-04	4.504445e+03	1.070698e+00
4.871670e-01	2.376986e-04	4.504445e+03	1.070700e+00
4.873889e-01	2.376991e-04	4.504445e+03	1.070702e+00
4.876110e-01	2.376995e-04	4.504445e+03	1.070704e+00
4.878329e-01	2.377000e-04	4.504445e+03	1.070706e+00
4.880549e-01	2.377004e-04	4.504445e+03	1.070708e+00
4.882770e-01	2.377009e-04	4.504445e+03	1.070710e+00
4.884990e-01	2.377013e-04	4.504445e+03	1.070712e+00
4.887210e-01	2.377017e-04	4.504445e+03	1.070714e+00
4.889430e-01	2.377022e-04	4.504445e+03	1.070716e+00
4.891652e-01	2.377026e-04	4.504445e+03	1.070718e+00
4.893875e-01	2.377031e-04	4.504445e+03	1.070720e+00
4.896097e-01	2.377035e-04	4.504445e+03	1.070722e+00
4.898320e-01	2.377039e-04	4.504445e+03	1.070724e+00
4.900541e-01	2.377043e-04	4.504445e+03	1.070726e+00
4.902763e-01	2.377048e-04	4.504445e+03	1.070728e+00
4.904985e-01	2.377052e-04	4.504445e+03	1.070730e+00
4.907207e-01	2.377056e-04	4.504445e+03	1.070732e+00
4.909429e-01	2.377060e-04	4.504445e+03	1.070734e+00
4.911651e-01	2.377065e-04	4.504445e+03	1.070736e+00
4.913875e-01	2.377069e-04	4.504445e+03	1.070738e+00
4.916098e-01	2.377073e-04	4.504445e+03	1.070739e+00
4.918321e-01	2.377077e-04	4.504445e+03	1.070741e+00
4.920544e-01	2.377081e-04	4.504445e+03	1.070743e+00
4.922768e-01	2.377086e-04	4.504445e+03	1.070745e+00
4.924993e-01	2.377090e-04	4.504445e+03	1.070747e+00
4.927218e-01	2.377094e-04	4.504445e+03	1.070749e+00
4.929442e-01	2.377098e-04	4.504445e+03	1.070751e+00
4.931666e-01	2.377102e-04	4.504445e+03	1.070752e+00
4.933892e-01	2.377106e-04	4.504445e+03	1.070754e+00
4.936116e-01	2.377110e-04	4.504445e+03	1.070756e+00
4.938341e-01	2.377114e-04	4.504445e+03	1.070758e+00
4.940566e-01	2.377118e-04	4.504445e+03	1.070760e+00
4.942793e-01	2.377122e-04	4.504445e+03	1.070762e+00
4.945018e-01	2.377126e-04	4.504445e+03	1.070763e+00
4.947244e-01	2.377130e-04	4.504445e+03	1.070765e+00
4.949470e-01	2.377134e-04	4.504445e+03	1.070767e+00
4.951696e-01	2.377138e-04	4.504445e+03	1.070769e+00
4.953922e-01	2.377142e-04	4.504445e+03	1.070771e+00
4.956149e-01	2.377146e-04	4.504445e+03	1.070772e+00
4.958377e-01	2.377150e-04	4.504445e+03	1.070774e+00
4.960604e-01	2.377154e-04	4.504445e+03	1.070776e+00
4.962832e-01	2.377158e-04	4.504445e+03	1.070778e+00
4.965059e-01	2.377162e-04	4.504445e+03	1.070779e+00
4.967288e-01	2.377166e-04	4.504445e+03	1.070781e+00
4.969517e-01	2.377170e-04	4.504445e+03	1.070783e+00
4.971745e-01	2.377174e-04	4.504445e+03	1.070785e+00
4.973974e-01	2.377178e-04	4.504445e+03	1.070787e+00
4.976202e-01	2.377182e-04	4.504445e+03	1.070788e+00
4.978431e-01	2.377185e-04	4.504445e+03	1.070790e+00
4.980660e-01	2.377189e-04	4.504445e+03	1.070792e+00
4.982890e-01	2.377193e-04	4.504445e+03	1.070794e+00
4.985119e-01	2.377197e-04	4.504445e+03	1.070795e+00
4.987348e-01	2.377201e-04	4.504445e+03	1.070797e+00
4.989578e-01	2.377205e-04	4.504445e+03	1.070799e+00
4.991809e-01	2.377209e-04	4.504445e+03	1.070800e+00
4.994038e-01	2.377213e-04	4.504445e+03	1.070802e+00
4.996268e-01	2.377216e-04	4.504445e+03	1.070804e+00
4.998498e-01	2.377220e-04	4.504445e+03	1.070806e+00
5.000728e-01	2.377224e-04	4.504445e+03	1.070807e+00
5.002958e-01	2.377228e-04	4.504445e+03	1.070809e+00
5.005189e-01	2.377232e-04	4.504445e+03	1.070811e+00
5.007421e-01	2.377236e-04	4.504445e+03	1.070813e+00
5.009653e-01	2.377239e-04	4.504445e+03	1.070814e+00
5.011884e-01	2.377243e-04	4.504445e+03	1.070816e+00
5.014115e-01	2.377247e-04	4.504445e+03	1.070818e+00
5.016348e-01	2.377251e-04	4.504445e+03	1.070819e+00
5.018579e-01	2.377255e-04	4.504445e+03	1.070821e+00
5.020811e-01	2.377258e-04	4.504445e+03	1.070823e+00
5.023043e-01	2.377262e-04	4.504445e+03	1.070825e+00
5.025275e-01	2.377266e-04	4.504445e+03	1.070826e+00
5.027509e-01	2.377270e-04	4.504445e+03	1.070828e+00
5.029743e-01	2.377274e-04	4.504445e+03	1.070830e+00
5.031976e-01	2.377277e-04	4.504445e+03	1.070831e+00
5.034210e-01	2.377281e-04	4.504445e+03	1.070833e+00
5.036445e-01	2.377285e-04	4.504445e+03	1.070835e+00
5.038678e-01	2.377289e-04	4.504445e+03	1.070837e+00
5.040911e-01	2.377293e-04	4.504445e+03	1.070838e+00
5.043145e-01	2.377296e-04	4.504445e+03	1.070840e+00
5.045379e-01	2.377300e-04	4.504445e+03	1.070842e+00
5.047614e-01	2.377304e-04	4.504445e+03	1.070843e+00
5.049848e-01	2.377308e-04	4.504445e+03	1.070845e+00
5.052082e-01	2.377312e-04	4.504445e+03	1.070847e+00
5.054318e-01	2.377315e-04	4.504445e+03	1.070849e+00
5.056552e-01	2.377319e-04	4.504445e+03	1.070850e+00
5.058787e-01	2.377323e-04	4.504445e+03	1.070852e+00
5.061023e-01	2.377327e-04	4.504445e+03	1.070854e+00
5.063258e-01	2.377331e-04	4.504445e+03	1.070855e+00
5.065494e-01	2.377335e-04	4.504445e+03	1.070857e+00
5.067730e-01	2.377338e-04	4.504445e+03	1.070859e+00
5.069967e-01	2.377342e-04	4.504445e+03	1.070861e+00
5.072203e-01	2.377346e-04	4.504445e+03	1.070862e+00
5.074440e-01	2.377350e-04	4.504445e+03	1.070864e+00
5.076676e-01	2.377354e-04	4.504445e+03	1.070866e+00
5.078914e-01	2.377357e-04	4.504445e+03	1.070867e+00
5.081152e-01	2.377361e-04	4.504445e+03	1.070869e+00
5.083390e-01	2.377365e-04	4.504445e+03	1.070871e+00
5.085626e-01	2.377369e-04	4.504445e+03	1.070873e+00
5.087864e-01	2.377373e-04	4.504445e+03	1.070874e+00
5.090102e-01	2.377377e-04	4.504445e+03	1.070876e+00
5.092340e-01	2.377380e-04	4.504445e+03	1.070878e+00
5.094579e-01	2.377384e-04	4.504445e+03	1.070880e+00
5.096818e-01	2.377388e-04	4.504445e+03	1.070881e+00
5.099056e-01	2.377392e-04	4.504445e+03	1.070883e+00
5.101295e-01	2.377396e-04	4.504445e+03	1.070885e+00
5.103533e-01	2.377400e-04	4.504445e+03	1.070887e+00
5.105772e-01	2.377404e-04	4.504445e+03	1.070888e+00
5.108010e-01	2.377408e-04	4.504445e+03	1.070890e+00
5.110249e-01	2.377411e-04	4.504445e+03	1.070892e+00
5.112489e-01	2.377415e-04	4.504445e+03	1.070894e+00
5.114728e-01	2.377419e-04	4.504445e+03	1.070895e+00
5.116968e-01	2.377423e-04	4.504445e+03	1.070897e+00
5.119208e-01	2.377427e-04	4.504445e+03	1.070899e+00
5.121448e-01	2.377431e-04	4.504445e+03	1.070901e+00
5.123689e-01	2.377435e-04	4.504445e+03	1.070902e+00
5.125929e-01	2.377439e-04	4.504445e+03	1.070904e+00
5.128170e-01	2.377443e-04	4.504445e+03	1.070906e+00
5.130411e-01	2.377447e-04	4.504445e+03	1.070908e+00
5.132653e-01	2.377451e-04	4.504445e+03	1.070909e+00
5.134894e-01	2.377455e-04	4.504445e+03	1.070911e+00
5.137136e-01	2.377459e-04	4.504445e+03	1.070913e+00
5.139378e-01	2.377463e-04	4.504445e+03	1.070915e+00
5.141619e-01	2.377467e-04	4.504445e+03	1.070917e+00
5.143861e-01	2.377471e-04	4.504445e+03	1.070918e+00
5.146103e-01	2.377475e-04	4.504445e+03	1.070920e+00
5.148345e-01	2.377479e-04	4.504445e+03	1.070922e+00
5.150588e-01	2.377483e-04	4.504445e+03	1.070924e+00
5.152830e-01	2.377487e-04	4.504445e+03	1.070926e+00
5.155072e-01	2.377491e-04	4.504445e+03	1.070927e+00
5.157315e-01	2.377495e-04	4.504445e+03	1.070929e+00
5.159557e-01	2.377499e-04	4.504445e+03	1.070931e+00
5.161801e-01	2.377503e-04	4.504445e+03	1.070933e+00
5.164044e-01	2.377507e-04	4.504445e+03	1.070935e+00
5.166288e-01	2.377511e-04	4.504445e+03	1.070937e+00
5.168531e-01	2.377515e-04	4.504445e+03	1.070939e+00
5.170774e-01	2.377519e-04	4.504445e+03	1.070940e+00
5.173018e-01	2.377523e-04	4.504445e+03	1.070942e+00
5.175261e-01	2.377527e-04	4.504445e+03	1.070944e+00
5.177506e-01	2.377532e-04	4.504445e+03	1.070946e+00
5.179750e-01	2.377536e-04	4.504445e+03	1.070948e+00
5.181996e-01	2.377540e-04	4.504445e+03	1.070950e+00
5.184240e-01	2.377544e-04	4.504445e+03	1.070952e+00
5.186484e-01	2.377548e-04	4.504445e+03	1.070953e+00
5.188729e-01	2.377553e-04	4.504445e+03	1.070955e+00
5.190975e-01	2.377557e-04	4.504445e+03	1.070957e+00
5.193221e-01	2.377561e-04	4.504445e+03	1.070959e+00
5.195467e-01	2.377565e-04	4.504445e+03	1.070961e+00
5.197712e-01	2.377569e-04	4.504445e+03	1.070963e+00
5.199959e-01	2.377574e-04	4.504445e+03	1.070965e+00
5.202206e-01	2.377578e-04	4.504445e+03	1.070967e+00
5.204452e-01	2.377582e-04	4.504445e+03	1.070969e+00
5.206699e-01	2.377587e-04	4.504445e+03	1.070971e+00
5.208945e-01	2.377591e-04	4.504445e+03	1.070973e+00
5.211191e-01	2.377595e-04	4.504445e+03	1.070975e+00
5.213437e-01	2.377600e-04	4.504445e+03	1.070977e+00
5.215684e-01	2.377604e-04	4.504445e+03	1.070979e+00
5.217932e-01	2.377608e-04	4.504445e+03	1.070981e+00
5.220180e-01	2.377613e-04	4.504445e+03	1.070983e+00
5.222428e-01	2.377617e-04	4.504445e+03	1.070984e+00
5.224677e-01	2.377622e-04	4.504445e+03	1.070986e+00
5.226925e-01	2.377626e-04	4.504445e+03	1.070988e+00
5.229174e-01	2.377631e-04	4.504445e+03	1.070990e+00
5.231422e-01	2.377635e-04	4.504445e+03	1.070992e+00
5.233670e-01	2.377639e-04	4.504445e+03	1.070995e+00
5.235918e-01	2.377644e-04	4.504445e+03	1.070997e+00
5.238166e-01	2.377648e-04	4.504445e+03	1.070999e+00
5.240414e-01	2.377653e-04	4.504445e+03	1.071001e+00
5.242663e-01	2.377658e-04	4.504445e+03	1.071003e+00
5.244913e-01	2.377662e-04	4.504445e+03	1.071005e+00
5.247162e-01	2.377667e-04	4.504445e+03	1.071007e+00
5.249411e-01	2.377671e-04	4.504445e+03	1.071009e+00
5.251660e-01	2.377676e-04	4.504445e+03	1.071011e+00
5.253909e-01	2.377681e-04	4.504445e+03	1.071013e+00
5.256159e-01	2.377685e-04	4.504445e+03	1.071015e+00
5.258410e-01	2.377690e-04	4.504445e+03	1.071017e+00
5.260660e-01	2.377695e-04	4.504445e+03	1.071019e+00
5.262911e-01	2.377699e-04	4.504445e+03	1.071021e+00
5.265162e-01	2.377704e-04	4.504445e+03	1.071024e+00
5.267413e-01	2.377709e-04	4.504445e+03	1.071026e+00
5.269663e-01	2.377713e-04	4.504445e+03	1.071028e+00
5.271914e-01	2.377718e-04	4.504445e+03	1.071030e+00
5.274166e-01	2.377723e-04	4.504445e+03	1.071032e+00
5.276417e-01	2.377728e-04	4.504445e+03	1.071034e+00
5.278668e-01	2.377733e-04	4.504445e+03	1.071037e+00
5.280921e-01	2.377738e-04	4.504445e+03	1.071039e+00
5.283174e-01	2.377742e-04	4.504445e+03	1.071041e+00
5.285426e-01	2.377747e-04	4.504445e+03	1.071043e+00
5.287679e-01	2.377752e-04	4.504445e+03	1.071045e+00
5.289921e-01	2.377757e-04	4.504445e+03	1.071048e+00
5.292174e-01	2.377762e-04	4.504445e+03	1.071050e+00
5.294426e-01	2.377767e-04	4.504445e+03	1.071052e+00
5.296626e-01	2.377772e-04	4.504445e+03	1.071054e+00
5.298880e-01	2.377777e-04	4.504445e+03	1.071056e+00
5.301105e-01	2.377782e-04	4.504445e+03	1.071059e+00
5.303355e-01	2.377787e-04	4.504445e+03	1.071061e+00
5.305545e-01	2.377792e-04	4.504445e+03	1.071063e+00
5.307694e-01	2.377797e-04	4.504445e+03	1.071065e+00
5.309948e-01	2.377802e-04	4.504445e+03	1.071068e+00
5.312201e-01	2.377807e-04	4.504445e+03	1.071070e+00
5.314455e-01	2.377812e-04	4.504445e+03	1.071072e+00
5.316686e-01	2.377817e-04	4.504445e+03	1.071075e+00
5.318856e-01	2.377822e-04	4.504445e+03	1.071077e+00
5.321102e-01	2.377828e-04	4.504445e+03	1.071079e+00
5.323338e-01	2.377833e-04	4.504445e+03	1.071082e+00
5.325589e-01	2.377838e-04	4.504445e+03	1.071084e+00
5.327783e-01	2.377843e-04	4.504445e+03	1.071086e+00
5.330009e-01	2.377849e-04	4.504445e+03	1.071089e+00
5.332243e-01	2.377854e-04	4.504445e+03	1.071091e+00
5.334424e-01	2.377859e-04	4.504445e+03	1.071093e+00
5.336613e-01	2.377864e-04	4.504445e+03	1.071096e+00
5.338774e-01	2.377870e-04	4.504445e+03	1.071098e+00
5.340937e-01	2.377875e-04	4.504445e+03	1.071101e+00
5.343076e-01	2.377880e-04	4.504445e+03	1.071103e+00
5.345259e-01	2.377885e-04	4.504445e+03	1.071105e+00
5.347448e-01	2.377891e-04	4.504445e+03	1.071108e+00
5.349575e-01	2.377896e-04	4.504445e+03	1.071110e+00
5.351719e-01	2.377901e-04	4.504445e+03	1.071112e+00
5.353857e-01	2.377907e-04	4.504445e+03	1.071115e+00
5.355996e-01	2.377912e-04	4.504445e+03	1.071117e+00
5.358206e-01	2.377917e-04	4.504445e+03	1.071120e+00
5.360345e-01	2.377923e-04	4.504445e+03	1.071122e+00
5.362481e-01	2.377928e-04	4.504445e+03	1.071125e+00
5.364610e-01	2.377934e-04	4.504445e+03	1.071127e+00
5.366768e-01	2.377939e-04	4.504445e+03	1.071129e+00
5.368894e-01	2.377945e-04	4.504445e+03	1.071132e+00
5.370966e-01	2.377950e-04	4.504445e+03	1.071134e+00
5.373063e-01	2.377955e-04	4.504445e+03	1.071137e+00
5.375174e-01	2.377961e-04	4.504445e+03	1.071139e+00
5.377302e-01	2.377966e-04	4.504445e+03	1.071142e+00
5.379348e-01	2.377972e-04	4.504445e+03	1.071144e+00
5.381484e-01	2.377977e-04	4.504445e+03	1.071147e+00
5.383645e-01	2.377983e-04	4.504445e+03	1.071149e+00
5.385778e-01	2.377989e-04	4.504445e+03	1.071152e+00
5.387877e-01	2.377994e-04	4.504445e+03	1.071154e+00
5.389948e-01	2.378000e-04	4.504445e+03	1.071157e+00
5.392028e-01	2.378005e-04	4.504445e+03	1.071159e+00
5.394121e-01	2.378011e-04	4.504445e+03	1.071162e+00
5.396197e-01	2.378017e-04	4.504445e+03	1.071164e+00
5.398265e-01	2.378022e-04	4.504445e+03	1.071167e+00
5.400349e-01	2.378028e-04	4.504445e+03	1.071170e+00
5.402395e-01	2.378034e-04	4.504445e+03	1.071172e+00
5.404382e-01	2.378039e-04	4.504445e+03	1.071175e+00
5.406348e-01	2.378045e-04	4.504445e+03	1.071177e+00
5.408440e-01	2.378051e-04	4.504445e+03	1.071180e+00
5.410486e-01	2.378056e-04	4.504445e+03	1.071182e+00
5.412485e-01	2.378062e-04	4.504445e+03	1.071185e+00
5.414596e-01	2.378068e-04	4.504445e+03	1.071188e+00
5.416693e-01	2.378074e-04	4.504445e+03	1.071190e+00
5.418754e-01	2.378080e-04	4.504445e+03	1.071193e+00
5.420784e-01	2.378086e-04	4.504445e+03	1.071196e+00
5.422795e-01	2.378092e-04	4.504445e+03	1.071198e+00
5.424873e-01	2.378098e-04	4.504445e+03	1.071201e+00
5.426967e-01	2.378104e-04	4.504445e+03	1.071204e+00
5.429031e-01	2.378110e-04	4.504445e+03	1.071206e+00
5.431071e-01	2.378116e-04	4.504445e+03	1.071209e+00
5.433124e-01	2.378122e-04	4.504445e+03	1.071212e+00
5.435201e-01	2.378128e-04	4.504445e+03	1.071215e+00
5.437267e-01	2.378134e-04	4.504445e+03	1.071217e+00
5.439352e-01	2.378141e-04	4.504445e+03	1.071220e+00
5.441432e-01	2.378147e-04	4.504445e+03	1.071223e+00
5.443509e-01	2.378153e-04	4.504445e+03	1.071226e+00
5.445615e-01	2.378160e-04	4.504445e+03	1.071229e+00
5.447696e-01	2.378166e-04	4.504445e+03	1.071232e+00
5.449730e-01	2.378173e-04	4.504445e+03	1.071235e+00
5.451728e-01	2.378179e-04	4.504445e+03	1.071237e+00
5.453745e-01	2.378185e-04	4.504445e+03	1.071240e+00
5.455704e-01	2.378191e-04	4.504445e+03	1.071243e+00
5.457726e-01	2.378198e-04	4.504445e+03	1.071246e+00
5.459779e-01	2.378204e-04	4.504445e+03	1.071249e+00
5.461853e-01	2.378211e-04	4.504445e+03	1.071252e+00
5.463891e-01	2.378217e-04	4.504445e+03	1.071255e+00
5.465903e-01	2.378224e-04	4.504445e+03	1.071258e+00
5.467880e-01	2.378230e-04	4.504445e+03	1.071261e+00
5.469901e-01	2.378237e-04	4.504445e+03	1.071264e+00
5.471891e-01	2.378243e-04	4.504445e+03	1.071267e+00
5.473912e-01	2.378250e-04	4.504445e+03	1.071270e+00
5.475956e-01	2.378257e-04	4.504445e+03	1.071273e+00
5.477994e-01	2.378264e-04	4.504445e+03	1.071276e+00
5.480032e-01	2.378271e-04	4.504445e+03	1.071279e+00
5.482086e-01	2.378278e-04	4.504445e+03	1.071282e+00
5.484078e-01	2.378284e-04	4.504445e+03	1.071285e+00
5.486050e-01	2.378291e-04	4.504445e+03	1.071288e+00
5.488061e-01	2.378298e-04	4.504445e+03	1.071291e+00
5.490111e-01	2.378305e-04	4.504445e+03	1.071294e+00
5.492174e-01	2.378312e-04	4.504445e+03	1.071298e+00
5.494207e-01	2.378319e-04	4.504445e+03	1.071301e+00
5.496211e-01	2.378327e-04	4.504445e+03	1.071304e+00
5.498216e-01	2.378334e-04	4.504445e+03	1.071307e+00
5.500182e-01	2.378341e-04	4.504445e+03	1.071310e+00
5.502173e-01	2.378348e-04	4.504445e+03	1.071314e+00
5.504158e-01	2.378355e-04	4.504445e+03	1.071317e+00
5.506130e-01	2.378362e-04	4.504445e+03	1.071320e+00
5.508094e-01	2.378369e-04	4.504445e+03	1.071323e+00
5.510121e-01	2.378377e-04	4.504445e+03	1.071327e+00
5.512122e-01	2.378384e-04	4.504445e+03	1.071330e+00
5.514104e-01	2.378392e-04	4.504445e+03	1.071333e+00
5.516120e-01	2.378399e-04	4.504445e+03	1.071337e+00
5.518110e-01	2.378407e-04	4.504445e+03	1.071340e+00
5.520104e-01	2.378414e-04	4.504445e+03	1.071343e+00
5.522100e-01	2.378422e-04	4.504445e+03	1.071347e+00
5.524149e-01	2.378430e-04	4.504445e+03	1.071350e+00
5.526145e-01	2.378437e-04	4.504445e+03	1.071354e+00
5.528156e-01	2.378445e-04	4.504445e+03	1.071357e+00
5.530185e-01	2.378453e-04	4.504445e+03	1.071361e+00
5.532189e-01	2.378461e-04	4.504445e+03	1.071365e+00
5.534190e-01	2.378469e-04	4.504445e+03	1.071368e+00
5.536163e-01	2.378477e-04	4.504445e+03	1.071372e+00
5.538158e-01	2.378485e-04	4.504445e+03	1.071375e+00
5.540128e-01	2.378493e-04	4.504445e+03	1.071379e+00
5.542089e-01	2.378501e-04	4.504445e+03	1.071382e+00
5.544059e-01	2.378509e-04	4.504445e+03	1.071386e+00
5.546041e-01	2.378517e-04	4.504445e+03	1.071390e+00
5.548003e-01	2.378525e-04	4.504445e+03	1.071393e+00
5.549961e-01	2.378533e-04	4.504445e+03	1.071397e+00
5.551905e-01	2.378542e-04	4.504445e+03	1.071401e+00
5.553830e-01	2.378550e-04	4.504445e+03	1.071405e+00
5.555831e-01	2.378558e-04	4.504445e+03	1.071408e+00
5.557851e-01	2.378567e-04	4.504445e+03	1.071412e+00
5.559841e-01	2.378576e-04	4.504445e+03	1.071416e+00
5.561841e-01	2.378584e-04	4.504445e+03	1.071420e+00
5.563861e-01	2.378593e-04	4.504445e+03	1.071424e+00
5.565852e-01	2.378602e-04	4.504445e+03	1.071428e+00
5.567847e-01	2.378611e-04	4.504445e+03	1.071432e+00
5.569832e-01	2.378620e-04	4.504445e+03	1.071436e+00
5.571790e-01	2.378629e-04	4.504445e+03	1.071440e+00
5.573775e-01	2.378638e-04	4.504445e+03	1.071444e+00
5.575725e-01	2.378647e-04	4.504445e+03	1.071448e+00
5.577694e-01	2.378656e-04	4.504445e+03	1.071452e+00
5.579642e-01	2.378665e-04	4.504445e+03	1.071456e+00
5.581582e-01	2.378674e-04	4.504445e+03	1.071460e+00
5.583528e-01	2.378683e-04	4.504445e+03	1.071465e+00
5.585448e-01	2.378692e-04	4.504445e+03	1.071469e+00
5.587372e-01	2.378701e-04	4.504445e+03	1.071473e+00
5.589238e-01	2.378710e-04	4.504445e+03	1.071477e+00
5.591128e-01	2.378719e-04	4.504445e+03	1.071481e+00
5.593048e-01	2.378729e-04	4.504445e+03	1.071485e+00
5.594930e-01	2.378738e-04	4.504445e+03	1.071489e+00
5.596834e-01	2.378747e-04	4.504445e+03	1.071494e+00
5.598828e-01	2.378757e-04	4.504445e+03	1.071498e+00
5.600754e-01	2.378767e-04	4.504445e+03	1.071502e+00
5.602677e-01	2.378777e-04	4.504445e+03	1.071507e+00
5.604670e-01	2.378787e-04	4.504445e+03	1.071511e+00
5.606635e-01	2.378797e-04	4.504445e+03	1.071516e+00
5.608586e-01	2.378807e-04	4.504445e+03	1.071521e+00
5.610551e-01	2.378818e-04	4.504445e+03	1.071525e+00
5.612477e-01	2.378828e-04	4.504445e+03	1.071530e+00
5.614353e-01	2.378838e-04	4.504445e+03	1.071534e+00
5.616233e-01	2.378848e-04	4.504445e+03	1.071539e+00
5.618101e-01	2.378858e-04	4.504445e+03	1.071543e+00
5.619964e-01	2.378868e-04	4.504445e+03	1.071548e+00
5.621844e-01	2.378878e-04	4.504445e+03	1.071553e+00
5.623727e-01	2.378889e-04	4.504445e+03	1.071557e+00
5.625615e-01	2.378899e-04	4.504445e+03	1.071562e+00
5.627524e-01	2.378910e-04	4.504445e+03	1.071567e+00
5.629459e-01	2.378921e-04	4.504445e+03	1.071572e+00
5.631389e-01	2.378932e-04	4.504445e+03	1.071577e+00
5.633316e-01	2.378943e-04	4.504445e+03	1.071582e+00
5.635208e-01	2.378954e-04	4.504445e+03	1.071587e+00
5.637037e-01	2.378965e-04	4.504445e+03	1.071591e+00
5.638909e-01	2.378976e-04	4.504445e+03	1.071596e+00
5.640804e-01	2.378987e-04	4.504445e+03	1.071601e+00
5.642688e-01	2.378998e-04	4.504445e+03	1.071607e+00
5.644575e-01	2.379010e-04	4.504445e+03	1.071612e+00
5.646500e-01	2.379021e-04	4.504445e+03	1.071617e+00
5.648441e-01	2.379033e-04	4.504445e+03	1.071622e+00
5.650316e-01	2.379045e-04	4.504445e+03	1.071628e+00
5.652223e-01	2.379057e-04	4.504445e+03	1.071633e+00
5.654143e-01	2.379069e-04	4.504445e+03	1.071638e+00
5.656045e-01	2.379081e-04	4.504445e+03	1.071644e+00
5.657954e-01	2.379093e-04	4.504445e+03	1.071649e+00
5.659837e-01	2.379106e-04	4.504445e+03	1.071655e+00
5.661746e-01	2.379118e-04	4.504445e+03	1.071661e+00
5.663635e-01	2.379131e-04	4.504445e+03	1.071666e+00
5.665517e-01	2.379143e-04	4.504445e+03	1.071672e+00
5.667362e-01	2.379155e-04	4.504445e+03	1.071677e+00
5.669286e-01	2.379168e-04	4.504445e+03	1.071683e+00
5.671183e-01	2.379181e-04	4.504445e+03	1.071689e+00
5.673083e-01	2.379194e-04	4.504445e+03	1.071695e+00
5.674979e-01	2.379208e-04	4.504445e+03	1.071701e+00
5.676858e-01	2.379221e-04	4.504445e+03	1.071707e+00
5.678760e-01	2.379234e-04	4.504445e+03	1.071713e+00
5.680646e-01	2.379248e-04	4.504445e+03	1.071719e+00
5.682536e-01	2.379262e-04	4.504445e+03	1.071725e+00
5.684414e-01	2.379275e-04	4.504445e+03	1.071731e+00
5.686282e-01	2.379289e-04	4.504445e+03	1.071738e+00
5.688166e-01	2.379303e-04	4.504445e+03	1.071744e+00
5.690062e-01	2.379317e-04	4.504445e+03	1.071750e+00
5.691970e-01	2.379332e-04	4.504445e+03	1.071757e+00
5.693862e-01	2.379346e-04	4.504445e+03	1.071763e+00
5.695720e-01	2.379360e-04	4.504445e+03	1.071770e+00
5.697590e-01	2.379375e-04	4.504445e+03	1.071776e+00
5.699463e-01	2.379390e-04	4.504445e+03	1.071783e+00
5.701344e-01	2.379405e-04	4.504445e+03	1.071790e+00
5.703168e-01	2.379419e-04	4.504445e+03	1.071796e+00
5.704989e-01	2.379434e-04	4.504445e+03	1.071803e+00
5.706897e-01	2.379450e-04	4.504445e+03	1.071810e+00
5.708759e-01	2.379465e-04	4.504445e+03	1.071817e+00
5.710629e-01	2.379481e-04	4.504445e+03	1.071824e+00
5.712542e-01	2.379497e-04	4.504445e+03	1.071831e+00
5.714355e-01	2.379512e-04	4.504445e+03	1.071838e+00
5.716185e-01	2.379528e-04	4.504445e+03	1.071845e+00
5.718093e-01	2.379545e-04	4.504445e+03	1.071853e+00
5.719942e-01	2.379561e-04	4.504445e+03	1.071860e+00
5.721798e-01	2.379578e-04	4.504445e+03	1.071868e+00
5.723662e-01	2.379594e-04	4.504445e+03	1.071875e+00
5.725526e-01	2.379611e-04	4.504445e+03	1.071883e+00
5.727407e-01	2.379628e-04	4.504445e+03	1.071890e+00
5.729285e-01	2.379646e-04	4.504445e+03	1.071898e+00
5.731198e-01	2.379664e-04	4.504445e+03	1.071906e+00
5.733089e-01	2.379682e-04	4.504445e+03	1.071914e+00
5.734915e-01	2.379699e-04	4.504445e+03	1.071922e+00
5.736745e-01	2.379717e-04	4.504445e+03	1.071930e+00
5.738602e-01	2.379735e-04	4.504445e+03	1.071939e+00
5.740444e-01	2.379753e-04	4.504445e+03	1.071947e+00
5.742328e-01	2.379772e-04	4.504445e+03	1.071955e+00
5.744184e-01	2.379791e-04	4.504445e+03	1.071964e+00
5.746022e-01	2.379810e-04	4.504445e+03	1.071972e+00
5.747863e-01	2.379829e-04	4.504445e+03	1.071981e+00
5.749624e-01	2.379848e-04	4.504445e+03	1.071989e+00
5.751423e-01	2.379867e-04	4.504445e+03	1.071998e+00
5.753280e-01	2.379886e-04	4.504445e+03	1.072007e+00
5.755149e-01	2.379907e-04	4.504445e+03	1.072016e+00
5.757017e-01	2.379927e-04	4.504445e+03	1.072025e+00
5.758896e-01	2.379948e-04	4.504445e+03	1.072034e+00
5.760743e-01	2.379969e-04	4.504445e+03	1.072044e+00
5.762582e-01	2.379990e-04	4.504445e+03	1.072053e+00
5.764399e-01	2.380011e-04	4.504445e+03	1.072063e+00
5.766249e-01	2.380032e-04	4.504445e+03	1.072072e+00
5.768103e-01	2.380054e-04	4.504445e+03	1.072082e+00
5.769963e-01	2.380076e-04	4.504445e+03	1.072092e+00
5.771807e-01	2.380099e-04	4.504445e+03	1.072102e+00
5.773694e-01	2.380122e-04	4.504445e+03	1.072113e+00
5.775541e-01	2.380145e-04	4.504445e+03	1.072123e+00
5.777403e-01	2.380168e-04	4.504445e+03	1.072133e+00
5.779263e-01	2.380192e-04	4.504445e+03	1.072144e+00
5.781138e-01	2.380216e-04	4.504445e+03	1.072155e+00
5.783014e-01	2.380240e-04	4.504445e+03	1.072166e+00
5.784863e-01	2.380265e-04	4.504445e+03	1.072177e+00
5.786714e-01	2.380289e-04	4.504445e+03	1.072188e+00
5.788589e-01	2.380315e-04	4.504445e+03	1.072200e+00
5.790459e-01	2.380341e-04	4.504445e+03	1.072211e+00
5.792335e-01	2.380367e-04	4.504445e+03	1.072223e+00
5.794219e-01	2.380393e-04	4.504445e+03	1.072235e+00
5.796089e-01	2.380420e-04	4.504445e+03	1.072247e+00
5.797948e-01	2.380447e-04	4.504445e+03	1.072259e+00
5.799814e-01	2.380475e-04	4.504445e+03	1.072272e+00
5.801668e-01	2.380502e-04	4.504445e+03	1.072284e+00
5.803508e-01	2.380530e-04	4.504445e+03	1.072297e+00
5.805349e-01	2.380558e-04	4.504445e+03	1.072309e+00
5.807197e-01	2.380587e-04	4.504445e+03	1.072322e+00
5.808977e-01	2.380615e-04	4.504445e+03	1.072335e+00
5.810750e-01	2.380643e-04	4.504445e+03	1.072348e+00
5.812586e-01	2.380673e-04	4.504445e+03	1.072361e+00
5.814391e-01	2.380702e-04	4.504445e+03	1.072374e+00
5.816232e-01	2.380733e-04	4.504445e+03	1.072388e+00
5.818041e-01	2.380764e-04	4.504445e+03	1.072402e+00
5.819847e-01	2.380794e-04	4.504445e+03	1.072416e+00
5.821708e-01	2.380827e-04	4.504445e+03	1.072430e+00
5.823558e-01	2.380859e-04	4.504445e+03	1.072445e+00
5.825417e-01	2.380893e-04	4.504445e+03	1.072460e+00
5.827294e-01	2.380927e-04	4.504445e+03	1.072475e+00
5.829137e-01	2.380961e-04	4.504445e+03	1.072491e+00
5.831002e-01	2.380996e-04	4.504445e+03	1.072506e+00
5.832880e-01	2.381032e-04	4.504445e+03	1.072522e+00
5.834737e-01	2.381067e-04	4.504445e+03	1.072539e+00
5.836598e-01	2.381104e-04	4.504445e+03	1.072555e+00
5.838461e-01	2.381141e-04	4.504445e+03	1.072572e+00
5.840316e-01	2.381179e-04	4.504445e+03	1.072589e+00
5.842164e-01	2.381217e-04	4.504445e+03	1.072606e+00
5.844043e-01	2.381256e-04	4.504445e+03	1.072624e+00
5.845915e-01	2.381296e-04	4.504445e+03	1.072642e+00
5.847764e-01	2.381336e-04	4.504445e+03	1.072660e+00
5.849600e-01	2.381377e-04	4.504445e+03	1.072678e+00
5.851457e-01	2.381419e-04	4.504445e+03	1.072697e+00
5.853328e-01	2.381461e-04	4.504445e+03	1.072716e+00
5.855165e-01	2.381504e-04	4.504445e+03	1.072735e+00
5.857013e-01	2.381548e-04	4.504445e+03	1.072755e+00
5.858842e-01	2.381592e-04	4.504445e+03	1.072775e+00
5.860717e-01	2.381638e-04	4.504445e+03	1.072796e+00
5.862572e-01	2.381685e-04	4.504445e+03	1.072817e+00
5.864422e-01	2.381732e-04	4.504445e+03	1.072838e+00
5.866275e-01	2.381780e-04	4.504445e+03	1.072860e+00
5.868100e-01	2.381829e-04	4.504445e+03	1.072881e+00
5.869955e-01	2.381879e-04	4.504445e+03	1.072904e+00
5.871827e-01	2.381930e-04	4.504445e+03	1.072927e+00
5.873706e-01	2.381983e-04	4.504445e+03	1.072951e+00
5.875587e-01	2.382038e-04	4.504445e+03	1.072976e+00
5.877439e-01	2.382092e-04	4.504445e+03	1.073000e+00
5.879282e-01	2.382147e-04	4.504445e+03	1.073025e+00
5.881133e-01	2.382204e-04	4.504445e+03	1.073050e+00
5.882959e-01	2.382261e-04	4.504445e+03	1.073076e+00
5.884809e-01	2.382320e-04	4.504445e+03	1.073103e+00
5.886681e-01	2.382380e-04	4.504445e+03	1.073130e+00
5.888555e-01	2.382443e-04	4.504445e+03	1.073158e+00
5.890430e-01	2.382506e-04	4.504445e+03	1.073187e+00
5.892278e-01	2.382570e-04	4.504445e+03	1.073216e+00
5.894132e-01	2.382636e-04	4.504445e+03	1.073245e+00
5.895997e-01	2.382703e-04	4.504445e+03	1.073275e+00
5.897869e-01	2.382772e-04	4.504445e+03	1.073306e+00
5.899729e-01	2.382841e-04	4.504445e+03	1.073338e+00
5.901576e-01	2.382912e-04	4.504445e+03	1.073369e+00
5.903385e-01	2.382982e-04	4.504445e+03	1.073401e+00
5.905209e-01	2.383055e-04	4.504445e+03	1.073434e+00
5.907030e-01	2.383129e-04	4.504445e+03	1.073467e+00
5.908824e-01	2.383203e-04	4.504445e+03	1.073500e+00
5.910592e-01	2.383277e-04	4.504445e+03	1.073534e+00
5.912338e-01	2.383351e-04	4.504445e+03	1.073567e+00
5.914064e-01	2.383426e-04	4.504445e+03	1.073601e+00
5.915774e-01	2.383502e-04	4.504445e+03	1.073635e+00
5.917470e-01	2.383578e-04	4.504445e+03	1.073670e+00
5.919155e-01	2.383655e-04	4.504445e+03	1.073704e+00
5.920830e-01	2.383733e-04	4.504445e+03	1.073739e+00
5.922497e-01	2.383811e-04	4.504445e+03	1.073775e+00
5.924158e-01	2.383891e-04	4.504445e+03	1.073810e+00
5.925815e-01	2.383971e-04	4.504445e+03	1.073847e+00
5.927469e-01	2.384053e-04	4.504445e+03	1.073883e+00
5.929121e-01	2.384136e-04	4.504445e+03	1.073921e+00
5.930769e-01	2.384220e-04	4.504445e+03	1.073958e+00
5.932399e-01	2.384304e-04	4.504445e+03	1.073996e+00
5.934013e-01	2.384388e-04	4.504445e+03	1.074034e+00
5.935613e-01	2.384473e-04	4.504445e+03	1.074072e+00
5.937200e-01	2.384558e-04	4.504445e+03	1.074111e+00
5.938777e-01	2.384643e-04	4.504445e+03	1.074149e+00
5.940345e-01	2.384730e-04	4.504445e+03	1.074188e+00
5.941905e-01	2.384817e-04	4.504445e+03	1.074227e+00
5.943460e-01	2.384904e-04	4.504445e+03	1.074267e+00
5.945010e-01	2.384993e-04	4.504445e+03	1.074307e+00
5.946556e-01	2.385082e-04	4.504445e+03	1.074347e+00
5.948099e-01	2.385173e-04	4.504445e+03	1.074388e+00
5.949641e-01	2.385264e-04	4.504445e+03	1.074429e+00
5.951183e-01	2.385356e-04	4.504445e+03	1.074470e+00
5.952725e-01	2.385450e-04	4.504445e+03	1.074513e+00
5.954263e-01	2.385544e-04	4.504445e+03	1.074555e+00
5.955788e-01	2.385638e-04	4.504445e+03	1.074597e+00
5.957302e-01	2.385733e-04	4.504445e+03	1.074640e+00
5.958807e-01	2.385828e-04	4.504445e+03	1.074683e+00
5.960304e-01	2.385923e-04	4.504445e+03	1.074726e+00
5.961793e-01	2.386019e-04	4.504445e+03	1.074769e+00
5.963277e-01	2.386116e-04	4.504445e+03	1.074813e+00
5.964756e-01	2.386213e-04	4.504445e+03	1.074856e+00
5.966231e-01	2.386311e-04	4.504445e+03	1.074900e+00
5.967703e-01	2.386409e-04	4.504445e+03	1.074945e+00
5.969174e-01	2.386509e-04	4.504445e+03	1.074990e+00
5.970643e-01	2.386609e-04	4.504445e+03	1.075035e+00
5.972111e-01	2.386710e-04	4.504445e+03	1.075080e+00
5.973580e-01	2.386812e-04	4.504445e+03	1.075126e+00
5.975050e-01	2.386914e-04	4.504445e+03	1.075172e+00
5.976519e-01	2.387018e-04	4.504445e+03	1.075219e+00
5.977979e-01	2.387122e-04	4.504445e+03	1.075266e+00
5.979431e-01	2.387226e-04	4.504445e+03	1.075313e+00
5.980875e-01	2.387331e-04	4.504445e+03	1.075360e+00
5.982313e-01	2.387435e-04	4.504445e+03	1.075407e+00
5.983745e-01	2.387541e-04	4.504445e+03	1.075454e+00
5.985174e-01	2.387646e-04	4.504445e+03	1.075502e+00
5.986599e-01	2.387752e-04	4.504445e+03	1.075550e+00
5.988021e-01	2.387859e-04	4.504445e+03	1.075598e+00
5.989441e-01	2.387967e-04	4.504445e+03	1.075646e+00
5.990859e-01	2.388075e-04	4.504445e+03	1.075695e+00
5.992277e-01	2.388183e-04	4.504445e+03	1.075744e+00
5.993694e-01	2.388293e-04	4.504445e+03	1.075793e+00
5.995113e-01	2.388403e-04	4.504445e+03	1.075843e+00
5.996532e-01	2.388514e-04	4.504445e+03	1.075893e+00
5.997952e-01	2.388626e-04	4.504445e+03	1.075943e+00
5.999367e-01	2.388738e-04	4.504445e+03	1.075994e+00
6.000775e-01	2.388850e-04	4.504445e+03	1.076044e+00
6.002177e-01	2.388963e-04	4.504445e+03	1.076095e+00
6.003573e-01	2.389076e-04	4.504445e+03	1.076146e+00
6.004966e-01	2.389189e-04	4.504445e+03	1.076197e+00
6.006354e-01	2.389302e-04	4.504445e+03	1.076248e+00
6.007740e-01	2.389416e-04	4.504445e+03	1.076299e+00
6.009124e-01	2.389530e-04	4.504445e+03	1.076351e+00
6.010506e-01	2.389645e-04	4.504445e+03	1.076402e+00
6.011887e-01	2.389761e-04	4.504445e+03	1.076454e+00
6.013267e-01	2.389876e-04	4.504445e+03	1.076507e+00
6.014648e-01	2.389993e-04	4.504445e+03	1.076559e+00
6.016029e-01	2.390110e-04	4.504445e+03	1.076612e+00
6.017411e-01	2.390228e-04	4.504445e+03	1.076665e+00
6.018794e-01	2.390347e-04	4.504445e+03	1.076718e+00
6.020176e-01	2.390466e-04	4.504445e+03	1.076772e+00
6.021552e-01	2.390585e-04	4.504445e+03	1.076826e+00
6.022923e-01	2.390704e-04	4.504445e+03	1.076879e+00
6.024289e-01	2.390823e-04	4.504445e+03	1.076933e+00
6.025652e-01	2.390943e-04	4.504445e+03	1.076987e+00
6.027012e-01	2.391063e-04	4.504445e+03	1.077041e+00
6.028369e-01	2.391183e-04	4.504445e+03	1.077095e+00
6.029724e-01	2.391303e-04	4.504445e+03	1.077149e+00
6.031078e-01	2.391424e-04	4.504445e+03	1.077204e+00
6.032430e-01	2.391546e-04	4.504445e+03	1.077258e+00
6.033783e-01	2.391667e-04	4.504445e+03	1.077313e+00
6.035135e-01	2.391790e-04	4.504445e+03	1.077368e+00
6.036488e-01	2.391912e-04	4.504445e+03	1.077424e+00
6.037843e-01	2.392036e-04	4.504445e+03	1.077479e+00
6.039199e-01	2.392160e-04	4.504445e+03	1.077535e+00
6.040556e-01	2.392284e-04	4.504445e+03	1.077591e+00
6.041907e-01	2.392409e-04	4.504445e+03	1.077647e+00
6.043254e-01	2.392533e-04	4.504445e+03	1.077703e+00
6.044597e-01	2.392658e-04	4.504445e+03	1.077759e+00
6.045937e-01	2.392782e-04	4.504445e+03	1.077816e+00
6.047274e-01	2.392907e-04	4.504445e+03	1.077872e+00
6.048609e-01	2.393032e-04	4.504445e+03	1.077928e+00
6.049941e-01	2.393157e-04	4.504445e+03	1.077984e+00
6.051273e-01	2.393283e-04	4.504445e+03	1.078041e+00
6.052603e-01	2.393409e-04	4.504445e+03	1.078098e+00
6.053933e-01	2.393535e-04	4.504445e+03	1.078154e+00
6.055263e-01	2.393661e-04	4.504445e+03	1.078211e+00
6.056594e-01	2.393788e-04	4.504445e+03	1.078269e+00
6.057926e-01	2.393915e-04	4.504445e+03	1.078326e+00
6.059259e-01	2.394043e-04	4.504445e+03	1.078383e+00
6.060593e-01	2.394171e-04	4.504445e+03	1.078441e+00
6.061925e-01	2.394300e-04	4.504445e+03	1.078499e+00
6.063253e-01	2.394428e-04	4.504445e+03	1.078557e+00
6.064576e-01	2.394556e-04	4.504445e+03	1.078614e+00
6.065897e-01	2.394684e-04	4.504445e+03	1.078672e+00
6.067214e-01	2.394812e-04	4.504445e+03	1.078730e+00
6.068530e-01	2.394941e-04	4.504445e+03	1.078788e+00
6.069843e-01	2.395069e-04	4.504445e+03	1.078846e+00
6.071155e-01	2.395197e-04	4.504445e+03	1.078903e+00
6.072466e-01	2.395326e-04	4.504445e+03	1.078961e+00
6.073776e-01	2.395455e-04	4.504445e+03	1.079019e+00
6.075086e-01	2.395584e-04	4.504445e+03	1.079077e+00
6.076396e-01	2.395713e-04	4.504445e+03	1.079136e+00
6.077706e-01	2.395843e-04	4.504445e+03	1.079194e+00
6.079016e-01	2.395972e-04	4.504445e+03	1.079253e+00
6.080328e-01	2.396103e-04	4.504445e+03	1.079311e+00
6.081640e-01	2.396233e-04	4.504445e+03	1.079370e+00
6.082950e-01	2.396363e-04	4.504445e+03	1.079429e+00
6.084256e-01	2.396494e-04	4.504445e+03	1.079487e+00
6.085559e-01	2.396624e-04	4.504445e+03	1.079546e+00
6.086859e-01	2.396754e-04	4.504445e+03	1.079604e+00
6.088156e-01	2.396884e-04	4.504445e+03	1.079663e+00
6.089451e-01	2.397013e-04	4.504445e+03	1.079721e+00
6.090745e-01	2.397143e-04	4.504445e+03	1.079780e+00
6.092037e-01	2.397273e-04	4.504445e+03	1.079838e+00
6.093327e-01	2.397403e-04	4.504445e+03	1.079897e+00
6.094618e-01	2.397533e-04	4.504445e+03	1.079955e+00
6.095907e-01	2.397663e-04	4.504445e+03	1.080014e+00
6.097197e-01	2.397793e-04	4.504445e+03	1.080073e+00
6.098486e-01	2.397924e-04	4.504445e+03	1.080131e+00
6.099776e-01	2.398054e-04	4.504445e+03	1.080190e+00
6.101067e-01	2.398185e-04	4.504445e+03	1.080249e+00
6.102359e-01	2.398316e-04	4.504445e+03	1.080308e+00
6.103649e-01	2.398446e-04	4.504445e+03	1.080367e+00
6.104935e-01	2.398577e-04	4.504445e+03	1.080426e+00
6.106219e-01	2.398707e-04	4.504445e+03	1.080484e+00
6.107500e-01	2.398838e-04	4.504445e+03	1.080543e+00
6.108778e-01	2.398968e-04	4.504445e+03	1.080602e+00
6.110055e-01	2.399097e-04	4.504445e+03	1.080660e+00
6.111329e-01	2.399227e-04	4.504445e+03	1.080719e+00
6.112603e-01	2.399357e-04	4.504445e+03	1.080777e+00
6.113874e-01	2.399486e-04	4.504445e+03	1.080835e+00
6.115145e-01	2.399616e-04	4.504445e+03	1.080894e+00
6.116416e-01	2.399745e-04	4.504445e+03	1.080952e+00
6.117686e-01	2.399875e-04	4.504445e+03	1.081010e+00
6.118956e-01	2.400004e-04	4.504445e+03	1.081069e+00
6.120227e-01	2.400134e-04	4.504445e+03	1.081127e+00
6.121499e-01	2.400264e-04	4.504445e+03	1.081186e+00
6.122772e-01	2.400394e-04	4.504445e+03	1.081244e+00
6.124044e-01	2.400524e-04	4.504445e+03	1.081303e+00
6.125313e-01	2.400653e-04	4.504445e+03	1.081361e+00
6.126579e-01	2.400782e-04	4.504445e+03	1.081419e+00
6.127843e-01	2.400911e-04	4.504445e+03	1.081477e+00
6.129104e-01	2.401040e-04	4.504445e+03	1.081535e+00
6.130363e-01	2.401168e-04	4.504445e+03	1.081593e+00
6.131620e-01	2.401297e-04	4.504445e+03	1.081651e+00
6.132876e-01	2.401425e-04	4.504445e+03	1.081708e+00
6.134131e-01	2.401553e-04	4.504445e+03	1.081766e+00
6.135384e-01	2.401681e-04	4.504445e+03	1.081824e+00
6.136638e-01	2.401808e-04	4.504445e+03	1.081881e+00
6.137891e-01	2.401936e-04	4.504445e+03	1.081939e+00
6.139145e-01	2.402064e-04	4.504445e+03	1.081996e+00
6.140399e-01	2.402191e-04	4.504445e+03	1.082054e+00
6.141655e-01	2.402319e-04	4.504445e+03	1.082111e+00
6.142911e-01	2.402447e-04	4.504445e+03	1.082169e+00
6.144167e-01	2.402575e-04	4.504445e+03	1.082226e+00
6.145420e-01	2.402702e-04	4.504445e+03	1.082284e+00
6.146669e-01	2.402829e-04	4.504445e+03	1.082341e+00
6.147916e-01	2.402955e-04	4.504445e+03	1.082398e+00
6.149161e-01	2.403082e-04	4.504445e+03	1.082455e+00
6.150404e-01	2.403207e-04	4.504445e+03	1.082511e+00
6.151645e-01	2.403333e-04	4.504445e+03	1.082568e+00
6.152885e-01	2.403459e-04	4.504445e+03	1.082625e+00
6.154123e-01	2.403584e-04	4.504445e+03	1.082681e+00
6.155362e-01	2.403709e-04	4.504445e+03	1.082737e+00
6.156600e-01	2.403834e-04	4.504445e+03	1.082794e+00
6.157838e-01	2.403959e-04	4.504445e+03	1.082850e+00
6.159077e-01	2.404084e-04	4.504445e+03	1.082906e+00
6.160317e-01	2.404208e-04	4.504445e+03	1.082962e+00
6.161557e-01	2.404333e-04	4.504445e+03	1.083019e+00
6.162799e-01	2.404458e-04	4.504445e+03	1.083075e+00
6.164039e-01	2.404582e-04	4.504445e+03	1.083131e+00
6.165277e-01	2.404706e-04	4.504445e+03	1.083187e+00
6.166511e-01	2.404830e-04	4.504445e+03	1.083242e+00
6.167744e-01	2.404953e-04	4.504445e+03	1.083298e+00
6.168974e-01	2.405076e-04	4.504445e+03	1.083353e+00
6.170202e-01	2.405199e-04	4.504445e+03	1.083408e+00
6.171429e-01	2.405321e-04	4.504445e+03	1.083463e+00
6.172655e-01	2.405443e-04	4.504445e+03	1.083518e+00
6.173880e-01	2.405565e-04	4.504445e+03	1.083573e+00
6.175105e-01	2.405686e-04	4.504445e+03	1.083628e+00
6.176330e-01	2.405808e-04	4.504445e+03	1.083683e+00
6.177555e-01	2.405929e-04	4.504445e+03	1.083737e+00
6.178780e-01	2.406050e-04	4.504445e+03	1.083792e+00
6.180006e-01	2.406171e-04	4.504445e+03	1.083847e+00
6.181234e-01	2.406292e-04	4.504445e+03	1.083901e+00
6.182463e-01	2.406413e-04	4.504445e+03	1.083956e+00
6.183689e-01	2.406534e-04	4.504445e+03	1.084010e+00
6.184913e-01	2.406654e-04	4.504445e+03	1.084064e+00
6.186134e-01	2.406774e-04	4.504445e+03	1.084118e+00
6.187353e-01	2.406893e-04	4.504445e+03	1.084172e+00
6.188570e-01	2.407012e-04	4.504445e+03	1.084225e+00
6.189785e-01	2.407130e-04	4.504445e+03	1.084279e+00
6.190999e-01	2.407249e-04	4.504445e+03	1.084332e+00
6.192212e-01	2.407367e-04	4.504445e+03	1.084385e+00
6.193425e-01	2.407484e-04	4.504445e+03	1.084438e+00
6.194637e-01	2.407602e-04	4.504445e+03	1.084491e+00
6.195850e-01	2.407719e-04	4.504445e+03	1.084544e+00
6.197063e-01	2.407836e-04	4.504445e+03	1.084596e+00
6.198276e-01	2.407953e-04	4.504445e+03	1.084649e+00
6.199490e-01	2.408070e-04	4.504445e+03	1.084702e+00
6.200706e-01	2.408186e-04	4.504445e+03	1.084754e+00
6.201922e-01	2.408303e-04	4.504445e+03	1.084807e+00
6.203135e-01	2.408419e-04	4.504445e+03	1.084859e+00
6.204345e-01	2.408534e-04	4.504445e+03	1.084911e+00
6.205553e-01	2.408650e-04	4.504445e+03	1.084963e+00
6.206759e-01	2.408764e-04	4.504445e+03	1.085014e+00
6.207963e-01	2.408878e-04	4.504445e+03	1.085066e+00
6.209166e-01	2.408992e-04	4.504445e+03	1.085117e+00
6.210368e-01	2.409106e-04	4.504445e+03	1.085168e+00
6.211569e-01	2.409219e-04	4.504445e+03	1.085219e+00
6.212770e-01	2.409332e-04	4.504445e+03	1.085270e+00
6.213971e-01	2.409445e-04	4.504445e+03	1.085321e+00
6.215172e-01	2.409558e-04	4.504445e+03	1.085372e+00
6.216373e-01	2.409670e-04	4.504445e+03	1.085422e+00
6.217575e-01	2.409782e-04	4.504445e+03	1.085473e+00
6.218778e-01	2.409894e-04	4.504445e+03	1.085523e+00
6.219982e-01	2.410006e-04	4.504445e+03	1.085574e+00
6.221186e-01	2.410118e-04	4.504445e+03	1.085624e+00
6.222386e-01	2.410229e-04	4.504445e+03	1.085674e+00
6.223584e-01	2.410339e-04	4.504445e+03	1.085724e+00
6.224780e-01	2.410449e-04	4.504445e+03	1.085774e+00
6.225974e-01	2.410559e-04	4.504445e+03	1.085823e+00
6.227167e-01	2.410668e-04	4.504445e+03	1.085872e+00
6.228359e-01	2.410777e-04	4.504445e+03	1.085921e+00
6.229549e-01	2.410886e-04	4.504445e+03	1.085970e+00
6.230740e-01	2.410994e-04	4.504445e+03	1.086019e+00
6.231929e-01	2.411102e-04	4.504445e+03	1.086068e+00
6.233119e-01	2.411210e-04	4.504445e+03	1.086116e+00
6.234309e-01	2.411317e-04	4.504445e+03	1.086165e+00
6.235500e-01	2.411425e-04	4.504445e+03	1.086213e+00
6.236691e-01	2.411532e-04	4.504445e+03	1.086261e+00
6.237884e-01	2.411639e-04	4.504445e+03	1.086309e+00
6.239077e-01	2.411745e-04	4.504445e+03	1.086357e+00
6.240269e-01	2.411852e-04	4.504445e+03	1.086405e+00
6.241459e-01	2.411957e-04	4.504445e+03	1.086453e+00
6.242646e-01	2.412063e-04	4.504445e+03	1.086500e+00
6.243831e-01	2.412168e-04	4.504445e+03	1.086548e+00
6.245015e-01	2.412272e-04	4.504445e+03	1.086595e+00
6.246197e-01	2.412376e-04	4.504445e+03	1.086641e+00
6.247378e-01	2.412480e-04	4.504445e+03	1.086688e+00
6.248559e-01	2.412583e-04	4.504445e+03	1.086735e+00
6.249738e-01	2.412686e-04	4.504445e+03	1.086781e+00
6.250918e-01	2.412789e-04	4.504445e+03	1.086827e+00
6.252098e-01	2.412891e-04	4.504445e+03	1.086874e+00
6.253278e-01	2.412994e-04	4.504445e+03	1.086920e+00
6.254459e-01	2.413096e-04	4.504445e+03	1.086966e+00
6.255641e-01	2.413197e-04	4.504445e+03	1.087011e+00
6.256823e-01	2.413299e-04	4.504445e+03	1.087057e+00
6.258006e-01	2.413400e-04	4.504445e+03	1.087103e+00
6.259189e-01	2.413501e-04	4.504445e+03	1.087148e+00
6.260369e-01	2.413602e-04	4.504445e+03	1.087193e+00
6.261548e-01	2.413702e-04	4.504445e+03	1.087239e+00
6.262724e-01	2.413801e-04	4.504445e+03	1.087283e+00
6.263900e-01	2.413900e-04	4.504445e+03	1.087328e+00
6.265074e-01	2.413999e-04	4.504445e+03	1.087373e+00
6.266246e-01	2.414098e-04	4.504445e+03	1.087417e+00
6.267419e-01	2.414196e-04	4.504445e+03	1.087461e+00
6.268590e-01	2.414293e-04	4.504445e+03	1.087505e+00
6.269762e-01	2.414391e-04	4.504445e+03	1.087549e+00
6.270934e-01	2.414488e-04	4.504445e+03	1.087593e+00
6.272105e-01	2.414585e-04	4.504445e+03	1.087636e+00
6.273278e-01	2.414681e-04	4.504445e+03	1.087680e+00
6.274451e-01	2.414778e-04	4.504445e+03	1.087723e+00
6.275622e-01	2.414874e-04	4.504445e+03	1.087766e+00
6.276792e-01	2.414969e-04	4.504445e+03	1.087810e+00
6.277960e-01	2.415064e-04	4.504445e+03	1.087852e+00
6.279128e-01	2.415159e-04	4.504445e+03	1.087895e+00
6.280294e-01	2.415253e-04	4.504445e+03	1.087938e+00
6.281461e-01	2.415347e-04	4.504445e+03	1.087980e+00
6.282627e-01	2.415441e-04	4.504445e+03	1.088022e+00
6.283793e-01	2.415535e-04	4.504445e+03	1.088064e+00
6.284958e-01	2.415628e-04	4.504445e+03	1.088106e+00
6.286122e-01	2.415720e-04	4.504445e+03	1.088148e+00
6.287285e-01	2.415813e-04	4.504445e+03	1.088189e+00
6.288449e-01	2.415905e-04	4.504445e+03	1.088231e+00
6.289612e-01	2.415996e-04	4.504445e+03	1.088272e+00
6.290775e-01	2.416088e-04	4.504445e+03	1.088313e+00
6.291935e-01	2.416178e-04	4.504445e+03	1.088354e+00
6.293094e-01	2.416269e-04	4.504445e+03	1.088395e+00
6.294252e-01	2.416359e-04	4.504445e+03	1.088436e+00
6.295408e-01	2.416449e-04	4.504445e+03	1.088476e+00
6.296563e-01	2.416538e-04	4.504445e+03	1.088516e+00
6.297718e-01	2.416627e-04	4.504445e+03	1.088556e+00
6.298872e-01	2.416715e-04	4.504445e+03	1.088596e+00
6.300027e-01	2.416804e-04	4.504445e+03	1.088636e+00
6.301181e-01	2.416892e-04	4.504445e+03	1.088675e+00
6.302336e-01	2.416979e-04	4.504445e+03	1.088715e+00
6.303491e-01	2.417067e-04	4.504445e+03	1.088754e+00
6.304648e-01	2.417154e-04	4.504445e+03	1.088794e+00
6.305804e-01	2.417241e-04	4.504445e+03	1.088833e+00
6.306957e-01	2.417328e-04	4.504445e+03	1.088872e+00
6.308108e-01	2.417413e-04	4.504445e+03	1.088911e+00
6.309257e-01	2.417499e-04	4.504445e+03	1.088949e+00
6.310404e-01	2.417584e-04	4.504445e+03	1.088987e+00
6.311550e-01	2.417669e-04	4.504445e+03	1.089025e+00
6.312695e-01	2.417753e-04	4.504445e+03	1.089063e+00
6.313839e-01	2.417837e-04	4.504445e+03	1.089101e+00
6.314983e-01	2.417921e-04	4.504445e+03	1.089139e+00
6.316126e-01	2.418004e-04	4.504445e+03	1.089176e+00
6.317269e-01	2.418087e-04	4.504445e+03	1.089214e+00
6.318412e-01	2.418170e-04	4.504445e+03	1.089251e+00
6.319556e-01	2.418252e-04	4.504445e+03	1.089288e+00
6.320700e-01	2.418334e-04	4.504445e+03	1.089325e+00
6.321845e-01	2.418416e-04	4.504445e+03	1.089362e+00
6.322990e-01	2.418498e-04	4.504445e+03	1.089399e+00
6.324133e-01	2.418579e-04	4.504445e+03	1.089435e+00
6.325274e-01	2.418660e-04	4.504445e+03	1.089472e+00
6.326413e-01	2.418740e-04	4.504445e+03	1.089508e+00
6.327551e-01	2.418820e-04	4.504445e+03	1.089544e+00
6.328687e-01	2.418899e-04	4.504445e+03	1.089580e+00
6.329821e-01	2.418979e-04	4.504445e+03	1.089615e+00
6.330955e-01	2.419057e-04	4.504445e+03	1.089651e+00
6.332088e-01	2.419136e-04	4.504445e+03	1.089686e+00
6.333221e-01	2.419214e-04	4.504445e+03	1.089721e+00
6.334354e-01	2.419292e-04	4.504445e+03	1.089757e+00
6.335487e-01	2.419369e-04	4.504445e+03	1.089791e+00
6.336620e-01	2.419447e-04	4.504445e+03	1.089826e+00
6.337754e-01	2.419524e-04	4.504445e+03	1.089861e+00
6.338889e-01	2.419600e-04	4.504445e+03	1.089896e+00
6.340024e-01	2.419677e-04	4.504445e+03	1.089930e+00
6.341158e-01	2.419753e-04	4.504445e+03	1.089964e+00
6.342290e-01	2.419829e-04	4.504445e+03	1.089999e+00
6.343420e-01	2.419904e-04	4.504445e+03	1.090032e+00
6.344549e-01	2.419979e-04	4.504445e+03	1.090066e+00
6.345676e-01	2.420054e-04	4.504445e+03	1.090100e+00
6.346802e-01	2.420128e-04	4.504445e+03	1.090133e+00
6.347927e-01	2.420202e-04	4.504445e+03	1.090166e+00
6.349052e-01	2.420275e-04	4.504445e+03	1.090200e+00
6.350176e-01	2.420349e-04	4.504445e+03	1.090233e+00
6.351300e-01	2.420421e-04	4.504445e+03	1.090265e+00
6.352424e-01	2.420494e-04	4.504445e+03	1.090298e+00
6.353548e-01	2.420566e-04	4.504445e+03	1.090331e+00
6.354673e-01	2.420639e-04	4.504445e+03	1.090363e+00
6.355798e-01	2.420710e-04	4.504445e+03	1.090396e+00
6.356924e-01	2.420782e-04	4.504445e+03	1.090428e+00
6.358050e-01	2.420854e-04	4.504445e+03	1.090460e+00
6.359174e-01	2.420924e-04	4.504445e+03	1.090492e+00
6.360296e-01	2.420995e-04	4.504445e+03	1.090524e+00
6.361416e-01	2.421065e-04	4.504445e+03	1.090555e+00
6.362535e-01	2.421135e-04	4.504445e+03	1.090587e+00
6.363652e-01	2.421204e-04	4.504445e+03	1.090618e+00
6.364769e-01	2.421273e-04	4.504445e+03	1.090649e+00
6.365885e-01	2.421342e-04	4.504445e+03	1.090680e+00
6.367000e-01	2.421411e-04	4.504445e+03	1.090711e+00
6.368115e-01	2.421479e-04	4.504445e+03	1.090742e+00
6.369230e-01	2.421547e-04	4.504445e+03	1.090772e+00
6.370346e-01	2.421614e-04	4.504445e+03	1.090803e+00
6.371462e-01	2.421682e-04	4.504445e+03	1.090833e+00
6.372578e-01	2.421749e-04	4.504445e+03	1.090863e+00
6.373695e-01	2.421816e-04	4.504445e+03	1.090894e+00
6.374813e-01	2.421883e-04	4.504445e+03	1.090924e+00
6.375931e-01	2.421949e-04	4.504445e+03	1.090954e+00
6.377045e-01	2.422015e-04	4.504445e+03	1.090983e+00
6.378158e-01	2.422081e-04	4.504445e+03	1.091013e+00
6.379270e-01	2.422146e-04	4.504445e+03	1.091042e+00
6.380380e-01	2.422211e-04	4.504445e+03	1.091071e+00
6.381489e-01	2.422275e-04	4.504445e+03	1.091101e+00
6.382598e-01	2.422340e-04	4.504445e+03	1.091129e+00
6.383705e-01	2.422404e-04	4.504445e+03	1.091158e+00
6.384813e-01	2.422467e-04	4.504445e+03	1.091187e+00
6.385921e-01	2.422531e-04	4.504445e+03	1.091216e+00
6.387028e-01	2.422594e-04	4.504445e+03	1.091244e+00
6.388136e-01	2.422657e-04	4.504445e+03	1.091272e+00
6.389245e-01	2.422720e-04	4.504445e+03	1.091301e+00
6.390354e-01	2.422782e-04	4.504445e+03	1.091329e+00
6.391464e-01	2.422844e-04	4.504445e+03	1.091357e+00
6.392574e-01	2.422906e-04	4.504445e+03	1.091385e+00
6.393683e-01	2.422968e-04	4.504445e+03	1.091413e+00
6.394790e-01	2.423029e-04	4.504445e+03	1.091440e+00
6.395895e-01	2.423090e-04	4.504445e+03	1.091468e+00
6.396999e-01	2.423151e-04	4.504445e+03	1.091495e+00
6.398102e-01	2.423211e-04	4.504445e+03	1.091522e+00
6.399204e-01	2.423271e-04	4.504445e+03	1.091549e+00
6.400305e-01	2.423331e-04	4.504445e+03	1.091576e+00
6.401406e-01	2.423390e-04	4.504445e+03	1.091603e+00
6.402507e-01	2.423450e-04	4.504445e+03	1.091629e+00
6.403608e-01	2.423509e-04	4.504445e+03	1.091656e+00
6.404709e-01	2.423567e-04	4.504445e+03	1.091682e+00
6.405811e-01	2.423626e-04	4.504445e+03	1.091709e+00
6.406913e-01	2.423684e-04	4.504445e+03	1.091735e+00
6.408016e-01	2.423742e-04	4.504445e+03	1.091761e+00
6.409119e-01	2.423800e-04	4.504445e+03	1.091787e+00
6.410222e-01	2.423857e-04	4.504445e+03	1.091813e+00
6.411323e-01	2.423915e-04	4.504445e+03	1.091839e+00
6.412422e-01	2.423972e-04	4.504445e+03	1.091865e+00
6.413521e-01	2.424028e-04	4.504445e+03	1.091890e+00
6.414618e-01	2.424084e-04	4.504445e+03	1.091915e+00
6.415714e-01	2.424140e-04	4.504445e+03	1.091941e+00
6.416809e-01	2.424196e-04	4.504445e+03	1.091966e+00
6.417904e-01	2.424252e-04	4.504445e+03	1.091991e+00
6.418999e-01	2.424307e-04	4.504445e+03	1.092016e+00
6.420094e-01	2.424362e-04	4.504445e+03	1.092040e+00
6.421189e-01	2.424416e-04	4.504445e+03	1.092065e+00
6.422284e-01	2.424471e-04	4.504445e+03	1.092089e+00
6.423379e-01	2.424525e-04	4.504445e+03	1.092114e+00
6.424476e-01	2.424579e-04	4.504445e+03	1.092138e+00
6.425573e-01	2.424633e-04	4.504445e+03	1.092163e+00
6.426670e-01	2.424687e-04	4.504445e+03	1.092187e+00
6.427766e-01	2.424740e-04	4.504445e+03	1.092211e+00
6.428860e-01	2.424793e-04	4.504445e+03	1.092235e+00
6.429953e-01	2.424846e-04	4.504445e+03	1.092258e+00
6.431044e-01	2.424898e-04	4.504445e+03	1.092282e+00
6.432135e-01	2.424950e-04	4.504445e+03	1.092305e+00
6.433224e-01	2.425002e-04	4.504445e+03	1.092329e+00
6.434314e-01	2.425054e-04	4.504445e+03	1.092352e+00
6.435402e-01	2.425105e-04	4.504445e+03	1.092375e+00
6.436491e-01	2.425156e-04	4.504445e+03	1.092398e+00
6.437580e-01	2.425207e-04	4.504445e+03	1.092421e+00
6.438669e-01	2.425258e-04	4.504445e+03	1.092444e+00
6.439758e-01	2.425309e-04	4.504445e+03	1.092467e+00
6.440848e-01	2.425359e-04	4.504445e+03	1.092489e+00
6.441938e-01	2.425409e-04	4.504445e+03	1.092512e+00
6.443030e-01	2.425459e-04	4.504445e+03	1.092535e+00
6.444121e-01	2.425509e-04	4.504445e+03	1.092557e+00
6.445211e-01	2.425558e-04	4.504445e+03	1.092579e+00
6.446299e-01	2.425607e-04	4.504445e+03	1.092601e+00
6.447386e-01	2.425656e-04	4.504445e+03	1.092623e+00
6.448471e-01	2.425705e-04	4.504445e+03	1.092645e+00
6.449556e-01	2.425753e-04	4.504445e+03	1.092667e+00
6.450640e-01	2.425801e-04	4.504445e+03	1.092689e+00
6.451724e-01	2.425849e-04	4.504445e+03	1.092710e+00
6.452808e-01	2.425896e-04	4.504445e+03	1.092732e+00
6.453891e-01	2.425944e-04	4.504445e+03	1.092753e+00
6.454975e-01	2.425991e-04	4.504445e+03	1.092774e+00
6.456058e-01	2.426038e-04	4.504445e+03	1.092795e+00
6.457143e-01	2.426085e-04	4.504445e+03	1.092816e+00
6.458228e-01	2.426131e-04	4.504445e+03	1.092837e+00
6.459313e-01	2.426178e-04	4.504445e+03	1.092858e+00
6.460399e-01	2.426224e-04	4.504445e+03	1.092879e+00
6.461485e-01	2.426270e-04	4.504445e+03	1.092900e+00
6.462569e-01	2.426316e-04	4.504445e+03	1.092920e+00
6.463652e-01	2.426361e-04	4.504445e+03	1.092941e+00
6.464734e-01	2.426406e-04	4.504445e+03	1.092961e+00
6.465814e-01	2.426451e-04	4.504445e+03	1.092982e+00
6.466894e-01	2.426496e-04	4.504445e+03	1.093002e+00
6.467973e-01	2.426541e-04	4.504445e+03	1.093022e+00
6.469052e-01	2.426585e-04	4.504445e+03	1.093042e+00
6.470131e-01	2.426629e-04	4.504445e+03	1.093062e+00
6.471210e-01	2.426673e-04	4.504445e+03	1.093081e+00
6.472289e-01	2.426716e-04	4.504445e+03	1.093101e+00
6.473368e-01	2.426760e-04	4.504445e+03	1.093121e+00
6.474448e-01	2.426803e-04	4.504445e+03	1.093140e+00
6.475528e-01	2.426846e-04	4.504445e+03	1.093159e+00
6.476609e-01	2.426889e-04	4.504445e+03	1.093179e+00
6.477691e-01	2.426932e-04	4.504445e+03	1.093198e+00
6.478772e-01	2.426975e-04	4.504445e+03	1.093217e+00
6.479850e-01	2.427017e-04	4.504445e+03	1.093236e+00
6.480928e-01	2.427059e-04	4.504445e+03	1.093255e+00
6.482004e-01	2.427101e-04	4.504445e+03	1.093274e+00
6.483080e-01	2.427142e-04	4.504445e+03	1.093293e+00
6.484155e-01	2.427184e-04	4.504445e+03	1.093311e+00
6.485230e-01	2.427225e-04	4.504445e+03	1.093330e+00
6.486304e-01	2.427266e-04	4.504445e+03	1.093348e+00
6.487378e-01	2.427307e-04	4.504445e+03	1.093367e+00
6.488453e-01	2.427347e-04	4.504445e+03	1.093385e+00
6.489527e-01	2.427388e-04	4.504445e+03	1.093403e+00
6.490602e-01	2.427428e-04	4.504445e+03	1.093421e+00
6.491678e-01	2.427468e-04	4.504445e+03	1.093439e+00
6.492754e-01	2.427508e-04	4.504445e+03	1.093457e+00
6.493831e-01	2.427548e-04	4.504445e+03	1.093475e+00
6.494908e-01	2.427587e-04	4.504445e+03	1.093493e+00
6.495983e-01	2.427626e-04	4.504445e+03	1.093511e+00
6.497057e-01	2.427665e-04	4.504445e+03	1.093528e+00
6.498130e-01	2.427704e-04	4.504445e+03	1.093546e+00
6.499202e-01	2.427743e-04	4.504445e+03	1.093563e+00
6.500273e-01	2.427781e-04	4.504445e+03	1.093581e+00
6.501343e-01	2.427820e-04	4.504445e+03	1.093598e+00
6.502414e-01	2.427858e-04	4.504445e+03	1.093615e+00
6.503484e-01	2.427896e-04	4.504445e+03	1.093632e+00
6.504554e-01	2.427933e-04	4.504445e+03	1.093649e+00
6.505624e-01	2.427971e-04	4.504445e+03	1.093666e+00
6.506695e-01	2.428008e-04	4.504445e+03	1.093683e+00
6.507766e-01	2.428045e-04	4.504445e+03	1.093700e+00
6.508838e-01	2.428082e-04	4.504445e+03	1.093716e+00
6.509910e-01	2.428119e-04	4.504445e+03	1.093733e+00
6.510983e-01	2.428156e-04	4.504445e+03	1.093749e+00
6.512055e-01	2.428193e-04	4.504445e+03	1.093766e+00
6.513125e-01	2.428229e-04	4.504445e+03	1.093782e+00
6.514194e-01	2.428265e-04	4.504445e+03	1.093798e+00
6.515263e-01	2.428301e-04	4.504445e+03	1.093815e+00
6.516330e-01	2.428337e-04	4.504445e+03	1.093831e+00
6.517397e-01	2.428372e-04	4.504445e+03	1.093847e+00
6.518464e-01	2.428407e-04	4.504445e+03	1.093863e+00
6.519530e-01	2.428443e-04	4.504445e+03	1.093878e+00
6.520596e-01	2.428477e-04	4.504445e+03	1.093894e+00
6.521663e-01	2.428512e-04	4.504445e+03	1.093910e+00
6.522729e-01	2.428547e-04	4.504445e+03	1.093926e+00
6.523796e-01	2.428581e-04	4.504445e+03	1.093941e+00
6.524863e-01	2.428616e-04	4.504445e+03	1.093957e+00
6.525931e-01	2.428650e-04	4.504445e+03	1.093972e+00
6.527000e-01	2.428684e-04	4.504445e+03	1.093987e+00
6.528069e-01	2.428718e-04	4.504445e+03	1.094003e+00
6.529137e-01	2.428752e-04	4.504445e+03	1.094018e+00
6.530204e-01	2.428785e-04	4.504445e+03	1.094033e+00
6.531269e-01	2.428819e-04	4.504445e+03	1.094048e+00
6.532334e-01	2.428852e-04	4.504445e+03	1.094063e+00
6.533398e-01	2.428885e-04	4.504445e+03	1.094078e+00
6.534461e-01	2.428918e-04	4.504445e+03	1.094092e+00
6.535524e-01	2.428950e-04	4.504445e+03	1.094107e+00
6.536587e-01	2.428983e-04	4.504445e+03	1.094122e+00
6.537650e-01	2.429015e-04	4.504445e+03	1.094136e+00
6.538713e-01	2.429047e-04	4.504445e+03	1.094151e+00
6.539776e-01	2.429079e-04	4.504445e+03	1.094165e+00
6.540840e-01	2.429111e-04	4.504445e+03	1.094180e+00
6.541904e-01	2.429143e-04	4.504445e+03	1.094194e+00
6.542968e-01	2.429175e-04	4.504445e+03	1.094208e+00
6.544034e-01	2.429206e-04	4.504445e+03	1.094222e+00
6.545099e-01	2.429237e-04	4.504445e+03	1.094236e+00
6.546162e-01	2.429268e-04	4.504445e+03	1.094251e+00
6.547225e-01	2.429299e-04	4.504445e+03	1.094264e+00
6.548286e-01	2.429330e-04	4.504445e+03	1.094278e+00
6.549347e-01	2.429361e-04	4.504445e+03	1.094292e+00
6.550407e-01	2.429391e-04	4.504445e+03	1.094306e+00
6.551467e-01	2.429421e-04	4.504445e+03	1.094319e+00
6.552526e-01	2.429452e-04	4.504445e+03	1.094333e+00
6.553585e-01	2.429482e-04	4.504445e+03	1.094347e+00
6.554645e-01	2.429511e-04	4.504445e+03	1.094360e+00
6.555704e-01	2.429541e-04	4.504445e+03	1.094373e+00
6.556764e-01	2.429571e-04	4.504445e+03	1.094387e+00
6.557824e-01	2.429600e-04	4.504445e+03	1.094400e+00
6.558885e-01	2.429629e-04	4.504445e+03	1.094413e+00
6.559946e-01	2.429659e-04	4.504445e+03	1.094426e+00
6.561008e-01	2.429688e-04	4.504445e+03	1.094439e+00
6.562069e-01	2.429717e-04	4.504445e+03	1.094452e+00
6.563128e-01	2.429745e-04	4.504445e+03	1.094465e+00
6.564187e-01	2.429774e-04	4.504445e+03	1.094478e+00
6.565244e-01	2.429802e-04	4.504445e+03	1.094491e+00
6.566301e-01	2.429830e-04	4.504445e+03	1.094504e+00
6.567357e-01	2.429858e-04	4.504445e+03	1.094516e+00
6.568414e-01	2.429886e-04	4.504445e+03	1.094529e+00
6.569469e-01	2.429914e-04	4.504445e+03	1.094541e+00
6.570525e-01	2.429942e-04	4.504445e+03	1.094554e+00
6.571581e-01	2.429969e-04	4.504445e+03	1.094566e+00
6.572638e-01	2.429997e-04	4.504445e+03	1.094579e+00
6.573694e-01	2.430024e-04	4.504445e+03	1.094591e+00
6.574751e-01	2.430051e-04	4.504445e+03	1.094603e+00
6.575809e-01	2.430078e-04	4.504445e+03	1.094615e+00
6.576867e-01	2.430105e-04	4.504445e+03	1.094627e+00
6.577925e-01	2.430132e-04	4.504445e+03	1.094640e+00
6.578981e-01	2.430159e-04	4.504445e+03	1.094652e+00
6.580036e-01	2.430185e-04	4.504445e+03	1.094663e+00
6.581091e-01	2.430211e-04	4.504445e+03	1.094675e+00
6.582145e-01	2.430238e-04	4.504445e+03	1.094687e+00
6.583198e-01	2.430264e-04	4.504445e+03	1.094699e+00
6.584251e-01	2.430290e-04	4.504445e+03	1.094710e+00
6.585304e-01	2.430315e-04	4.504445e+03	1.094722e+00
6.586356e-01	2.430341e-04	4.504445e+03	1.094734e+00
6.587409e-01	2.430367e-04	4.504445e+03	1.094745e+00
6.588462e-01	2.430392e-04	4.504445e+03	1.094757e+00
6.589515e-01	2.430417e-04	4.504445e+03	1.094768e+00
6.590568e-01	2.430442e-04	4.504445e+03	1.094779e+00
6.591622e-01	2.430467e-04	4.504445e+03	1.094791e+00
6.592677e-01	2.430492e-04	4.504445e+03	1.094802e+00
6.593732e-01	2.430517e-04	4.504445e+03	1.094813e+00
6.594785e-01	2.430542e-04	4.504445e+03	1.094824e+00
6.595838e-01	2.430566e-04	4.504445e+03	1.094835e+00
6.596890e-01	2.430591e-04	4.504445e+03	1.094846e+00
6.597940e-01	2.430615e-04	4.504445e+03	1.094857e+00
6.598991e-01	2.430639e-04	4.504445e+03	1.094868e+00
6.600041e-01	2.430663e-04	4.504445e+03	1.094879e+00
6.601090e-01	2.430687e-04	4.504445e+03	1.094890e+00
6.602140e-01	2.430711e-04	4.504445e+03	1.094900e+00
6.603189e-01	2.430735e-04	4.504445e+03	1.094911e+00
6.604239e-01	2.430758e-04	4.504445e+03	1.094922e+00
6.605288e-01	2.430782e-04	4.504445e+03	1.094932e+00
6.606339e-01	2.430805e-04	4.504445e+03	1.094943e+00
6.607389e-01	2.430828e-04	4.504445e+03	1.094953e+00
6.608440e-01	2.430851e-04	4.504445e+03	1.094963e+00
6.609491e-01	2.430874e-04	4.504445e+03	1.094974e+00
6.610542e-01	2.430897e-04	4.504445e+03	1.094984e+00
6.611591e-01	2.430920e-04	4.504445e+03	1.094994e+00
6.612639e-01	2.430942e-04	4.504445e+03	1.095005e+00
6.613686e-01	2.430965e-04	4.504445e+03	1.095015e+00
6.614733e-01	2.430987e-04	4.504445e+03	1.095025e+00
6.615780e-01	2.431010e-04	4.504445e+03	1.095035e+00
6.616826e-01	2.431032e-04	4.504445e+03	1.095045e+00
6.617872e-01	2.431054e-04	4.504445e+03	1.095055e+00
6.618918e-01	2.431076e-04	4.504445e+03	1.095065e+00
6.619964e-01	2.431097e-04	4.504445e+03	1.095074e+00
6.621010e-01	2.431119e-04	4.504445e+03	1.095084e+00
6.622057e-01	2.431141e-04	4.504445e+03	1.095094e+00
6.623104e-01	2.431162e-04	4.504445e+03	1.095104e+00
6.624151e-01	2.431184e-04	4.504445e+03	1.095113e+00
6.625199e-01	2.431205e-04	4.504445e+03	1.095123e+00
6.626247e-01	2.431226e-04	4.504445e+03	1.095132e+00
6.627293e-01	2.431247e-04	4.504445e+03	1.095142e+00
6.628338e-01	2.431268e-04	4.504445e+03	1.095151e+00
6.629383e-01	2.431289e-04	4.504445e+03	1.095161e+00
6.630427e-01	2.431310e-04	4.504445e+03	1.095170e+00
6.631470e-01	2.431331e-04	4.504445e+03	1.095179e+00
6.632513e-01	2.431351e-04	4.504445e+03	1.095189e+00
6.633556e-01	2.431372e-04	4.504445e+03	1.095198e+00
6.634599e-01	2.431392e-04	4.504445e+03	1.095207e+00
6.635642e-01	2.431412e-04	4.504445e+03	1.095216e+00
6.636685e-01	2.431433e-04	4.504445e+03	1.095225e+00
6.637729e-01	2.431453e-04	4.504445e+03	1.095234e+00
6.638772e-01	2.431473e-04	4.504445e+03	1.095243e+00
6.639817e-01	2.431493e-04	4.504445e+03	1.095252e+00
6.640861e-01	2.431512e-04	4.504445e+03	1.095261e+00
6.641906e-01	2.431532e-04	4.504445e+03	1.095270e+00
6.642949e-01	2.431552e-04	4.504445e+03	1.095279e+00
6.643991e-01	2.431571e-04	4.504445e+03	1.095288e+00
6.645033e-01	2.431591e-04	4.504445e+03	1.095297e+00
6.646073e-01	2.431610e-04	4.504445e+03	1.095305e+00
6.647114e-01	2.431629e-04	4.504445e+03	1.095314e+00
6.648154e-01	2.431649e-04	4.504445e+03	1.095323e+00
6.649194e-01	2.431668e-04	4.504445e+03	1.095331e+00
6.650233e-01	2.431687e-04	4.504445e+03	1.095340e+00
6.651273e-01	2.431705e-04	4.504445e+03	1.095348e+00
6.652313e-01	2.431724e-04	4.504445e+03	1.095357e+00
6.653353e-01	2.431743e-04	4.504445e+03	1.095365e+00
6.654393e-01	2.431762e-04	4.504445e+03	1.095374e+00
6.655434e-01	2.431780e-04	4.504445e+03	1.095382e+00
6.656475e-01	2.431799e-04	4.504445e+03	1.095390e+00
6.657516e-01	2.431817e-04	4.504445e+03	1.095399e+00
6.658555e-01	2.431835e-04	4.504445e+03	1.095407e+00
6.659594e-01	2.431854e-04	4.504445e+03	1.095415e+00
6.660632e-01	2.431872e-04	4.504445e+03	1.095423e+00
6.661669e-01	2.431890e-04	4.504445e+03	1.095431e+00
6.662706e-01	2.431908e-04	4.504445e+03	1.095439e+00
6.663742e-01	2.431925e-04	4.504445e+03	1.095447e+00
6.664778e-01	2.431943e-04	4.504445e+03	1.095455e+00
6.665814e-01	2.431961e-04	4.504445e+03	1.095463e+00
6.666850e-01	2.431979e-04	4.504445e+03	1.095471e+00
6.667886e-01	2.431996e-04	4.504445e+03	1.095479e+00
6.668923e-01	2.432014e-04	4.504445e+03	1.095487e+00
6.669959e-01	2.432031e-04	4.504445e+03	1.095495e+00
6.670997e-01	2.432048e-04	4.504445e+03	1.095503e+00
6.672034e-01	2.432066e-04	4.504445e+03	1.095510e+00
6.673071e-01	2.432083e-04	4.504445e+03	1.095518e+00
6.674106e-01	2.432100e-04	4.504445e+03	1.095526e+00
6.675141e-01	2.432117e-04	4.504445e+03	1.095534e+00
6.676175e-01	2.432134e-04	4.504445e+03	1.095541e+00
6.677208e-01	2.432151e-04	4.504445e+03	1.095549e+00
6.678241e-01	2.432167e-04	4.504445e+03	1.095556e+00
6.679274e-01	2.432184e-04	4.504445e+03	1.095564e+00
6.680306e-01	2.432201e-04	4.504445e+03	1.095571e+00
6.681338e-01	2.432217e-04	4.504445e+03	1.095579e+00
6.682370e-01	2.432233e-04	4.504445e+03	1.095586e+00
6.683403e-01	2.432250e-04	4.504445e+03	1.095593e+00
6.684435e-01	2.432266e-04	4.504445e+03	1.095601e+00
6.685468e-01	2.432282e-04	4.504445e+03	1.095608e+00
6.686502e-01	2.432299e-04	4.504445e+03	1.095615e+00
6.687535e-01	2.432315e-04	4.504445e+03	1.095623e+00
6.688567e-01	2.432331e-04	4.504445e+03	1.095630e+00
6.689598e-01	2.432347e-04	4.504445e+03	1.095637e+00
6.690628e-01	2.432362e-04	4.504445e+03	1.095644e+00
6.691658e-01	2.432378e-04	4.504445e+03	1.095651e+00
6.692687e-01	2.432394e-04	4.504445e+03	1.095658e+00
6.693715e-01	2.432410e-04	4.504445e+03	1.095665e+00
6.694743e-01	2.432425e-04	4.504445e+03	1.095672e+00
6.695771e-01	2.432441e-04	4.504445e+03	1.095679e+00
6.696800e-01	2.432456e-04	4.504445e+03	1.095686e+00
6.697828e-01	2.432471e-04	4.504445e+03	1.095693e+00
6.698856e-01	2.432487e-04	4.504445e+03	1.095700e+00
6.699884e-01	2.432502e-04	4.504445e+03	1.095707e+00
6.700913e-01	2.432517e-04	4.504445e+03	1.095714e+00
6.701942e-01	2.432532e-04	4.504445e+03	1.095721e+00
6.702971e-01	2.432547e-04	4.504445e+03	1.095727e+00
6.703998e-01	2.432562e-04	4.504445e+03	1.095734e+00
6.705024e-01	2.432577e-04	4.504445e+03	1.095741e+00
6.706050e-01	2.432592e-04	4.504445e+03	1.095747e+00
6.707074e-01	2.432606e-04	4.504445e+03	1.095754e+00
6.708099e-01	2.432621e-04	4.504445e+03	1.095761e+00
6.709123e-01	2.432635e-04	4.504445e+03	1.095767e+00
6.710147e-01	2.432650e-04	4.504445e+03	1.095774e+00
6.711171e-01	2.432664e-04	4.504445e+03	1.095780e+00
6.712194e-01	2.432679e-04	4.504445e+03	1.095787e+00
6.713218e-01	2.432693e-04	4.504445e+03	1.095793e+00
6.714242e-01	2.432707e-04	4.504445e+03	1.095799e+00
6.715266e-01	2.432721e-04	4.504445e+03	1.095806e+00
6.716291e-01	2.432735e-04	4.504445e+03	1.095812e+00
6.717315e-01	2.432749e-04	4.504445e+03	1.095819e+00
6.718338e-01	2.432763e-04	4.504445e+03	1.095825e+00
6.719360e-01	2.432777e-04	4.504445e+03	1.095831e+00
6.720382e-01	2.432791e-04	4.504445e+03	1.095837e+00
6.721403e-01	2.432805e-04	4.504445e+03	1.095843e+00
6.722423e-01	2.432819e-04	4.504445e+03	1.095850e+00
6.723443e-01	2.432832e-04	4.504445e+03	1.095856e+00
6.724462e-01	2.432846e-04	4.504445e+03	1.095862e+00
6.725481e-01	2.432859e-04	4.504445e+03	1.095868e+00
6.726501e-01	2.432873e-04	4.504445e+03	1.095874e+00
6.727520e-01	2.432886e-04	4.504445e+03	1.095880e+00
6.728539e-01	2.432899e-04	4.504445e+03	1.095886e+00
6.729559e-01	2.432913e-04	4.504445e+03	1.095892e+00
6.730578e-01	2.432926e-04	4.504445e+03	1.095898e+00
6.731599e-01	2.432939e-04	4.504445e+03	1.095904e+00
6.732618e-01	2.432952e-04	4.504445e+03	1.095910e+00
6.733636e-01	2.432965e-04	4.504445e+03	1.095916e+00
6.734653e-01	2.432978e-04	4.504445e+03	1.095921e+00
6.735670e-01	2.432991e-04	4.504445e+03	1.095927e+00
6.736686e-01	2.433004e-04	4.504445e+03	1.095933e+00
6.737701e-01	2.433016e-04	4.504445e+03	1.095939e+00
6.738716e-01	2.433029e-04	4.504445e+03	1.095944e+00
6.739731e-01	2.433042e-04	4.504445e+03	1.095950e+00
6.740746e-01	2.433054e-04	4.504445e+03	1.095956e+00
6.741760e-01	2.433067e-04	4.504445e+03	1.095961e+00
6.742775e-01	2.433079e-04	4.504445e+03	1.095967e+00
6.743790e-01	2.433091e-04	4.504445e+03	1.095973e+00
6.744805e-01	2.433104e-04	4.504445e+03	1.095978e+00
6.745820e-01	2.433116e-04	4.504445e+03	1.095984e+00
6.746835e-01	2.433128e-04	4.504445e+03	1.095989e+00
6.747849e-01	2.433140e-04	4.504445e+03	1.095995e+00
6.748862e-01	2.433153e-04	4.504445e+03	1.096000e+00
6.749874e-01	2.433165e-04	4.504445e+03	1.096005e+00
6.750886e-01	2.433177e-04	4.504445e+03	1.096011e+00
6.751897e-01	2.433188e-04	4.504445e+03	1.096016e+00
6.752908e-01	2.433200e-04	4.504445e+03	1.096022e+00
6.753918e-01	2.433212e-04	4.504445e+03	1.096027e+00
6.754928e-01	2.433224e-04	4.504445e+03	1.096032e+00
6.755938e-01	2.433236e-04	4.504445e+03	1.096037e+00
6.756949e-01	2.433247e-04	4.504445e+03	1.096043e+00
6.757959e-01	2.433259e-04	4.504445e+03	1.096048e+00
6.758969e-01	2.433270e-04	4.504445e+03	1.096053e+00
6.759980e-01	2.433282e-04	4.504445e+03	1.096058e+00
6.760990e-01	2.433293e-04	4.504445e+03	1.096063e+00
6.762000e-01	2.433305e-04	4.504445e+03	1.096069e+00
6.763009e-01	2.433316e-04	4.504445e+03	1.096074e+00
6.764016e-01	2.433327e-04	4.504445e+03	1.096079e+00
6.765024e-01	2.433338e-04	4.504445e+03	1.096084e+00
6.766030e-01	2.433350e-04	4.504445e+03	1.096089e+00
6.767036e-01	2.433361e-04	4.504445e+03	1.096094e+00
6.768042e-01	2.433372e-04	4.504445e+03	1.096099e+00
6.769048e-01	2.433383e-04	4.504445e+03	1.096104e+00
6.770053e-01	2.433394e-04	4.504445e+03	1.096109e+00
6.771059e-01	2.433405e-04	4.504445e+03	1.096114e+00
6.772064e-01	2.433415e-04	4.504445e+03	1.096118e+00
6.773070e-01	2.433426e-04	4.504445e+03	1.096123e+00
6.774076e-01	2.433437e-04	4.504445e+03	1.096128e+00
6.775082e-01	2.433448e-04	4.504445e+03	1.096133e+00
6.776088e-01	2.433458e-04	4.504445e+03	1.096138e+00
6.777092e-01	2.433469e-04	4.504445e+03	1.096143e+00
6.778096e-01	2.433480e-04	4.504445e+03	1.096147e+00
6.779099e-01	2.433490e-04	4.504445e+03	1.096152e+00
6.780102e-01	2.433501e-04	4.504445e+03	1.096157e+00
6.781104e-01	2.433511e-04	4.504445e+03	1.096162e+00
6.782105e-01	2.433521e-04	4.504445e+03	1.096166e+00
6.783107e-01	2.433532e-04	4.504445e+03	1.096171e+00
6.784108e-01	2.433542e-04	4.504445e+03	1.096175e+00
6.785109e-01	2.433552e-04	4.504445e+03	1.096180e+00
6.786110e-01	2.433562e-04	4.504445e+03	1.096185e+00
6.787111e-01	2.433573e-04	4.504445e+03	1.096189e+00
6.788113e-01	2.433583e-04	4.504445e+03	1.096194e+00
6.789114e-01	2.433593e-04	4.504445e+03	1.096198e+00
6.790116e-01	2.433603e-04	4.504445e+03	1.096203e+00
6.791117e-01	2.433613e-04	4.504445e+03	1.096207e+00
6.792118e-01	2.433623e-04	4.504445e+03	1.096212e+00
6.793117e-01	2.433633e-04	4.504445e+03	1.096216e+00
6.794116e-01	2.433642e-04	4.504445e+03	1.096221e+00
6.795114e-01	2.433652e-04	4.504445e+03	1.096225e+00
6.796112e-01	2.433662e-04	4.504445e+03	1.096229e+00
6.797110e-01	2.433672e-04	4.504445e+03	1.096234e+00
6.798107e-01	2.433681e-04	4.504445e+03	1.096238e+00
6.799104e-01	2.433691e-04	4.504445e+03	1.096243e+00
6.800101e-01	2.433700e-04	4.504445e+03	1.096247e+00
6.801098e-01	2.433710e-04	4.504445e+03	1.096251e+00
6.802095e-01	2.433719e-04	4.504445e+03	1.096255e+00
6.803092e-01	2.433729e-04	4.504445e+03	1.096260e+00
6.804089e-01	2.433738e-04	4.504445e+03	1.096264e+00
6.805087e-01	2.433748e-04	4.504445e+03	1.096268e+00
6.806084e-01	2.433757e-04	4.504445e+03	1.096272e+00
6.807081e-01	2.433766e-04	4.504445e+03	1.096277e+00
6.808077e-01	2.433776e-04	4.504445e+03	1.096281e+00
6.809072e-01	2.433785e-04	4.504445e+03	1.096285e+00
6.810066e-01	2.433794e-04	4.504445e+03	1.096289e+00
6.811060e-01	2.433803e-04	4.504445e+03	1.096293e+00
6.812054e-01	2.433812e-04	4.504445e+03	1.096297e+00
6.813047e-01	2.433821e-04	4.504445e+03	1.096301e+00
6.814041e-01	2.433830e-04	4.504445e+03	1.096305e+00
6.815034e-01	2.433839e-04	4.504445e+03	1.096309e+00
6.816027e-01	2.433848e-04	4.504445e+03	1.096313e+00
6.817020e-01	2.433857e-04	4.504445e+03	1.096317e+00
6.818014e-01	2.433866e-04	4.504445e+03	1.096321e+00
6.819008e-01	2.433875e-04	4.504445e+03	1.096325e+00
6.820002e-01	2.433883e-04	4.504445e+03	1.096329e+00
6.820996e-01	2.433892e-04	4.504445e+03	1.096333e+00
6.821990e-01	2.433901e-04	4.504445e+03	1.096337e+00
6.822983e-01	2.433909e-04	4.504445e+03	1.096341e+00
6.823975e-01	2.433918e-04	4.504445e+03	1.096345e+00
6.824966e-01	2.433927e-04	4.504445e+03	1.096349e+00
6.825957e-01	2.433935e-04	4.504445e+03	1.096353e+00
6.826948e-01	2.433944e-04	4.504445e+03	1.096356e+00
6.827938e-01	2.433952e-04	4.504445e+03	1.096360e+00
6.828929e-01	2.433961e-04	4.504445e+03	1.096364e+00
6.829919e-01	2.433969e-04	4.504445e+03	1.096368e+00
6.830909e-01	2.433977e-04	4.504445e+03	1.096372e+00
6.831899e-01	2.433986e-04	4.504445e+03	1.096375e+00
6.832889e-01	2.433994e-04	4.504445e+03	1.096379e+00
6.833880e-01	2.434002e-04	4.504445e+03	1.096383e+00
6.834871e-01	2.434011e-04	4.504445e+03	1.096387e+00
6.835862e-01	2.434019e-04	4.504445e+03	1.096390e+00
6.836852e-01	2.434027e-04	4.504445e+03	1.096394e+00
6.837842e-01	2.434035e-04	4.504445e+03	1.096398e+00
6.838832e-01	2.434043e-04	4.504445e+03	1.096401e+00
6.839820e-01	2.434051e-04	4.504445e+03	1.096405e+00
6.840808e-01	2.434059e-04	4.504445e+03	1.096408e+00
6.841796e-01	2.434067e-04	4.504445e+03	1.096412e+00
6.842784e-01	2.434075e-04	4.504445e+03	1.096416e+00
6.843771e-01	2.434083e-04	4.504445e+03	1.096419e+00
6.844758e-01	2.434091e-04	4.504445e+03	1.096423e+00
6.845745e-01	2.434099e-04	4.504445e+03	1.096426e+00
6.846732e-01	2.434107e-04	4.504445e+03	1.096430e+00
6.847719e-01	2.434115e-04	4.504445e+03	1.096433e+00
6.848707e-01	2.434122e-04	4.504445e+03	1.096437e+00
6.849695e-01	2.434130e-04	4.504445e+03	1.096440e+00
6.850683e-01	2.434138e-04	4.504445e+03	1.096444e+00
6.851670e-01	2.434146e-04	4.504445e+03	1.096447e+00
6.852657e-01	2.434153e-04	4.504445e+03	1.096451e+00
6.853644e-01	2.434161e-04	4.504445e+03	1.096454e+00
6.854629e-01	2.434168e-04	4.504445e+03	1.096458e+00
6.855615e-01	2.434176e-04	4.504445e+03	1.096461e+00
6.856599e-01	2.434183e-04	4.504445e+03	1.096464e+00
6.857584e-01	2.434191e-04	4.504445e+03	1.096468e+00
6.858568e-01	2.434198e-04	4.504445e+03	1.096471e+00
6.859553e-01	2.434206e-04	4.504445e+03	1.096475e+00
6.860537e-01	2.434213e-04	4.504445e+03	1.096478e+00
6.861521e-01	2.434221e-04	4.504445e+03	1.096481e+00
6.862505e-01	2.434228e-04	4.504445e+03	1.096485e+00
6.863490e-01	2.434235e-04	4.504445e+03	1.096488e+00
6.864475e-01	2.434243e-04	4.504445e+03	1.096491e+00
6.865460e-01	2.434250e-04	4.504445e+03	1.096494e+00
6.866445e-01	2.434257e-04	4.504445e+03	1.096498e+00
6.867430e-01	2.434264e-04	4.504445e+03	1.096501e+00
6.868414e-01	2.434272e-04	4.504445e+03	1.096504e+00
6.869397e-01	2.434279e-04	4.504445e+03	1.096507e+00
6.870380e-01	2.434286e-04	4.504445e+03	1.096511e+00
6.871363e-01	2.434293e-04	4.504445e+03	1.096514e+00
6.872345e-01	2.434300e-04	4.504445e+03	1.096517e+00
6.873327e-01	2.434307e-04	4.504445e+03	1.096520e+00
6.874308e-01	2.434314e-04	4.504445e+03	1.096523e+00
6.875290e-01	2.434321e-04	4.504445e+03	1.096526e+00
6.876272e-01	2.434328e-04	4.504445e+03	1.096530e+00
6.877253e-01	2.434335e-04	4.504445e+03	1.096533e+00
6.878235e-01	2.434342e-04	4.504445e+03	1.096536e+00
6.879217e-01	2.434349e-04	4.504445e+03	1.096539e+00
6.880200e-01	2.434356e-04	4.504445e+03	1.096542e+00
6.881182e-01	2.434363e-04	4.504445e+03	1.096545e+00
6.882166e-01	2.434369e-04	4.504445e+03	1.096548e+00
6.883149e-01	2.434376e-04	4.504445e+03	1.096551e+00
6.884131e-01	2.434383e-04	4.504445e+03	1.096554e+00
6.885113e-01	2.434390e-04	4.504445e+03	1.096557e+00
6.886094e-01	2.434396e-04	4.504445e+03	1.096560e+00
6.887074e-01	2.434403e-04	4.504445e+03	1.096563e+00
6.888054e-01	2.434410e-04	4.504445e+03	1.096566e+00
6.889034e-01	2.434416e-04	4.504445e+03	1.096569e+00
6.890014e-01	2.434423e-04	4.504445e+03	1.096572e+00
6.890994e-01	2.434430e-04	4.504445e+03	1.096575e+00
6.891974e-01	2.434436e-04	4.504445e+03	1.096578e+00
6.892953e-01	2.434443e-04	4.504445e+03	1.096581e+00
6.893933e-01	2.434449e-04	4.504445e+03	1.096584e+00
6.894914e-01	2.434456e-04	4.504445e+03	1.096587e+00
6.895894e-01	2.434462e-04	4.504445e+03	1.096590e+00
6.896875e-01	2.434469e-04	4.504445e+03	1.096593e+00
6.897856e-01	2.434475e-04	4.504445e+03	1.096596e+00
6.898836e-01	2.434481e-04	4.504445e+03	1.096599e+00
6.899816e-01	2.434488e-04	4.504445e+03	1.096602e+00
6.900795e-01	2.434494e-04	4.504445e+03	1.096604e+00
6.901773e-01	2.434501e-04	4.504445e+03	1.096607e+00
6.902751e-01	2.434507e-04	4.504445e+03	1.096610e+00
6.903728e-01	2.434513e-04	4.504445e+03	1.096613e+00
6.904706e-01	2.434519e-04	4.504445e+03	1.096616e+00
6.905683e-01	2.434526e-04	4.504445e+03	1.096619e+00
6.906660e-01	2.434532e-04	4.504445e+03	1.096621e+00
6.907637e-01	2.434538e-04	4.504445e+03	1.096624e+00
6.908614e-01	2.434544e-04	4.504445e+03	1.096627e+00
6.909591e-01	2.434550e-04	4.504445e+03	1.096630e+00
6.910569e-01	2.434556e-04	4.504445e+03	1.096632e+00
6.911547e-01	2.434563e-04	4.504445e+03	1.096635e+00
6.912525e-01	2.434569e-04	4.504445e+03	1.096638e+00
6.913503e-01	2.434575e-04	4.504445e+03	1.096641e+00
6.914480e-01	2.434581e-04	4.504445e+03	1.096643e+00
6.915456e-01	2.434587e-04	4.504445e+03	1.096646e+00
6.916432e-01	2.434593e-04	4.504445e+03	1.096649e+00
6.917408e-01	2.434599e-04	4.504445e+03	1.096652e+00
6.918383e-01	2.434605e-04	4.504445e+03	1.096654e+00
6.919357e-01	2.434611e-04	4.504445e+03	1.096657e+00
6.920331e-01	2.434617e-04	4.504445e+03	1.096660e+00
6.921306e-01	2.434623e-04	4.504445e+03	1.096662e+00
6.922280e-01	2.434628e-04	4.504445e+03	1.096665e+00
6.923254e-01	2.434634e-04	4.504445e+03	1.096668e+00
6.924228e-01	2.434640e-04	4.504445e+03	1.096670e+00
6.925202e-01	2.434646e-04	4.504445e+03	1.096673e+00
6.926177e-01	2.434652e-04	4.504445e+03	1.096675e+00
6.927152e-01	2.434658e-04	4.504445e+03	1.096678e+00
6.928127e-01	2.434663e-04	4.504445e+03	1.096681e+00
6.929102e-01	2.434669e-04	4.504445e+03	1.096683e+00
6.930077e-01	2.434675e-04	4.504445e+03	1.096686e+00
6.931050e-01	2.434681e-04	4.504445e+03	1.096688e+00
6.932024e-01	2.434686e-04	4.504445e+03	1.096691e+00
6.932997e-01	2.434692e-04	4.504445e+03	1.096694e+00
6.933970e-01	2.434698e-04	4.504445e+03	1.096696e+00
6.934942e-01	2.434703e-04	4.504445e+03	1.096699e+00
6.935914e-01	2.434709e-04	4.504445e+03	1.096701e+00
6.936886e-01	2.434715e-04	4.504445e+03	1.096704e+00
6.937858e-01	2.434720e-04	4.504445e+03	1.096706e+00
6.938830e-01	2.434726e-04	4.504445e+03	1.096709e+00
6.939802e-01	2.434731e-04	4.504445e+03	1.096711e+00
6.940774e-01	2.434737e-04	4.504445e+03	1.096714e+00
6.941746e-01	2.434742e-04	4.504445e+03	1.096716e+00
6.942718e-01	2.434748e-04	4.504445e+03	1.096719e+00
6.943691e-01	2.434754e-04	4.504445e+03	1.096721e+00
6.944665e-01	2.434759e-04	4.504445e+03	1.096724e+00
6.945638e-01	2.434765e-04	4.504445e+03	1.096726e+00
6.946611e-01	2.434770e-04	4.504445e+03	1.096729e+00
6.947583e-01	2.434776e-04	4.504445e+03	1.096731e+00
6.948554e-01	2.434781e-04	4.504445e+03	1.096734e+00
6.949526e-01	2.434786e-04	4.504445e+03	1.096736e+00
6.950497e-01	2.434792e-04	4.504445e+03	1.096738e+00
6.951468e-01	2.434797e-04	4.504445e+03	1.096741e+00
6.952438e-01	2.434803e-04	4.504445e+03	1.096743e+00
6.953408e-01	2.434808e-04	4.504445e+03	1.096746e+00
6.954379e-01	2.434813e-04	4.504445e+03	1.096748e+00
6.955349e-01	2.434819e-04	4.504445e+03	1.096751e+00
6.956319e-01	2.434824e-04	4.504445e+03	1.096753e+00
6.957290e-01	2.434829e-04	4.504445e+03	1.096755e+00
6.958260e-01	2.434835e-04	4.504445e+03	1.096758e+00
6.959231e-01	2.434840e-04	4.504445e+03	1.096760e+00
6.960203e-01	2.434845e-04	4.504445e+03	1.096763e+00
6.961175e-01	2.434851e-04	4.504445e+03	1.096765e+00
6.962147e-01	2.434856e-04	4.504445e+03	1.096767e+00
6.963119e-01	2.434861e-04	4.504445e+03	1.096770e+00
6.964091e-01	2.434866e-04	4.504445e+03	1.096772e+00
6.965062e-01	2.434872e-04	4.504445e+03	1.096774e+00
6.966033e-01	2.434877e-04	4.504445e+03	1.096777e+00
6.967004e-01	2.434882e-04	4.504445e+03	1.096779e+00
6.967974e-01	2.434887e-04	4.504445e+03	1.096782e+00
6.968944e-01	2.434893e-04	4.504445e+03	1.096784e+00
6.969914e-01	2.434898e-04	4.504445e+03	1.096786e+00
6.970884e-01	2.434903e-04	4.504445e+03	1.096789e+00
6.971854e-01	2.434908e-04	4.504445e+03	1.096791e+00
6.972823e-01	2.434913e-04	4.504445e+03	1.096793e+00
6.973793e-01	2.434918e-04	4.504445e+03	1.096795e+00
6.974763e-01	2.434923e-04	4.504445e+03	1.096798e+00
6.975733e-01	2.434929e-04	4.504445e+03	1.096800e+00
6.976704e-01	2.434934e-04	4.504445e+03	1.096802e+00
6.977675e-01	2.434939e-04	4.504445e+03	1.096805e+00
6.978646e-01	2.434944e-04	4.504445e+03	1.096807e+00
6.979619e-01	2.434949e-04	4.504445e+03	1.096809e+00
6.980591e-01	2.434954e-04	4.504445e+03	1.096812e+00
6.981565e-01	2.434959e-04	4.504445e+03	1.096814e+00
6.982539e-01	2.434964e-04	4.504445e+03	1.096816e+00
6.983514e-01	2.434969e-04	4.504445e+03	1.096818e+00
6.984489e-01	2.434974e-04	4.504445e+03	1.096821e+00
6.985463e-01	2.434979e-04	4.504445e+03	1.096823e+00
6.986437e-01	2.434984e-04	4.504445e+03	1.096825e+00
6.987411e-01	2.434989e-04	4.504445e+03	1.096827e+00
6.988384e-01	2.434994e-04	4.504445e+03	1.096830e+00
6.989357e-01	2.434999e-04	4.504445e+03	1.096832e+00
6.990330e-01	2.435004e-04	4.504445e+03	1.096834e+00
6.991303e-01	2.435009e-04	4.504445e+03	1.096836e+00
6.992275e-01	2.435014e-04	4.504445e+03	1.096838e+00
6.993248e-01	2.435019e-04	4.504445e+03	1.096841e+00
6.994221e-01	2.435024e-04	4.504445e+03	1.096843e+00
6.995195e-01	2.435028e-04	4.504445e+03	1.096845e+00
6.996169e-01	2.435033e-04	4.504445e+03	1.096847e+00
6.997143e-01	2.435038e-04	4.504445e+03	1.096849e+00
6.998118e-01	2.435043e-04	4.504445e+03	1.096852e+00
6.999093e-01	2.435048e-04	4.504445e+03	1.096854e+00
7.000069e-01	2.435053e-04	4.504445e+03	1.096856e+00
7.001046e-01	2.435058e-04	4.504445e+03	1.096858e+00
7.002023e-01	2.435062e-04	4.504445e+03	1.096860e+00
7.002999e-01	2.435067e-04	4.504445e+03	1.096863e+00
7.003975e-01	2.435072e-04	4.504445e+03	1.096865e+00
7.004950e-01	2.435077e-04	4.504445e+03	1.096867e+00
7.005926e-01	2.435082e-04	4.504445e+03	1.096869e+00
7.006901e-01	2.435086e-04	4.504445e+03	1.096871e+00
7.007876e-01	2.435091e-04	4.504445e+03	1.096873e+00
7.008852e-01	2.435096e-04	4.504445e+03	1.096875e+00
7.009827e-01	2.435100e-04	4.504445e+03	1.096877e+00
7.010803e-01	2.435105e-04	4.504445e+03	1.096880e+00
7.011779e-01	2.435110e-04	4.504445e+03	1.096882e+00
7.012755e-01	2.435114e-04	4.504445e+03	1.096884e+00
7.013732e-01	2.435119e-04	4.504445e+03	1.096886e+00
7.014709e-01	2.435124e-04	4.504445e+03	1.096888e+00
7.015687e-01	2.435128e-04	4.504445e+03	1.096890e+00
7.016665e-01	2.435133e-04	4.504445e+03	1.096892e+00
7.017644e-01	2.435138e-04	4.504445e+03	1.096894e+00
7.018623e-01	2.435142e-04	4.504445e+03	1.096896e+00
7.019602e-01	2.435147e-04	4.504445e+03	1.096898e+00
7.020580e-01	2.435151e-04	4.504445e+03	1.096900e+00
7.021557e-01	2.435156e-04	4.504445e+03	1.096902e+00
7.022535e-01	2.435160e-04	4.504445e+03	1.096904e+00
7.023512e-01	2.435165e-04	4.504445e+03	1.096907e+00
7.024490e-01	2.435169e-04	4.504445e+03	1.096909e+00
7.025468e-01	2.435174e-04	4.504445e+03	1.096911e+00
7.026446e-01	2.435178e-04	4.504445e+03	1.096913e+00
7.027424e-01	2.435183e-04	4.504445e+03	1.096915e+00
7.028402e-01	2.435187e-04	4.504445e+03	1.096917e+00
7.029381e-01	2.435192e-04	4.504445e+03	1.096919e+00
7.030360e-01	2.435196e-04	4.504445e+03	1.096921e+00
7.031340e-01	2.435200e-04	4.504445e+03	1.096923e+00
7.032320e-01	2.435205e-04	4.504445e+03	1.096925e+00
7.033301e-01	2.435209e-04	4.504445e+03	1.096926e+00
7.034283e-01	2.435214e-04	4.504445e+03	1.096928e+00
7.035266e-01	2.435218e-04	4.504445e+03	1.096930e+00
7.036249e-01	2.435222e-04	4.504445e+03	1.096932e+00
7.037232e-01	2.435227e-04	4.504445e+03	1.096934e+00
7.038215e-01	2.435231e-04	4.504445e+03	1.096936e+00
7.039197e-01	2.435235e-04	4.504445e+03	1.096938e+00
7.040180e-01	2.435239e-04	4.504445e+03	1.096940e+00
7.041162e-01	2.435244e-04	4.504445e+03	1.096942e+00
7.042145e-01	2.435248e-04	4.504445e+03	1.096944e+00
7.043127e-01	2.435252e-04	4.504445e+03	1.096946e+00
7.044110e-01	2.435256e-04	4.504445e+03	1.096948e+00
7.045093e-01	2.435261e-04	4.504445e+03	1.096950e+00
7.046076e-01	2.435265e-04	4.504445e+03	1.096952e+00
7.047060e-01	2.435269e-04	4.504445e+03	1.096953e+00
7.048044e-01	2.435273e-04	4.504445e+03	1.096955e+00
7.049029e-01	2.435277e-04	4.504445e+03	1.096957e+00
7.050015e-01	2.435281e-04	4.504445e+03	1.096959e+00
7.051001e-01	2.435285e-04	4.504445e+03	1.096961e+00
7.051987e-01	2.435290e-04	4.504445e+03	1.096963e+00
7.052975e-01	2.435294e-04	4.504445e+03	1.096965e+00
7.053963e-01	2.435298e-04	4.504445e+03	1.096966e+00
7.054952e-01	2.435302e-04	4.504445e+03	1.096968e+00
7.055942e-01	2.435306e-04	4.504445e+03	1.096970e+00
7.056932e-01	2.435310e-04	4.504445e+03	1.096972e+00
7.057922e-01	2.435314e-04	4.504445e+03	1.096974e+00
7.058913e-01	2.435318e-04	4.504445e+03	1.096975e+00
7.059903e-01	2.435322e-04	4.504445e+03	1.096977e+00
7.060893e-01	2.435326e-04	4.504445e+03	1.096979e+00
7.061883e-01	2.435330e-04	4.504445e+03	1.096981e+00
7.062874e-01	2.435334e-04	4.504445e+03	1.096983e+00
7.063864e-01	2.435338e-04	4.504445e+03	1.096984e+00
7.064855e-01	2.435342e-04	4.504445e+03	1.096986e+00
7.065847e-01	2.435345e-04	4.504445e+03	1.096988e+00
7.066839e-01	2.435349e-04	4.504445e+03	1.096990e+00
7.067831e-01	2.435353e-04	4.504445e+03	1.096991e+00
7.068824e-01	2.435357e-04	4.504445e+03	1.096993e+00
7.069817e-01	2.435361e-04	4.504445e+03	1.096995e+00
7.070812e-01	2.435365e-04	4.504445e+03	1.096997e+00
7.071807e-01	2.435368e-04	4.504445e+03	1.096998e+00
7.072802e-01	2.435372e-04	4.504445e+03	1.097000e+00
7.073799e-01	2.435376e-04	4.504445e+03	1.097002e+00
7.074796e-01	2.435380e-04	4.504445e+03	1.097003e+00
7.075794e-01	2.435384e-04	4.504445e+03	1.097005e+00
7.076793e-01	2.435387e-04	4.504445e+03	1.097007e+00
7.077793e-01	2.435391e-04	4.504445e+03	1.097008e+00
7.078794e-01	2.435395e-04	4.504445e+03	1.097010e+00
7.079796e-01	2.435398e-04	4.504445e+03	1.097012e+00
7.080799e-01	2.435402e-04	4.504445e+03	1.097013e+00
7.081803e-01	2.435406e-04	4.504445e+03	1.097015e+00
7.082808e-01	2.435409e-04	4.504445e+03	1.097017e+00
7.083814e-01	2.435413e-04	4.504445e+03	1.097018e+00
7.084821e-01	2.435417e-04	4.504445e+03	1.097020e+00
7.085829e-01	2.435420e-04	4.504445e+03	1.097022e+00
7.086836e-01	2.435424e-04	4.504445e+03	1.097023e+00
7.087845e-01	2.435427e-04	4.504445e+03	1.097025e+00
7.088854e-01	2.435431e-04	4.504445e+03	1.097026e+00
7.089863e-01	2.435435e-04	4.504445e+03	1.097028e+00
7.090873e-01	2.435438e-04	4.504445e+03	1.097030e+00
7.091884e-01	2.435442e-04	4.504445e+03	1.097031e+00
7.092896e-01	2.435445e-04	4.504445e+03	1.097033e+00


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/output_euler/output_RMS.dat <==
0.000000e+00	9.754742e+01	9.754742e+01	0.000000e+00
5.006470e-04	4.765753e+02	1.014507e+02	0.000000e+00
9.267177e-04	4.928682e+02	1.033601e+02	0.000000e+00
1.320477e-03	4.109816e+02	1.055043e+02	0.000000e+00
1.746582e-03	6.623133e+02	1.070748e+02	0.000000e+00
2.065872e-03	8.192920e+02	1.085497e+02	0.000000e+00
2.302248e-03	8.814362e+02	1.099663e+02	0.000000e+00
2.505587e-03	9.048182e+02	1.112500e+02	0.000000e+00
2.698152e-03	9.253186e+02	1.124400e+02	0.000000e+00
2.881757e-03	9.422517e+02	1.135290e+02	0.000000e+00
3.058449e-03	9.526714e+02	1.144472e+02	0.000000e+00
3.242135e-03	9.549192e+02	1.151683e+02	0.000000e+00
3.420858e-03	9.486102e+02	1.157288e+02	0.000000e+00
3.595290e-03	9.371756e+02	1.161129e+02	0.000000e+00
3.766366e-03	9.239183e+02	1.163595e+02	0.000000e+00
3.934576e-03	9.106621e+02	1.164793e+02	0.000000e+00
4.100031e-03	8.950597e+02	1.165390e+02	0.000000e+00
4.263935e-03	8.830927e+02	1.165551e+02	0.000000e+00
4.426702e-03	8.726814e+02	1.165977e+02	0.000000e+00
4.588449e-03	8.617230e+02	1.166606e+02	0.000000e+00
4.749550e-03	8.484426e+02	1.166917e+02	0.000000e+00
4.910274e-03	8.393753e+02	1.167234e+02	0.000000e+00
5.070879e-03	8.317412e+02	1.167365e+02	0.000000e+00
5.231558e-03	8.254514e+02	1.167754e+02	0.000000e+00
5.392496e-03	8.195410e+02	1.167658e+02	0.000000e+00
5.553838e-03	8.136373e+02	1.167287e+02	0.000000e+00
5.715696e-03	8.078415e+02	1.167309e+02	0.000000e+00
5.878176e-03	7.991833e+02	1.167665e+02	0.000000e+00
6.041373e-03	7.927159e+02	1.167937e+02	0.000000e+00
6.204987e-03	7.834472e+02	1.167691e+02	0.000000e+00
6.366336e-03	7.759283e+02	1.167743e+02	0.000000e+00
6.525691e-03	7.661234e+02	1.168031e+02	0.000000e+00
6.683293e-03	7.598192e+02	1.167735e+02	0.000000e+00
6.839365e-03	7.538880e+02	1.167486e+02	0.000000e+00
6.993512e-03	7.461702e+02	1.167050e+02	0.000000e+00
7.146079e-03	7.401369e+02	1.166975e+02	0.000000e+00
7.297395e-03	7.359879e+02	1.167266e+02	0.000000e+00
7.447638e-03	7.296618e+02	1.167183e+02	0.000000e+00
7.596857e-03	7.238008e+02	1.166927e+02	0.000000e+00
7.745214e-03	7.186961e+02	1.166813e+02	0.000000e+00
7.892569e-03	7.119580e+02	1.166783e+02	0.000000e+00
8.039077e-03	7.074947e+02	1.166879e+02	0.000000e+00
8.184864e-03	7.019259e+02	1.166659e+02	0.000000e+00
8.330738e-03	6.969915e+02	1.166497e+02	0.000000e+00
8.475949e-03	6.918867e+02	1.166124e+02	0.000000e+00
8.620420e-03	6.869616e+02	1.165959e+02	0.000000e+00
8.764213e-03	6.815996e+02	1.165847e+02	0.000000e+00
8.907404e-03	6.775513e+02	1.165659e+02	0.000000e+00
9.050065e-03	6.735483e+02	1.165630e+02	0.000000e+00
9.192234e-03	6.683742e+02	1.165369e+02	0.000000e+00
9.333925e-03	6.627044e+02	1.165071e+02	0.000000e+00
9.475151e-03	6.570433e+02	1.164668e+02	0.000000e+00
9.615840e-03	6.525679e+02	1.164648e+02	0.000000e+00
9.756073e-03	6.479822e+02	1.164396e+02	0.000000e+00
9.895665e-03	6.440770e+02	1.164089e+02	0.000000e+00
1.003469e-02	6.392874e+02	1.164018e+02	0.000000e+00
1.017322e-02	6.352154e+02	1.163663e+02	0.000000e+00
1.031134e-02	6.317837e+02	1.163558e+02	0.000000e+00
1.044913e-02	6.279903e+02	1.163337e+02	0.000000e+00
1.058665e-02	6.228731e+02	1.163040e+02	0.000000e+00
1.072377e-02	6.188235e+02	1.162687e+02	0.000000e+00
1.086052e-02	6.147843e+02	1.162394e+02	0.000000e+00
1.099697e-02	6.118040e+02	1.162126e+02	0.000000e+00
1.113317e-02	6.081236e+02	1.162127e+02	0.000000e+00
1.126917e-02	6.047733e+02	1.161896e+02	0.000000e+00
1.140504e-02	6.009743e+02	1.161452e+02	0.000000e+00
1.154050e-02	5.976455e+02	1.161204e+02	0.000000e+00
1.167560e-02	5.944851e+02	1.160958e+02	0.000000e+00
1.181038e-02	5.907097e+02	1.160481e+02	0.000000e+00
1.194491e-02	5.878353e+02	1.160121e+02	0.000000e+00
1.207922e-02	5.843776e+02	1.159898e+02	0.000000e+00
1.221338e-02	5.814433e+02	1.159541e+02	0.000000e+00
1.234742e-02	5.781986e+02	1.159281e+02	0.000000e+00
1.248138e-02	5.749911e+02	1.159011e+02	0.000000e+00
1.261530e-02	5.723529e+02	1.158810e+02	0.000000e+00
1.274923e-02	5.695988e+02	1.158415e+02	0.000000e+00
1.288318e-02	5.673597e+02	1.158098e+02	0.000000e+00
1.301720e-02	5.639907e+02	1.157606e+02	0.000000e+00
1.315122e-02	5.616035e+02	1.157260e+02	0.000000e+00
1.328510e-02	5.596553e+02	1.156947e+02	0.000000e+00
1.341887e-02	5.575149e+02	1.156650e+02	0.000000e+00
1.355256e-02	5.549686e+02	1.156527e+02	0.000000e+00
1.368622e-02	5.529083e+02	1.156231e+02	0.000000e+00
1.381987e-02	5.498160e+02	1.155780e+02	0.000000e+00
1.395354e-02	5.468470e+02	1.155599e+02	0.000000e+00
1.408727e-02	5.439775e+02	1.155149e+02	0.000000e+00
1.422108e-02	5.416844e+02	1.154736e+02	0.000000e+00
1.435500e-02	5.395285e+02	1.154194e+02	0.000000e+00
1.448905e-02	5.370842e+02	1.153665e+02	0.000000e+00
1.462323e-02	5.350318e+02	1.153309e+02	0.000000e+00
1.475735e-02	5.333530e+02	1.153088e+02	0.000000e+00
1.489144e-02	5.315360e+02	1.152617e+02	0.000000e+00
1.502552e-02	5.297736e+02	1.152416e+02	0.000000e+00
1.515949e-02	5.282710e+02	1.151946e+02	0.000000e+00
1.529333e-02	5.259829e+02	1.151745e+02	0.000000e+00
1.542709e-02	5.233805e+02	1.151430e+02	0.000000e+00
1.556079e-02	5.206554e+02	1.151077e+02	0.000000e+00
1.569445e-02	5.180705e+02	1.150724e+02	0.000000e+00
1.582810e-02	5.151466e+02	1.150103e+02	0.000000e+00
1.596177e-02	5.128820e+02	1.149597e+02	0.000000e+00
1.609547e-02	5.108556e+02	1.149302e+02	0.000000e+00
1.622924e-02	5.084979e+02	1.148892e+02	0.000000e+00
1.636308e-02	5.068022e+02	1.148520e+02	0.000000e+00
1.649702e-02	5.051438e+02	1.148037e+02	0.000000e+00
1.663108e-02	5.032376e+02	1.147492e+02	0.000000e+00
1.676527e-02	5.016794e+02	1.146946e+02	0.000000e+00
1.689961e-02	5.001564e+02	1.146725e+02	0.000000e+00
1.703412e-02	4.981282e+02	1.146350e+02	0.000000e+00
1.716880e-02	4.957582e+02	1.145994e+02	0.000000e+00
1.730361e-02	4.935051e+02	1.145598e+02	0.000000e+00
1.743856e-02	4.921897e+02	1.145222e+02	0.000000e+00
1.757361e-02	4.903207e+02	1.144711e+02	0.000000e+00
1.770873e-02	4.880061e+02	1.144448e+02	0.000000e+00
1.784391e-02	4.859557e+02	1.144037e+02	0.000000e+00
1.797917e-02	4.837349e+02	1.143488e+02	0.000000e+00
1.811452e-02	4.821603e+02	1.143091e+02	0.000000e+00
1.824998e-02	4.802649e+02	1.142541e+02	0.000000e+00
1.838556e-02	4.782887e+02	1.142105e+02	0.000000e+00
1.852128e-02	4.760381e+02	1.141535e+02	0.000000e+00
1.865715e-02	4.742413e+02	1.140964e+02	0.000000e+00
1.879319e-02	4.727064e+02	1.140412e+02	0.000000e+00
1.892941e-02	4.706095e+02	1.140183e+02	0.000000e+00
1.906582e-02	4.687451e+02	1.139744e+02	0.000000e+00
1.920243e-02	4.675941e+02	1.139380e+02	0.000000e+00
1.933925e-02	4.655264e+02	1.138996e+02	0.000000e+00
1.947630e-02	4.639310e+02	1.138516e+02	0.000000e+00
1.961359e-02	4.623143e+02	1.137978e+02	0.000000e+00
1.975112e-02	4.598771e+02	1.137629e+02	0.000000e+00
1.988890e-02	4.581993e+02	1.137112e+02	0.000000e+00
2.002691e-02	4.559209e+02	1.136666e+02	0.000000e+00
2.016504e-02	4.538447e+02	1.136106e+02	0.000000e+00
2.030330e-02	4.525897e+02	1.135678e+02	0.000000e+00
2.044171e-02	4.512813e+02	1.135117e+02	0.000000e+00
2.058026e-02	4.496379e+02	1.134593e+02	0.000000e+00
2.071898e-02	4.480620e+02	1.134163e+02	0.000000e+00
2.085787e-02	4.462329e+02	1.133638e+02	0.000000e+00
2.099694e-02	4.447136e+02	1.133131e+02	0.000000e+00
2.113622e-02	4.433752e+02	1.132661e+02	0.000000e+00
2.127572e-02	4.415891e+02	1.132058e+02	0.000000e+00
2.141544e-02	4.399957e+02	1.131624e+02	0.000000e+00
2.155539e-02	4.375709e+02	1.131289e+02	0.000000e+00
2.169553e-02	4.359818e+02	1.130910e+02	0.000000e+00
2.183590e-02	4.341850e+02	1.130341e+02	0.000000e+00
2.197647e-02	4.329079e+02	1.129866e+02	0.000000e+00
2.211724e-02	4.315605e+02	1.129333e+02	0.000000e+00
2.225821e-02	4.301224e+02	1.128781e+02	0.000000e+00
2.239939e-02	4.285345e+02	1.128190e+02	0.000000e+00
2.254005e-02	4.268043e+02	1.127677e+02	0.000000e+00
2.268000e-02	4.249840e+02	1.127055e+02	0.000000e+00
2.281934e-02	4.236587e+02	1.126605e+02	0.000000e+00
2.295817e-02	4.227055e+02	1.126159e+02	0.000000e+00
2.309658e-02	4.217441e+02	1.125738e+02	0.000000e+00
2.323465e-02	4.201919e+02	1.125182e+02	0.000000e+00
2.337246e-02	4.184290e+02	1.124703e+02	0.000000e+00
2.351010e-02	4.175736e+02	1.124150e+02	0.000000e+00
2.364765e-02	4.168443e+02	1.123673e+02	0.000000e+00
2.378522e-02	4.155205e+02	1.123176e+02	0.000000e+00
2.392228e-02	4.148496e+02	1.122702e+02	0.000000e+00
2.405879e-02	4.141303e+02	1.122230e+02	0.000000e+00
2.419483e-02	4.122844e+02	1.121761e+02	0.000000e+00
2.433045e-02	4.108197e+02	1.121199e+02	0.000000e+00
2.446573e-02	4.095261e+02	1.120809e+02	0.000000e+00
2.460074e-02	4.088717e+02	1.120176e+02	0.000000e+00
2.473554e-02	4.083286e+02	1.119581e+02	0.000000e+00
2.487021e-02	4.070728e+02	1.119062e+02	0.000000e+00
2.500480e-02	4.057321e+02	1.118620e+02	0.000000e+00
2.513939e-02	4.037229e+02	1.118107e+02	0.000000e+00
2.527405e-02	4.028296e+02	1.117570e+02	0.000000e+00
2.540842e-02	4.018284e+02	1.117091e+02	0.000000e+00
2.554227e-02	4.010740e+02	1.116596e+02	0.000000e+00
2.567570e-02	4.004970e+02	1.116198e+02	0.000000e+00
2.580877e-02	4.001922e+02	1.115632e+02	0.000000e+00
2.594154e-02	3.987394e+02	1.115105e+02	0.000000e+00
2.607409e-02	3.973016e+02	1.114561e+02	0.000000e+00
2.620649e-02	3.970953e+02	1.114074e+02	0.000000e+00
2.633879e-02	3.968260e+02	1.113554e+02	0.000000e+00
2.647107e-02	3.956704e+02	1.113049e+02	0.000000e+00
2.660340e-02	3.944276e+02	1.112544e+02	0.000000e+00
2.673581e-02	3.930804e+02	1.112020e+02	0.000000e+00
2.686820e-02	3.918684e+02	1.111534e+02	0.000000e+00
2.700049e-02	3.908507e+02	1.111086e+02	0.000000e+00
2.713236e-02	3.898686e+02	1.110452e+02	0.000000e+00
2.726389e-02	3.890492e+02	1.110027e+02	0.000000e+00
2.739514e-02	3.884805e+02	1.109453e+02	0.000000e+00
2.752617e-02	3.874272e+02	1.108955e+02	0.000000e+00
2.765708e-02	3.864925e+02	1.108458e+02	0.000000e+00
2.778791e-02	3.857205e+02	1.107962e+02	0.000000e+00
2.791871e-02	3.840443e+02	1.107409e+02	0.000000e+00
2.804952e-02	3.829989e+02	1.106875e+02	0.000000e+00
2.818040e-02	3.826985e+02	1.106379e+02	0.000000e+00
2.831101e-02	3.821164e+02	1.105978e+02	0.000000e+00
2.844123e-02	3.813741e+02	1.105429e+02	0.000000e+00
2.857113e-02	3.806428e+02	1.104807e+02	0.000000e+00
2.870076e-02	3.788826e+02	1.104247e+02	0.000000e+00
2.883019e-02	3.788064e+02	1.103777e+02	0.000000e+00
2.895949e-02	3.781821e+02	1.103252e+02	0.000000e+00
2.908871e-02	3.771595e+02	1.102709e+02	0.000000e+00
2.921788e-02	3.761345e+02	1.102259e+02	0.000000e+00
2.934703e-02	3.753911e+02	1.101698e+02	0.000000e+00
2.947619e-02	3.741810e+02	1.101216e+02	0.000000e+00
2.960542e-02	3.736999e+02	1.100748e+02	0.000000e+00
2.973473e-02	3.733665e+02	1.100187e+02	0.000000e+00
2.986430e-02	3.726351e+02	1.099624e+02	0.000000e+00
2.999404e-02	3.721412e+02	1.099098e+02	0.000000e+00
3.012350e-02	3.716635e+02	1.098480e+02	0.000000e+00
3.025271e-02	3.708232e+02	1.097919e+02	0.000000e+00
3.038173e-02	3.704656e+02	1.097378e+02	0.000000e+00
3.051062e-02	3.697534e+02	1.096913e+02	0.000000e+00
3.063942e-02	3.686967e+02	1.096448e+02	0.000000e+00
3.076816e-02	3.683654e+02	1.096003e+02	0.000000e+00
3.089686e-02	3.680891e+02	1.095558e+02	0.000000e+00
3.102558e-02	3.675291e+02	1.094982e+02	0.000000e+00
3.115433e-02	3.664102e+02	1.094443e+02	0.000000e+00
3.128325e-02	3.656857e+02	1.093885e+02	0.000000e+00
3.141235e-02	3.657228e+02	1.093327e+02	0.000000e+00
3.154163e-02	3.658465e+02	1.092767e+02	0.000000e+00
3.167089e-02	3.651108e+02	1.092302e+02	0.000000e+00
3.179998e-02	3.645080e+02	1.091875e+02	0.000000e+00
3.192893e-02	3.643504e+02	1.091373e+02	0.000000e+00
3.205776e-02	3.632184e+02	1.090892e+02	0.000000e+00
3.218649e-02	3.626907e+02	1.090284e+02	0.000000e+00
3.231517e-02	3.621938e+02	1.089673e+02	0.000000e+00
3.244385e-02	3.619251e+02	1.089062e+02	0.000000e+00
3.257261e-02	3.617028e+02	1.088492e+02	0.000000e+00
3.270148e-02	3.617209e+02	1.087937e+02	0.000000e+00
3.283047e-02	3.607953e+02	1.087474e+02	0.000000e+00
3.295961e-02	3.602644e+02	1.086936e+02	0.000000e+00
3.308886e-02	3.601561e+02	1.086547e+02	0.000000e+00
3.321794e-02	3.603194e+02	1.086046e+02	0.000000e+00
3.334687e-02	3.600054e+02	1.085528e+02	0.000000e+00
3.347571e-02	3.586880e+02	1.084937e+02	0.000000e+00
3.360450e-02	3.585193e+02	1.084382e+02	0.000000e+00
3.373327e-02	3.581030e+02	1.083903e+02	0.000000e+00
3.386205e-02	3.578326e+02	1.083349e+02	0.000000e+00
3.399087e-02	3.578011e+02	1.082814e+02	0.000000e+00
3.411975e-02	3.571028e+02	1.082251e+02	0.000000e+00
3.424872e-02	3.569997e+02	1.081650e+02	0.000000e+00
3.437780e-02	3.567633e+02	1.081170e+02	0.000000e+00
3.450701e-02	3.564708e+02	1.080578e+02	0.000000e+00
3.463603e-02	3.561214e+02	1.080080e+02	0.000000e+00
3.476491e-02	3.556253e+02	1.079545e+02	0.000000e+00
3.489371e-02	3.552528e+02	1.078974e+02	0.000000e+00
3.502244e-02	3.550876e+02	1.078478e+02	0.000000e+00
3.515115e-02	3.545920e+02	1.077889e+02	0.000000e+00
3.527987e-02	3.541726e+02	1.077393e+02	0.000000e+00
3.540862e-02	3.537316e+02	1.076898e+02	0.000000e+00
3.553744e-02	3.537831e+02	1.076299e+02	0.000000e+00
3.566636e-02	3.533133e+02	1.075691e+02	0.000000e+00
3.579538e-02	3.531188e+02	1.075158e+02	0.000000e+00
3.592454e-02	3.532375e+02	1.074605e+02	0.000000e+00
3.605385e-02	3.530978e+02	1.074089e+02	0.000000e+00
3.618310e-02	3.527978e+02	1.073610e+02	0.000000e+00
3.631223e-02	3.522911e+02	1.073077e+02	0.000000e+00
3.644127e-02	3.519676e+02	1.072562e+02	0.000000e+00
3.657026e-02	3.518794e+02	1.071993e+02	0.000000e+00
3.669924e-02	3.517585e+02	1.071423e+02	0.000000e+00
3.682823e-02	3.513632e+02	1.070835e+02	0.000000e+00
3.695727e-02	3.509458e+02	1.070266e+02	0.000000e+00
3.708637e-02	3.508078e+02	1.069659e+02	0.000000e+00
3.721556e-02	3.508040e+02	1.069052e+02	0.000000e+00
3.734487e-02	3.502596e+02	1.068519e+02	0.000000e+00
3.747430e-02	3.501288e+02	1.067986e+02	0.000000e+00
3.760378e-02	3.501932e+02	1.067490e+02	0.000000e+00
3.773319e-02	3.499104e+02	1.066901e+02	0.000000e+00
3.786251e-02	3.496006e+02	1.066480e+02	0.000000e+00
3.799178e-02	3.494514e+02	1.065948e+02	0.000000e+00
3.812105e-02	3.494181e+02	1.065361e+02	0.000000e+00
3.825034e-02	3.491859e+02	1.064755e+02	0.000000e+00
3.837965e-02	3.488251e+02	1.064149e+02	0.000000e+00
3.850900e-02	3.484564e+02	1.063547e+02	0.000000e+00
3.863843e-02	3.481678e+02	1.062941e+02	0.000000e+00
3.876796e-02	3.485702e+02	1.062409e+02	0.000000e+00
3.889759e-02	3.486921e+02	1.061826e+02	0.000000e+00
3.902721e-02	3.481878e+02	1.061368e+02	0.000000e+00
3.915679e-02	3.481646e+02	1.060836e+02	0.000000e+00
3.928627e-02	3.480305e+02	1.060231e+02	0.000000e+00
3.941568e-02	3.480526e+02	1.059626e+02	0.000000e+00
3.954508e-02	3.479714e+02	1.059039e+02	0.000000e+00
3.967448e-02	3.480521e+02	1.058546e+02	0.000000e+00
3.980392e-02	3.476953e+02	1.057960e+02	0.000000e+00
3.993342e-02	3.475220e+02	1.057374e+02	0.000000e+00
4.006301e-02	3.471688e+02	1.056769e+02	0.000000e+00
4.019271e-02	3.472249e+02	1.056220e+02	0.000000e+00
4.032242e-02	3.468613e+02	1.055670e+02	0.000000e+00
4.045198e-02	3.470158e+02	1.055178e+02	0.000000e+00
4.058141e-02	3.469822e+02	1.054611e+02	0.000000e+00
4.071076e-02	3.462840e+02	1.054008e+02	0.000000e+00
4.084006e-02	3.462423e+02	1.053406e+02	0.000000e+00
4.096936e-02	3.463188e+02	1.052804e+02	0.000000e+00
4.109869e-02	3.466440e+02	1.052257e+02	0.000000e+00
4.122806e-02	3.469927e+02	1.051734e+02	0.000000e+00
4.135751e-02	3.463886e+02	1.051131e+02	0.000000e+00
4.148706e-02	3.456903e+02	1.050528e+02	0.000000e+00
4.161673e-02	3.460851e+02	1.049944e+02	0.000000e+00
4.174654e-02	3.465263e+02	1.049340e+02	0.000000e+00
4.187651e-02	3.463601e+02	1.048736e+02	0.000000e+00
4.200636e-02	3.459844e+02	1.048281e+02	0.000000e+00
4.213609e-02	3.459362e+02	1.047683e+02	0.000000e+00
4.226573e-02	3.454961e+02	1.047081e+02	0.000000e+00
4.239533e-02	3.454553e+02	1.046516e+02	0.000000e+00
4.252493e-02	3.454591e+02	1.045933e+02	0.000000e+00
4.265455e-02	3.456722e+02	1.045387e+02	0.000000e+00
4.278423e-02	3.453924e+02	1.044804e+02	0.000000e+00
4.291399e-02	3.451074e+02	1.044202e+02	0.000000e+00
4.304384e-02	3.453759e+02	1.043600e+02	0.000000e+00
4.317381e-02	3.452790e+02	1.042998e+02	0.000000e+00
4.330389e-02	3.454402e+02	1.042395e+02	0.000000e+00
4.343407e-02	3.453382e+02	1.041866e+02	0.000000e+00
4.356407e-02	3.453611e+02	1.041301e+02	0.000000e+00
4.369396e-02	3.452714e+02	1.040700e+02	0.000000e+00
4.382377e-02	3.446766e+02	1.040099e+02	0.000000e+00
4.395355e-02	3.447993e+02	1.039499e+02	0.000000e+00
4.408334e-02	3.447032e+02	1.038977e+02	0.000000e+00
4.421317e-02	3.448294e+02	1.038377e+02	0.000000e+00
4.434305e-02	3.445594e+02	1.037795e+02	0.000000e+00
4.447302e-02	3.441789e+02	1.037194e+02	0.000000e+00
4.460309e-02	3.445917e+02	1.036593e+02	0.000000e+00
4.473331e-02	3.450813e+02	1.035992e+02	0.000000e+00
4.486367e-02	3.450414e+02	1.035390e+02	0.000000e+00
4.499396e-02	3.448154e+02	1.034825e+02	0.000000e+00
4.512413e-02	3.446666e+02	1.034225e+02	0.000000e+00
4.525421e-02	3.445200e+02	1.033629e+02	0.000000e+00
4.538425e-02	3.444647e+02	1.033029e+02	0.000000e+00
4.551428e-02	3.443212e+02	1.032448e+02	0.000000e+00
4.564434e-02	3.446876e+02	1.031867e+02	0.000000e+00
4.577445e-02	3.444163e+02	1.031268e+02	0.000000e+00
4.590463e-02	3.438618e+02	1.030687e+02	0.000000e+00
4.603491e-02	3.436623e+02	1.030087e+02	0.000000e+00
4.616531e-02	3.437254e+02	1.029486e+02	0.000000e+00
4.629580e-02	3.440144e+02	1.028886e+02	0.000000e+00
4.642637e-02	3.439165e+02	1.028294e+02	0.000000e+00
4.655704e-02	3.440339e+02	1.027693e+02	0.000000e+00
4.668759e-02	3.440013e+02	1.027097e+02	0.000000e+00
4.681805e-02	3.437469e+02	1.026497e+02	0.000000e+00
4.694847e-02	3.437771e+02	1.025898e+02	0.000000e+00
4.707890e-02	3.442123e+02	1.025308e+02	0.000000e+00
4.720934e-02	3.443655e+02	1.024709e+02	0.000000e+00
4.733984e-02	3.441055e+02	1.024109e+02	0.000000e+00
4.747040e-02	3.436730e+02	1.023510e+02	0.000000e+00
4.760106e-02	3.437269e+02	1.022910e+02	0.000000e+00
4.773179e-02	3.440642e+02	1.022315e+02	0.000000e+00
4.786260e-02	3.442032e+02	1.021715e+02	0.000000e+00
4.799353e-02	3.442025e+02	1.021115e+02	0.000000e+00
4.812432e-02	3.438203e+02	1.020515e+02	0.000000e+00
4.825502e-02	3.432633e+02	1.019916e+02	0.000000e+00
4.838566e-02	3.432439e+02	1.019318e+02	0.000000e+00
4.851628e-02	3.435210e+02	1.018719e+02	0.000000e+00
4.864692e-02	3.439447e+02	1.018121e+02	0.000000e+00
4.877760e-02	3.440050e+02	1.017523e+02	0.000000e+00
4.890833e-02	3.437008e+02	1.016925e+02	0.000000e+00
4.903912e-02	3.436308e+02	1.016326e+02	0.000000e+00
4.916994e-02	3.436508e+02	1.015728e+02	0.000000e+00
4.930083e-02	3.437351e+02	1.015130e+02	0.000000e+00
4.943179e-02	3.437652e+02	1.014531e+02	0.000000e+00
4.956284e-02	3.436774e+02	1.013932e+02	0.000000e+00
4.969382e-02	3.432500e+02	1.013334e+02	0.000000e+00
4.982472e-02	3.431188e+02	1.012736e+02	0.000000e+00
4.995558e-02	3.432752e+02	1.012138e+02	0.000000e+00
5.008644e-02	3.436502e+02	1.011541e+02	0.000000e+00
5.021733e-02	3.435177e+02	1.010944e+02	0.000000e+00
5.034826e-02	3.432335e+02	1.010346e+02	0.000000e+00
5.047927e-02	3.428550e+02	1.009749e+02	0.000000e+00
5.061035e-02	3.430842e+02	1.009151e+02	0.000000e+00
5.074150e-02	3.434082e+02	1.008553e+02	0.000000e+00
5.087273e-02	3.432151e+02	1.007955e+02	0.000000e+00
5.100407e-02	3.430621e+02	1.007357e+02	0.000000e+00
5.113536e-02	3.428928e+02	1.006759e+02	0.000000e+00
5.126655e-02	3.428732e+02	1.006162e+02	0.000000e+00
5.139767e-02	3.427991e+02	1.005565e+02	0.000000e+00
5.152877e-02	3.429854e+02	1.004968e+02	0.000000e+00
5.165989e-02	3.432746e+02	1.004372e+02	0.000000e+00
5.179105e-02	3.434061e+02	1.003776e+02	0.000000e+00
5.192225e-02	3.431632e+02	1.003179e+02	0.000000e+00
5.205353e-02	3.430369e+02	1.002582e+02	0.000000e+00
5.218491e-02	3.431895e+02	1.001985e+02	0.000000e+00
5.231641e-02	3.432080e+02	1.001388e+02	0.000000e+00
5.244800e-02	3.430122e+02	1.000790e+02	0.000000e+00
5.257954e-02	3.424509e+02	1.000193e+02	0.000000e+00
5.271107e-02	3.422481e+02	9.995962e+01	0.000000e+00
5.284262e-02	3.423625e+02	9.989993e+01	0.000000e+00
5.297413e-02	3.425080e+02	9.984028e+01	0.000000e+00
5.310559e-02	3.426545e+02	9.978066e+01	0.000000e+00
5.323706e-02	3.426930e+02	9.972106e+01	0.000000e+00
5.336853e-02	3.426105e+02	9.966148e+01	0.000000e+00
5.350000e-02	3.425598e+02	9.960191e+01	0.000000e+00
5.363149e-02	3.427601e+02	9.954235e+01	0.000000e+00
5.376303e-02	3.428730e+02	9.948278e+01	0.000000e+00
5.389465e-02	3.426974e+02	9.942320e+01	0.000000e+00
5.402636e-02	3.423036e+02	9.936359e+01	0.000000e+00
5.415820e-02	3.419954e+02	9.930394e+01	0.000000e+00
5.428992e-02	3.416934e+02	9.924436e+01	0.000000e+00
5.442154e-02	3.417972e+02	9.918485e+01	0.000000e+00
5.455310e-02	3.419287e+02	9.912538e+01	0.000000e+00
5.468464e-02	3.419572e+02	9.906593e+01	0.000000e+00
5.481619e-02	3.417006e+02	9.900649e+01	0.000000e+00
5.494777e-02	3.416631e+02	9.894706e+01	0.000000e+00
5.507941e-02	3.417164e+02	9.888762e+01	0.000000e+00
5.521113e-02	3.418402e+02	9.882816e+01	0.000000e+00
5.534293e-02	3.418385e+02	9.876868e+01	0.000000e+00
5.547483e-02	3.416659e+02	9.870918e+01	0.000000e+00
5.560685e-02	3.413034e+02	9.864964e+01	0.000000e+00
5.573894e-02	3.410484e+02	9.859008e+01	0.000000e+00
5.587087e-02	3.407315e+02	9.853061e+01	0.000000e+00
5.600268e-02	3.406645e+02	9.847121e+01	0.000000e+00
5.613441e-02	3.405602e+02	9.841187e+01	0.000000e+00
5.626612e-02	3.405569e+02	9.835255e+01	0.000000e+00
5.639783e-02	3.405171e+02	9.829325e+01	0.000000e+00
5.652959e-02	3.403659e+02	9.823394e+01	0.000000e+00
5.666140e-02	3.403508e+02	9.817463e+01	0.000000e+00
5.679327e-02	3.402940e+02	9.811531e+01	0.000000e+00
5.692524e-02	3.401832e+02	9.805596e+01	0.000000e+00
5.705731e-02	3.399869e+02	9.799658e+01	0.000000e+00
5.718951e-02	3.397219e+02	9.793716e+01	0.000000e+00
5.732187e-02	3.395470e+02	9.787770e+01	0.000000e+00
5.745408e-02	3.393807e+02	9.781831e+01	0.000000e+00
5.758619e-02	3.392336e+02	9.775898e+01	0.000000e+00
5.771823e-02	3.390979e+02	9.769970e+01	0.000000e+00
5.785026e-02	3.388934e+02	9.764045e+01	0.000000e+00
5.798229e-02	3.387147e+02	9.758121e+01	0.000000e+00
5.811437e-02	3.386476e+02	9.752197e+01	0.000000e+00
5.824650e-02	3.386351e+02	9.746272e+01	0.000000e+00
5.837869e-02	3.386251e+02	9.740346e+01	0.000000e+00
5.851095e-02	3.385462e+02	9.734419e+01	0.000000e+00
5.864331e-02	3.384141e+02	9.728489e+01	0.000000e+00
5.877578e-02	3.382578e+02	9.722556e+01	0.000000e+00
5.890836e-02	3.381125e+02	9.716619e+01	0.000000e+00
5.904077e-02	3.379629e+02	9.710693e+01	0.000000e+00
5.917306e-02	3.378197e+02	9.704773e+01	0.000000e+00
5.930529e-02	3.376970e+02	9.698857e+01	0.000000e+00
5.943748e-02	3.375781e+02	9.692945e+01	0.000000e+00
5.956968e-02	3.374503e+02	9.687035e+01	0.000000e+00
5.970191e-02	3.373140e+02	9.681124e+01	0.000000e+00
5.983420e-02	3.372116e+02	9.675213e+01	0.000000e+00
5.996655e-02	3.371579e+02	9.669301e+01	0.000000e+00
6.009899e-02	3.371105e+02	9.663387e+01	0.000000e+00
6.023153e-02	3.370456e+02	9.657470e+01	0.000000e+00
6.036419e-02	3.369737e+02	9.651549e+01	0.000000e+00
6.049695e-02	3.368942e+02	9.645626e+01	0.000000e+00
6.062978e-02	3.368123e+02	9.639701e+01	0.000000e+00
6.076248e-02	3.367290e+02	9.633784e+01	0.000000e+00
6.089509e-02	3.366476e+02	9.627872e+01	0.000000e+00
6.102767e-02	3.365715e+02	9.621964e+01	0.000000e+00
6.116024e-02	3.364978e+02	9.616058e+01	0.000000e+00
6.129285e-02	3.364268e+02	9.610152e+01	0.000000e+00
6.142550e-02	3.363628e+02	9.604245e+01	0.000000e+00
6.155822e-02	3.363051e+02	9.598338e+01	0.000000e+00
6.169101e-02	3.362526e+02	9.592429e+01	0.000000e+00
6.182390e-02	3.362050e+02	9.586517e+01	0.000000e+00
6.195691e-02	3.361628e+02	9.580602e+01	0.000000e+00
6.209004e-02	3.361250e+02	9.574683e+01	0.000000e+00
6.222325e-02	3.360902e+02	9.568763e+01	0.000000e+00
6.235633e-02	3.360564e+02	9.562850e+01	0.000000e+00
6.248929e-02	3.360232e+02	9.556944e+01	0.000000e+00
6.262220e-02	3.359913e+02	9.551043e+01	0.000000e+00
6.275508e-02	3.359614e+02	9.545144e+01	0.000000e+00
6.288797e-02	3.359336e+02	9.539247e+01	0.000000e+00
6.302090e-02	3.359081e+02	9.533350e+01	0.000000e+00
6.315388e-02	3.358851e+02	9.527452e+01	0.000000e+00
6.328692e-02	3.358644e+02	9.521553e+01	0.000000e+00
6.342006e-02	3.358456e+02	9.515652e+01	0.000000e+00
6.355328e-02	3.358289e+02	9.509749e+01	0.000000e+00
6.368659e-02	3.358147e+02	9.503844e+01	0.000000e+00
6.381999e-02	3.358029e+02	9.497937e+01	0.000000e+00
6.395338e-02	3.357935e+02	9.492032e+01	0.000000e+00
6.408666e-02	3.357861e+02	9.486134e+01	0.000000e+00
6.421987e-02	3.357804e+02	9.480241e+01	0.000000e+00
6.435305e-02	3.357760e+02	9.474351e+01	0.000000e+00
6.448623e-02	3.357729e+02	9.468462e+01	0.000000e+00
6.461945e-02	3.357711e+02	9.462574e+01	0.000000e+00
6.475271e-02	3.357705e+02	9.456686e+01	0.000000e+00
6.488604e-02	3.357711e+02	9.450797e+01	0.000000e+00
6.501944e-02	3.357728e+02	9.444906e+01	0.000000e+00
6.515288e-02	3.357756e+02	9.439016e+01	0.000000e+00
6.528638e-02	3.357793e+02	9.433124e+01	0.000000e+00
6.541994e-02	3.357841e+02	9.427232e+01	0.000000e+00
6.555336e-02	3.357897e+02	9.421348e+01	0.000000e+00
6.568669e-02	3.357963e+02	9.415470e+01	0.000000e+00
6.581996e-02	3.358037e+02	9.409596e+01	0.000000e+00
6.595322e-02	3.358120e+02	9.403725e+01	0.000000e+00
6.608651e-02	3.358210e+02	9.397854e+01	0.000000e+00
6.621984e-02	3.358306e+02	9.391983e+01	0.000000e+00
6.635324e-02	3.358409e+02	9.386111e+01	0.000000e+00
6.648671e-02	3.358518e+02	9.380238e+01	0.000000e+00
6.662027e-02	3.358631e+02	9.374363e+01	0.000000e+00
6.675391e-02	3.358749e+02	9.368487e+01	0.000000e+00
6.688763e-02	3.358870e+02	9.362608e+01	0.000000e+00
6.702146e-02	3.358995e+02	9.356727e+01	0.000000e+00
6.715523e-02	3.359123e+02	9.350851e+01	0.000000e+00
6.728887e-02	3.359253e+02	9.344981e+01	0.000000e+00
6.742244e-02	3.359386e+02	9.339117e+01	0.000000e+00
6.755596e-02	3.359520e+02	9.333257e+01	0.000000e+00
6.768949e-02	3.359656e+02	9.327399e+01	0.000000e+00
6.782304e-02	3.359792e+02	9.321542e+01	0.000000e+00
6.795665e-02	3.359930e+02	9.315684e+01	0.000000e+00
6.809033e-02	3.360067e+02	9.309825e+01	0.000000e+00
6.822409e-02	3.360205e+02	9.303964e+01	0.000000e+00
6.835794e-02	3.360342e+02	9.298102e+01	0.000000e+00
6.849185e-02	3.360479e+02	9.292239e+01	0.000000e+00
6.862585e-02	3.360616e+02	9.286373e+01	0.000000e+00
6.875995e-02	3.360751e+02	9.280506e+01	0.000000e+00
6.889402e-02	3.360885e+02	9.274642e+01	0.000000e+00
6.902798e-02	3.361017e+02	9.268784e+01	0.000000e+00
6.916188e-02	3.361147e+02	9.262932e+01	0.000000e+00
6.929575e-02	3.361275e+02	9.257082e+01	0.000000e+00
6.942965e-02	3.361400e+02	9.251233e+01	0.000000e+00
6.956360e-02	3.361523e+02	9.245385e+01	0.000000e+00
6.969760e-02	3.361643e+02	9.239536e+01	0.000000e+00
6.983166e-02	3.361760e+02	9.233686e+01	0.000000e+00
6.996580e-02	3.361874e+02	9.227835e+01	0.000000e+00
7.010002e-02	3.361984e+02	9.221983e+01	0.000000e+00
7.023432e-02	3.362091e+02	9.216129e+01	0.000000e+00
7.036873e-02	3.362194e+02	9.210272e+01	0.000000e+00
7.050302e-02	3.362293e+02	9.204423e+01	0.000000e+00
7.063720e-02	3.362388e+02	9.198581e+01	0.000000e+00
7.077131e-02	3.362479e+02	9.192743e+01	0.000000e+00
7.090540e-02	3.362565e+02	9.186909e+01	0.000000e+00
7.103951e-02	3.362647e+02	9.181076e+01	0.000000e+00
7.117366e-02	3.362724e+02	9.175243e+01	0.000000e+00
7.130787e-02	3.362797e+02	9.169410e+01	0.000000e+00
7.144215e-02	3.362865e+02	9.163576e+01	0.000000e+00
7.157651e-02	3.362927e+02	9.157740e+01	0.000000e+00
7.171096e-02	3.362985e+02	9.151903e+01	0.000000e+00
7.184552e-02	3.363037e+02	9.146063e+01	0.000000e+00
7.198019e-02	3.363085e+02	9.140221e+01	0.000000e+00
7.211494e-02	3.363127e+02	9.134377e+01	0.000000e+00
7.224968e-02	3.363164e+02	9.128536e+01	0.000000e+00
7.238431e-02	3.363195e+02	9.122702e+01	0.000000e+00
7.251886e-02	3.363220e+02	9.116873e+01	0.000000e+00
7.265339e-02	3.363240e+02	9.111048e+01	0.000000e+00
7.278794e-02	3.363255e+02	9.105224e+01	0.000000e+00
7.292254e-02	3.363263e+02	9.099400e+01	0.000000e+00
7.305718e-02	3.363265e+02	9.093576e+01	0.000000e+00
7.319188e-02	3.363262e+02	9.087752e+01	0.000000e+00
7.332665e-02	3.363252e+02	9.081928e+01	0.000000e+00
7.346149e-02	3.363237e+02	9.076102e+01	0.000000e+00
7.359644e-02	3.363215e+02	9.070274e+01	0.000000e+00
7.373148e-02	3.363187e+02	9.064444e+01	0.000000e+00
7.386662e-02	3.363154e+02	9.058613e+01	0.000000e+00
7.400168e-02	3.363114e+02	9.052787e+01	0.000000e+00
7.413665e-02	3.363067e+02	9.046967e+01	0.000000e+00
7.427156e-02	3.363014e+02	9.041152e+01	0.000000e+00
7.440646e-02	3.362955e+02	9.035340e+01	0.000000e+00
7.454138e-02	3.362890e+02	9.029529e+01	0.000000e+00
7.467634e-02	3.362818e+02	9.023719e+01	0.000000e+00
7.481136e-02	3.362740e+02	9.017909e+01	0.000000e+00
7.494644e-02	3.362656e+02	9.012098e+01	0.000000e+00
7.508159e-02	3.362565e+02	9.006287e+01	0.000000e+00
7.521682e-02	3.362467e+02	9.000475e+01	0.000000e+00
7.535211e-02	3.362363e+02	8.994662e+01	0.000000e+00
7.548747e-02	3.362253e+02	8.988849e+01	0.000000e+00
7.562293e-02	3.362136e+02	8.983034e+01	0.000000e+00
7.575846e-02	3.362012e+02	8.977219e+01	0.000000e+00
7.589389e-02	3.361883e+02	8.971410e+01	0.000000e+00
7.602928e-02	3.361747e+02	8.965605e+01	0.000000e+00
7.616467e-02	3.361604e+02	8.959802e+01	0.000000e+00
7.630007e-02	3.361455e+02	8.954002e+01	0.000000e+00
7.643546e-02	3.361300e+02	8.948205e+01	0.000000e+00
7.657086e-02	3.361138e+02	8.942409e+01	0.000000e+00
7.670629e-02	3.360970e+02	8.936615e+01	0.000000e+00
7.684175e-02	3.360795e+02	8.930822e+01	0.000000e+00
7.697726e-02	3.360615e+02	8.925029e+01	0.000000e+00
7.711285e-02	3.360428e+02	8.919236e+01	0.000000e+00
7.724854e-02	3.360234e+02	8.913440e+01	0.000000e+00
7.738436e-02	3.360034e+02	8.907642e+01	0.000000e+00
7.752008e-02	3.359828e+02	8.901851e+01	0.000000e+00
7.765574e-02	3.359615e+02	8.896064e+01	0.000000e+00
7.779140e-02	3.359397e+02	8.890280e+01	0.000000e+00
7.792708e-02	3.359172e+02	8.884498e+01	0.000000e+00
7.806280e-02	3.358941e+02	8.878717e+01	0.000000e+00
7.819856e-02	3.358703e+02	8.872936e+01	0.000000e+00
7.833435e-02	3.358460e+02	8.867157e+01	0.000000e+00
7.847019e-02	3.358210e+02	8.861378e+01	0.000000e+00
7.860607e-02	3.357955e+02	8.855600e+01	0.000000e+00
7.874203e-02	3.357693e+02	8.849822e+01	0.000000e+00
7.887809e-02	3.357425e+02	8.844042e+01	0.000000e+00
7.901426e-02	3.357150e+02	8.838259e+01	0.000000e+00
7.915058e-02	3.356870e+02	8.832474e+01	0.000000e+00
7.928683e-02	3.356583e+02	8.826693e+01	0.000000e+00
7.942303e-02	3.356291e+02	8.820918e+01	0.000000e+00
7.955920e-02	3.355992e+02	8.815147e+01	0.000000e+00
7.969539e-02	3.355688e+02	8.809377e+01	0.000000e+00
7.983161e-02	3.355378e+02	8.803609e+01	0.000000e+00
7.996784e-02	3.355063e+02	8.797843e+01	0.000000e+00
8.010410e-02	3.354741e+02	8.792079e+01	0.000000e+00
8.024041e-02	3.354414e+02	8.786315e+01	0.000000e+00
8.037679e-02	3.354081e+02	8.780552e+01	0.000000e+00
8.051325e-02	3.353742e+02	8.774787e+01	0.000000e+00
8.064978e-02	3.353398e+02	8.769023e+01	0.000000e+00
8.078636e-02	3.353048e+02	8.763259e+01	0.000000e+00
8.092283e-02	3.352692e+02	8.757502e+01	0.000000e+00
8.105924e-02	3.352332e+02	8.751751e+01	0.000000e+00
8.119562e-02	3.351965e+02	8.746004e+01	0.000000e+00
8.133203e-02	3.351594e+02	8.740259e+01	0.000000e+00
8.146847e-02	3.351217e+02	8.734515e+01	0.000000e+00
8.160494e-02	3.350834e+02	8.728773e+01	0.000000e+00
8.174144e-02	3.350446e+02	8.723032e+01	0.000000e+00
8.187797e-02	3.350053e+02	8.717293e+01	0.000000e+00
8.201455e-02	3.349654e+02	8.711555e+01	0.000000e+00
8.215121e-02	3.349250e+02	8.705817e+01	0.000000e+00
8.228799e-02	3.348840e+02	8.700076e+01	0.000000e+00
8.242486e-02	3.348425e+02	8.694335e+01	0.000000e+00
8.256167e-02	3.348005e+02	8.688599e+01	0.000000e+00
8.269839e-02	3.347580e+02	8.682870e+01	0.000000e+00
8.283505e-02	3.347150e+02	8.677146e+01	0.000000e+00
8.297170e-02	3.346715e+02	8.671426e+01	0.000000e+00
8.310836e-02	3.346276e+02	8.665708e+01	0.000000e+00
8.324507e-02	3.345831e+02	8.659991e+01	0.000000e+00
8.338180e-02	3.345382e+02	8.654277e+01	0.000000e+00
8.351856e-02	3.344927e+02	8.648564e+01	0.000000e+00
8.365535e-02	3.344468e+02	8.642853e+01	0.000000e+00
8.379219e-02	3.344003e+02	8.637143e+01	0.000000e+00
8.392908e-02	3.343534e+02	8.631434e+01	0.000000e+00
8.406606e-02	3.343061e+02	8.625725e+01	0.000000e+00
8.420311e-02	3.342582e+02	8.620015e+01	0.000000e+00
8.434005e-02	3.342100e+02	8.614314e+01	0.000000e+00
8.447693e-02	3.341612e+02	8.608618e+01	0.000000e+00
8.461379e-02	3.341121e+02	8.602926e+01	0.000000e+00
8.475067e-02	3.340625e+02	8.597236e+01	0.000000e+00
8.488759e-02	3.340124e+02	8.591548e+01	0.000000e+00
8.502454e-02	3.339619e+02	8.585861e+01	0.000000e+00
8.516153e-02	3.339110e+02	8.580177e+01	0.000000e+00
8.529855e-02	3.338596e+02	8.574494e+01	0.000000e+00
8.543560e-02	3.338078e+02	8.568814e+01	0.000000e+00
8.557272e-02	3.337556e+02	8.563134e+01	0.000000e+00
8.570992e-02	3.337029e+02	8.557453e+01	0.000000e+00
8.584722e-02	3.336497e+02	8.551772e+01	0.000000e+00
8.598369e-02	3.335965e+02	8.546129e+01	0.000000e+00
8.612121e-02	3.335425e+02	8.540445e+01	0.000000e+00
8.625866e-02	3.334881e+02	8.534768e+01	0.000000e+00
8.639607e-02	3.334333e+02	8.529095e+01	0.000000e+00
8.653350e-02	3.333781e+02	8.523426e+01	0.000000e+00
8.667095e-02	3.333226e+02	8.517758e+01	0.000000e+00
8.680843e-02	3.332666e+02	8.512093e+01	0.000000e+00
8.694594e-02	3.332102e+02	8.506430e+01	0.000000e+00
8.708347e-02	3.331535e+02	8.500770e+01	0.000000e+00
8.722104e-02	3.330963e+02	8.495112e+01	0.000000e+00
8.735865e-02	3.330388e+02	8.489455e+01	0.000000e+00
8.749631e-02	3.329809e+02	8.483800e+01	0.000000e+00
8.763406e-02	3.329226e+02	8.478144e+01	0.000000e+00
8.777191e-02	3.328639e+02	8.472488e+01	0.000000e+00
8.790990e-02	3.328048e+02	8.466830e+01	0.000000e+00
8.804790e-02	3.327453e+02	8.461175e+01	0.000000e+00
8.818581e-02	3.326856e+02	8.455527e+01	0.000000e+00
8.832370e-02	3.326255e+02	8.449884e+01	0.000000e+00
8.846158e-02	3.325650e+02	8.444245e+01	0.000000e+00
8.859947e-02	3.325043e+02	8.438609e+01	0.000000e+00
8.873738e-02	3.324431e+02	8.432975e+01	0.000000e+00
8.887531e-02	3.323817e+02	8.427345e+01	0.000000e+00
8.901328e-02	3.323199e+02	8.421717e+01	0.000000e+00
8.915130e-02	3.322577e+02	8.416090e+01	0.000000e+00
8.928940e-02	3.321952e+02	8.410463e+01	0.000000e+00
8.942762e-02	3.321323e+02	8.404836e+01	0.000000e+00
8.956590e-02	3.320691e+02	8.399210e+01	0.000000e+00
8.970423e-02	3.320055e+02	8.393585e+01	0.000000e+00
8.984252e-02	3.319417e+02	8.387966e+01	0.000000e+00
8.998076e-02	3.318775e+02	8.382353e+01	0.000000e+00
9.011901e-02	3.318131e+02	8.376743e+01	0.000000e+00
9.025729e-02	3.317483e+02	8.371136e+01	0.000000e+00
9.039558e-02	3.316832e+02	8.365532e+01	0.000000e+00
9.053388e-02	3.316178e+02	8.359931e+01	0.000000e+00
9.067218e-02	3.315521e+02	8.354335e+01	0.000000e+00
9.081052e-02	3.314861e+02	8.348741e+01	0.000000e+00
9.094891e-02	3.314198e+02	8.343148e+01	0.000000e+00
9.108741e-02	3.313532e+02	8.337555e+01	0.000000e+00
9.122599e-02	3.312862e+02	8.331963e+01	0.000000e+00
9.136447e-02	3.312190e+02	8.326379e+01	0.000000e+00
9.150286e-02	3.311516e+02	8.320803e+01	0.000000e+00
9.164122e-02	3.310839e+02	8.315231e+01	0.000000e+00
9.177959e-02	3.310159e+02	8.309664e+01	0.000000e+00
9.191801e-02	3.309476e+02	8.304098e+01	0.000000e+00
9.205650e-02	3.308791e+02	8.298534e+01	0.000000e+00
9.219503e-02	3.308102e+02	8.292971e+01	0.000000e+00
9.233360e-02	3.307411e+02	8.287412e+01	0.000000e+00
9.247222e-02	3.306717e+02	8.281855e+01	0.000000e+00
9.261090e-02	3.306020e+02	8.276299e+01	0.000000e+00
9.274968e-02	3.305320e+02	8.270743e+01	0.000000e+00
9.288858e-02	3.304617e+02	8.265187e+01	0.000000e+00
9.302755e-02	3.303911e+02	8.259632e+01	0.000000e+00
9.316644e-02	3.303203e+02	8.254085e+01	0.000000e+00
9.330525e-02	3.302493e+02	8.248545e+01	0.000000e+00
9.344400e-02	3.301781e+02	8.243012e+01	0.000000e+00
9.358276e-02	3.301067e+02	8.237482e+01	0.000000e+00
9.372155e-02	3.300350e+02	8.231956e+01	0.000000e+00
9.386037e-02	3.299631e+02	8.226433e+01	0.000000e+00
9.399922e-02	3.298909e+02	8.220913e+01	0.000000e+00
9.413810e-02	3.298184e+02	8.215396e+01	0.000000e+00
9.427702e-02	3.297458e+02	8.209882e+01	0.000000e+00
9.441599e-02	3.296728e+02	8.204370e+01	0.000000e+00
9.455505e-02	3.295997e+02	8.198859e+01	0.000000e+00
9.469423e-02	3.295262e+02	8.193347e+01	0.000000e+00
9.483354e-02	3.294524e+02	8.187835e+01	0.000000e+00
9.497297e-02	3.293784e+02	8.182323e+01	0.000000e+00
9.511231e-02	3.293042e+02	8.176819e+01	0.000000e+00
9.525160e-02	3.292298e+02	8.171321e+01	0.000000e+00
9.539089e-02	3.291552e+02	8.165828e+01	0.000000e+00
9.553020e-02	3.290803e+02	8.160339e+01	0.000000e+00
9.566954e-02	3.290053e+02	8.154853e+01	0.000000e+00
9.580889e-02	3.289300e+02	8.149371e+01	0.000000e+00
9.594825e-02	3.288546e+02	8.143893e+01	0.000000e+00
9.608764e-02	3.287789e+02	8.138419e+01	0.000000e+00
9.622708e-02	3.287030e+02	8.132948e+01	0.000000e+00
9.636658e-02	3.286268e+02	8.127479e+01	0.000000e+00
9.650617e-02	3.285504e+02	8.122010e+01	0.000000e+00
9.664590e-02	3.284738e+02	8.116542e+01	0.000000e+00
9.678577e-02	3.283969e+02	8.111073e+01	0.000000e+00
9.692574e-02	3.283198e+02	8.105604e+01	0.000000e+00
9.706580e-02	3.282424e+02	8.100137e+01	0.000000e+00
9.720585e-02	3.281649e+02	8.094675e+01	0.000000e+00
9.734592e-02	3.280872e+02	8.089217e+01	0.000000e+00
9.748601e-02	3.280092e+02	8.083763e+01	0.000000e+00
9.762611e-02	3.279311e+02	8.078314e+01	0.000000e+00
9.776619e-02	3.278528e+02	8.072870e+01	0.000000e+00
9.790626e-02	3.277744e+02	8.067432e+01	0.000000e+00
9.804634e-02	3.276957e+02	8.061998e+01	0.000000e+00
9.818648e-02	3.276169e+02	8.056568e+01	0.000000e+00
9.832670e-02	3.275378e+02	8.051138e+01	0.000000e+00
9.846695e-02	3.274586e+02	8.045713e+01	0.000000e+00
9.860721e-02	3.273792e+02	8.040293e+01	0.000000e+00
9.874749e-02	3.272996e+02	8.034876e+01	0.000000e+00
9.888782e-02	3.272197e+02	8.029463e+01	0.000000e+00
9.902824e-02	3.271397e+02	8.024052e+01	0.000000e+00
9.916866e-02	3.270595e+02	8.018646e+01	0.000000e+00
9.930908e-02	3.269792e+02	8.013245e+01	0.000000e+00
9.944951e-02	3.268986e+02	8.007849e+01	0.000000e+00
9.958994e-02	3.268180e+02	8.002458e+01	0.000000e+00
9.973037e-02	3.267371e+02	7.997072e+01	0.000000e+00
9.987082e-02	3.266561e+02	7.991691e+01	0.000000e+00
1.000113e-01	3.265749e+02	7.986313e+01	0.000000e+00
1.001510e-01	3.264940e+02	7.980973e+01	0.000000e+00
1.002917e-01	3.264124e+02	7.975598e+01	0.000000e+00
1.004324e-01	3.263306e+02	7.970226e+01	0.000000e+00
1.005732e-01	3.262487e+02	7.964860e+01	0.000000e+00
1.007139e-01	3.261666e+02	7.959500e+01	0.000000e+00
1.008547e-01	3.260844e+02	7.954144e+01	0.000000e+00
1.009955e-01	3.260020e+02	7.948793e+01	0.000000e+00
1.011363e-01	3.259195e+02	7.943446e+01	0.000000e+00
1.012771e-01	3.258368e+02	7.938105e+01	0.000000e+00
1.014180e-01	3.257540e+02	7.932768e+01	0.000000e+00
1.015588e-01	3.256710e+02	7.927436e+01	0.000000e+00
1.016997e-01	3.255878e+02	7.922108e+01	0.000000e+00
1.018407e-01	3.255045e+02	7.916782e+01	0.000000e+00
1.019818e-01	3.254210e+02	7.911459e+01	0.000000e+00
1.021230e-01	3.253373e+02	7.906137e+01	0.000000e+00
1.022642e-01	3.252534e+02	7.900821e+01	0.000000e+00
1.024054e-01	3.251695e+02	7.895513e+01	0.000000e+00
1.025465e-01	3.250854e+02	7.890211e+01	0.000000e+00
1.026876e-01	3.250012e+02	7.884915e+01	0.000000e+00
1.028288e-01	3.249169e+02	7.879623e+01	0.000000e+00
1.029699e-01	3.248324e+02	7.874337e+01	0.000000e+00
1.031111e-01	3.247478e+02	7.869055e+01	0.000000e+00
1.032523e-01	3.246631e+02	7.863779e+01	0.000000e+00
1.033936e-01	3.245783e+02	7.858509e+01	0.000000e+00
1.035348e-01	3.244933e+02	7.853242e+01	0.000000e+00
1.036762e-01	3.244081e+02	7.847978e+01	0.000000e+00
1.038177e-01	3.243227e+02	7.842716e+01	0.000000e+00
1.039592e-01	3.242372e+02	7.837458e+01	0.000000e+00
1.041008e-01	3.241516e+02	7.832202e+01	0.000000e+00
1.042425e-01	3.240658e+02	7.826953e+01	0.000000e+00
1.043840e-01	3.239799e+02	7.821712e+01	0.000000e+00
1.045256e-01	3.238939e+02	7.816476e+01	0.000000e+00
1.046672e-01	3.238078e+02	7.811245e+01	0.000000e+00
1.048089e-01	3.237216e+02	7.806019e+01	0.000000e+00
1.049506e-01	3.236352e+02	7.800799e+01	0.000000e+00
1.050923e-01	3.235487e+02	7.795584e+01	0.000000e+00
1.052340e-01	3.234621e+02	7.790376e+01	0.000000e+00
1.053757e-01	3.233754e+02	7.785172e+01	0.000000e+00
1.055175e-01	3.232885e+02	7.779971e+01	0.000000e+00
1.056594e-01	3.232014e+02	7.774773e+01	0.000000e+00
1.058014e-01	3.231143e+02	7.769580e+01	0.000000e+00
1.059434e-01	3.230270e+02	7.764391e+01	0.000000e+00
1.060855e-01	3.229396e+02	7.759208e+01	0.000000e+00
1.062274e-01	3.228522e+02	7.754034e+01	0.000000e+00
1.063694e-01	3.227646e+02	7.748865e+01	0.000000e+00
1.065115e-01	3.226770e+02	7.743703e+01	0.000000e+00
1.066535e-01	3.225892e+02	7.738545e+01	0.000000e+00
1.067956e-01	3.225013e+02	7.733392e+01	0.000000e+00
1.069377e-01	3.224133e+02	7.728246e+01	0.000000e+00
1.070799e-01	3.223252e+02	7.723106e+01	0.000000e+00
1.072220e-01	3.222370e+02	7.717972e+01	0.000000e+00
1.073642e-01	3.221487e+02	7.712843e+01	0.000000e+00
1.075065e-01	3.220602e+02	7.707716e+01	0.000000e+00
1.076490e-01	3.219716e+02	7.702592e+01	0.000000e+00
1.077914e-01	3.218829e+02	7.697474e+01	0.000000e+00
1.079338e-01	3.217941e+02	7.692364e+01	0.000000e+00
1.080762e-01	3.217052e+02	7.687262e+01	0.000000e+00
1.082186e-01	3.216163e+02	7.682167e+01	0.000000e+00
1.083610e-01	3.215272e+02	7.677078e+01	0.000000e+00
1.085035e-01	3.214380e+02	7.671994e+01	0.000000e+00
1.086459e-01	3.213488e+02	7.666917e+01	0.000000e+00
1.087884e-01	3.212594e+02	7.661845e+01	0.000000e+00
1.089310e-01	3.211699e+02	7.656780e+01	0.000000e+00
1.090735e-01	3.210804e+02	7.651721e+01	0.000000e+00
1.092161e-01	3.209907e+02	7.646667e+01	0.000000e+00
1.093588e-01	3.209009e+02	7.641617e+01	0.000000e+00
1.095014e-01	3.208111e+02	7.636578e+01	0.000000e+00
1.096439e-01	3.207213e+02	7.631550e+01	0.000000e+00
1.097863e-01	3.206314e+02	7.626532e+01	0.000000e+00
1.099287e-01	3.205415e+02	7.621521e+01	0.000000e+00
1.100712e-01	3.204515e+02	7.616516e+01	0.000000e+00
1.102137e-01	3.203614e+02	7.611517e+01	0.000000e+00
1.103560e-01	3.202713e+02	7.606533e+01	0.000000e+00
1.104953e-01	3.201830e+02	7.601658e+01	0.000000e+00
1.106360e-01	3.200938e+02	7.596745e+01	0.000000e+00
1.107786e-01	3.200033e+02	7.591769e+01	0.000000e+00
1.109213e-01	3.199127e+02	7.586799e+01	0.000000e+00
1.110641e-01	3.198220e+02	7.581834e+01	0.000000e+00
1.112070e-01	3.197311e+02	7.576872e+01	0.000000e+00
1.113501e-01	3.196402e+02	7.571912e+01	0.000000e+00
1.114933e-01	3.195490e+02	7.566955e+01	0.000000e+00
1.116365e-01	3.194579e+02	7.562008e+01	0.000000e+00
1.117796e-01	3.193667e+02	7.557070e+01	0.000000e+00
1.119227e-01	3.192754e+02	7.552139e+01	0.000000e+00
1.120658e-01	3.191841e+02	7.547215e+01	0.000000e+00
1.122090e-01	3.190927e+02	7.542298e+01	0.000000e+00
1.123522e-01	3.190012e+02	7.537387e+01	0.000000e+00
1.124949e-01	3.189100e+02	7.532502e+01	0.000000e+00
1.126381e-01	3.188183e+02	7.527607e+01	0.000000e+00
1.127814e-01	3.187266e+02	7.522718e+01	0.000000e+00
1.129247e-01	3.186348e+02	7.517835e+01	0.000000e+00
1.130682e-01	3.185429e+02	7.512956e+01	0.000000e+00
1.132118e-01	3.184509e+02	7.508081e+01	0.000000e+00
1.133554e-01	3.183587e+02	7.503210e+01	0.000000e+00
1.134990e-01	3.182665e+02	7.498351e+01	0.000000e+00
1.136426e-01	3.181744e+02	7.493501e+01	0.000000e+00
1.137861e-01	3.180821e+02	7.488660e+01	0.000000e+00
1.139296e-01	3.179898e+02	7.483826e+01	0.000000e+00
1.140733e-01	3.178975e+02	7.478999e+01	0.000000e+00
1.142169e-01	3.178050e+02	7.474178e+01	0.000000e+00
1.143601e-01	3.177128e+02	7.469382e+01	0.000000e+00
1.145038e-01	3.176202e+02	7.464576e+01	0.000000e+00
1.146475e-01	3.175276e+02	7.459778e+01	0.000000e+00
1.147913e-01	3.174349e+02	7.454987e+01	0.000000e+00
1.149352e-01	3.173421e+02	7.450201e+01	0.000000e+00
1.150792e-01	3.172492e+02	7.445419e+01	0.000000e+00
1.152233e-01	3.171561e+02	7.440641e+01	0.000000e+00
1.153676e-01	3.170630e+02	7.435867e+01	0.000000e+00
1.155119e-01	3.169697e+02	7.431102e+01	0.000000e+00
1.156550e-01	3.168772e+02	7.426383e+01	0.000000e+00
1.157993e-01	3.167840e+02	7.421637e+01	0.000000e+00
1.159435e-01	3.166906e+02	7.416899e+01	0.000000e+00
1.160878e-01	3.165973e+02	7.412169e+01	0.000000e+00
1.162321e-01	3.165039e+02	7.407448e+01	0.000000e+00
1.163764e-01	3.164105e+02	7.402736e+01	0.000000e+00
1.165206e-01	3.163170e+02	7.398033e+01	0.000000e+00
1.166649e-01	3.162234e+02	7.393338e+01	0.000000e+00
1.168057e-01	3.161321e+02	7.388766e+01	0.000000e+00
1.169481e-01	3.160396e+02	7.384148e+01	0.000000e+00
1.170927e-01	3.159457e+02	7.379471e+01	0.000000e+00
1.172374e-01	3.158518e+02	7.374798e+01	0.000000e+00
1.173823e-01	3.157577e+02	7.370128e+01	0.000000e+00
1.175273e-01	3.156635e+02	7.365465e+01	0.000000e+00
1.176698e-01	3.155708e+02	7.360890e+01	0.000000e+00
1.178137e-01	3.154772e+02	7.356280e+01	0.000000e+00
1.179587e-01	3.153830e+02	7.351646e+01	0.000000e+00
1.181036e-01	3.152887e+02	7.347021e+01	0.000000e+00
1.182485e-01	3.151944e+02	7.342406e+01	0.000000e+00
1.183934e-01	3.151001e+02	7.337801e+01	0.000000e+00
1.185383e-01	3.150057e+02	7.333206e+01	0.000000e+00
1.186833e-01	3.149113e+02	7.328620e+01	0.000000e+00
1.188263e-01	3.148181e+02	7.324102e+01	0.000000e+00
1.189681e-01	3.147255e+02	7.319632e+01	0.000000e+00
1.191119e-01	3.146318e+02	7.315110e+01	0.000000e+00
1.192536e-01	3.145392e+02	7.310662e+01	0.000000e+00
1.193987e-01	3.144446e+02	7.306119e+01	0.000000e+00
1.195438e-01	3.143499e+02	7.301583e+01	0.000000e+00
1.196890e-01	3.142552e+02	7.297056e+01	0.000000e+00
1.198342e-01	3.141604e+02	7.292537e+01	0.000000e+00
1.199794e-01	3.140655e+02	7.288026e+01	0.000000e+00
1.201247e-01	3.139706e+02	7.283525e+01	0.000000e+00
1.202700e-01	3.138757e+02	7.279034e+01	0.000000e+00
1.204153e-01	3.137808e+02	7.274552e+01	0.000000e+00
1.205607e-01	3.136858e+02	7.270078e+01	0.000000e+00
1.207061e-01	3.135907e+02	7.265613e+01	0.000000e+00
1.208516e-01	3.134956e+02	7.261154e+01	0.000000e+00
1.209909e-01	3.134043e+02	7.256895e+01	0.000000e+00
1.211341e-01	3.133105e+02	7.252528e+01	0.000000e+00
1.212796e-01	3.132153e+02	7.248101e+01	0.000000e+00
1.214250e-01	3.131201e+02	7.243686e+01	0.000000e+00
1.215704e-01	3.130250e+02	7.239281e+01	0.000000e+00
1.217159e-01	3.129297e+02	7.234885e+01	0.000000e+00
1.218614e-01	3.128344e+02	7.230497e+01	0.000000e+00
1.220070e-01	3.127391e+02	7.226119e+01	0.000000e+00
1.221526e-01	3.126437e+02	7.221751e+01	0.000000e+00
1.222981e-01	3.125484e+02	7.217394e+01	0.000000e+00
1.224438e-01	3.124530e+02	7.213046e+01	0.000000e+00
1.225894e-01	3.123575e+02	7.208706e+01	0.000000e+00
1.227337e-01	3.122629e+02	7.204421e+01	0.000000e+00
1.228796e-01	3.121673e+02	7.200095e+01	0.000000e+00
1.230257e-01	3.120715e+02	7.195776e+01	0.000000e+00
1.231719e-01	3.119756e+02	7.191463e+01	0.000000e+00
1.233183e-01	3.118797e+02	7.187156e+01	0.000000e+00
1.234645e-01	3.117838e+02	7.182865e+01	0.000000e+00
1.236109e-01	3.116878e+02	7.178581e+01	0.000000e+00
1.237535e-01	3.115942e+02	7.174418e+01	0.000000e+00
1.238999e-01	3.114982e+02	7.170155e+01	0.000000e+00
1.240462e-01	3.114021e+02	7.165903e+01	0.000000e+00
1.241926e-01	3.113061e+02	7.161663e+01	0.000000e+00
1.243379e-01	3.112107e+02	7.157465e+01	0.000000e+00
1.244842e-01	3.111147e+02	7.153247e+01	0.000000e+00
1.246306e-01	3.110186e+02	7.149040e+01	0.000000e+00
1.247770e-01	3.109225e+02	7.144843e+01	0.000000e+00
1.249236e-01	3.108263e+02	7.140654e+01	0.000000e+00
1.250702e-01	3.107301e+02	7.136474e+01	0.000000e+00
1.252169e-01	3.106338e+02	7.132303e+01	0.000000e+00
1.253633e-01	3.105377e+02	7.128151e+01	0.000000e+00
1.255103e-01	3.104412e+02	7.123996e+01	0.000000e+00
1.256574e-01	3.103446e+02	7.119848e+01	0.000000e+00
1.258045e-01	3.102480e+02	7.115712e+01	0.000000e+00
1.259516e-01	3.101514e+02	7.111589e+01	0.000000e+00
1.260986e-01	3.100549e+02	7.107478e+01	0.000000e+00
1.262431e-01	3.099599e+02	7.103449e+01	0.000000e+00
1.263888e-01	3.098642e+02	7.099401e+01	0.000000e+00
1.265357e-01	3.097676e+02	7.095327e+01	0.000000e+00
1.266827e-01	3.096710e+02	7.091265e+01	0.000000e+00
1.268298e-01	3.095744e+02	7.087213e+01	0.000000e+00
1.269769e-01	3.094777e+02	7.083171e+01	0.000000e+00
1.271241e-01	3.093810e+02	7.079138e+01	0.000000e+00
1.272702e-01	3.092850e+02	7.075150e+01	0.000000e+00
1.274155e-01	3.091894e+02	7.071193e+01	0.000000e+00
1.275619e-01	3.090932e+02	7.067219e+01	0.000000e+00
1.277092e-01	3.089963e+02	7.063232e+01	0.000000e+00
1.278529e-01	3.089018e+02	7.059354e+01	0.000000e+00
1.279965e-01	3.088072e+02	7.055492e+01	0.000000e+00
1.281426e-01	3.087111e+02	7.051574e+01	0.000000e+00
1.282899e-01	3.086142e+02	7.047635e+01	0.000000e+00
1.284364e-01	3.085179e+02	7.043731e+01	0.000000e+00
1.285838e-01	3.084209e+02	7.039816e+01	0.000000e+00
1.287313e-01	3.083240e+02	7.035911e+01	0.000000e+00
1.288779e-01	3.082275e+02	7.032041e+01	0.000000e+00
1.290209e-01	3.081334e+02	7.028279e+01	0.000000e+00
1.291672e-01	3.080371e+02	7.024441e+01	0.000000e+00
1.293143e-01	3.079403e+02	7.020597e+01	0.000000e+00
1.294622e-01	3.078430e+02	7.016743e+01	0.000000e+00
1.296101e-01	3.077458e+02	7.012902e+01	0.000000e+00
1.297565e-01	3.076495e+02	7.009113e+01	0.000000e+00
1.299044e-01	3.075522e+02	7.005298e+01	0.000000e+00
1.300523e-01	3.074549e+02	7.001497e+01	0.000000e+00
1.302002e-01	3.073577e+02	6.997709e+01	0.000000e+00
1.303480e-01	3.072605e+02	6.993934e+01	0.000000e+00
1.304905e-01	3.071667e+02	6.990311e+01	0.000000e+00
1.306373e-01	3.070700e+02	6.986588e+01	0.000000e+00
1.307853e-01	3.069727e+02	6.982849e+01	0.000000e+00
1.309327e-01	3.068758e+02	6.979139e+01	0.000000e+00
1.310809e-01	3.067783e+02	6.975422e+01	0.000000e+00
1.312290e-01	3.066809e+02	6.971718e+01	0.000000e+00
1.313772e-01	3.065835e+02	6.968028e+01	0.000000e+00
1.315238e-01	3.064870e+02	6.964389e+01	0.000000e+00
1.316721e-01	3.063895e+02	6.960723e+01	0.000000e+00
1.318204e-01	3.062920e+02	6.957071e+01	0.000000e+00
1.319687e-01	3.061946e+02	6.953432e+01	0.000000e+00
1.321170e-01	3.060971e+02	6.949807e+01	0.000000e+00
1.322652e-01	3.059997e+02	6.946197e+01	0.000000e+00
1.324130e-01	3.059025e+02	6.942612e+01	0.000000e+00
1.325580e-01	3.058071e+02	6.939108e+01	0.000000e+00
1.327032e-01	3.057115e+02	6.935609e+01	0.000000e+00
1.328517e-01	3.056139e+02	6.932048e+01	0.000000e+00
1.330003e-01	3.055162e+02	6.928498e+01	0.000000e+00
1.331490e-01	3.054185e+02	6.924960e+01	0.000000e+00
1.332937e-01	3.053233e+02	6.921529e+01	0.000000e+00
1.334412e-01	3.052263e+02	6.918046e+01	0.000000e+00
1.335899e-01	3.051286e+02	6.914551e+01	0.000000e+00
1.337386e-01	3.050309e+02	6.911069e+01	0.000000e+00
1.338858e-01	3.049341e+02	6.907636e+01	0.000000e+00
1.340344e-01	3.048364e+02	6.904183e+01	0.000000e+00
1.341785e-01	3.047417e+02	6.900851e+01	0.000000e+00
1.343264e-01	3.046445e+02	6.897443e+01	0.000000e+00
1.344751e-01	3.045467e+02	6.894032e+01	0.000000e+00
1.346239e-01	3.044490e+02	6.890633e+01	0.000000e+00
1.347727e-01	3.043512e+02	6.887247e+01	0.000000e+00
1.349209e-01	3.042539e+02	6.883892e+01	0.000000e+00
1.350699e-01	3.041561e+02	6.880533e+01	0.000000e+00
1.352185e-01	3.040585e+02	6.877196e+01	0.000000e+00
1.353675e-01	3.039606e+02	6.873865e+01	0.000000e+00
1.355166e-01	3.038627e+02	6.870547e+01	0.000000e+00
1.356630e-01	3.037666e+02	6.867306e+01	0.000000e+00
1.358095e-01	3.036703e+02	6.864073e+01	0.000000e+00
1.359568e-01	3.035735e+02	6.860840e+01	0.000000e+00
1.361059e-01	3.034756e+02	6.857581e+01	0.000000e+00
1.362550e-01	3.033777e+02	6.854336e+01	0.000000e+00
1.364020e-01	3.032812e+02	6.851154e+01	0.000000e+00
1.365512e-01	3.031833e+02	6.847939e+01	0.000000e+00
1.367005e-01	3.030853e+02	6.844737e+01	0.000000e+00
1.368497e-01	3.029874e+02	6.841551e+01	0.000000e+00
1.369992e-01	3.028893e+02	6.838375e+01	0.000000e+00
1.371488e-01	3.027912e+02	6.835212e+01	0.000000e+00
1.372986e-01	3.026930e+02	6.832061e+01	0.000000e+00
1.374483e-01	3.025948e+02	6.828927e+01	0.000000e+00
1.375968e-01	3.024975e+02	6.825834e+01	0.000000e+00
1.377441e-01	3.024008e+02	6.822779e+01	0.000000e+00
1.378939e-01	3.023026e+02	6.819691e+01	0.000000e+00
1.380432e-01	3.022047e+02	6.816627e+01	0.000000e+00
1.381929e-01	3.021066e+02	6.813571e+01	0.000000e+00
1.383426e-01	3.020085e+02	6.810532e+01	0.000000e+00
1.384923e-01	3.019104e+02	6.807508e+01	0.000000e+00
1.386385e-01	3.018144e+02	6.804568e+01	0.000000e+00
1.387883e-01	3.017162e+02	6.801574e+01	0.000000e+00
1.389343e-01	3.016205e+02	6.798670e+01	0.000000e+00
1.390843e-01	3.015221e+02	6.795703e+01	0.000000e+00
1.392319e-01	3.014254e+02	6.792801e+01	0.000000e+00
1.393796e-01	3.013285e+02	6.789910e+01	0.000000e+00
1.395271e-01	3.012318e+02	6.787039e+01	0.000000e+00
1.396770e-01	3.011336e+02	6.784138e+01	0.000000e+00
1.398270e-01	3.010354e+02	6.781252e+01	0.000000e+00
1.399761e-01	3.009377e+02	6.778399e+01	0.000000e+00
1.401252e-01	3.008400e+02	6.775561e+01	0.000000e+00
1.402738e-01	3.007428e+02	6.772751e+01	0.000000e+00
1.404229e-01	3.006451e+02	6.769946e+01	0.000000e+00
1.405729e-01	3.005469e+02	6.767141e+01	0.000000e+00
1.407203e-01	3.004504e+02	6.764402e+01	0.000000e+00
1.408686e-01	3.003533e+02	6.761661e+01	0.000000e+00
1.410188e-01	3.002550e+02	6.758901e+01	0.000000e+00
1.411667e-01	3.001582e+02	6.756202e+01	0.000000e+00
1.413172e-01	3.000598e+02	6.753471e+01	0.000000e+00
1.414658e-01	2.999626e+02	6.750792e+01	0.000000e+00
1.416126e-01	2.998665e+02	6.748161e+01	0.000000e+00
1.417604e-01	2.997698e+02	6.745527e+01	0.000000e+00
1.419110e-01	2.996713e+02	6.742861e+01	0.000000e+00
1.420616e-01	2.995729e+02	6.740213e+01	0.000000e+00
1.422096e-01	2.994761e+02	6.737626e+01	0.000000e+00
1.423602e-01	2.993777e+02	6.735013e+01	0.000000e+00
1.425090e-01	2.992804e+02	6.732445e+01	0.000000e+00
1.426563e-01	2.991842e+02	6.729923e+01	0.000000e+00
1.428069e-01	2.990857e+02	6.727358e+01	0.000000e+00
1.429569e-01	2.989878e+02	6.724824e+01	0.000000e+00
1.431077e-01	2.988893e+02	6.722292e+01	0.000000e+00
1.432586e-01	2.987908e+02	6.719776e+01	0.000000e+00
1.434096e-01	2.986923e+02	6.717275e+01	0.000000e+00
1.435608e-01	2.985937e+02	6.714790e+01	0.000000e+00
1.437120e-01	2.984951e+02	6.712324e+01	0.000000e+00
1.438579e-01	2.983998e+02	6.709959e+01	0.000000e+00
1.440090e-01	2.983012e+02	6.707528e+01	0.000000e+00
1.441601e-01	2.982027e+02	6.705114e+01	0.000000e+00
1.443112e-01	2.981042e+02	6.702720e+01	0.000000e+00
1.444623e-01	2.980057e+02	6.700343e+01	0.000000e+00
1.446133e-01	2.979073e+02	6.697984e+01	0.000000e+00
1.447645e-01	2.978088e+02	6.695642e+01	0.000000e+00
1.449150e-01	2.977107e+02	6.693328e+01	0.000000e+00
1.450659e-01	2.976124e+02	6.691026e+01	0.000000e+00
1.452173e-01	2.975138e+02	6.688734e+01	0.000000e+00
1.453688e-01	2.974152e+02	6.686460e+01	0.000000e+00
1.455157e-01	2.973194e+02	6.684272e+01	0.000000e+00
1.456669e-01	2.972210e+02	6.682038e+01	0.000000e+00
1.458154e-01	2.971242e+02	6.679861e+01	0.000000e+00
1.459644e-01	2.970271e+02	6.677696e+01	0.000000e+00
1.461124e-01	2.969306e+02	6.675562e+01	0.000000e+00
1.462642e-01	2.968318e+02	6.673393e+01	0.000000e+00
1.464159e-01	2.967331e+02	6.671244e+01	0.000000e+00
1.465676e-01	2.966344e+02	6.669113e+01	0.000000e+00
1.467193e-01	2.965358e+02	6.667000e+01	0.000000e+00
1.468711e-01	2.964371e+02	6.664906e+01	0.000000e+00
1.470226e-01	2.963386e+02	6.662834e+01	0.000000e+00
1.471745e-01	2.962399e+02	6.660777e+01	0.000000e+00
1.473222e-01	2.961438e+02	6.658793e+01	0.000000e+00
1.474735e-01	2.960455e+02	6.656781e+01	0.000000e+00
1.476253e-01	2.959468e+02	6.654781e+01	0.000000e+00
1.477702e-01	2.958525e+02	6.652890e+01	0.000000e+00
1.479169e-01	2.957569e+02	6.650991e+01	0.000000e+00
1.480658e-01	2.956601e+02	6.649084e+01	0.000000e+00
1.482169e-01	2.955619e+02	6.647168e+01	0.000000e+00
1.483671e-01	2.954642e+02	6.645282e+01	0.000000e+00
1.485173e-01	2.953666e+02	6.643414e+01	0.000000e+00
1.486695e-01	2.952678e+02	6.641541e+01	0.000000e+00
1.488187e-01	2.951708e+02	6.639723e+01	0.000000e+00
1.489689e-01	2.950733e+02	6.637913e+01	0.000000e+00
1.491150e-01	2.949784e+02	6.636171e+01	0.000000e+00
1.492657e-01	2.948805e+02	6.634392e+01	0.000000e+00
1.494183e-01	2.947815e+02	6.632611e+01	0.000000e+00
1.495670e-01	2.946849e+02	6.630894e+01	0.000000e+00
1.497155e-01	2.945886e+02	6.629199e+01	0.000000e+00
1.498675e-01	2.944899e+02	6.627482e+01	0.000000e+00
1.500185e-01	2.943920e+02	6.625797e+01	0.000000e+00
1.501691e-01	2.942944e+02	6.624136e+01	0.000000e+00
1.503216e-01	2.941955e+02	6.622473e+01	0.000000e+00
1.504729e-01	2.940975e+02	6.620843e+01	0.000000e+00
1.506247e-01	2.939992e+02	6.619229e+01	0.000000e+00
1.507773e-01	2.939004e+02	6.617625e+01	0.000000e+00
1.509297e-01	2.938018e+02	6.616044e+01	0.000000e+00
1.510823e-01	2.937031e+02	6.614480e+01	0.000000e+00
1.512340e-01	2.936049e+02	6.612947e+01	0.000000e+00
1.513861e-01	2.935066e+02	6.611429e+01	0.000000e+00
1.515355e-01	2.934099e+02	6.609959e+01	0.000000e+00
1.516863e-01	2.933123e+02	6.608493e+01	0.000000e+00
1.518394e-01	2.932133e+02	6.607026e+01	0.000000e+00
1.519913e-01	2.931151e+02	6.605591e+01	0.000000e+00
1.521414e-01	2.930180e+02	6.604193e+01	0.000000e+00
1.522908e-01	2.929214e+02	6.602821e+01	0.000000e+00
1.524385e-01	2.928258e+02	6.601484e+01	0.000000e+00
1.525904e-01	2.927276e+02	6.600129e+01	0.000000e+00
1.527415e-01	2.926299e+02	6.598802e+01	0.000000e+00
1.528932e-01	2.925318e+02	6.597489e+01	0.000000e+00
1.530451e-01	2.924337e+02	6.596195e+01	0.000000e+00
1.531960e-01	2.923362e+02	6.594931e+01	0.000000e+00
1.533463e-01	2.922392e+02	6.593692e+01	0.000000e+00
1.534935e-01	2.921440e+02	6.592498e+01	0.000000e+00
1.536424e-01	2.920477e+02	6.591309e+01	0.000000e+00
1.537955e-01	2.919488e+02	6.590108e+01	0.000000e+00
1.539465e-01	2.918514e+02	6.588944e+01	0.000000e+00
1.540976e-01	2.917538e+02	6.587800e+01	0.000000e+00
1.542511e-01	2.916549e+02	6.586659e+01	0.000000e+00
1.544046e-01	2.915559e+02	6.585540e+01	0.000000e+00
1.545572e-01	2.914576e+02	6.584448e+01	0.000000e+00
1.547095e-01	2.913595e+02	6.583379e+01	0.000000e+00
1.548605e-01	2.912622e+02	6.582340e+01	0.000000e+00
1.550131e-01	2.911639e+02	6.581311e+01	0.000000e+00
1.551660e-01	2.910655e+02	6.580302e+01	0.000000e+00
1.553197e-01	2.909666e+02	6.579309e+01	0.000000e+00
1.554673e-01	2.908714e+02	6.578375e+01	0.000000e+00
1.556179e-01	2.907744e+02	6.577443e+01	0.000000e+00
1.557683e-01	2.906775e+02	6.576533e+01	0.000000e+00
1.559204e-01	2.905796e+02	6.575634e+01	0.000000e+00
1.560714e-01	2.904824e+02	6.574763e+01	0.000000e+00
1.562178e-01	2.903880e+02	6.573938e+01	0.000000e+00
1.563663e-01	2.902923e+02	6.573122e+01	0.000000e+00
1.565191e-01	2.901940e+02	6.572304e+01	0.000000e+00
1.566724e-01	2.900954e+02	6.571504e+01	0.000000e+00
1.568243e-01	2.899977e+02	6.570733e+01	0.000000e+00
1.569730e-01	2.899020e+02	6.569999e+01	0.000000e+00
1.571235e-01	2.898052e+02	6.569278e+01	0.000000e+00
1.572771e-01	2.897064e+02	6.568563e+01	0.000000e+00
1.574271e-01	2.896100e+02	6.567886e+01	0.000000e+00
1.575784e-01	2.895128e+02	6.567225e+01	0.000000e+00
1.577283e-01	2.894165e+02	6.566591e+01	0.000000e+00
1.578795e-01	2.893193e+02	6.565973e+01	0.000000e+00
1.580303e-01	2.892224e+02	6.565378e+01	0.000000e+00
1.581806e-01	2.891259e+02	6.564806e+01	0.000000e+00
1.583311e-01	2.890292e+02	6.564255e+01	0.000000e+00
1.584849e-01	2.889306e+02	6.563714e+01	0.000000e+00
1.586389e-01	2.888318e+02	6.563194e+01	0.000000e+00
1.587873e-01	2.887366e+02	6.562715e+01	0.000000e+00
1.589379e-01	2.886399e+02	6.562250e+01	0.000000e+00
1.590913e-01	2.885416e+02	6.561798e+01	0.000000e+00
1.592458e-01	2.884426e+02	6.561366e+01	0.000000e+00
1.593988e-01	2.883447e+02	6.560960e+01	0.000000e+00
1.595517e-01	2.882468e+02	6.560577e+01	0.000000e+00
1.597032e-01	2.881498e+02	6.560219e+01	0.000000e+00
1.598570e-01	2.880514e+02	6.559879e+01	0.000000e+00
1.600110e-01	2.879528e+02	6.559560e+01	0.000000e+00
1.601643e-01	2.878548e+02	6.559266e+01	0.000000e+00
1.603164e-01	2.877576e+02	6.558996e+01	0.000000e+00
1.604671e-01	2.876611e+02	6.558750e+01	0.000000e+00
1.606188e-01	2.875641e+02	6.558525e+01	0.000000e+00
1.607717e-01	2.874663e+02	6.558321e+01	0.000000e+00
1.609230e-01	2.873695e+02	6.558141e+01	0.000000e+00
1.610771e-01	2.872711e+02	6.557980e+01	0.000000e+00
1.612289e-01	2.871741e+02	6.557844e+01	0.000000e+00
1.613791e-01	2.870780e+02	6.557732e+01	0.000000e+00
1.615312e-01	2.869808e+02	6.557640e+01	0.000000e+00
1.616844e-01	2.868830e+02	6.557570e+01	0.000000e+00
1.618375e-01	2.867853e+02	6.557523e+01	0.000000e+00
1.619866e-01	2.866899e+02	6.557500e+01	0.000000e+00
1.621365e-01	2.865941e+02	6.557497e+01	0.000000e+00
1.622873e-01	2.864978e+02	6.557517e+01	0.000000e+00
1.624390e-01	2.864009e+02	6.557560e+01	0.000000e+00
1.625939e-01	2.863022e+02	6.557626e+01	0.000000e+00
1.627411e-01	2.862081e+02	6.557711e+01	0.000000e+00
1.628933e-01	2.861109e+02	6.557821e+01	0.000000e+00
1.630458e-01	2.860137e+02	6.557953e+01	0.000000e+00
1.631973e-01	2.859170e+02	6.558108e+01	0.000000e+00
1.633504e-01	2.858195e+02	6.558287e+01	0.000000e+00
1.635027e-01	2.857224e+02	6.558488e+01	0.000000e+00
1.636555e-01	2.856251e+02	6.558712e+01	0.000000e+00
1.638107e-01	2.855264e+02	6.558963e+01	0.000000e+00
1.639649e-01	2.854283e+02	6.559237e+01	0.000000e+00
1.641093e-01	2.853361e+02	6.559514e+01	0.000000e+00
1.642586e-01	2.852409e+02	6.559822e+01	0.000000e+00
1.644084e-01	2.851454e+02	6.560153e+01	0.000000e+00
1.645593e-01	2.850493e+02	6.560509e+01	0.000000e+00
1.647097e-01	2.849534e+02	6.560887e+01	0.000000e+00
1.648580e-01	2.848589e+02	6.561280e+01	0.000000e+00
1.650065e-01	2.847641e+02	6.561697e+01	0.000000e+00
1.651536e-01	2.846703e+02	6.562131e+01	0.000000e+00
1.653025e-01	2.845753e+02	6.562592e+01	0.000000e+00
1.654523e-01	2.844799e+02	6.563077e+01	0.000000e+00
1.656048e-01	2.843828e+02	6.563595e+01	0.000000e+00
1.657580e-01	2.842854e+02	6.564137e+01	0.000000e+00
1.659043e-01	2.841922e+02	6.564678e+01	0.000000e+00
1.660503e-01	2.840992e+02	6.565238e+01	0.000000e+00
1.661992e-01	2.840043e+02	6.565831e+01	0.000000e+00
1.663492e-01	2.839088e+02	6.566451e+01	0.000000e+00
1.665029e-01	2.838111e+02	6.567110e+01	0.000000e+00
1.666553e-01	2.837143e+02	6.567786e+01	0.000000e+00
1.668088e-01	2.836170e+02	6.568490e+01	0.000000e+00
1.669543e-01	2.835244e+02	6.569180e+01	0.000000e+00
1.671030e-01	2.834299e+02	6.569907e+01	0.000000e+00
1.672539e-01	2.833341e+02	6.570666e+01	0.000000e+00
1.674090e-01	2.832357e+02	6.571471e+01	0.000000e+00
1.675606e-01	2.831396e+02	6.572281e+01	0.000000e+00
1.677135e-01	2.830428e+02	6.573122e+01	0.000000e+00
1.678645e-01	2.829471e+02	6.573974e+01	0.000000e+00
1.680175e-01	2.828502e+02	6.574862e+01	0.000000e+00
1.681727e-01	2.827521e+02	6.575785e+01	0.000000e+00
1.683267e-01	2.826547e+02	6.576726e+01	0.000000e+00
1.684753e-01	2.825606e+02	6.577656e+01	0.000000e+00
1.686257e-01	2.824654e+02	6.578619e+01	0.000000e+00
1.687774e-01	2.823693e+02	6.579615e+01	0.000000e+00
1.689243e-01	2.822763e+02	6.580601e+01	0.000000e+00
1.690739e-01	2.821815e+02	6.581627e+01	0.000000e+00
1.692265e-01	2.820849e+02	6.582697e+01	0.000000e+00
1.693766e-01	2.819899e+02	6.583772e+01	0.000000e+00
1.695308e-01	2.818925e+02	6.584901e+01	0.000000e+00
1.696815e-01	2.817972e+02	6.586028e+01	0.000000e+00
1.698326e-01	2.817017e+02	6.587180e+01	0.000000e+00
1.699875e-01	2.816039e+02	6.588385e+01	0.000000e+00
1.701434e-01	2.815057e+02	6.589621e+01	0.000000e+00
1.702913e-01	2.814122e+02	6.590818e+01	0.000000e+00
1.704449e-01	2.813154e+02	6.592083e+01	0.000000e+00
1.706000e-01	2.812176e+02	6.593385e+01	0.000000e+00
1.707543e-01	2.811204e+02	6.594704e+01	0.000000e+00
1.709042e-01	2.810259e+02	6.596009e+01	0.000000e+00
1.710557e-01	2.809304e+02	6.597352e+01	0.000000e+00
1.712043e-01	2.808366e+02	6.598690e+01	0.000000e+00
1.713557e-01	2.807411e+02	6.600078e+01	0.000000e+00
1.715123e-01	2.806425e+02	6.601536e+01	0.000000e+00
1.716618e-01	2.805482e+02	6.602952e+01	0.000000e+00
1.718107e-01	2.804544e+02	6.604384e+01	0.000000e+00
1.719620e-01	2.803590e+02	6.605863e+01	0.000000e+00
1.721150e-01	2.802626e+02	6.607382e+01	0.000000e+00
1.722685e-01	2.801661e+02	6.608929e+01	0.000000e+00
1.724252e-01	2.800676e+02	6.610534e+01	0.000000e+00
1.725810e-01	2.799699e+02	6.612154e+01	0.000000e+00
1.727358e-01	2.798727e+02	6.613787e+01	0.000000e+00
1.728874e-01	2.797775e+02	6.615410e+01	0.000000e+00
1.730425e-01	2.796802e+02	6.617095e+01	0.000000e+00
1.731950e-01	2.795845e+02	6.618775e+01	0.000000e+00
1.733488e-01	2.794880e+02	6.620493e+01	0.000000e+00
1.735016e-01	2.793921e+02	6.622224e+01	0.000000e+00
1.736538e-01	2.792965e+02	6.623973e+01	0.000000e+00
1.738110e-01	2.791980e+02	6.625801e+01	0.000000e+00
1.739639e-01	2.791022e+02	6.627606e+01	0.000000e+00
1.741186e-01	2.790053e+02	6.629455e+01	0.000000e+00
1.742687e-01	2.789111e+02	6.631274e+01	0.000000e+00
1.744210e-01	2.788156e+02	6.633141e+01	0.000000e+00
1.745743e-01	2.787195e+02	6.635044e+01	0.000000e+00
1.747248e-01	2.786251e+02	6.636936e+01	0.000000e+00
1.748789e-01	2.785285e+02	6.638897e+01	0.000000e+00
1.750350e-01	2.784308e+02	6.640908e+01	0.000000e+00
1.751839e-01	2.783375e+02	6.642849e+01	0.000000e+00
1.753368e-01	2.782417e+02	6.644866e+01	0.000000e+00
1.754918e-01	2.781446e+02	6.646935e+01	0.000000e+00
1.756476e-01	2.780473e+02	6.649038e+01	0.000000e+00
1.758010e-01	2.779513e+02	6.651134e+01	0.000000e+00
1.759557e-01	2.778547e+02	6.653271e+01	0.000000e+00
1.761087e-01	2.777590e+02	6.655409e+01	0.000000e+00
1.762636e-01	2.776623e+02	6.657598e+01	0.000000e+00
1.764201e-01	2.775646e+02	6.659834e+01	0.000000e+00
1.765753e-01	2.774678e+02	6.662074e+01	0.000000e+00
1.767305e-01	2.773710e+02	6.664340e+01	0.000000e+00
1.768842e-01	2.772751e+02	6.666608e+01	0.000000e+00
1.770360e-01	2.771803e+02	6.668871e+01	0.000000e+00
1.771901e-01	2.770841e+02	6.671193e+01	0.000000e+00
1.773416e-01	2.769895e+02	6.673498e+01	0.000000e+00
1.774948e-01	2.768939e+02	6.675854e+01	0.000000e+00
1.776453e-01	2.767998e+02	6.678191e+01	0.000000e+00
1.777993e-01	2.767037e+02	6.680606e+01	0.000000e+00
1.779505e-01	2.766093e+02	6.683001e+01	0.000000e+00
1.781035e-01	2.765138e+02	6.685448e+01	0.000000e+00
1.782498e-01	2.764223e+02	6.687808e+01	0.000000e+00
1.784027e-01	2.763268e+02	6.690300e+01	0.000000e+00
1.785599e-01	2.762288e+02	6.692885e+01	0.000000e+00
1.787151e-01	2.761322e+02	6.695464e+01	0.000000e+00
1.788678e-01	2.760371e+02	6.698023e+01	0.000000e+00
1.790197e-01	2.759424e+02	6.700594e+01	0.000000e+00
1.791703e-01	2.758485e+02	6.703163e+01	0.000000e+00
1.793259e-01	2.757516e+02	6.705844e+01	0.000000e+00
1.794801e-01	2.756557e+02	6.708523e+01	0.000000e+00
1.796343e-01	2.755598e+02	6.711227e+01	0.000000e+00
1.797864e-01	2.754652e+02	6.713917e+01	0.000000e+00
1.799397e-01	2.753699e+02	6.716653e+01	0.000000e+00
1.800927e-01	2.752747e+02	6.719407e+01	0.000000e+00
1.802449e-01	2.751800e+02	6.722169e+01	0.000000e+00
1.803951e-01	2.750865e+02	6.724918e+01	0.000000e+00
1.805449e-01	2.749932e+02	6.727683e+01	0.000000e+00
1.806932e-01	2.749008e+02	6.730442e+01	0.000000e+00
1.808447e-01	2.748064e+02	6.733285e+01	0.000000e+00
1.810007e-01	2.747094e+02	6.736234e+01	0.000000e+00
1.811513e-01	2.746158e+02	6.739104e+01	0.000000e+00
1.813037e-01	2.745210e+02	6.742033e+01	0.000000e+00
1.814555e-01	2.744267e+02	6.744972e+01	0.000000e+00
1.816071e-01	2.743325e+02	6.747931e+01	0.000000e+00
1.817591e-01	2.742381e+02	6.750920e+01	0.000000e+00
1.819073e-01	2.741459e+02	6.753858e+01	0.000000e+00
1.820580e-01	2.740522e+02	6.756867e+01	0.000000e+00
1.822137e-01	2.739556e+02	6.760000e+01	0.000000e+00
1.823687e-01	2.738596e+02	6.763143e+01	0.000000e+00
1.825182e-01	2.737668e+02	6.766196e+01	0.000000e+00
1.826706e-01	2.736724e+02	6.769331e+01	0.000000e+00
1.828245e-01	2.735770e+02	6.772521e+01	0.000000e+00
1.829762e-01	2.734829e+02	6.775690e+01	0.000000e+00
1.831291e-01	2.733883e+02	6.778905e+01	0.000000e+00
1.832817e-01	2.732938e+02	6.782138e+01	0.000000e+00
1.834300e-01	2.732018e+02	6.785302e+01	0.000000e+00
1.835794e-01	2.731091e+02	6.788511e+01	0.000000e+00
1.837340e-01	2.730134e+02	6.791855e+01	0.000000e+00
1.838859e-01	2.729194e+02	6.795164e+01	0.000000e+00
1.840402e-01	2.728240e+02	6.798550e+01	0.000000e+00
1.841927e-01	2.727298e+02	6.801918e+01	0.000000e+00
1.843474e-01	2.726342e+02	6.805359e+01	0.000000e+00
1.845041e-01	2.725376e+02	6.808867e+01	0.000000e+00
1.846593e-01	2.724419e+02	6.812368e+01	0.000000e+00
1.848068e-01	2.723508e+02	6.815716e+01	0.000000e+00
1.849599e-01	2.722563e+02	6.819212e+01	0.000000e+00
1.851134e-01	2.721615e+02	6.822741e+01	0.000000e+00
1.852601e-01	2.720708e+02	6.826135e+01	0.000000e+00
1.854099e-01	2.719781e+02	6.829624e+01	0.000000e+00
1.855660e-01	2.718818e+02	6.833281e+01	0.000000e+00
1.857216e-01	2.717860e+02	6.836952e+01	0.000000e+00
1.858757e-01	2.716911e+02	6.840612e+01	0.000000e+00
1.860310e-01	2.715956e+02	6.844321e+01	0.000000e+00
1.861808e-01	2.715033e+02	6.847920e+01	0.000000e+00
1.863324e-01	2.714098e+02	6.851588e+01	0.000000e+00
1.864838e-01	2.713164e+02	6.855271e+01	0.000000e+00
1.866345e-01	2.712235e+02	6.858962e+01	0.000000e+00
1.867850e-01	2.711307e+02	6.862668e+01	0.000000e+00
1.869387e-01	2.710361e+02	6.866474e+01	0.000000e+00
1.870916e-01	2.709420e+02	6.870286e+01	0.000000e+00
1.872419e-01	2.708494e+02	6.874053e+01	0.000000e+00
1.873903e-01	2.707578e+02	6.877795e+01	0.000000e+00
1.875484e-01	2.706607e+02	6.881805e+01	0.000000e+00
1.876995e-01	2.705678e+02	6.885660e+01	0.000000e+00
1.878493e-01	2.704757e+02	6.889504e+01	0.000000e+00
1.880024e-01	2.703816e+02	6.893454e+01	0.000000e+00
1.881556e-01	2.702875e+02	6.897431e+01	0.000000e+00
1.883097e-01	2.701930e+02	6.901451e+01	0.000000e+00
1.884611e-01	2.701000e+02	6.905426e+01	0.000000e+00
1.886164e-01	2.700048e+02	6.909525e+01	0.000000e+00
1.887739e-01	2.699085e+02	6.913705e+01	0.000000e+00
1.889180e-01	2.698199e+02	6.917551e+01	0.000000e+00
1.890658e-01	2.697290e+02	6.921516e+01	0.000000e+00
1.892191e-01	2.696349e+02	6.925652e+01	0.000000e+00
1.893733e-01	2.695404e+02	6.929832e+01	0.000000e+00
1.895273e-01	2.694460e+02	6.934030e+01	0.000000e+00
1.896829e-01	2.693508e+02	6.938297e+01	0.000000e+00
1.898316e-01	2.692597e+02	6.942394e+01	0.000000e+00
1.899828e-01	2.691670e+02	6.946580e+01	0.000000e+00
1.901403e-01	2.690708e+02	6.950967e+01	0.000000e+00
1.902967e-01	2.689754e+02	6.955342e+01	0.000000e+00
1.904524e-01	2.688804e+02	6.959724e+01	0.000000e+00
1.906044e-01	2.687875e+02	6.964023e+01	0.000000e+00
1.907505e-01	2.686980e+02	6.968175e+01	0.000000e+00
1.909000e-01	2.686064e+02	6.972445e+01	0.000000e+00
1.910499e-01	2.685146e+02	6.976745e+01	0.000000e+00
1.912052e-01	2.684196e+02	6.981227e+01	0.000000e+00
1.913595e-01	2.683254e+02	6.985699e+01	0.000000e+00
1.915152e-01	2.682305e+02	6.990234e+01	0.000000e+00
1.916647e-01	2.681392e+02	6.994611e+01	0.000000e+00
1.918170e-01	2.680462e+02	6.999091e+01	0.000000e+00
1.919727e-01	2.679513e+02	7.003692e+01	0.000000e+00
1.921247e-01	2.678586e+02	7.008207e+01	0.000000e+00
1.922816e-01	2.677632e+02	7.012888e+01	0.000000e+00
1.924340e-01	2.676703e+02	7.017459e+01	0.000000e+00
1.925850e-01	2.675783e+02	7.022007e+01	0.000000e+00
1.927404e-01	2.674837e+02	7.026711e+01	0.000000e+00
1.928962e-01	2.673890e+02	7.031450e+01	0.000000e+00
1.930482e-01	2.672966e+02	7.036093e+01	0.000000e+00
1.931978e-01	2.672055e+02	7.040684e+01	0.000000e+00
1.933519e-01	2.671117e+02	7.045435e+01	0.000000e+00
1.935064e-01	2.670178e+02	7.050222e+01	0.000000e+00
1.936617e-01	2.669234e+02	7.055055e+01	0.000000e+00
1.938180e-01	2.668287e+02	7.059938e+01	0.000000e+00
1.939708e-01	2.667360e+02	7.064735e+01	0.000000e+00
1.941273e-01	2.666411e+02	7.069669e+01	0.000000e+00
1.942773e-01	2.665500e+02	7.074423e+01	0.000000e+00
1.944276e-01	2.664586e+02	7.079204e+01	0.000000e+00
1.945812e-01	2.663653e+02	7.084110e+01	0.000000e+00
1.947361e-01	2.662714e+02	7.089080e+01	0.000000e+00
1.948894e-01	2.661784e+02	7.094024e+01	0.000000e+00
1.950436e-01	2.660850e+02	7.099013e+01	0.000000e+00
1.951961e-01	2.659926e+02	7.103969e+01	0.000000e+00
1.953465e-01	2.659013e+02	7.108876e+01	0.000000e+00
1.954984e-01	2.658091e+02	7.113857e+01	0.000000e+00
1.956532e-01	2.657154e+02	7.118950e+01	0.000000e+00
1.958063e-01	2.656226e+02	7.124012e+01	0.000000e+00
1.959604e-01	2.655294e+02	7.129123e+01	0.000000e+00
1.961096e-01	2.654389e+02	7.134096e+01	0.000000e+00
1.962615e-01	2.653468e+02	7.139175e+01	0.000000e+00
1.964158e-01	2.652534e+02	7.144360e+01	0.000000e+00
1.965702e-01	2.651600e+02	7.149566e+01	0.000000e+00
1.967278e-01	2.650650e+02	7.154902e+01	0.000000e+00
1.968854e-01	2.649700e+02	7.160259e+01	0.000000e+00
1.970400e-01	2.648769e+02	7.165536e+01	0.000000e+00
1.971972e-01	2.647822e+02	7.170926e+01	0.000000e+00
1.973528e-01	2.646886e+02	7.176277e+01	0.000000e+00
1.975093e-01	2.645944e+02	7.181684e+01	0.000000e+00
1.976641e-01	2.645012e+02	7.187054e+01	0.000000e+00
1.978199e-01	2.644075e+02	7.192475e+01	0.000000e+00
1.979654e-01	2.643196e+02	7.197562e+01	0.000000e+00
1.981152e-01	2.642290e+02	7.202815e+01	0.000000e+00
1.982683e-01	2.641365e+02	7.208205e+01	0.000000e+00
1.984236e-01	2.640429e+02	7.213693e+01	0.000000e+00
1.985775e-01	2.639502e+02	7.219153e+01	0.000000e+00
1.987338e-01	2.638562e+02	7.224717e+01	0.000000e+00
1.988897e-01	2.637625e+02	7.230288e+01	0.000000e+00
1.990464e-01	2.636685e+02	7.235908e+01	0.000000e+00
1.992003e-01	2.635760e+02	7.241450e+01	0.000000e+00
1.993559e-01	2.634826e+02	7.247072e+01	0.000000e+00
1.995092e-01	2.633905e+02	7.252631e+01	0.000000e+00
1.996600e-01	2.632997e+02	7.258118e+01	0.000000e+00
1.998127e-01	2.632079e+02	7.263695e+01	0.000000e+00
1.999670e-01	2.631151e+02	7.269352e+01	0.000000e+00
2.001222e-01	2.630220e+02	7.275059e+01	0.000000e+00
2.002766e-01	2.629294e+02	7.280757e+01	0.000000e+00
2.004331e-01	2.628357e+02	7.286554e+01	0.000000e+00
2.005841e-01	2.627450e+02	7.292168e+01	0.000000e+00
2.007378e-01	2.626528e+02	7.297902e+01	0.000000e+00
2.008946e-01	2.625589e+02	7.303771e+01	0.000000e+00
2.010448e-01	2.624688e+02	7.309410e+01	0.000000e+00
2.011996e-01	2.623760e+02	7.315245e+01	0.000000e+00
2.013535e-01	2.622838e+02	7.321064e+01	0.000000e+00
2.015080e-01	2.621913e+02	7.326924e+01	0.000000e+00
2.016606e-01	2.620999e+02	7.332732e+01	0.000000e+00
2.018138e-01	2.620081e+02	7.338585e+01	0.000000e+00
2.019652e-01	2.619173e+02	7.344383e+01	0.000000e+00
2.021190e-01	2.618252e+02	7.350294e+01	0.000000e+00
2.022757e-01	2.617316e+02	7.356340e+01	0.000000e+00
2.024319e-01	2.616384e+02	7.362381e+01	0.000000e+00
2.025873e-01	2.615456e+02	7.368415e+01	0.000000e+00
2.027413e-01	2.614537e+02	7.374413e+01	0.000000e+00
2.028944e-01	2.613623e+02	7.380391e+01	0.000000e+00
2.030486e-01	2.612702e+02	7.386435e+01	0.000000e+00
2.031999e-01	2.611798e+02	7.392383e+01	0.000000e+00
2.033541e-01	2.610877e+02	7.398466e+01	0.000000e+00
2.035110e-01	2.609942e+02	7.404671e+01	0.000000e+00
2.036621e-01	2.609040e+02	7.410667e+01	0.000000e+00
2.038175e-01	2.608113e+02	7.416855e+01	0.000000e+00
2.039728e-01	2.607188e+02	7.423057e+01	0.000000e+00
2.041230e-01	2.606292e+02	7.429071e+01	0.000000e+00
2.042779e-01	2.605369e+02	7.435292e+01	0.000000e+00
2.044355e-01	2.604431e+02	7.441642e+01	0.000000e+00
2.045923e-01	2.603500e+02	7.447979e+01	0.000000e+00
2.047468e-01	2.602582e+02	7.454242e+01	0.000000e+00
2.049029e-01	2.601655e+02	7.460591e+01	0.000000e+00
2.050611e-01	2.600717e+02	7.467041e+01	0.000000e+00
2.052156e-01	2.599801e+02	7.473360e+01	0.000000e+00
2.053698e-01	2.598886e+02	7.479686e+01	0.000000e+00
2.055209e-01	2.597987e+02	7.485905e+01	0.000000e+00
2.056754e-01	2.597069e+02	7.492280e+01	0.000000e+00
2.058270e-01	2.596167e+02	7.498550e+01	0.000000e+00
2.059778e-01	2.595269e+02	7.504809e+01	0.000000e+00
2.061366e-01	2.594327e+02	7.511414e+01	0.000000e+00
2.062908e-01	2.593413e+02	7.517849e+01	0.000000e+00
2.064469e-01	2.592488e+02	7.524381e+01	0.000000e+00
2.066069e-01	2.591543e+02	7.531098e+01	0.000000e+00
2.067634e-01	2.590618e+02	7.537682e+01	0.000000e+00
2.069159e-01	2.589715e+02	7.544118e+01	0.000000e+00
2.070679e-01	2.588814e+02	7.550552e+01	0.000000e+00
2.072191e-01	2.587916e+02	7.556970e+01	0.000000e+00
2.073719e-01	2.587010e+02	7.563467e+01	0.000000e+00
2.075242e-01	2.586106e+02	7.569965e+01	0.000000e+00
2.076824e-01	2.585171e+02	7.576733e+01	0.000000e+00
2.078398e-01	2.584241e+02	7.583485e+01	0.000000e+00
2.079985e-01	2.583306e+02	7.590309e+01	0.000000e+00
2.081555e-01	2.582381e+02	7.597079e+01	0.000000e+00
2.083153e-01	2.581441e+02	7.603989e+01	0.000000e+00
2.084696e-01	2.580532e+02	7.610680e+01	0.000000e+00
2.086255e-01	2.579613e+02	7.617456e+01	0.000000e+00
2.087845e-01	2.578678e+02	7.624385e+01	0.000000e+00
2.089334e-01	2.577799e+02	7.630892e+01	0.000000e+00
2.090880e-01	2.576886e+02	7.637664e+01	0.000000e+00
2.092442e-01	2.575965e+02	7.644524e+01	0.000000e+00
2.093945e-01	2.575077e+02	7.651144e+01	0.000000e+00
2.095502e-01	2.574159e+02	7.658016e+01	0.000000e+00
2.097063e-01	2.573239e+02	7.664926e+01	0.000000e+00
2.098581e-01	2.572344e+02	7.671659e+01	0.000000e+00
2.100127e-01	2.571432e+02	7.678534e+01	0.000000e+00
2.101716e-01	2.570499e+02	7.685614e+01	0.000000e+00
2.103265e-01	2.569587e+02	7.692538e+01	0.000000e+00
2.104842e-01	2.568661e+02	7.699605e+01	0.000000e+00
2.106395e-01	2.567750e+02	7.706576e+01	0.000000e+00
2.107881e-01	2.566874e+02	7.713265e+01	0.000000e+00
2.109395e-01	2.565981e+02	7.720098e+01	0.000000e+00
2.111001e-01	2.565038e+02	7.727361e+01	0.000000e+00
2.112522e-01	2.564144e+02	7.734256e+01	0.000000e+00
2.114074e-01	2.563232e+02	7.741309e+01	0.000000e+00
2.115630e-01	2.562318e+02	7.748396e+01	0.000000e+00
2.117219e-01	2.561388e+02	7.755649e+01	0.000000e+00
2.118774e-01	2.560477e+02	7.762766e+01	0.000000e+00
2.120329e-01	2.559566e+02	7.769895e+01	0.000000e+00
2.121850e-01	2.558674e+02	7.776889e+01	0.000000e+00
2.123425e-01	2.557751e+02	7.784145e+01	0.000000e+00
2.125005e-01	2.556828e+02	7.791442e+01	0.000000e+00
2.126582e-01	2.555906e+02	7.798741e+01	0.000000e+00
2.128147e-01	2.554992e+02	7.805998e+01	0.000000e+00
2.129608e-01	2.554133e+02	7.812792e+01	0.000000e+00
2.131099e-01	2.553257e+02	7.819737e+01	0.000000e+00
2.132626e-01	2.552360e+02	7.826865e+01	0.000000e+00
2.134132e-01	2.551474e+02	7.833914e+01	0.000000e+00
2.135661e-01	2.550577e+02	7.841081e+01	0.000000e+00
2.137209e-01	2.549670e+02	7.848355e+01	0.000000e+00
2.138794e-01	2.548744e+02	7.855821e+01	0.000000e+00
2.140367e-01	2.547827e+02	7.863243e+01	0.000000e+00
2.141910e-01	2.546926e+02	7.870541e+01	0.000000e+00
2.143482e-01	2.546010e+02	7.877987e+01	0.000000e+00
2.145074e-01	2.545083e+02	7.885548e+01	0.000000e+00
2.146667e-01	2.544158e+02	7.893132e+01	0.000000e+00
2.148241e-01	2.543243e+02	7.900637e+01	0.000000e+00
2.149825e-01	2.542323e+02	7.908211e+01	0.000000e+00
2.151360e-01	2.541429e+02	7.915563e+01	0.000000e+00
2.152939e-01	2.540511e+02	7.923140e+01	0.000000e+00
2.154478e-01	2.539616e+02	7.930542e+01	0.000000e+00
2.156030e-01	2.538713e+02	7.938020e+01	0.000000e+00
2.157559e-01	2.537822e+02	7.945403e+01	0.000000e+00
2.159134e-01	2.536906e+02	7.953027e+01	0.000000e+00
2.160652e-01	2.536023e+02	7.960383e+01	0.000000e+00
2.162203e-01	2.535120e+02	7.967918e+01	0.000000e+00
2.163802e-01	2.534192e+02	7.975698e+01	0.000000e+00
2.165415e-01	2.533259e+02	7.983566e+01	0.000000e+00
2.166859e-01	2.532418e+02	7.990623e+01	0.000000e+00
2.168367e-01	2.531539e+02	7.998004e+01	0.000000e+00
2.169915e-01	2.530638e+02	8.005596e+01	0.000000e+00
2.171406e-01	2.529768e+02	8.012922e+01	0.000000e+00
2.172894e-01	2.528899e+02	8.020245e+01	0.000000e+00
2.174519e-01	2.527957e+02	8.028260e+01	0.000000e+00
2.176122e-01	2.527030e+02	8.036179e+01	0.000000e+00
2.177705e-01	2.526115e+02	8.044020e+01	0.000000e+00
2.179317e-01	2.525186e+02	8.052012e+01	0.000000e+00
2.180917e-01	2.524264e+02	8.059966e+01	0.000000e+00
2.182527e-01	2.523337e+02	8.067981e+01	0.000000e+00
2.184121e-01	2.522419e+02	8.075934e+01	0.000000e+00
2.185670e-01	2.521526e+02	8.083671e+01	0.000000e+00
2.187242e-01	2.520619e+02	8.091545e+01	0.000000e+00
2.188835e-01	2.519701e+02	8.099534e+01	0.000000e+00
2.190415e-01	2.518790e+02	8.107472e+01	0.000000e+00
2.191992e-01	2.517882e+02	8.115410e+01	0.000000e+00
2.193566e-01	2.516975e+02	8.123350e+01	0.000000e+00
2.195101e-01	2.516089e+02	8.131106e+01	0.000000e+00
2.196654e-01	2.515192e+02	8.138963e+01	0.000000e+00
2.198245e-01	2.514276e+02	8.147029e+01	0.000000e+00
2.199822e-01	2.513367e+02	8.155039e+01	0.000000e+00
2.201398e-01	2.512460e+02	8.163058e+01	0.000000e+00
2.203015e-01	2.511532e+02	8.171298e+01	0.000000e+00
2.204636e-01	2.510604e+02	8.179571e+01	0.000000e+00
2.206283e-01	2.509662e+02	8.187997e+01	0.000000e+00
2.207879e-01	2.508749e+02	8.196175e+01	0.000000e+00
2.209475e-01	2.507835e+02	8.204365e+01	0.000000e+00
2.211065e-01	2.506924e+02	8.212540e+01	0.000000e+00
2.212629e-01	2.506027e+02	8.220592e+01	0.000000e+00
2.214194e-01	2.505128e+02	8.228664e+01	0.000000e+00
2.215813e-01	2.504201e+02	8.237030e+01	0.000000e+00
2.217406e-01	2.503288e+02	8.245270e+01	0.000000e+00
2.219002e-01	2.502374e+02	8.253546e+01	0.000000e+00
2.220584e-01	2.501468e+02	8.261757e+01	0.000000e+00
2.222149e-01	2.500571e+02	8.269897e+01	0.000000e+00
2.223786e-01	2.499635e+02	8.278421e+01	0.000000e+00
2.225345e-01	2.498742e+02	8.286554e+01	0.000000e+00
2.226919e-01	2.497841e+02	8.294777e+01	0.000000e+00
2.228486e-01	2.496943e+02	8.302979e+01	0.000000e+00
2.230094e-01	2.496023e+02	8.311409e+01	0.000000e+00
2.231685e-01	2.495113e+02	8.319764e+01	0.000000e+00
2.233271e-01	2.494206e+02	8.328102e+01	0.000000e+00
2.234890e-01	2.493283e+02	8.336625e+01	0.000000e+00
2.236522e-01	2.492353e+02	8.345236e+01	0.000000e+00
2.238095e-01	2.491455e+02	8.353544e+01	0.000000e+00
2.239688e-01	2.490546e+02	8.361974e+01	0.000000e+00
2.241303e-01	2.489626e+02	8.370531e+01	0.000000e+00
2.242930e-01	2.488700e+02	8.379165e+01	0.000000e+00
2.244578e-01	2.487765e+02	8.387920e+01	0.000000e+00
2.246231e-01	2.486827e+02	8.396720e+01	0.000000e+00
2.247808e-01	2.485930e+02	8.405128e+01	0.000000e+00
2.249414e-01	2.485016e+02	8.413701e+01	0.000000e+00
2.251068e-01	2.484077e+02	8.422543e+01	0.000000e+00
2.252722e-01	2.483140e+02	8.431401e+01	0.000000e+00
2.254336e-01	2.482225e+02	8.440056e+01	0.000000e+00
2.255950e-01	2.481308e+02	8.448723e+01	0.000000e+00
2.257601e-01	2.480374e+02	8.457599e+01	0.000000e+00
2.259180e-01	2.479476e+02	8.466104e+01	0.000000e+00
2.260772e-01	2.478571e+02	8.474692e+01	0.000000e+00
2.262399e-01	2.477647e+02	8.483479e+01	0.000000e+00
2.264008e-01	2.476734e+02	8.492181e+01	0.000000e+00
2.265646e-01	2.475805e+02	8.501053e+01	0.000000e+00
2.267280e-01	2.474880e+02	8.509915e+01	0.000000e+00
2.268920e-01	2.473952e+02	8.518821e+01	0.000000e+00
2.270565e-01	2.473022e+02	8.527767e+01	0.000000e+00
2.272168e-01	2.472114e+02	8.536497e+01	0.000000e+00
2.273773e-01	2.471204e+02	8.545252e+01	0.000000e+00
2.275432e-01	2.470266e+02	8.554311e+01	0.000000e+00
2.277075e-01	2.469338e+02	8.563292e+01	0.000000e+00
2.278709e-01	2.468414e+02	8.572243e+01	0.000000e+00
2.280352e-01	2.467486e+02	8.581251e+01	0.000000e+00
2.281965e-01	2.466574e+02	8.590104e+01	0.000000e+00
2.283626e-01	2.465636e+02	8.599238e+01	0.000000e+00
2.285215e-01	2.464737e+02	8.607985e+01	0.000000e+00
2.286858e-01	2.463809e+02	8.617035e+01	0.000000e+00
2.288506e-01	2.462879e+02	8.626132e+01	0.000000e+00
2.290158e-01	2.461947e+02	8.635261e+01	0.000000e+00
2.291737e-01	2.461054e+02	8.643998e+01	0.000000e+00
2.293358e-01	2.460137e+02	8.652973e+01	0.000000e+00
2.295010e-01	2.459205e+02	8.662138e+01	0.000000e+00
2.296674e-01	2.458268e+02	8.671378e+01	0.000000e+00
2.298306e-01	2.457348e+02	8.680452e+01	0.000000e+00
2.299954e-01	2.456419e+02	8.689626e+01	0.000000e+00
2.301607e-01	2.455489e+02	8.698839e+01	0.000000e+00
2.303235e-01	2.454572e+02	8.707925e+01	0.000000e+00
2.304895e-01	2.453638e+02	8.717199e+01	0.000000e+00
2.306560e-01	2.452701e+02	8.726517e+01	0.000000e+00
2.308207e-01	2.451776e+02	8.735741e+01	0.000000e+00
2.309796e-01	2.450880e+02	8.744648e+01	0.000000e+00
2.311393e-01	2.449978e+02	8.753614e+01	0.000000e+00
2.313029e-01	2.449055e+02	8.762806e+01	0.000000e+00
2.314636e-01	2.448148e+02	8.771850e+01	0.000000e+00
2.316290e-01	2.447217e+02	8.781170e+01	0.000000e+00
2.317925e-01	2.446297e+02	8.790390e+01	0.000000e+00
2.319592e-01	2.445361e+02	8.799798e+01	0.000000e+00
2.321239e-01	2.444435e+02	8.809112e+01	0.000000e+00
2.322871e-01	2.443518e+02	8.818345e+01	0.000000e+00
2.324481e-01	2.442612e+02	8.827465e+01	0.000000e+00
2.326149e-01	2.441674e+02	8.836927e+01	0.000000e+00
2.327818e-01	2.440739e+02	8.846399e+01	0.000000e+00
2.329476e-01	2.439809e+02	8.855825e+01	0.000000e+00
2.331144e-01	2.438875e+02	8.865314e+01	0.000000e+00
2.332813e-01	2.437940e+02	8.874819e+01	0.000000e+00
2.334472e-01	2.437011e+02	8.884276e+01	0.000000e+00
2.336105e-01	2.436095e+02	8.893597e+01	0.000000e+00
2.337737e-01	2.435179e+02	8.902924e+01	0.000000e+00
2.339406e-01	2.434243e+02	8.912469e+01	0.000000e+00
2.341075e-01	2.433309e+02	8.922026e+01	0.000000e+00
2.342716e-01	2.432389e+02	8.931430e+01	0.000000e+00
2.344363e-01	2.431466e+02	8.940878e+01	0.000000e+00
2.346026e-01	2.430535e+02	8.950434e+01	0.000000e+00
2.347697e-01	2.429600e+02	8.960038e+01	0.000000e+00
2.349346e-01	2.428677e+02	8.969529e+01	0.000000e+00
2.350985e-01	2.427760e+02	8.978969e+01	0.000000e+00
2.352588e-01	2.426860e+02	8.988211e+01	0.000000e+00
2.354198e-01	2.425955e+02	8.997505e+01	0.000000e+00
2.355847e-01	2.425031e+02	9.007033e+01	0.000000e+00
2.357470e-01	2.424120e+02	9.016417e+01	0.000000e+00
2.359146e-01	2.423183e+02	9.026114e+01	0.000000e+00
2.360783e-01	2.422267e+02	9.035604e+01	0.000000e+00
2.362453e-01	2.421333e+02	9.045288e+01	0.000000e+00
2.364078e-01	2.420424e+02	9.054720e+01	0.000000e+00
2.365697e-01	2.419517e+02	9.064124e+01	0.000000e+00
2.367312e-01	2.418611e+02	9.073517e+01	0.000000e+00
2.368956e-01	2.417690e+02	9.083082e+01	0.000000e+00
2.370613e-01	2.416763e+02	9.092735e+01	0.000000e+00
2.372290e-01	2.415827e+02	9.102512e+01	0.000000e+00
2.373936e-01	2.414908e+02	9.112119e+01	0.000000e+00
2.375585e-01	2.413987e+02	9.121753e+01	0.000000e+00
2.377237e-01	2.413063e+02	9.131412e+01	0.000000e+00
2.378885e-01	2.412143e+02	9.141055e+01	0.000000e+00
2.380523e-01	2.411228e+02	9.150642e+01	0.000000e+00
2.382124e-01	2.410332e+02	9.160025e+01	0.000000e+00
2.383725e-01	2.409434e+02	9.169419e+01	0.000000e+00
2.385405e-01	2.408496e+02	9.179279e+01	0.000000e+00
2.387085e-01	2.407560e+02	9.189148e+01	0.000000e+00
2.388764e-01	2.406626e+02	9.199022e+01	0.000000e+00
2.390416e-01	2.405705e+02	9.208747e+01	0.000000e+00
2.392095e-01	2.404771e+02	9.218634e+01	0.000000e+00
2.393742e-01	2.403854e+02	9.228341e+01	0.000000e+00
2.395353e-01	2.402954e+02	9.237843e+01	0.000000e+00
2.396960e-01	2.402055e+02	9.247334e+01	0.000000e+00
2.398641e-01	2.401118e+02	9.257263e+01	0.000000e+00
2.400313e-01	2.400188e+02	9.267147e+01	0.000000e+00
2.401994e-01	2.399254e+02	9.277095e+01	0.000000e+00
2.403676e-01	2.398319e+02	9.287060e+01	0.000000e+00
2.405360e-01	2.397384e+02	9.297038e+01	0.000000e+00
2.407044e-01	2.396450e+02	9.307026e+01	0.000000e+00
2.408727e-01	2.395516e+02	9.317018e+01	0.000000e+00
2.410411e-01	2.394582e+02	9.327019e+01	0.000000e+00
2.412095e-01	2.393648e+02	9.337030e+01	0.000000e+00
2.413780e-01	2.392714e+02	9.347051e+01	0.000000e+00
2.415460e-01	2.391782e+02	9.357056e+01	0.000000e+00
2.417144e-01	2.390848e+02	9.367088e+01	0.000000e+00
2.418829e-01	2.389914e+02	9.377133e+01	0.000000e+00
2.420515e-01	2.388980e+02	9.387187e+01	0.000000e+00
2.422185e-01	2.388054e+02	9.397158e+01	0.000000e+00
2.423854e-01	2.387128e+02	9.407130e+01	0.000000e+00
2.425521e-01	2.386203e+02	9.417096e+01	0.000000e+00
2.427207e-01	2.385269e+02	9.427180e+01	0.000000e+00
2.428892e-01	2.384335e+02	9.437267e+01	0.000000e+00
2.430577e-01	2.383402e+02	9.447357e+01	0.000000e+00
2.432262e-01	2.382469e+02	9.457457e+01	0.000000e+00
2.433948e-01	2.381535e+02	9.467568e+01	0.000000e+00
2.435633e-01	2.380603e+02	9.477683e+01	0.000000e+00
2.437316e-01	2.379671e+02	9.487790e+01	0.000000e+00
2.439002e-01	2.378738e+02	9.497920e+01	0.000000e+00
2.440681e-01	2.377809e+02	9.508015e+01	0.000000e+00
2.442368e-01	2.376875e+02	9.518168e+01	0.000000e+00
2.444056e-01	2.375941e+02	9.528330e+01	0.000000e+00
2.445742e-01	2.375009e+02	9.538488e+01	0.000000e+00
2.447424e-01	2.374079e+02	9.548622e+01	0.000000e+00
2.449111e-01	2.373146e+02	9.558797e+01	0.000000e+00
2.450799e-01	2.372213e+02	9.568982e+01	0.000000e+00
2.452485e-01	2.371280e+02	9.579168e+01	0.000000e+00
2.454172e-01	2.370347e+02	9.589359e+01	0.000000e+00
2.455857e-01	2.369416e+02	9.599545e+01	0.000000e+00
2.457542e-01	2.368484e+02	9.609737e+01	0.000000e+00
2.459229e-01	2.367552e+02	9.619941e+01	0.000000e+00
2.460915e-01	2.366620e+02	9.630154e+01	0.000000e+00
2.462602e-01	2.365688e+02	9.640374e+01	0.000000e+00
2.464290e-01	2.364756e+02	9.650603e+01	0.000000e+00
2.465978e-01	2.363824e+02	9.660842e+01	0.000000e+00
2.467667e-01	2.362891e+02	9.671092e+01	0.000000e+00
2.469356e-01	2.361958e+02	9.681345e+01	0.000000e+00
2.471045e-01	2.361025e+02	9.691605e+01	0.000000e+00
2.472735e-01	2.360092e+02	9.701875e+01	0.000000e+00
2.474425e-01	2.359159e+02	9.712149e+01	0.000000e+00
2.476115e-01	2.358226e+02	9.722429e+01	0.000000e+00
2.477805e-01	2.357293e+02	9.732715e+01	0.000000e+00
2.479496e-01	2.356360e+02	9.743008e+01	0.000000e+00
2.481186e-01	2.355427e+02	9.753306e+01	0.000000e+00
2.482858e-01	2.354504e+02	9.763494e+01	0.000000e+00
2.484549e-01	2.353571e+02	9.773803e+01	0.000000e+00
2.486240e-01	2.352638e+02	9.784120e+01	0.000000e+00
2.487932e-01	2.351705e+02	9.794443e+01	0.000000e+00
2.489624e-01	2.350772e+02	9.804773e+01	0.000000e+00
2.491265e-01	2.349865e+02	9.814796e+01	0.000000e+00
2.492920e-01	2.348950e+02	9.824908e+01	0.000000e+00
2.494551e-01	2.348047e+02	9.834879e+01	0.000000e+00
2.496247e-01	2.347110e+02	9.845249e+01	0.000000e+00
2.497938e-01	2.346177e+02	9.855593e+01	0.000000e+00
2.499610e-01	2.345254e+02	9.865826e+01	0.000000e+00
2.501280e-01	2.344332e+02	9.876053e+01	0.000000e+00
2.502975e-01	2.343397e+02	9.886434e+01	0.000000e+00
2.504671e-01	2.342462e+02	9.896824e+01	0.000000e+00
2.506367e-01	2.341528e+02	9.907219e+01	0.000000e+00
2.508038e-01	2.340606e+02	9.917464e+01	0.000000e+00
2.509721e-01	2.339678e+02	9.927791e+01	0.000000e+00
2.511399e-01	2.338753e+02	9.938083e+01	0.000000e+00
2.513088e-01	2.337822e+02	9.948452e+01	0.000000e+00
2.514786e-01	2.336886e+02	9.958879e+01	0.000000e+00
2.516472e-01	2.335958e+02	9.969229e+01	0.000000e+00
2.518137e-01	2.335039e+02	9.979463e+01	0.000000e+00
2.519819e-01	2.334111e+02	9.989797e+01	0.000000e+00
2.521517e-01	2.333176e+02	1.000023e+02	0.000000e+00
2.523210e-01	2.332243e+02	1.001065e+02	0.000000e+00
2.524905e-01	2.331310e+02	1.002108e+02	0.000000e+00
2.526602e-01	2.330376e+02	1.003151e+02	0.000000e+00
2.528278e-01	2.329453e+02	1.004183e+02	0.000000e+00
2.529976e-01	2.328518e+02	1.005228e+02	0.000000e+00
2.531674e-01	2.327584e+02	1.006274e+02	0.000000e+00
2.533373e-01	2.326649e+02	1.007321e+02	0.000000e+00
2.535067e-01	2.325717e+02	1.008365e+02	0.000000e+00
2.536745e-01	2.324794e+02	1.009398e+02	0.000000e+00
2.538442e-01	2.323859e+02	1.010445e+02	0.000000e+00
2.540098e-01	2.322947e+02	1.011466e+02	0.000000e+00
2.541801e-01	2.322009e+02	1.012516e+02	0.000000e+00
2.543505e-01	2.321072e+02	1.013567e+02	0.000000e+00
2.545204e-01	2.320138e+02	1.014616e+02	0.000000e+00
2.546894e-01	2.319209e+02	1.015658e+02	0.000000e+00
2.548589e-01	2.318276e+02	1.016705e+02	0.000000e+00
2.550285e-01	2.317344e+02	1.017752e+02	0.000000e+00
2.551982e-01	2.316410e+02	1.018800e+02	0.000000e+00
2.553679e-01	2.315477e+02	1.019848e+02	0.000000e+00
2.555377e-01	2.314544e+02	1.020897e+02	0.000000e+00
2.557075e-01	2.313611e+02	1.021946e+02	0.000000e+00
2.558774e-01	2.312677e+02	1.022996e+02	0.000000e+00
2.560474e-01	2.311743e+02	1.024047e+02	0.000000e+00
2.562175e-01	2.310808e+02	1.025099e+02	0.000000e+00
2.563878e-01	2.309873e+02	1.026151e+02	0.000000e+00
2.565582e-01	2.308937e+02	1.027205e+02	0.000000e+00
2.567286e-01	2.308001e+02	1.028259e+02	0.000000e+00
2.568990e-01	2.307066e+02	1.029312e+02	0.000000e+00
2.570691e-01	2.306131e+02	1.030365e+02	0.000000e+00
2.572392e-01	2.305197e+02	1.031418e+02	0.000000e+00
2.574090e-01	2.304264e+02	1.032468e+02	0.000000e+00
2.575780e-01	2.303336e+02	1.033513e+02	0.000000e+00
2.577479e-01	2.302403e+02	1.034565e+02	0.000000e+00
2.579183e-01	2.301467e+02	1.035620e+02	0.000000e+00
2.580888e-01	2.300531e+02	1.036675e+02	0.000000e+00
2.582593e-01	2.299595e+02	1.037731e+02	0.000000e+00
2.584295e-01	2.298661e+02	1.038784e+02	0.000000e+00
2.585964e-01	2.297743e+02	1.039817e+02	0.000000e+00
2.587641e-01	2.296821e+02	1.040856e+02	0.000000e+00
2.589350e-01	2.295883e+02	1.041914e+02	0.000000e+00
2.591058e-01	2.294945e+02	1.042972e+02	0.000000e+00
2.592750e-01	2.294016e+02	1.044019e+02	0.000000e+00
2.594453e-01	2.293081e+02	1.045074e+02	0.000000e+00
2.596155e-01	2.292147e+02	1.046128e+02	0.000000e+00
2.597835e-01	2.291224e+02	1.047168e+02	0.000000e+00
2.599539e-01	2.290288e+02	1.048223e+02	0.000000e+00
2.601240e-01	2.289354e+02	1.049277e+02	0.000000e+00
2.602944e-01	2.288419e+02	1.050332e+02	0.000000e+00
2.604644e-01	2.287486e+02	1.051386e+02	0.000000e+00
2.606349e-01	2.286551e+02	1.052441e+02	0.000000e+00
2.608055e-01	2.285615e+02	1.053498e+02	0.000000e+00
2.609762e-01	2.284679e+02	1.054556e+02	0.000000e+00
2.611471e-01	2.283742e+02	1.055614e+02	0.000000e+00
2.613165e-01	2.282812e+02	1.056663e+02	0.000000e+00
2.614873e-01	2.281876e+02	1.057721e+02	0.000000e+00
2.616578e-01	2.280941e+02	1.058777e+02	0.000000e+00
2.618281e-01	2.280007e+02	1.059832e+02	0.000000e+00
2.619985e-01	2.279073e+02	1.060887e+02	0.000000e+00
2.621690e-01	2.278138e+02	1.061943e+02	0.000000e+00
2.623395e-01	2.277203e+02	1.062999e+02	0.000000e+00
2.625095e-01	2.276271e+02	1.064051e+02	0.000000e+00
2.626782e-01	2.275345e+02	1.065096e+02	0.000000e+00
2.628489e-01	2.274409e+02	1.066152e+02	0.000000e+00
2.630197e-01	2.273472e+02	1.067210e+02	0.000000e+00
2.631906e-01	2.272535e+02	1.068268e+02	0.000000e+00
2.633617e-01	2.271597e+02	1.069327e+02	0.000000e+00
2.635328e-01	2.270659e+02	1.070386e+02	0.000000e+00
2.637005e-01	2.269739e+02	1.071424e+02	0.000000e+00
2.638687e-01	2.268816e+02	1.072465e+02	0.000000e+00
2.640398e-01	2.267877e+02	1.073523e+02	0.000000e+00
2.642097e-01	2.266946e+02	1.074574e+02	0.000000e+00
2.643802e-01	2.266011e+02	1.075628e+02	0.000000e+00
2.645507e-01	2.265076e+02	1.076683e+02	0.000000e+00
2.647213e-01	2.264141e+02	1.077738e+02	0.000000e+00
2.648923e-01	2.263204e+02	1.078796e+02	0.000000e+00
2.650633e-01	2.262267e+02	1.079853e+02	0.000000e+00
2.652343e-01	2.261329e+02	1.080910e+02	0.000000e+00
2.654054e-01	2.260392e+02	1.081968e+02	0.000000e+00
2.655766e-01	2.259454e+02	1.083026e+02	0.000000e+00
2.657479e-01	2.258515e+02	1.084085e+02	0.000000e+00
2.659156e-01	2.257595e+02	1.085121e+02	0.000000e+00
2.660839e-01	2.256670e+02	1.086161e+02	0.000000e+00
2.662556e-01	2.255729e+02	1.087221e+02	0.000000e+00
2.664270e-01	2.254790e+02	1.088280e+02	0.000000e+00
2.665954e-01	2.253867e+02	1.089319e+02	0.000000e+00
2.667664e-01	2.252929e+02	1.090375e+02	0.000000e+00
2.669374e-01	2.251991e+02	1.091431e+02	0.000000e+00
2.671085e-01	2.251053e+02	1.092487e+02	0.000000e+00
2.672797e-01	2.250115e+02	1.093543e+02	0.000000e+00
2.674511e-01	2.249176e+02	1.094600e+02	0.000000e+00
2.676225e-01	2.248236e+02	1.095657e+02	0.000000e+00
2.677940e-01	2.247297e+02	1.096715e+02	0.000000e+00
2.679656e-01	2.246357e+02	1.097773e+02	0.000000e+00
2.681373e-01	2.245416e+02	1.098831e+02	0.000000e+00
2.683091e-01	2.244475e+02	1.099890e+02	0.000000e+00
2.684810e-01	2.243533e+02	1.100949e+02	0.000000e+00
2.686523e-01	2.242595e+02	1.102004e+02	0.000000e+00
2.688239e-01	2.241655e+02	1.103061e+02	0.000000e+00
2.689951e-01	2.240716e+02	1.104115e+02	0.000000e+00
2.691664e-01	2.239777e+02	1.105169e+02	0.000000e+00
2.693357e-01	2.238849e+02	1.106211e+02	0.000000e+00
2.695070e-01	2.237909e+02	1.107265e+02	0.000000e+00
2.696783e-01	2.236970e+02	1.108318e+02	0.000000e+00
2.698496e-01	2.236031e+02	1.109372e+02	0.000000e+00
2.700210e-01	2.235092e+02	1.110425e+02	0.000000e+00
2.701924e-01	2.234152e+02	1.111479e+02	0.000000e+00
2.703641e-01	2.233210e+02	1.112533e+02	0.000000e+00
2.705359e-01	2.232269e+02	1.113588e+02	0.000000e+00
2.707078e-01	2.231326e+02	1.114644e+02	0.000000e+00
2.708797e-01	2.230384e+02	1.115700e+02	0.000000e+00
2.710518e-01	2.229441e+02	1.116755e+02	0.000000e+00
2.712237e-01	2.228498e+02	1.117810e+02	0.000000e+00
2.713953e-01	2.227557e+02	1.118862e+02	0.000000e+00
2.715668e-01	2.226616e+02	1.119914e+02	0.000000e+00
2.717383e-01	2.225675e+02	1.120965e+02	0.000000e+00
2.719099e-01	2.224734e+02	1.122016e+02	0.000000e+00
2.720816e-01	2.223792e+02	1.123068e+02	0.000000e+00
2.722526e-01	2.222854e+02	1.124115e+02	0.000000e+00
2.724242e-01	2.221911e+02	1.125165e+02	0.000000e+00
2.725960e-01	2.220968e+02	1.126216e+02	0.000000e+00
2.727678e-01	2.220025e+02	1.127267e+02	0.000000e+00
2.729399e-01	2.219081e+02	1.128319e+02	0.000000e+00
2.731120e-01	2.218136e+02	1.129371e+02	0.000000e+00
2.732842e-01	2.217190e+02	1.130423e+02	0.000000e+00
2.734564e-01	2.216245e+02	1.131475e+02	0.000000e+00
2.736286e-01	2.215300e+02	1.132526e+02	0.000000e+00
2.738004e-01	2.214356e+02	1.133575e+02	0.000000e+00
2.739722e-01	2.213412e+02	1.134623e+02	0.000000e+00
2.741441e-01	2.212468e+02	1.135671e+02	0.000000e+00
2.743161e-01	2.211523e+02	1.136719e+02	0.000000e+00
2.744880e-01	2.210578e+02	1.137767e+02	0.000000e+00
2.746599e-01	2.209633e+02	1.138814e+02	0.000000e+00
2.748313e-01	2.208691e+02	1.139858e+02	0.000000e+00
2.750034e-01	2.207745e+02	1.140905e+02	0.000000e+00
2.751756e-01	2.206798e+02	1.141953e+02	0.000000e+00
2.753479e-01	2.205851e+02	1.143001e+02	0.000000e+00
2.755203e-01	2.204902e+02	1.144049e+02	0.000000e+00
2.756929e-01	2.203953e+02	1.145098e+02	0.000000e+00
2.758656e-01	2.203003e+02	1.146146e+02	0.000000e+00
2.760378e-01	2.202056e+02	1.147191e+02	0.000000e+00
2.762096e-01	2.201110e+02	1.148234e+02	0.000000e+00
2.763814e-01	2.200165e+02	1.149276e+02	0.000000e+00
2.765533e-01	2.199219e+02	1.150318e+02	0.000000e+00
2.767252e-01	2.198272e+02	1.151360e+02	0.000000e+00
2.768974e-01	2.197324e+02	1.152402e+02	0.000000e+00
2.770696e-01	2.196376e+02	1.153445e+02	0.000000e+00
2.772418e-01	2.195428e+02	1.154487e+02	0.000000e+00
2.774131e-01	2.194484e+02	1.155523e+02	0.000000e+00
2.775856e-01	2.193534e+02	1.156566e+02	0.000000e+00
2.777582e-01	2.192583e+02	1.157609e+02	0.000000e+00
2.779269e-01	2.191652e+02	1.158628e+02	0.000000e+00
2.780963e-01	2.190717e+02	1.159650e+02	0.000000e+00
2.782693e-01	2.189764e+02	1.160693e+02	0.000000e+00
2.784418e-01	2.188813e+02	1.161733e+02	0.000000e+00
2.786140e-01	2.187863e+02	1.162772e+02	0.000000e+00
2.787863e-01	2.186913e+02	1.163809e+02	0.000000e+00
2.789587e-01	2.185962e+02	1.164847e+02	0.000000e+00
2.791311e-01	2.185011e+02	1.165884e+02	0.000000e+00
2.793035e-01	2.184060e+02	1.166921e+02	0.000000e+00
2.794760e-01	2.183108e+02	1.167958e+02	0.000000e+00
2.796486e-01	2.182156e+02	1.168995e+02	0.000000e+00
2.798212e-01	2.181203e+02	1.170032e+02	0.000000e+00
2.799940e-01	2.180250e+02	1.171068e+02	0.000000e+00
2.801669e-01	2.179295e+02	1.172106e+02	0.000000e+00
2.803399e-01	2.178339e+02	1.173143e+02	0.000000e+00
2.805131e-01	2.177384e+02	1.174180e+02	0.000000e+00
2.806863e-01	2.176427e+02	1.175217e+02	0.000000e+00
2.808592e-01	2.175472e+02	1.176252e+02	0.000000e+00
2.810318e-01	2.174519e+02	1.177284e+02	0.000000e+00
2.812042e-01	2.173566e+02	1.178315e+02	0.000000e+00
2.813767e-01	2.172613e+02	1.179345e+02	0.000000e+00
2.815492e-01	2.171659e+02	1.180375e+02	0.000000e+00
2.817218e-01	2.170705e+02	1.181405e+02	0.000000e+00
2.818945e-01	2.169750e+02	1.182435e+02	0.000000e+00
2.820673e-01	2.168794e+02	1.183464e+02	0.000000e+00
2.822401e-01	2.167838e+02	1.184493e+02	0.000000e+00
2.824131e-01	2.166881e+02	1.185523e+02	0.000000e+00
2.825863e-01	2.165924e+02	1.186553e+02	0.000000e+00
2.827595e-01	2.164965e+02	1.187583e+02	0.000000e+00
2.829328e-01	2.164006e+02	1.188612e+02	0.000000e+00
2.831062e-01	2.163047e+02	1.189642e+02	0.000000e+00
2.832792e-01	2.162089e+02	1.190668e+02	0.000000e+00
2.834520e-01	2.161133e+02	1.191692e+02	0.000000e+00
2.836248e-01	2.160176e+02	1.192716e+02	0.000000e+00
2.837976e-01	2.159219e+02	1.193740e+02	0.000000e+00
2.839704e-01	2.158262e+02	1.194762e+02	0.000000e+00
2.841433e-01	2.157304e+02	1.195784e+02	0.000000e+00
2.843162e-01	2.156346e+02	1.196806e+02	0.000000e+00
2.844891e-01	2.155387e+02	1.197827e+02	0.000000e+00
2.846621e-01	2.154428e+02	1.198848e+02	0.000000e+00
2.848352e-01	2.153468e+02	1.199869e+02	0.000000e+00
2.850085e-01	2.152508e+02	1.200890e+02	0.000000e+00
2.851819e-01	2.151546e+02	1.201911e+02	0.000000e+00
2.853554e-01	2.150584e+02	1.202933e+02	0.000000e+00
2.855290e-01	2.149621e+02	1.203954e+02	0.000000e+00
2.857020e-01	2.148662e+02	1.204970e+02	0.000000e+00
2.858746e-01	2.147704e+02	1.205984e+02	0.000000e+00
2.860472e-01	2.146747e+02	1.206997e+02	0.000000e+00
2.862199e-01	2.145788e+02	1.208009e+02	0.000000e+00
2.863927e-01	2.144829e+02	1.209022e+02	0.000000e+00
2.865657e-01	2.143869e+02	1.210035e+02	0.000000e+00
2.867389e-01	2.142907e+02	1.211048e+02	0.000000e+00
2.869121e-01	2.141946e+02	1.212061e+02	0.000000e+00
2.870854e-01	2.140983e+02	1.213074e+02	0.000000e+00
2.872589e-01	2.140020e+02	1.214086e+02	0.000000e+00
2.874325e-01	2.139055e+02	1.215100e+02	0.000000e+00
2.876063e-01	2.138090e+02	1.216113e+02	0.000000e+00
2.877802e-01	2.137124e+02	1.217126e+02	0.000000e+00
2.879538e-01	2.136159e+02	1.218136e+02	0.000000e+00
2.881269e-01	2.135197e+02	1.219143e+02	0.000000e+00
2.882998e-01	2.134236e+02	1.220148e+02	0.000000e+00
2.884728e-01	2.133274e+02	1.221153e+02	0.000000e+00
2.886460e-01	2.132311e+02	1.222158e+02	0.000000e+00
2.888192e-01	2.131348e+02	1.223163e+02	0.000000e+00
2.889926e-01	2.130384e+02	1.224167e+02	0.000000e+00
2.891660e-01	2.129419e+02	1.225171e+02	0.000000e+00
2.893395e-01	2.128454e+02	1.226174e+02	0.000000e+00
2.895132e-01	2.127488e+02	1.227178e+02	0.000000e+00
2.896870e-01	2.126521e+02	1.228181e+02	0.000000e+00
2.898609e-01	2.125554e+02	1.229185e+02	0.000000e+00
2.900349e-01	2.124585e+02	1.230188e+02	0.000000e+00
2.902091e-01	2.123616e+02	1.231191e+02	0.000000e+00
2.903832e-01	2.122647e+02	1.232193e+02	0.000000e+00
2.905567e-01	2.121681e+02	1.233191e+02	0.000000e+00
2.907299e-01	2.120716e+02	1.234187e+02	0.000000e+00
2.909032e-01	2.119751e+02	1.235181e+02	0.000000e+00
2.910764e-01	2.118785e+02	1.236175e+02	0.000000e+00
2.912498e-01	2.117819e+02	1.237169e+02	0.000000e+00
2.914232e-01	2.116852e+02	1.238162e+02	0.000000e+00
2.915967e-01	2.115885e+02	1.239155e+02	0.000000e+00
2.917704e-01	2.114917e+02	1.240148e+02	0.000000e+00
2.919442e-01	2.113949e+02	1.241140e+02	0.000000e+00
2.921182e-01	2.112979e+02	1.242133e+02	0.000000e+00
2.922923e-01	2.112009e+02	1.243125e+02	0.000000e+00
2.924665e-01	2.111038e+02	1.244117e+02	0.000000e+00
2.926409e-01	2.110066e+02	1.245109e+02	0.000000e+00
2.928154e-01	2.109093e+02	1.246101e+02	0.000000e+00
2.929895e-01	2.108123e+02	1.247090e+02	0.000000e+00
2.931635e-01	2.107153e+02	1.248077e+02	0.000000e+00
2.933372e-01	2.106184e+02	1.249062e+02	0.000000e+00
2.935109e-01	2.105215e+02	1.250045e+02	0.000000e+00
2.936846e-01	2.104246e+02	1.251028e+02	0.000000e+00
2.938583e-01	2.103276e+02	1.252010e+02	0.000000e+00
2.940322e-01	2.102307e+02	1.252991e+02	0.000000e+00
2.942060e-01	2.101337e+02	1.253971e+02	0.000000e+00
2.943799e-01	2.100366e+02	1.254951e+02	0.000000e+00
2.945539e-01	2.099395e+02	1.255931e+02	0.000000e+00
2.947281e-01	2.098422e+02	1.256911e+02	0.000000e+00
2.949025e-01	2.097449e+02	1.257890e+02	0.000000e+00
2.950770e-01	2.096475e+02	1.258870e+02	0.000000e+00
2.952516e-01	2.095501e+02	1.259849e+02	0.000000e+00
2.954259e-01	2.094527e+02	1.260825e+02	0.000000e+00
2.956000e-01	2.093555e+02	1.261799e+02	0.000000e+00
2.957741e-01	2.092583e+02	1.262772e+02	0.000000e+00
2.959482e-01	2.091611e+02	1.263745e+02	0.000000e+00
2.961224e-01	2.090638e+02	1.264717e+02	0.000000e+00
2.962965e-01	2.089665e+02	1.265687e+02	0.000000e+00
2.964707e-01	2.088692e+02	1.266657e+02	0.000000e+00
2.966451e-01	2.087717e+02	1.267627e+02	0.000000e+00
2.968195e-01	2.086742e+02	1.268596e+02	0.000000e+00
2.969941e-01	2.085767e+02	1.269565e+02	0.000000e+00
2.971687e-01	2.084791e+02	1.270533e+02	0.000000e+00
2.973435e-01	2.083814e+02	1.271501e+02	0.000000e+00
2.975184e-01	2.082836e+02	1.272468e+02	0.000000e+00
2.976935e-01	2.081857e+02	1.273436e+02	0.000000e+00
2.978681e-01	2.080881e+02	1.274400e+02	0.000000e+00
2.980425e-01	2.079906e+02	1.275361e+02	0.000000e+00
2.982168e-01	2.078930e+02	1.276321e+02	0.000000e+00
2.983912e-01	2.077955e+02	1.277281e+02	0.000000e+00
2.985656e-01	2.076979e+02	1.278240e+02	0.000000e+00
2.987401e-01	2.076002e+02	1.279197e+02	0.000000e+00
2.989147e-01	2.075025e+02	1.280155e+02	0.000000e+00
2.990894e-01	2.074048e+02	1.281111e+02	0.000000e+00
2.992641e-01	2.073069e+02	1.282068e+02	0.000000e+00
2.994391e-01	2.072090e+02	1.283024e+02	0.000000e+00
2.996141e-01	2.071110e+02	1.283979e+02	0.000000e+00
2.997892e-01	2.070130e+02	1.284934e+02	0.000000e+00
2.999645e-01	2.069148e+02	1.285889e+02	0.000000e+00
3.001395e-01	2.068168e+02	1.286841e+02	0.000000e+00
3.003142e-01	2.067190e+02	1.287790e+02	0.000000e+00
3.004888e-01	2.066211e+02	1.288738e+02	0.000000e+00
3.006634e-01	2.065232e+02	1.289685e+02	0.000000e+00
3.008380e-01	2.064253e+02	1.290631e+02	0.000000e+00
3.010127e-01	2.063273e+02	1.291576e+02	0.000000e+00
3.011874e-01	2.062293e+02	1.292520e+02	0.000000e+00
3.013622e-01	2.061313e+02	1.293463e+02	0.000000e+00
3.015370e-01	2.060332e+02	1.294405e+02	0.000000e+00
3.017120e-01	2.059350e+02	1.295348e+02	0.000000e+00
3.018870e-01	2.058367e+02	1.296289e+02	0.000000e+00
3.020622e-01	2.057383e+02	1.297230e+02	0.000000e+00
3.022375e-01	2.056398e+02	1.298171e+02	0.000000e+00
3.024130e-01	2.055413e+02	1.299112e+02	0.000000e+00
3.025886e-01	2.054426e+02	1.300052e+02	0.000000e+00
3.027638e-01	2.053441e+02	1.300989e+02	0.000000e+00
3.029387e-01	2.052458e+02	1.301923e+02	0.000000e+00
3.031135e-01	2.051475e+02	1.302855e+02	0.000000e+00
3.032882e-01	2.050493e+02	1.303786e+02	0.000000e+00
3.034630e-01	2.049509e+02	1.304716e+02	0.000000e+00
3.036379e-01	2.048525e+02	1.305646e+02	0.000000e+00
3.038129e-01	2.047540e+02	1.306575e+02	0.000000e+00
3.039880e-01	2.046555e+02	1.307503e+02	0.000000e+00
3.041631e-01	2.045569e+02	1.308430e+02	0.000000e+00
3.043383e-01	2.044582e+02	1.309357e+02	0.000000e+00
3.045137e-01	2.043594e+02	1.310283e+02	0.000000e+00
3.046893e-01	2.042605e+02	1.311209e+02	0.000000e+00
3.048651e-01	2.041615e+02	1.312135e+02	0.000000e+00
3.050406e-01	2.040626e+02	1.313059e+02	0.000000e+00
3.052159e-01	2.039638e+02	1.313980e+02	0.000000e+00
3.053911e-01	2.038649e+02	1.314900e+02	0.000000e+00
3.055662e-01	2.037661e+02	1.315818e+02	0.000000e+00
3.057414e-01	2.036673e+02	1.316736e+02	0.000000e+00
3.059167e-01	2.035684e+02	1.317652e+02	0.000000e+00
3.060920e-01	2.034694e+02	1.318568e+02	0.000000e+00
3.062674e-01	2.033703e+02	1.319482e+02	0.000000e+00
3.064429e-01	2.032711e+02	1.320397e+02	0.000000e+00
3.066185e-01	2.031719e+02	1.321310e+02	0.000000e+00
3.067943e-01	2.030725e+02	1.322224e+02	0.000000e+00
3.069702e-01	2.029731e+02	1.323137e+02	0.000000e+00
3.071463e-01	2.028735e+02	1.324049e+02	0.000000e+00
3.073224e-01	2.027739e+02	1.324961e+02	0.000000e+00
3.074983e-01	2.026743e+02	1.325870e+02	0.000000e+00
3.076739e-01	2.025750e+02	1.326776e+02	0.000000e+00
3.078492e-01	2.024757e+02	1.327680e+02	0.000000e+00
3.080244e-01	2.023764e+02	1.328582e+02	0.000000e+00
3.081997e-01	2.022771e+02	1.329483e+02	0.000000e+00
3.083750e-01	2.021777e+02	1.330383e+02	0.000000e+00
3.085504e-01	2.020782e+02	1.331283e+02	0.000000e+00
3.087260e-01	2.019787e+02	1.332182e+02	0.000000e+00
3.089016e-01	2.018791e+02	1.333080e+02	0.000000e+00
3.090773e-01	2.017794e+02	1.333977e+02	0.000000e+00
3.092531e-01	2.016796e+02	1.334874e+02	0.000000e+00
3.094291e-01	2.015797e+02	1.335770e+02	0.000000e+00
3.096052e-01	2.014796e+02	1.336666e+02	0.000000e+00
3.097816e-01	2.013794e+02	1.337562e+02	0.000000e+00
3.099577e-01	2.012794e+02	1.338455e+02	0.000000e+00
3.101335e-01	2.011794e+02	1.339345e+02	0.000000e+00
3.103092e-01	2.010795e+02	1.340234e+02	0.000000e+00
3.104849e-01	2.009795e+02	1.341122e+02	0.000000e+00
3.106607e-01	2.008795e+02	1.342009e+02	0.000000e+00
3.108365e-01	2.007794e+02	1.342894e+02	0.000000e+00
3.110124e-01	2.006792e+02	1.343779e+02	0.000000e+00
3.111883e-01	2.005790e+02	1.344663e+02	0.000000e+00
3.113643e-01	2.004787e+02	1.345546e+02	0.000000e+00
3.115404e-01	2.003782e+02	1.346428e+02	0.000000e+00
3.117167e-01	2.002777e+02	1.347310e+02	0.000000e+00
3.118932e-01	2.001770e+02	1.348191e+02	0.000000e+00
3.120698e-01	2.000762e+02	1.349072e+02	0.000000e+00
3.122466e-01	1.999753e+02	1.349953e+02	0.000000e+00
3.124234e-01	1.998744e+02	1.350832e+02	0.000000e+00
3.125996e-01	1.997737e+02	1.351707e+02	0.000000e+00
3.127755e-01	1.996732e+02	1.352580e+02	0.000000e+00
3.129514e-01	1.995726e+02	1.353451e+02	0.000000e+00
3.131273e-01	1.994719e+02	1.354321e+02	0.000000e+00
3.133034e-01	1.993712e+02	1.355190e+02	0.000000e+00
3.134796e-01	1.992703e+02	1.356059e+02	0.000000e+00
3.136559e-01	1.991693e+02	1.356927e+02	0.000000e+00
3.138322e-01	1.990683e+02	1.357794e+02	0.000000e+00
3.140087e-01	1.989672e+02	1.358660e+02	0.000000e+00
3.141853e-01	1.988659e+02	1.359526e+02	0.000000e+00
3.143622e-01	1.987645e+02	1.360391e+02	0.000000e+00
3.145391e-01	1.986630e+02	1.361256e+02	0.000000e+00
3.147162e-01	1.985613e+02	1.362120e+02	0.000000e+00
3.148931e-01	1.984598e+02	1.362982e+02	0.000000e+00
3.150695e-01	1.983584e+02	1.363840e+02	0.000000e+00
3.152457e-01	1.982571e+02	1.364696e+02	0.000000e+00
3.154221e-01	1.981558e+02	1.365551e+02	0.000000e+00
3.155984e-01	1.980543e+02	1.366406e+02	0.000000e+00
3.157749e-01	1.979528e+02	1.367259e+02	0.000000e+00
3.159515e-01	1.978512e+02	1.368111e+02	0.000000e+00
3.161281e-01	1.977495e+02	1.368963e+02	0.000000e+00
3.163048e-01	1.976477e+02	1.369813e+02	0.000000e+00
3.164816e-01	1.975458e+02	1.370663e+02	0.000000e+00
3.166586e-01	1.974438e+02	1.371512e+02	0.000000e+00
3.168357e-01	1.973417e+02	1.372361e+02	0.000000e+00
3.170130e-01	1.972394e+02	1.373208e+02	0.000000e+00
3.171904e-01	1.971371e+02	1.374056e+02	0.000000e+00
3.173678e-01	1.970347e+02	1.374901e+02	0.000000e+00
3.175448e-01	1.969325e+02	1.375744e+02	0.000000e+00
3.177217e-01	1.968303e+02	1.376585e+02	0.000000e+00
3.178985e-01	1.967281e+02	1.377424e+02	0.000000e+00
3.180755e-01	1.966258e+02	1.378262e+02	0.000000e+00
3.182525e-01	1.965234e+02	1.379099e+02	0.000000e+00
3.184295e-01	1.964210e+02	1.379936e+02	0.000000e+00
3.186066e-01	1.963185e+02	1.380770e+02	0.000000e+00
3.187838e-01	1.962159e+02	1.381604e+02	0.000000e+00
3.189610e-01	1.961133e+02	1.382437e+02	0.000000e+00
3.191385e-01	1.960105e+02	1.383270e+02	0.000000e+00
3.193161e-01	1.959075e+02	1.384101e+02	0.000000e+00
3.194938e-01	1.958045e+02	1.384932e+02	0.000000e+00
3.196716e-01	1.957014e+02	1.385762e+02	0.000000e+00
3.198493e-01	1.955983e+02	1.386591e+02	0.000000e+00
3.200266e-01	1.954954e+02	1.387416e+02	0.000000e+00
3.202038e-01	1.953924e+02	1.388239e+02	0.000000e+00
3.203811e-01	1.952895e+02	1.389061e+02	0.000000e+00
3.205585e-01	1.951864e+02	1.389882e+02	0.000000e+00
3.207360e-01	1.950833e+02	1.390702e+02	0.000000e+00
3.209136e-01	1.949800e+02	1.391522e+02	0.000000e+00
3.210912e-01	1.948767e+02	1.392340e+02	0.000000e+00
3.212690e-01	1.947733e+02	1.393157e+02	0.000000e+00
3.214468e-01	1.946698e+02	1.393973e+02	0.000000e+00
3.216249e-01	1.945662e+02	1.394789e+02	0.000000e+00
3.218031e-01	1.944625e+02	1.395604e+02	0.000000e+00
3.219815e-01	1.943586e+02	1.396418e+02	0.000000e+00
3.221599e-01	1.942546e+02	1.397232e+02	0.000000e+00
3.223384e-01	1.941506e+02	1.398044e+02	0.000000e+00
3.225165e-01	1.940468e+02	1.398853e+02	0.000000e+00
3.226943e-01	1.939431e+02	1.399659e+02	0.000000e+00
3.228721e-01	1.938394e+02	1.400463e+02	0.000000e+00
3.230500e-01	1.937356e+02	1.401267e+02	0.000000e+00
3.232278e-01	1.936318e+02	1.402069e+02	0.000000e+00
3.234058e-01	1.935279e+02	1.402870e+02	0.000000e+00
3.235839e-01	1.934239e+02	1.403669e+02	0.000000e+00
3.237620e-01	1.933199e+02	1.404468e+02	0.000000e+00
3.239403e-01	1.932157e+02	1.405266e+02	0.000000e+00
3.241188e-01	1.931115e+02	1.406064e+02	0.000000e+00
3.242974e-01	1.930071e+02	1.406860e+02	0.000000e+00
3.244762e-01	1.929025e+02	1.407656e+02	0.000000e+00
3.246552e-01	1.927979e+02	1.408451e+02	0.000000e+00
3.248343e-01	1.926932e+02	1.409245e+02	0.000000e+00
3.250130e-01	1.925887e+02	1.410036e+02	0.000000e+00
3.251915e-01	1.924842e+02	1.410824e+02	0.000000e+00
3.253700e-01	1.923797e+02	1.411611e+02	0.000000e+00
3.255485e-01	1.922752e+02	1.412397e+02	0.000000e+00
3.257272e-01	1.921706e+02	1.413181e+02	0.000000e+00
3.259059e-01	1.920660e+02	1.413965e+02	0.000000e+00
3.260847e-01	1.919612e+02	1.414747e+02	0.000000e+00
3.262635e-01	1.918564e+02	1.415528e+02	0.000000e+00
3.264425e-01	1.917515e+02	1.416308e+02	0.000000e+00
3.266217e-01	1.916465e+02	1.417087e+02	0.000000e+00
3.268011e-01	1.915413e+02	1.417866e+02	0.000000e+00
3.269806e-01	1.914360e+02	1.418644e+02	0.000000e+00
3.271602e-01	1.913307e+02	1.419420e+02	0.000000e+00
3.273398e-01	1.912253e+02	1.420195e+02	0.000000e+00
3.275192e-01	1.911201e+02	1.420967e+02	0.000000e+00
3.276985e-01	1.910148e+02	1.421738e+02	0.000000e+00
3.278778e-01	1.909096e+02	1.422507e+02	0.000000e+00
3.280572e-01	1.908043e+02	1.423274e+02	0.000000e+00
3.282364e-01	1.906990e+02	1.424040e+02	0.000000e+00
3.284158e-01	1.905936e+02	1.424804e+02	0.000000e+00
3.285951e-01	1.904883e+02	1.425567e+02	0.000000e+00
3.287746e-01	1.903828e+02	1.426329e+02	0.000000e+00
3.289541e-01	1.902772e+02	1.427089e+02	0.000000e+00
3.291339e-01	1.901715e+02	1.427849e+02	0.000000e+00
3.293139e-01	1.900657e+02	1.428608e+02	0.000000e+00
3.294940e-01	1.899597e+02	1.429367e+02	0.000000e+00
3.296742e-01	1.898537e+02	1.430123e+02	0.000000e+00
3.298542e-01	1.897478e+02	1.430878e+02	0.000000e+00
3.300341e-01	1.896419e+02	1.431630e+02	0.000000e+00
3.302139e-01	1.895361e+02	1.432380e+02	0.000000e+00
3.303936e-01	1.894302e+02	1.433129e+02	0.000000e+00
3.305733e-01	1.893244e+02	1.433876e+02	0.000000e+00
3.307531e-01	1.892184e+02	1.434621e+02	0.000000e+00
3.309329e-01	1.891125e+02	1.435365e+02	0.000000e+00
3.311128e-01	1.890064e+02	1.436107e+02	0.000000e+00
3.312928e-01	1.889003e+02	1.436849e+02	0.000000e+00
3.314729e-01	1.887941e+02	1.437589e+02	0.000000e+00
3.316533e-01	1.886877e+02	1.438329e+02	0.000000e+00
3.318338e-01	1.885812e+02	1.439067e+02	0.000000e+00
3.320141e-01	1.884749e+02	1.439803e+02	0.000000e+00
3.321942e-01	1.883685e+02	1.440537e+02	0.000000e+00
3.323742e-01	1.882623e+02	1.441268e+02	0.000000e+00
3.325541e-01	1.881560e+02	1.441997e+02	0.000000e+00
3.327339e-01	1.880498e+02	1.442725e+02	0.000000e+00
3.329137e-01	1.879435e+02	1.443451e+02	0.000000e+00
3.330935e-01	1.878372e+02	1.444175e+02	0.000000e+00
3.332733e-01	1.877308e+02	1.444898e+02	0.000000e+00
3.334533e-01	1.876244e+02	1.445619e+02	0.000000e+00
3.336334e-01	1.875178e+02	1.446339e+02	0.000000e+00
3.338136e-01	1.874112e+02	1.447059e+02	0.000000e+00
3.339940e-01	1.873043e+02	1.447777e+02	0.000000e+00
3.341742e-01	1.871976e+02	1.448493e+02	0.000000e+00
3.343543e-01	1.870909e+02	1.449207e+02	0.000000e+00
3.345343e-01	1.869842e+02	1.449919e+02	0.000000e+00
3.347142e-01	1.868775e+02	1.450628e+02	0.000000e+00
3.348940e-01	1.867709e+02	1.451336e+02	0.000000e+00
3.350737e-01	1.866642e+02	1.452042e+02	0.000000e+00
3.352534e-01	1.865576e+02	1.452746e+02	0.000000e+00
3.354332e-01	1.864508e+02	1.453448e+02	0.000000e+00
3.356130e-01	1.863440e+02	1.454150e+02	0.000000e+00
3.357930e-01	1.862371e+02	1.454849e+02	0.000000e+00
3.359730e-01	1.861300e+02	1.455548e+02	0.000000e+00
3.361532e-01	1.860229e+02	1.456245e+02	0.000000e+00
3.363336e-01	1.859156e+02	1.456942e+02	0.000000e+00
3.365143e-01	1.858081e+02	1.457638e+02	0.000000e+00
3.366951e-01	1.857004e+02	1.458333e+02	0.000000e+00
3.368759e-01	1.855928e+02	1.459026e+02	0.000000e+00
3.370566e-01	1.854851e+02	1.459717e+02	0.000000e+00
3.372372e-01	1.853774e+02	1.460406e+02	0.000000e+00
3.374178e-01	1.852698e+02	1.461093e+02	0.000000e+00
3.375984e-01	1.851621e+02	1.461778e+02	0.000000e+00
3.377789e-01	1.850543e+02	1.462462e+02	0.000000e+00
3.379595e-01	1.849465e+02	1.463144e+02	0.000000e+00
3.381402e-01	1.848386e+02	1.463825e+02	0.000000e+00
3.383210e-01	1.847305e+02	1.464504e+02	0.000000e+00
3.385020e-01	1.846224e+02	1.465183e+02	0.000000e+00
3.386831e-01	1.845141e+02	1.465860e+02	0.000000e+00
3.388644e-01	1.844056e+02	1.466536e+02	0.000000e+00
3.390460e-01	1.842969e+02	1.467211e+02	0.000000e+00
3.392277e-01	1.841881e+02	1.467886e+02	0.000000e+00
3.394093e-01	1.840793e+02	1.468558e+02	0.000000e+00
3.395908e-01	1.839706e+02	1.469228e+02	0.000000e+00
3.397722e-01	1.838619e+02	1.469895e+02	0.000000e+00
3.399535e-01	1.837531e+02	1.470561e+02	0.000000e+00
3.401348e-01	1.836443e+02	1.471225e+02	0.000000e+00
3.403161e-01	1.835355e+02	1.471887e+02	0.000000e+00
3.404975e-01	1.834265e+02	1.472548e+02	0.000000e+00
3.406789e-01	1.833175e+02	1.473207e+02	0.000000e+00
3.408605e-01	1.832083e+02	1.473865e+02	0.000000e+00
3.410422e-01	1.830991e+02	1.474522e+02	0.000000e+00
3.412241e-01	1.829896e+02	1.475177e+02	0.000000e+00
3.414062e-01	1.828800e+02	1.475832e+02	0.000000e+00
3.415886e-01	1.827703e+02	1.476485e+02	0.000000e+00
3.417711e-01	1.826603e+02	1.477138e+02	0.000000e+00
3.419540e-01	1.825501e+02	1.477790e+02	0.000000e+00
3.421366e-01	1.824400e+02	1.478439e+02	0.000000e+00
3.423192e-01	1.823299e+02	1.479086e+02	0.000000e+00
3.425017e-01	1.822198e+02	1.479731e+02	0.000000e+00
3.426841e-01	1.821097e+02	1.480374e+02	0.000000e+00
3.428666e-01	1.819995e+02	1.481015e+02	0.000000e+00
3.430492e-01	1.818893e+02	1.481655e+02	0.000000e+00
3.432318e-01	1.817789e+02	1.482293e+02	0.000000e+00
3.434145e-01	1.816685e+02	1.482930e+02	0.000000e+00
3.435974e-01	1.815579e+02	1.483565e+02	0.000000e+00
3.437804e-01	1.814472e+02	1.484199e+02	0.000000e+00
3.439636e-01	1.813363e+02	1.484832e+02	0.000000e+00
3.441471e-01	1.812253e+02	1.485463e+02	0.000000e+00
3.443308e-01	1.811141e+02	1.486094e+02	0.000000e+00
3.445147e-01	1.810026e+02	1.486723e+02	0.000000e+00
3.446990e-01	1.808910e+02	1.487352e+02	0.000000e+00
3.448831e-01	1.807794e+02	1.487978e+02	0.000000e+00
3.450672e-01	1.806678e+02	1.488602e+02	0.000000e+00
3.452512e-01	1.805562e+02	1.489224e+02	0.000000e+00
3.454352e-01	1.804445e+02	1.489845e+02	0.000000e+00
3.456193e-01	1.803328e+02	1.490463e+02	0.000000e+00
3.458034e-01	1.802210e+02	1.491079e+02	0.000000e+00
3.459877e-01	1.801092e+02	1.491694e+02	0.000000e+00
3.461720e-01	1.799972e+02	1.492308e+02	0.000000e+00
3.463566e-01	1.798850e+02	1.492920e+02	0.000000e+00
3.465413e-01	1.797728e+02	1.493531e+02	0.000000e+00
3.467263e-01	1.796603e+02	1.494140e+02	0.000000e+00
3.469114e-01	1.795477e+02	1.494748e+02	0.000000e+00
3.470968e-01	1.794350e+02	1.495355e+02	0.000000e+00
3.472823e-01	1.793221e+02	1.495960e+02	0.000000e+00
3.474679e-01	1.792092e+02	1.496563e+02	0.000000e+00
3.476536e-01	1.790962e+02	1.497165e+02	0.000000e+00
3.478395e-01	1.789831e+02	1.497766e+02	0.000000e+00
3.480256e-01	1.788698e+02	1.498364e+02	0.000000e+00
3.482118e-01	1.787564e+02	1.498962e+02	0.000000e+00
3.483980e-01	1.786430e+02	1.499557e+02	0.000000e+00
3.485842e-01	1.785296e+02	1.500150e+02	0.000000e+00
3.487704e-01	1.784162e+02	1.500740e+02	0.000000e+00
3.489566e-01	1.783027e+02	1.501329e+02	0.000000e+00
3.491429e-01	1.781892e+02	1.501916e+02	0.000000e+00
3.493293e-01	1.780756e+02	1.502501e+02	0.000000e+00
3.495158e-01	1.779619e+02	1.503085e+02	0.000000e+00
3.497025e-01	1.778480e+02	1.503667e+02	0.000000e+00
3.498893e-01	1.777341e+02	1.504247e+02	0.000000e+00
3.500764e-01	1.776200e+02	1.504826e+02	0.000000e+00
3.502635e-01	1.775059e+02	1.505403e+02	0.000000e+00
3.504509e-01	1.773916e+02	1.505978e+02	0.000000e+00
3.506383e-01	1.772772e+02	1.506551e+02	0.000000e+00
3.508259e-01	1.771628e+02	1.507123e+02	0.000000e+00
3.510135e-01	1.770483e+02	1.507693e+02	0.000000e+00
3.512010e-01	1.769340e+02	1.508260e+02	0.000000e+00
3.513883e-01	1.768197e+02	1.508824e+02	0.000000e+00
3.515754e-01	1.767054e+02	1.509385e+02	0.000000e+00
3.517625e-01	1.765912e+02	1.509945e+02	0.000000e+00
3.519495e-01	1.764771e+02	1.510501e+02	0.000000e+00
3.521365e-01	1.763629e+02	1.511056e+02	0.000000e+00
3.523235e-01	1.762488e+02	1.511608e+02	0.000000e+00
3.525105e-01	1.761346e+02	1.512159e+02	0.000000e+00
3.526975e-01	1.760203e+02	1.512707e+02	0.000000e+00
3.528847e-01	1.759061e+02	1.513253e+02	0.000000e+00
3.530719e-01	1.757917e+02	1.513798e+02	0.000000e+00
3.532593e-01	1.756773e+02	1.514340e+02	0.000000e+00
3.534468e-01	1.755627e+02	1.514881e+02	0.000000e+00
3.536345e-01	1.754481e+02	1.515420e+02	0.000000e+00
3.538224e-01	1.753334e+02	1.515957e+02	0.000000e+00
3.540105e-01	1.752185e+02	1.516493e+02	0.000000e+00
3.541987e-01	1.751035e+02	1.517027e+02	0.000000e+00
3.543872e-01	1.749883e+02	1.517559e+02	0.000000e+00
3.545760e-01	1.748730e+02	1.518090e+02	0.000000e+00
3.547649e-01	1.747575e+02	1.518619e+02	0.000000e+00
3.549542e-01	1.746419e+02	1.519146e+02	0.000000e+00
3.551437e-01	1.745261e+02	1.519673e+02	0.000000e+00
3.553335e-01	1.744102e+02	1.520197e+02	0.000000e+00
3.555235e-01	1.742940e+02	1.520720e+02	0.000000e+00
3.557139e-01	1.741777e+02	1.521242e+02	0.000000e+00
3.559046e-01	1.740612e+02	1.521762e+02	0.000000e+00
3.560955e-01	1.739445e+02	1.522280e+02	0.000000e+00
3.562868e-01	1.738276e+02	1.522797e+02	0.000000e+00
3.564784e-01	1.737105e+02	1.523313e+02	0.000000e+00
3.566704e-01	1.735932e+02	1.523827e+02	0.000000e+00
3.568626e-01	1.734756e+02	1.524340e+02	0.000000e+00
3.570552e-01	1.733579e+02	1.524851e+02	0.000000e+00
3.572481e-01	1.732399e+02	1.525361e+02	0.000000e+00
3.574414e-01	1.731217e+02	1.525869e+02	0.000000e+00
3.576350e-01	1.730033e+02	1.526376e+02	0.000000e+00
3.578289e-01	1.728848e+02	1.526881e+02	0.000000e+00
3.580230e-01	1.727660e+02	1.527385e+02	0.000000e+00
3.582175e-01	1.726471e+02	1.527887e+02	0.000000e+00
3.584122e-01	1.725280e+02	1.528387e+02	0.000000e+00
3.586072e-01	1.724087e+02	1.528885e+02	0.000000e+00
3.588025e-01	1.722892e+02	1.529382e+02	0.000000e+00
3.589980e-01	1.721695e+02	1.529877e+02	0.000000e+00
3.591939e-01	1.720496e+02	1.530370e+02	0.000000e+00
3.593901e-01	1.719295e+02	1.530862e+02	0.000000e+00
3.595866e-01	1.718091e+02	1.531352e+02	0.000000e+00
3.597833e-01	1.716886e+02	1.531841e+02	0.000000e+00
3.599804e-01	1.715679e+02	1.532327e+02	0.000000e+00
3.601779e-01	1.714469e+02	1.532812e+02	0.000000e+00
3.603754e-01	1.713258e+02	1.533295e+02	0.000000e+00
3.605734e-01	1.712045e+02	1.533777e+02	0.000000e+00
3.607715e-01	1.710830e+02	1.534256e+02	0.000000e+00
3.609699e-01	1.709614e+02	1.534734e+02	0.000000e+00
3.611686e-01	1.708395e+02	1.535210e+02	0.000000e+00
3.613675e-01	1.707175e+02	1.535683e+02	0.000000e+00
3.615666e-01	1.705953e+02	1.536155e+02	0.000000e+00
3.617659e-01	1.704730e+02	1.536625e+02	0.000000e+00
3.619654e-01	1.703504e+02	1.537093e+02	0.000000e+00
3.621652e-01	1.702277e+02	1.537559e+02	0.000000e+00
3.623652e-01	1.701048e+02	1.538023e+02	0.000000e+00
3.625654e-01	1.699818e+02	1.538485e+02	0.000000e+00
3.627659e-01	1.698585e+02	1.538945e+02	0.000000e+00
3.629667e-01	1.697351e+02	1.539403e+02	0.000000e+00
3.631677e-01	1.696114e+02	1.539859e+02	0.000000e+00
3.633689e-01	1.694876e+02	1.540313e+02	0.000000e+00
3.635704e-01	1.693636e+02	1.540765e+02	0.000000e+00
3.637721e-01	1.692393e+02	1.541216e+02	0.000000e+00
3.639740e-01	1.691149e+02	1.541664e+02	0.000000e+00
3.641762e-01	1.689904e+02	1.542110e+02	0.000000e+00
3.643785e-01	1.688656e+02	1.542554e+02	0.000000e+00
3.645811e-01	1.687406e+02	1.542996e+02	0.000000e+00
3.647839e-01	1.686155e+02	1.543436e+02	0.000000e+00
3.649868e-01	1.684902e+02	1.543874e+02	0.000000e+00
3.651900e-01	1.683647e+02	1.544310e+02	0.000000e+00
3.653935e-01	1.682390e+02	1.544743e+02	0.000000e+00
3.655971e-01	1.681132e+02	1.545175e+02	0.000000e+00
3.658010e-01	1.679871e+02	1.545604e+02	0.000000e+00
3.660050e-01	1.678608e+02	1.546032e+02	0.000000e+00
3.662094e-01	1.677344e+02	1.546457e+02	0.000000e+00
3.664139e-01	1.676077e+02	1.546880e+02	0.000000e+00
3.666186e-01	1.674809e+02	1.547301e+02	0.000000e+00
3.668233e-01	1.673540e+02	1.547720e+02	0.000000e+00
3.670281e-01	1.672270e+02	1.548136e+02	0.000000e+00
3.672329e-01	1.671000e+02	1.548550e+02	0.000000e+00
3.674377e-01	1.669729e+02	1.548961e+02	0.000000e+00
3.676425e-01	1.668457e+02	1.549369e+02	0.000000e+00
3.678473e-01	1.667184e+02	1.549775e+02	0.000000e+00
3.680521e-01	1.665911e+02	1.550178e+02	0.000000e+00
3.682570e-01	1.664637e+02	1.550579e+02	0.000000e+00
3.684619e-01	1.663362e+02	1.550977e+02	0.000000e+00
3.686667e-01	1.662086e+02	1.551373e+02	0.000000e+00
3.688716e-01	1.660810e+02	1.551766e+02	0.000000e+00
3.690765e-01	1.659533e+02	1.552157e+02	0.000000e+00
3.692815e-01	1.658255e+02	1.552545e+02	0.000000e+00
3.694864e-01	1.656977e+02	1.552930e+02	0.000000e+00
3.696914e-01	1.655698e+02	1.553313e+02	0.000000e+00
3.698964e-01	1.654418e+02	1.553694e+02	0.000000e+00
3.701015e-01	1.653137e+02	1.554072e+02	0.000000e+00
3.703065e-01	1.651855e+02	1.554447e+02	0.000000e+00
3.705115e-01	1.650573e+02	1.554820e+02	0.000000e+00
3.707166e-01	1.649290e+02	1.555190e+02	0.000000e+00
3.709216e-01	1.648006e+02	1.555558e+02	0.000000e+00
3.711267e-01	1.646722e+02	1.555923e+02	0.000000e+00
3.713318e-01	1.645437e+02	1.556285e+02	0.000000e+00
3.715370e-01	1.644152e+02	1.556645e+02	0.000000e+00
3.717421e-01	1.642865e+02	1.557002e+02	0.000000e+00
3.719473e-01	1.641578e+02	1.557357e+02	0.000000e+00
3.721525e-01	1.640290e+02	1.557709e+02	0.000000e+00
3.723577e-01	1.639001e+02	1.558059e+02	0.000000e+00
3.725629e-01	1.637712e+02	1.558406e+02	0.000000e+00
3.727681e-01	1.636422e+02	1.558750e+02	0.000000e+00
3.729734e-01	1.635132e+02	1.559092e+02	0.000000e+00
3.731786e-01	1.633841e+02	1.559431e+02	0.000000e+00
3.733839e-01	1.632549e+02	1.559768e+02	0.000000e+00
3.735892e-01	1.631257e+02	1.560101e+02	0.000000e+00
3.737945e-01	1.629964e+02	1.560433e+02	0.000000e+00
3.739998e-01	1.628671e+02	1.560761e+02	0.000000e+00
3.742052e-01	1.627377e+02	1.561087e+02	0.000000e+00
3.744105e-01	1.626082e+02	1.561411e+02	0.000000e+00
3.746159e-01	1.624786e+02	1.561731e+02	0.000000e+00
3.748214e-01	1.623490e+02	1.562049e+02	0.000000e+00
3.750268e-01	1.622194e+02	1.562364e+02	0.000000e+00
3.752322e-01	1.620897e+02	1.562677e+02	0.000000e+00
3.754377e-01	1.619600e+02	1.562987e+02	0.000000e+00
3.756432e-01	1.618302e+02	1.563294e+02	0.000000e+00
3.758486e-01	1.617004e+02	1.563599e+02	0.000000e+00
3.760541e-01	1.615706e+02	1.563900e+02	0.000000e+00
3.762596e-01	1.614406e+02	1.564200e+02	0.000000e+00
3.764652e-01	1.613107e+02	1.564496e+02	0.000000e+00
3.766707e-01	1.611807e+02	1.564790e+02	0.000000e+00
3.768763e-01	1.610506e+02	1.565080e+02	0.000000e+00
3.770819e-01	1.609205e+02	1.565369e+02	0.000000e+00
3.772875e-01	1.607904e+02	1.565654e+02	0.000000e+00
3.774932e-01	1.606602e+02	1.565937e+02	0.000000e+00
3.776988e-01	1.605300e+02	1.566217e+02	0.000000e+00
3.779045e-01	1.603998e+02	1.566494e+02	0.000000e+00
3.781101e-01	1.602695e+02	1.566768e+02	0.000000e+00
3.783158e-01	1.601392e+02	1.567040e+02	0.000000e+00
3.785215e-01	1.600089e+02	1.567308e+02	0.000000e+00
3.787273e-01	1.598785e+02	1.567574e+02	0.000000e+00
3.789330e-01	1.597481e+02	1.567838e+02	0.000000e+00
3.791387e-01	1.596177e+02	1.568098e+02	0.000000e+00
3.793445e-01	1.594872e+02	1.568355e+02	0.000000e+00
3.795503e-01	1.593567e+02	1.568610e+02	0.000000e+00
3.797561e-01	1.592262e+02	1.568862e+02	0.000000e+00
3.799620e-01	1.590956e+02	1.569111e+02	0.000000e+00
3.801678e-01	1.589650e+02	1.569357e+02	0.000000e+00
3.803737e-01	1.588345e+02	1.569601e+02	0.000000e+00
3.805796e-01	1.587039e+02	1.569841e+02	0.000000e+00
3.807855e-01	1.585732e+02	1.570079e+02	0.000000e+00
3.809914e-01	1.584426e+02	1.570313e+02	0.000000e+00
3.811973e-01	1.583120e+02	1.570545e+02	0.000000e+00
3.814033e-01	1.581813e+02	1.570774e+02	0.000000e+00
3.816092e-01	1.580506e+02	1.571000e+02	0.000000e+00
3.818152e-01	1.579199e+02	1.571224e+02	0.000000e+00
3.820212e-01	1.577892e+02	1.571444e+02	0.000000e+00
3.822272e-01	1.576585e+02	1.571662e+02	0.000000e+00
3.824333e-01	1.575278e+02	1.571876e+02	0.000000e+00
3.826394e-01	1.573970e+02	1.572088e+02	0.000000e+00
3.828454e-01	1.572662e+02	1.572297e+02	0.000000e+00
3.830515e-01	1.571354e+02	1.572503e+02	0.000000e+00
3.832576e-01	1.570046e+02	1.572706e+02	0.000000e+00
3.834637e-01	1.568738e+02	1.572906e+02	0.000000e+00
3.836699e-01	1.567430e+02	1.573103e+02	0.000000e+00
3.838760e-01	1.566122e+02	1.573297e+02	0.000000e+00
3.840822e-01	1.564814e+02	1.573489e+02	0.000000e+00
3.842884e-01	1.563505e+02	1.573677e+02	0.000000e+00
3.844946e-01	1.562197e+02	1.573863e+02	0.000000e+00
3.847008e-01	1.560888e+02	1.574046e+02	0.000000e+00
3.849070e-01	1.559580e+02	1.574225e+02	0.000000e+00
3.851133e-01	1.558271e+02	1.574402e+02	0.000000e+00
3.853196e-01	1.556962e+02	1.574576e+02	0.000000e+00
3.855259e-01	1.555653e+02	1.574747e+02	0.000000e+00
3.857322e-01	1.554344e+02	1.574915e+02	0.000000e+00
3.859385e-01	1.553035e+02	1.575081e+02	0.000000e+00
3.861449e-01	1.551726e+02	1.575243e+02	0.000000e+00
3.863512e-01	1.550417e+02	1.575402e+02	0.000000e+00
3.865576e-01	1.549108e+02	1.575559e+02	0.000000e+00
3.867640e-01	1.547798e+02	1.575712e+02	0.000000e+00
3.869704e-01	1.546488e+02	1.575863e+02	0.000000e+00
3.871768e-01	1.545179e+02	1.576011e+02	0.000000e+00
3.873832e-01	1.543869e+02	1.576156e+02	0.000000e+00
3.875897e-01	1.542560e+02	1.576298e+02	0.000000e+00
3.877962e-01	1.541250e+02	1.576437e+02	0.000000e+00
3.880027e-01	1.539940e+02	1.576573e+02	0.000000e+00
3.882092e-01	1.538629e+02	1.576707e+02	0.000000e+00
3.884157e-01	1.537319e+02	1.576837e+02	0.000000e+00
3.886223e-01	1.536009e+02	1.576965e+02	0.000000e+00
3.888288e-01	1.534698e+02	1.577090e+02	0.000000e+00
3.890354e-01	1.533388e+02	1.577212e+02	0.000000e+00
3.892420e-01	1.532077e+02	1.577331e+02	0.000000e+00
3.894486e-01	1.530766e+02	1.577447e+02	0.000000e+00
3.896552e-01	1.529454e+02	1.577560e+02	0.000000e+00
3.898619e-01	1.528143e+02	1.577670e+02	0.000000e+00
3.900685e-01	1.526831e+02	1.577778e+02	0.000000e+00
3.902752e-01	1.525519e+02	1.577883e+02	0.000000e+00
3.904819e-01	1.524207e+02	1.577984e+02	0.000000e+00
3.906886e-01	1.522894e+02	1.578084e+02	0.000000e+00
3.908954e-01	1.521581e+02	1.578180e+02	0.000000e+00
3.911021e-01	1.520268e+02	1.578273e+02	0.000000e+00
3.913089e-01	1.518955e+02	1.578364e+02	0.000000e+00
3.915156e-01	1.517642e+02	1.578451e+02	0.000000e+00
3.917224e-01	1.516328e+02	1.578536e+02	0.000000e+00
3.919292e-01	1.515014e+02	1.578618e+02	0.000000e+00
3.921360e-01	1.513700e+02	1.578698e+02	0.000000e+00
3.923429e-01	1.512385e+02	1.578774e+02	0.000000e+00
3.925497e-01	1.511070e+02	1.578848e+02	0.000000e+00
3.927566e-01	1.509755e+02	1.578919e+02	0.000000e+00
3.929635e-01	1.508440e+02	1.578987e+02	0.000000e+00
3.931704e-01	1.507125e+02	1.579052e+02	0.000000e+00
3.933773e-01	1.505808e+02	1.579115e+02	0.000000e+00
3.935843e-01	1.504492e+02	1.579175e+02	0.000000e+00
3.937912e-01	1.503175e+02	1.579232e+02	0.000000e+00
3.939982e-01	1.501858e+02	1.579286e+02	0.000000e+00
3.942052e-01	1.500541e+02	1.579338e+02	0.000000e+00
3.944121e-01	1.499223e+02	1.579386e+02	0.000000e+00
3.946192e-01	1.497905e+02	1.579433e+02	0.000000e+00
3.948262e-01	1.496586e+02	1.579476e+02	0.000000e+00
3.950332e-01	1.495267e+02	1.579516e+02	0.000000e+00
3.952402e-01	1.493948e+02	1.579554e+02	0.000000e+00
3.954473e-01	1.492628e+02	1.579590e+02	0.000000e+00
3.956544e-01	1.491307e+02	1.579622e+02	0.000000e+00
3.958615e-01	1.489987e+02	1.579652e+02	0.000000e+00
3.960687e-01	1.488665e+02	1.579679e+02	0.000000e+00
3.962757e-01	1.487344e+02	1.579703e+02	0.000000e+00
3.964828e-01	1.486022e+02	1.579725e+02	0.000000e+00
3.966901e-01	1.484699e+02	1.579744e+02	0.000000e+00
3.968972e-01	1.483377e+02	1.579760e+02	0.000000e+00
3.971045e-01	1.482052e+02	1.579773e+02	0.000000e+00
3.973117e-01	1.480729e+02	1.579784e+02	0.000000e+00
3.975189e-01	1.479404e+02	1.579792e+02	0.000000e+00
3.977263e-01	1.478078e+02	1.579798e+02	0.000000e+00
3.979337e-01	1.476752e+02	1.579800e+02	0.000000e+00
3.981410e-01	1.475426e+02	1.579801e+02	0.000000e+00
3.983482e-01	1.474100e+02	1.579798e+02	0.000000e+00
3.985558e-01	1.472772e+02	1.579793e+02	0.000000e+00
3.987631e-01	1.471444e+02	1.579785e+02	0.000000e+00
3.989705e-01	1.470116e+02	1.579774e+02	0.000000e+00
3.991779e-01	1.468788e+02	1.579761e+02	0.000000e+00
3.993853e-01	1.467459e+02	1.579745e+02	0.000000e+00
3.995928e-01	1.466129e+02	1.579727e+02	0.000000e+00
3.998006e-01	1.464797e+02	1.579706e+02	0.000000e+00
4.000084e-01	1.463464e+02	1.579682e+02	0.000000e+00
4.002162e-01	1.462130e+02	1.579655e+02	0.000000e+00
4.004238e-01	1.460798e+02	1.579626e+02	0.000000e+00
4.006317e-01	1.459463e+02	1.579594e+02	0.000000e+00
4.008397e-01	1.458128e+02	1.579560e+02	0.000000e+00
4.010474e-01	1.456794e+02	1.579523e+02	0.000000e+00
4.012554e-01	1.455458e+02	1.579483e+02	0.000000e+00
4.014635e-01	1.454121e+02	1.579441e+02	0.000000e+00
4.016713e-01	1.452785e+02	1.579396e+02	0.000000e+00
4.018795e-01	1.451447e+02	1.579348e+02	0.000000e+00
4.020874e-01	1.450110e+02	1.579298e+02	0.000000e+00
4.022953e-01	1.448772e+02	1.579245e+02	0.000000e+00
4.025033e-01	1.447434e+02	1.579190e+02	0.000000e+00
4.027113e-01	1.446095e+02	1.579131e+02	0.000000e+00
4.029197e-01	1.444754e+02	1.579071e+02	0.000000e+00
4.031278e-01	1.443414e+02	1.579007e+02	0.000000e+00
4.033363e-01	1.442072e+02	1.578941e+02	0.000000e+00
4.035448e-01	1.440728e+02	1.578872e+02	0.000000e+00
4.037530e-01	1.439387e+02	1.578801e+02	0.000000e+00
4.039616e-01	1.438043e+02	1.578726e+02	0.000000e+00
4.041699e-01	1.436700e+02	1.578650e+02	0.000000e+00
4.043786e-01	1.435355e+02	1.578570e+02	0.000000e+00
4.045873e-01	1.434009e+02	1.578488e+02	0.000000e+00
4.047961e-01	1.432663e+02	1.578403e+02	0.000000e+00
4.050050e-01	1.431316e+02	1.578316e+02	0.000000e+00
4.052135e-01	1.429971e+02	1.578226e+02	0.000000e+00
4.054221e-01	1.428626e+02	1.578133e+02	0.000000e+00
4.056310e-01	1.427278e+02	1.578037e+02	0.000000e+00
4.058397e-01	1.425932e+02	1.577939e+02	0.000000e+00
4.060484e-01	1.424585e+02	1.577839e+02	0.000000e+00
4.062571e-01	1.423237e+02	1.577735e+02	0.000000e+00
4.064659e-01	1.421890e+02	1.577629e+02	0.000000e+00
4.066747e-01	1.420542e+02	1.577521e+02	0.000000e+00
4.068836e-01	1.419193e+02	1.577409e+02	0.000000e+00
4.070929e-01	1.417842e+02	1.577295e+02	0.000000e+00
4.073019e-01	1.416492e+02	1.577178e+02	0.000000e+00
4.075113e-01	1.415140e+02	1.577059e+02	0.000000e+00
4.077203e-01	1.413790e+02	1.576937e+02	0.000000e+00
4.079294e-01	1.412439e+02	1.576812e+02	0.000000e+00
4.081386e-01	1.411088e+02	1.576684e+02	0.000000e+00
4.083478e-01	1.409738e+02	1.576554e+02	0.000000e+00
4.085570e-01	1.408386e+02	1.576422e+02	0.000000e+00
4.087667e-01	1.407033e+02	1.576286e+02	0.000000e+00
4.089760e-01	1.405681e+02	1.576148e+02	0.000000e+00
4.091854e-01	1.404328e+02	1.576007e+02	0.000000e+00
4.093952e-01	1.402973e+02	1.575863e+02	0.000000e+00
4.096047e-01	1.401620e+02	1.575717e+02	0.000000e+00
4.098142e-01	1.400267e+02	1.575568e+02	0.000000e+00
4.100238e-01	1.398914e+02	1.575416e+02	0.000000e+00
4.102334e-01	1.397560e+02	1.575262e+02	0.000000e+00
4.104431e-01	1.396206e+02	1.575105e+02	0.000000e+00
4.106532e-01	1.394849e+02	1.574945e+02	0.000000e+00
4.108633e-01	1.393493e+02	1.574783e+02	0.000000e+00
4.110735e-01	1.392135e+02	1.574617e+02	0.000000e+00
4.112838e-01	1.390778e+02	1.574449e+02	0.000000e+00
4.114940e-01	1.389421e+02	1.574278e+02	0.000000e+00
4.117044e-01	1.388063e+02	1.574105e+02	0.000000e+00
4.119144e-01	1.386708e+02	1.573929e+02	0.000000e+00
4.121248e-01	1.385350e+02	1.573750e+02	0.000000e+00
4.123353e-01	1.383991e+02	1.573568e+02	0.000000e+00
4.125458e-01	1.382633e+02	1.573384e+02	0.000000e+00
4.127564e-01	1.381274e+02	1.573196e+02	0.000000e+00
4.129670e-01	1.379916e+02	1.573006e+02	0.000000e+00
4.131772e-01	1.378559e+02	1.572814e+02	0.000000e+00
4.133876e-01	1.377203e+02	1.572619e+02	0.000000e+00
4.135979e-01	1.375846e+02	1.572421e+02	0.000000e+00
4.138087e-01	1.374487e+02	1.572220e+02	0.000000e+00
4.140192e-01	1.373130e+02	1.572017e+02	0.000000e+00
4.142297e-01	1.371773e+02	1.571811e+02	0.000000e+00
4.144402e-01	1.370416e+02	1.571602e+02	0.000000e+00
4.146508e-01	1.369059e+02	1.571390e+02	0.000000e+00
4.148619e-01	1.367700e+02	1.571176e+02	0.000000e+00
4.150726e-01	1.366344e+02	1.570958e+02	0.000000e+00
4.152837e-01	1.364984e+02	1.570738e+02	0.000000e+00
4.154945e-01	1.363627e+02	1.570516e+02	0.000000e+00
4.157057e-01	1.362268e+02	1.570290e+02	0.000000e+00
4.159170e-01	1.360908e+02	1.570061e+02	0.000000e+00
4.161279e-01	1.359552e+02	1.569830e+02	0.000000e+00
4.163392e-01	1.358192e+02	1.569596e+02	0.000000e+00
4.165506e-01	1.356832e+02	1.569360e+02	0.000000e+00
4.167617e-01	1.355475e+02	1.569120e+02	0.000000e+00
4.169728e-01	1.354118e+02	1.568878e+02	0.000000e+00
4.171840e-01	1.352761e+02	1.568634e+02	0.000000e+00
4.173956e-01	1.351402e+02	1.568386e+02	0.000000e+00
4.176068e-01	1.350045e+02	1.568136e+02	0.000000e+00
4.178181e-01	1.348688e+02	1.567883e+02	0.000000e+00
4.180294e-01	1.347330e+02	1.567627e+02	0.000000e+00
4.182408e-01	1.345973e+02	1.567369e+02	0.000000e+00
4.184526e-01	1.344614e+02	1.567107e+02	0.000000e+00
4.186645e-01	1.343254e+02	1.566842e+02	0.000000e+00
4.188764e-01	1.341895e+02	1.566575e+02	0.000000e+00
4.190880e-01	1.340538e+02	1.566306e+02	0.000000e+00
4.192996e-01	1.339181e+02	1.566033e+02	0.000000e+00
4.195116e-01	1.337822e+02	1.565758e+02	0.000000e+00
4.197233e-01	1.336465e+02	1.565480e+02	0.000000e+00
4.199351e-01	1.335108e+02	1.565199e+02	0.000000e+00
4.201472e-01	1.333748e+02	1.564915e+02	0.000000e+00
4.203591e-01	1.332392e+02	1.564629e+02	0.000000e+00
4.205710e-01	1.331035e+02	1.564340e+02	0.000000e+00
4.207829e-01	1.329678e+02	1.564049e+02	0.000000e+00
4.209952e-01	1.328319e+02	1.563754e+02	0.000000e+00
4.212073e-01	1.326963e+02	1.563456e+02	0.000000e+00
4.214193e-01	1.325606e+02	1.563157e+02	0.000000e+00
4.216314e-01	1.324249e+02	1.562854e+02	0.000000e+00
4.218436e-01	1.322892e+02	1.562548e+02	0.000000e+00
4.220562e-01	1.321533e+02	1.562240e+02	0.000000e+00
4.222688e-01	1.320175e+02	1.561928e+02	0.000000e+00
4.224811e-01	1.318818e+02	1.561615e+02	0.000000e+00
4.226934e-01	1.317461e+02	1.561299e+02	0.000000e+00
4.229058e-01	1.316105e+02	1.560980e+02	0.000000e+00
4.231182e-01	1.314748e+02	1.560658e+02	0.000000e+00
4.233306e-01	1.313392e+02	1.560334e+02	0.000000e+00
4.235432e-01	1.312035e+02	1.560007e+02	0.000000e+00
4.237561e-01	1.310676e+02	1.559676e+02	0.000000e+00
4.239690e-01	1.309318e+02	1.559343e+02	0.000000e+00
4.241817e-01	1.307961e+02	1.559008e+02	0.000000e+00
4.243944e-01	1.306605e+02	1.558670e+02	0.000000e+00
4.246074e-01	1.305247e+02	1.558329e+02	0.000000e+00
4.248206e-01	1.303888e+02	1.557986e+02	0.000000e+00
4.250337e-01	1.302529e+02	1.557639e+02	0.000000e+00
4.252470e-01	1.301170e+02	1.557290e+02	0.000000e+00
4.254602e-01	1.299812e+02	1.556939e+02	0.000000e+00
4.256735e-01	1.298454e+02	1.556585e+02	0.000000e+00
4.258865e-01	1.297098e+02	1.556228e+02	0.000000e+00
4.260995e-01	1.295741e+02	1.555869e+02	0.000000e+00
4.263130e-01	1.294382e+02	1.555507e+02	0.000000e+00
4.265261e-01	1.293026e+02	1.555143e+02	0.000000e+00
4.267396e-01	1.291667e+02	1.554776e+02	0.000000e+00
4.269532e-01	1.290308e+02	1.554406e+02	0.000000e+00
4.271668e-01	1.288949e+02	1.554033e+02	0.000000e+00
4.273800e-01	1.287593e+02	1.553659e+02	0.000000e+00
4.275937e-01	1.286234e+02	1.553281e+02	0.000000e+00
4.278074e-01	1.284875e+02	1.552901e+02	0.000000e+00
4.280212e-01	1.283516e+02	1.552518e+02	0.000000e+00
4.282347e-01	1.282159e+02	1.552133e+02	0.000000e+00
4.284482e-01	1.280802e+02	1.551746e+02	0.000000e+00
4.286617e-01	1.279445e+02	1.551356e+02	0.000000e+00
4.288756e-01	1.278086e+02	1.550963e+02	0.000000e+00
4.290896e-01	1.276727e+02	1.550567e+02	0.000000e+00
4.293036e-01	1.275368e+02	1.550169e+02	0.000000e+00
4.295173e-01	1.274011e+02	1.549769e+02	0.000000e+00
4.297314e-01	1.272652e+02	1.549366e+02	0.000000e+00
4.299456e-01	1.271293e+02	1.548960e+02	0.000000e+00
4.301597e-01	1.269934e+02	1.548551e+02	0.000000e+00
4.303736e-01	1.268577e+02	1.548141e+02	0.000000e+00
4.305875e-01	1.267220e+02	1.547729e+02	0.000000e+00
4.308015e-01	1.265863e+02	1.547313e+02	0.000000e+00
4.310155e-01	1.264506e+02	1.546896e+02	0.000000e+00
4.312295e-01	1.263150e+02	1.546475e+02	0.000000e+00
4.314436e-01	1.261793e+02	1.546053e+02	0.000000e+00
4.316577e-01	1.260436e+02	1.545627e+02	0.000000e+00
4.318719e-01	1.259080e+02	1.545200e+02	0.000000e+00
4.320861e-01	1.257724e+02	1.544770e+02	0.000000e+00
4.323004e-01	1.256368e+02	1.544337e+02	0.000000e+00
4.325150e-01	1.255009e+02	1.543901e+02	0.000000e+00
4.327293e-01	1.253653e+02	1.543464e+02	0.000000e+00
4.329437e-01	1.252296e+02	1.543024e+02	0.000000e+00
4.331581e-01	1.250940e+02	1.542581e+02	0.000000e+00
4.333728e-01	1.249582e+02	1.542136e+02	0.000000e+00
4.335873e-01	1.248225e+02	1.541688e+02	0.000000e+00
4.338019e-01	1.246869e+02	1.541238e+02	0.000000e+00
4.340164e-01	1.245513e+02	1.540786e+02	0.000000e+00
4.342314e-01	1.244154e+02	1.540330e+02	0.000000e+00
4.344463e-01	1.242796e+02	1.539872e+02	0.000000e+00
4.346610e-01	1.241440e+02	1.539413e+02	0.000000e+00
4.348757e-01	1.240084e+02	1.538950e+02	0.000000e+00
4.350905e-01	1.238728e+02	1.538486e+02	0.000000e+00
4.353053e-01	1.237373e+02	1.538019e+02	0.000000e+00
4.355205e-01	1.236015e+02	1.537549e+02	0.000000e+00
4.357357e-01	1.234657e+02	1.537076e+02	0.000000e+00
4.359509e-01	1.233299e+02	1.536601e+02	0.000000e+00
4.361659e-01	1.231944e+02	1.536124e+02	0.000000e+00
4.363812e-01	1.230587e+02	1.535644e+02	0.000000e+00
4.365966e-01	1.229230e+02	1.535162e+02	0.000000e+00
4.368116e-01	1.227875e+02	1.534677e+02	0.000000e+00
4.370271e-01	1.226518e+02	1.534190e+02	0.000000e+00
4.372425e-01	1.225161e+02	1.533701e+02	0.000000e+00
4.374580e-01	1.223805e+02	1.533209e+02	0.000000e+00
4.376736e-01	1.222449e+02	1.532714e+02	0.000000e+00
4.378892e-01	1.221094e+02	1.532217e+02	0.000000e+00
4.381048e-01	1.219739e+02	1.531718e+02	0.000000e+00
4.383201e-01	1.218385e+02	1.531217e+02	0.000000e+00
4.385355e-01	1.217033e+02	1.530713e+02	0.000000e+00
4.387509e-01	1.215680e+02	1.530208e+02	0.000000e+00
4.389664e-01	1.214328e+02	1.529699e+02	0.000000e+00
4.391819e-01	1.212977e+02	1.529189e+02	0.000000e+00
4.393975e-01	1.211626e+02	1.528676e+02	0.000000e+00
4.396133e-01	1.210273e+02	1.528159e+02	0.000000e+00
4.398292e-01	1.208921e+02	1.527641e+02	0.000000e+00
4.400452e-01	1.207568e+02	1.527120e+02	0.000000e+00
4.402612e-01	1.206217e+02	1.526596e+02	0.000000e+00
4.404772e-01	1.204866e+02	1.526071e+02	0.000000e+00
4.406933e-01	1.203516e+02	1.525542e+02	0.000000e+00
4.409094e-01	1.202165e+02	1.525012e+02	0.000000e+00
4.411252e-01	1.200817e+02	1.524479e+02	0.000000e+00
4.413414e-01	1.199468e+02	1.523944e+02	0.000000e+00
4.415573e-01	1.198122e+02	1.523407e+02	0.000000e+00
4.417735e-01	1.196773e+02	1.522867e+02	0.000000e+00
4.419898e-01	1.195425e+02	1.522324e+02	0.000000e+00
4.422059e-01	1.194080e+02	1.521780e+02	0.000000e+00
4.424222e-01	1.192733e+02	1.521232e+02	0.000000e+00
4.426386e-01	1.191387e+02	1.520682e+02	0.000000e+00
4.428547e-01	1.190043e+02	1.520131e+02	0.000000e+00
4.430712e-01	1.188698e+02	1.519576e+02	0.000000e+00
4.432877e-01	1.187354e+02	1.519019e+02	0.000000e+00
4.435039e-01	1.186012e+02	1.518460e+02	0.000000e+00
4.437205e-01	1.184669e+02	1.517899e+02	0.000000e+00
4.439368e-01	1.183328e+02	1.517335e+02	0.000000e+00
4.441531e-01	1.181988e+02	1.516769e+02	0.000000e+00
4.443698e-01	1.180647e+02	1.516200e+02	0.000000e+00
4.445862e-01	1.179308e+02	1.515630e+02	0.000000e+00
4.448027e-01	1.177970e+02	1.515056e+02	0.000000e+00
4.450195e-01	1.176631e+02	1.514480e+02	0.000000e+00
4.452363e-01	1.175292e+02	1.513902e+02	0.000000e+00
4.454531e-01	1.173954e+02	1.513321e+02	0.000000e+00
4.456697e-01	1.172619e+02	1.512738e+02	0.000000e+00
4.458864e-01	1.171285e+02	1.512153e+02	0.000000e+00
4.461030e-01	1.169951e+02	1.511566e+02	0.000000e+00
4.463197e-01	1.168617e+02	1.510977e+02	0.000000e+00
4.465367e-01	1.167283e+02	1.510384e+02	0.000000e+00
4.467535e-01	1.165952e+02	1.509790e+02	0.000000e+00
4.469703e-01	1.164621e+02	1.509193e+02	0.000000e+00
4.471874e-01	1.163289e+02	1.508593e+02	0.000000e+00
4.474046e-01	1.161958e+02	1.507991e+02	0.000000e+00
4.476218e-01	1.160627e+02	1.507386e+02	0.000000e+00
4.478390e-01	1.159298e+02	1.506779e+02	0.000000e+00
4.480560e-01	1.157971e+02	1.506171e+02	0.000000e+00
4.482733e-01	1.156643e+02	1.505559e+02	0.000000e+00
4.484903e-01	1.155318e+02	1.504946e+02	0.000000e+00
4.487077e-01	1.153992e+02	1.504330e+02	0.000000e+00
4.489248e-01	1.152668e+02	1.503712e+02	0.000000e+00
4.491419e-01	1.151345e+02	1.503092e+02	0.000000e+00
4.493594e-01	1.150021e+02	1.502468e+02	0.000000e+00
4.495769e-01	1.148698e+02	1.501843e+02	0.000000e+00
4.497941e-01	1.147377e+02	1.501216e+02	0.000000e+00
4.500114e-01	1.146058e+02	1.500586e+02	0.000000e+00
4.502290e-01	1.144737e+02	1.499954e+02	0.000000e+00
4.504466e-01	1.143417e+02	1.499319e+02	0.000000e+00
4.506640e-01	1.142100e+02	1.498682e+02	0.000000e+00
4.508817e-01	1.140782e+02	1.498043e+02	0.000000e+00
4.510994e-01	1.139465e+02	1.497401e+02	0.000000e+00
4.513172e-01	1.138150e+02	1.496757e+02	0.000000e+00
4.515349e-01	1.136834e+02	1.496110e+02	0.000000e+00
4.517525e-01	1.135521e+02	1.495462e+02	0.000000e+00
4.519703e-01	1.134207e+02	1.494811e+02	0.000000e+00
4.521882e-01	1.132895e+02	1.494158e+02	0.000000e+00
4.524059e-01	1.131585e+02	1.493503e+02	0.000000e+00
4.526236e-01	1.130276e+02	1.492846e+02	0.000000e+00
4.528415e-01	1.128966e+02	1.492186e+02	0.000000e+00
4.530595e-01	1.127657e+02	1.491523e+02	0.000000e+00
4.532773e-01	1.126351e+02	1.490859e+02	0.000000e+00
4.534951e-01	1.125046e+02	1.490193e+02	0.000000e+00
4.537132e-01	1.123741e+02	1.489524e+02	0.000000e+00
4.539311e-01	1.122437e+02	1.488853e+02	0.000000e+00
4.541490e-01	1.121134e+02	1.488180e+02	0.000000e+00
4.543670e-01	1.119833e+02	1.487505e+02	0.000000e+00
4.545849e-01	1.118532e+02	1.486827e+02	0.000000e+00
4.548032e-01	1.117231e+02	1.486147e+02	0.000000e+00
4.550215e-01	1.115932e+02	1.485464e+02	0.000000e+00
4.552395e-01	1.114634e+02	1.484779e+02	0.000000e+00
4.554579e-01	1.113336e+02	1.484092e+02	0.000000e+00
4.556760e-01	1.112041e+02	1.483403e+02	0.000000e+00
4.558944e-01	1.110745e+02	1.482711e+02	0.000000e+00
4.561129e-01	1.109450e+02	1.482017e+02	0.000000e+00
4.563311e-01	1.108157e+02	1.481322e+02	0.000000e+00
4.565496e-01	1.106865e+02	1.480623e+02	0.000000e+00
4.567681e-01	1.105573e+02	1.479923e+02	0.000000e+00
4.569865e-01	1.104283e+02	1.479220e+02	0.000000e+00
4.572050e-01	1.102993e+02	1.478515e+02	0.000000e+00
4.574237e-01	1.101704e+02	1.477808e+02	0.000000e+00
4.576423e-01	1.100416e+02	1.477098e+02	0.000000e+00
4.578610e-01	1.099128e+02	1.476387e+02	0.000000e+00
4.580795e-01	1.097843e+02	1.475674e+02	0.000000e+00
4.582982e-01	1.096558e+02	1.474958e+02	0.000000e+00
4.585168e-01	1.095275e+02	1.474240e+02	0.000000e+00
4.587356e-01	1.093992e+02	1.473520e+02	0.000000e+00
4.589542e-01	1.092711e+02	1.472798e+02	0.000000e+00
4.591728e-01	1.091431e+02	1.472075e+02	0.000000e+00
4.593917e-01	1.090150e+02	1.471348e+02	0.000000e+00
4.596104e-01	1.088871e+02	1.470620e+02	0.000000e+00
4.598291e-01	1.087594e+02	1.469890e+02	0.000000e+00
4.600481e-01	1.086317e+02	1.469156e+02	0.000000e+00
4.602668e-01	1.085041e+02	1.468422e+02	0.000000e+00
4.604859e-01	1.083766e+02	1.467685e+02	0.000000e+00
4.607047e-01	1.082494e+02	1.466946e+02	0.000000e+00
4.609238e-01	1.081221e+02	1.466205e+02	0.000000e+00
4.611427e-01	1.079950e+02	1.465462e+02	0.000000e+00
4.613618e-01	1.078679e+02	1.464716e+02	0.000000e+00
4.615808e-01	1.077411e+02	1.463970e+02	0.000000e+00
4.617998e-01	1.076143e+02	1.463221e+02	0.000000e+00
4.620188e-01	1.074876e+02	1.462470e+02	0.000000e+00
4.622378e-01	1.073610e+02	1.461717e+02	0.000000e+00
4.624569e-01	1.072346e+02	1.460962e+02	0.000000e+00
4.626760e-01	1.071082e+02	1.460205e+02	0.000000e+00
4.628954e-01	1.069818e+02	1.459445e+02	0.000000e+00
4.631147e-01	1.068555e+02	1.458683e+02	0.000000e+00
4.633339e-01	1.067294e+02	1.457920e+02	0.000000e+00
4.635531e-01	1.066035e+02	1.457155e+02	0.000000e+00
4.637724e-01	1.064776e+02	1.456388e+02	0.000000e+00
4.639917e-01	1.063520e+02	1.455619e+02	0.000000e+00
4.642110e-01	1.062264e+02	1.454848e+02	0.000000e+00
4.644305e-01	1.061007e+02	1.454074e+02	0.000000e+00
4.646499e-01	1.059753e+02	1.453299e+02	0.000000e+00
4.648693e-01	1.058499e+02	1.452522e+02	0.000000e+00
4.650887e-01	1.057247e+02	1.451743e+02	0.000000e+00
4.653081e-01	1.055996e+02	1.450962e+02	0.000000e+00
4.655278e-01	1.054746e+02	1.450179e+02	0.000000e+00
4.657475e-01	1.053496e+02	1.449393e+02	0.000000e+00
4.659670e-01	1.052248e+02	1.448607e+02	0.000000e+00
4.661866e-01	1.051002e+02	1.447818e+02	0.000000e+00
4.664062e-01	1.049757e+02	1.447028e+02	0.000000e+00
4.666258e-01	1.048514e+02	1.446235e+02	0.000000e+00
4.668456e-01	1.047270e+02	1.445440e+02	0.000000e+00
4.670653e-01	1.046028e+02	1.444644e+02	0.000000e+00
4.672850e-01	1.044788e+02	1.443846e+02	0.000000e+00
4.675049e-01	1.043547e+02	1.443045e+02	0.000000e+00
4.677248e-01	1.042308e+02	1.442242e+02	0.000000e+00
4.679448e-01	1.041071e+02	1.441437e+02	0.000000e+00
4.681648e-01	1.039835e+02	1.440631e+02	0.000000e+00
4.683849e-01	1.038601e+02	1.439822e+02	0.000000e+00
4.686047e-01	1.037368e+02	1.439013e+02	0.000000e+00
4.688246e-01	1.036136e+02	1.438201e+02	0.000000e+00
4.690447e-01	1.034904e+02	1.437387e+02	0.000000e+00
4.692648e-01	1.033674e+02	1.436571e+02	0.000000e+00
4.694850e-01	1.032445e+02	1.435753e+02	0.000000e+00
4.697052e-01	1.031218e+02	1.434933e+02	0.000000e+00
4.699254e-01	1.029992e+02	1.434112e+02	0.000000e+00
4.701454e-01	1.028769e+02	1.433289e+02	0.000000e+00
4.703657e-01	1.027544e+02	1.432463e+02	0.000000e+00
4.705858e-01	1.026323e+02	1.431637e+02	0.000000e+00
4.708059e-01	1.025103e+02	1.430808e+02	0.000000e+00
4.710261e-01	1.023884e+02	1.429978e+02	0.000000e+00
4.712462e-01	1.022667e+02	1.429146e+02	0.000000e+00
4.714664e-01	1.021451e+02	1.428312e+02	0.000000e+00
4.716867e-01	1.020236e+02	1.427476e+02	0.000000e+00
4.719069e-01	1.019023e+02	1.426639e+02	0.000000e+00
4.721272e-01	1.017811e+02	1.425799e+02	0.000000e+00
4.723477e-01	1.016598e+02	1.424957e+02	0.000000e+00
4.725680e-01	1.015388e+02	1.424114e+02	0.000000e+00
4.727885e-01	1.014179e+02	1.423269e+02	0.000000e+00
4.730089e-01	1.012971e+02	1.422422e+02	0.000000e+00
4.732293e-01	1.011766e+02	1.421573e+02	0.000000e+00
4.734498e-01	1.010562e+02	1.420723e+02	0.000000e+00
4.736704e-01	1.009358e+02	1.419870e+02	0.000000e+00
4.738909e-01	1.008156e+02	1.419016e+02	0.000000e+00
4.741114e-01	1.006956e+02	1.418161e+02	0.000000e+00
4.743319e-01	1.005758e+02	1.417303e+02	0.000000e+00
4.745525e-01	1.004561e+02	1.416444e+02	0.000000e+00
4.747730e-01	1.003365e+02	1.415583e+02	0.000000e+00
4.749938e-01	1.002170e+02	1.414720e+02	0.000000e+00
4.752146e-01	1.000976e+02	1.413854e+02	0.000000e+00
4.754355e-01	9.997836e+01	1.412987e+02	0.000000e+00
4.756563e-01	9.985927e+01	1.412119e+02	0.000000e+00
4.758772e-01	9.974039e+01	1.411248e+02	0.000000e+00
4.760981e-01	9.962166e+01	1.410376e+02	0.000000e+00
4.763189e-01	9.950314e+01	1.409503e+02	0.000000e+00
4.765397e-01	9.938477e+01	1.408627e+02	0.000000e+00
4.767606e-01	9.926645e+01	1.407750e+02	0.000000e+00
4.769815e-01	9.914839e+01	1.406871e+02	0.000000e+00
4.772025e-01	9.903040e+01	1.405990e+02	0.000000e+00
4.774234e-01	9.891265e+01	1.405108e+02	0.000000e+00
4.776444e-01	9.879499e+01	1.404224e+02	0.000000e+00
4.778655e-01	9.867752e+01	1.403338e+02	0.000000e+00
4.780865e-01	9.856022e+01	1.402451e+02	0.000000e+00
4.783074e-01	9.844309e+01	1.401562e+02	0.000000e+00
4.785284e-01	9.832615e+01	1.400671e+02	0.000000e+00
4.787494e-01	9.820935e+01	1.399779e+02	0.000000e+00
4.789705e-01	9.809268e+01	1.398884e+02	0.000000e+00
4.791915e-01	9.797618e+01	1.397988e+02	0.000000e+00
4.794128e-01	9.785976e+01	1.397090e+02	0.000000e+00
4.796339e-01	9.774355e+01	1.396191e+02	0.000000e+00
4.798552e-01	9.762739e+01	1.395289e+02	0.000000e+00
4.800765e-01	9.751135e+01	1.394385e+02	0.000000e+00
4.802977e-01	9.739559e+01	1.393481e+02	0.000000e+00
4.805189e-01	9.728003e+01	1.392574e+02	0.000000e+00
4.807402e-01	9.716464e+01	1.391666e+02	0.000000e+00
4.809614e-01	9.704939e+01	1.390756e+02	0.000000e+00
4.811827e-01	9.693430e+01	1.389845e+02	0.000000e+00
4.814040e-01	9.681939e+01	1.388932e+02	0.000000e+00
4.816253e-01	9.670466e+01	1.388017e+02	0.000000e+00
4.818466e-01	9.659008e+01	1.387100e+02	0.000000e+00
4.820682e-01	9.647557e+01	1.386181e+02	0.000000e+00
4.822895e-01	9.636132e+01	1.385261e+02	0.000000e+00
4.825111e-01	9.624721e+01	1.384339e+02	0.000000e+00
4.827327e-01	9.613324e+01	1.383415e+02	0.000000e+00
4.829543e-01	9.601942e+01	1.382489e+02	0.000000e+00
4.831758e-01	9.590584e+01	1.381563e+02	0.000000e+00
4.833973e-01	9.579244e+01	1.380635e+02	0.000000e+00
4.836188e-01	9.567924e+01	1.379705e+02	0.000000e+00
4.838404e-01	9.556623e+01	1.378773e+02	0.000000e+00
4.840621e-01	9.545330e+01	1.377839e+02	0.000000e+00
4.842837e-01	9.534065e+01	1.376904e+02	0.000000e+00
4.845054e-01	9.522810e+01	1.375967e+02	0.000000e+00
4.847271e-01	9.511577e+01	1.375029e+02	0.000000e+00
4.849487e-01	9.500365e+01	1.374089e+02	0.000000e+00
4.851705e-01	9.489164e+01	1.373147e+02	0.000000e+00
4.853922e-01	9.477988e+01	1.372205e+02	0.000000e+00
4.856141e-01	9.466821e+01	1.371259e+02	0.000000e+00
4.858358e-01	9.455683e+01	1.370313e+02	0.000000e+00
4.860576e-01	9.444567e+01	1.369365e+02	0.000000e+00
4.862795e-01	9.433464e+01	1.368416e+02	0.000000e+00
4.865013e-01	9.422387e+01	1.367465e+02	0.000000e+00
4.867232e-01	9.411329e+01	1.366512e+02	0.000000e+00
4.869452e-01	9.400283e+01	1.365557e+02	0.000000e+00
4.871670e-01	9.389259e+01	1.364602e+02	0.000000e+00
4.873889e-01	9.378252e+01	1.363644e+02	0.000000e+00
4.876110e-01	9.367261e+01	1.362685e+02	0.000000e+00
4.878329e-01	9.356298e+01	1.361724e+02	0.000000e+00
4.880549e-01	9.345350e+01	1.360762e+02	0.000000e+00
4.882770e-01	9.334411e+01	1.359797e+02	0.000000e+00
4.884990e-01	9.323494e+01	1.358832e+02	0.000000e+00
4.887210e-01	9.312593e+01	1.357865e+02	0.000000e+00
4.889430e-01	9.301713e+01	1.356896e+02	0.000000e+00
4.891652e-01	9.290844e+01	1.355925e+02	0.000000e+00
4.893875e-01	9.279992e+01	1.354953e+02	0.000000e+00
4.896097e-01	9.269158e+01	1.353979e+02	0.000000e+00
4.898320e-01	9.258348e+01	1.353004e+02	0.000000e+00
4.900541e-01	9.247562e+01	1.352027e+02	0.000000e+00
4.902763e-01	9.236789e+01	1.351050e+02	0.000000e+00
4.904985e-01	9.226035e+01	1.350070e+02	0.000000e+00
4.907207e-01	9.215297e+01	1.349089e+02	0.000000e+00
4.909429e-01	9.204577e+01	1.348107e+02	0.000000e+00
4.911651e-01	9.193874e+01	1.347123e+02	0.000000e+00
4.913875e-01	9.183185e+01	1.346137e+02	0.000000e+00
4.916098e-01	9.172522e+01	1.345150e+02	0.000000e+00
4.918321e-01	9.161873e+01	1.344162e+02	0.000000e+00
4.920544e-01	9.151243e+01	1.343172e+02	0.000000e+00
4.922768e-01	9.140637e+01	1.342181e+02	0.000000e+00
4.924993e-01	9.130046e+01	1.341188e+02	0.000000e+00
4.927218e-01	9.119473e+01	1.340193e+02	0.000000e+00
4.929442e-01	9.108925e+01	1.339198e+02	0.000000e+00
4.931666e-01	9.098396e+01	1.338201e+02	0.000000e+00
4.933892e-01	9.087878e+01	1.337202e+02	0.000000e+00
4.936116e-01	9.077384e+01	1.336202e+02	0.000000e+00
4.938341e-01	9.066910e+01	1.335201e+02	0.000000e+00
4.940566e-01	9.056459e+01	1.334199e+02	0.000000e+00
4.942793e-01	9.046027e+01	1.333194e+02	0.000000e+00
4.945018e-01	9.035620e+01	1.332189e+02	0.000000e+00
4.947244e-01	9.025230e+01	1.331182e+02	0.000000e+00
4.949470e-01	9.014858e+01	1.330174e+02	0.000000e+00
4.951696e-01	9.004511e+01	1.329164e+02	0.000000e+00
4.953922e-01	8.994189e+01	1.328153e+02	0.000000e+00
4.956149e-01	8.983884e+01	1.327140e+02	0.000000e+00
4.958377e-01	8.973596e+01	1.326126e+02	0.000000e+00
4.960604e-01	8.963332e+01	1.325111e+02	0.000000e+00
4.962832e-01	8.953083e+01	1.324094e+02	0.000000e+00
4.965059e-01	8.942860e+01	1.323076e+02	0.000000e+00
4.967288e-01	8.932653e+01	1.322056e+02	0.000000e+00
4.969517e-01	8.922466e+01	1.321035e+02	0.000000e+00
4.971745e-01	8.912303e+01	1.320014e+02	0.000000e+00
4.973974e-01	8.902155e+01	1.318990e+02	0.000000e+00
4.976202e-01	8.892032e+01	1.317965e+02	0.000000e+00
4.978431e-01	8.881924e+01	1.316939e+02	0.000000e+00
4.980660e-01	8.871843e+01	1.315912e+02	0.000000e+00
4.982890e-01	8.861778e+01	1.314883e+02	0.000000e+00
4.985119e-01	8.851739e+01	1.313853e+02	0.000000e+00
4.987348e-01	8.841721e+01	1.312823e+02	0.000000e+00
4.989578e-01	8.831717e+01	1.311790e+02	0.000000e+00
4.991809e-01	8.821735e+01	1.310756e+02	0.000000e+00
4.994038e-01	8.811781e+01	1.309721e+02	0.000000e+00
4.996268e-01	8.801849e+01	1.308685e+02	0.000000e+00
4.998498e-01	8.791942e+01	1.307648e+02	0.000000e+00
5.000728e-01	8.782054e+01	1.306610e+02	0.000000e+00
5.002958e-01	8.772184e+01	1.305571e+02	0.000000e+00
5.005189e-01	8.762336e+01	1.304530e+02	0.000000e+00
5.007421e-01	8.752508e+01	1.303488e+02	0.000000e+00
5.009653e-01	8.742702e+01	1.302444e+02	0.000000e+00
5.011884e-01	8.732921e+01	1.301400e+02	0.000000e+00
5.014115e-01	8.723160e+01	1.300354e+02	0.000000e+00
5.016348e-01	8.713418e+01	1.299307e+02	0.000000e+00
5.018579e-01	8.703706e+01	1.298259e+02	0.000000e+00
5.020811e-01	8.694016e+01	1.297210e+02	0.000000e+00
5.023043e-01	8.684347e+01	1.296160e+02	0.000000e+00
5.025275e-01	8.674698e+01	1.295108e+02	0.000000e+00
5.027509e-01	8.665066e+01	1.294055e+02	0.000000e+00
5.029743e-01	8.655459e+01	1.293000e+02	0.000000e+00
5.031976e-01	8.645875e+01	1.291945e+02	0.000000e+00
5.034210e-01	8.636314e+01	1.290888e+02	0.000000e+00
5.036445e-01	8.626775e+01	1.289830e+02	0.000000e+00
5.038678e-01	8.617263e+01	1.288772e+02	0.000000e+00
5.040911e-01	8.607774e+01	1.287712e+02	0.000000e+00
5.043145e-01	8.598308e+01	1.286652e+02	0.000000e+00
5.045379e-01	8.588863e+01	1.285590e+02	0.000000e+00
5.047614e-01	8.579439e+01	1.284526e+02	0.000000e+00
5.049848e-01	8.570043e+01	1.283462e+02	0.000000e+00
5.052082e-01	8.560671e+01	1.282397e+02	0.000000e+00
5.054318e-01	8.551318e+01	1.281331e+02	0.000000e+00
5.056552e-01	8.541991e+01	1.280264e+02	0.000000e+00
5.058787e-01	8.532689e+01	1.279195e+02	0.000000e+00
5.061023e-01	8.523405e+01	1.278126e+02	0.000000e+00
5.063258e-01	8.514151e+01	1.277055e+02	0.000000e+00
5.065494e-01	8.504920e+01	1.275984e+02	0.000000e+00
5.067730e-01	8.495708e+01	1.274911e+02	0.000000e+00
5.069967e-01	8.486521e+01	1.273836e+02	0.000000e+00
5.072203e-01	8.477361e+01	1.272762e+02	0.000000e+00
5.074440e-01	8.468222e+01	1.271685e+02	0.000000e+00
5.076676e-01	8.459111e+01	1.270609e+02	0.000000e+00
5.078914e-01	8.450019e+01	1.269530e+02	0.000000e+00
5.081152e-01	8.440948e+01	1.268451e+02	0.000000e+00
5.083390e-01	8.431901e+01	1.267370e+02	0.000000e+00
5.085626e-01	8.422882e+01	1.266289e+02	0.000000e+00
5.087864e-01	8.413891e+01	1.265207e+02	0.000000e+00
5.090102e-01	8.404921e+01	1.264124e+02	0.000000e+00
5.092340e-01	8.395976e+01	1.263039e+02	0.000000e+00
5.094579e-01	8.387055e+01	1.261953e+02	0.000000e+00
5.096818e-01	8.378159e+01	1.260867e+02	0.000000e+00
5.099056e-01	8.369294e+01	1.259780e+02	0.000000e+00
5.101295e-01	8.360450e+01	1.258691e+02	0.000000e+00
5.103533e-01	8.351635e+01	1.257602e+02	0.000000e+00
5.105772e-01	8.342845e+01	1.256512e+02	0.000000e+00
5.108010e-01	8.334080e+01	1.255421e+02	0.000000e+00
5.110249e-01	8.325341e+01	1.254329e+02	0.000000e+00
5.112489e-01	8.316623e+01	1.253235e+02	0.000000e+00
5.114728e-01	8.307934e+01	1.252141e+02	0.000000e+00
5.116968e-01	8.299271e+01	1.251046e+02	0.000000e+00
5.119208e-01	8.290630e+01	1.249950e+02	0.000000e+00
5.121448e-01	8.282020e+01	1.248853e+02	0.000000e+00
5.123689e-01	8.273432e+01	1.247754e+02	0.000000e+00
5.125929e-01	8.264874e+01	1.246656e+02	0.000000e+00
5.128170e-01	8.256337e+01	1.245555e+02	0.000000e+00
5.130411e-01	8.247826e+01	1.244454e+02	0.000000e+00
5.132653e-01	8.239339e+01	1.243352e+02	0.000000e+00
5.134894e-01	8.230882e+01	1.242250e+02	0.000000e+00
5.137136e-01	8.222447e+01	1.241146e+02	0.000000e+00
5.139378e-01	8.214040e+01	1.240041e+02	0.000000e+00
5.141619e-01	8.205662e+01	1.238936e+02	0.000000e+00
5.143861e-01	8.197308e+01	1.237829e+02	0.000000e+00
5.146103e-01	8.188984e+01	1.236722e+02	0.000000e+00
5.148345e-01	8.180685e+01	1.235613e+02	0.000000e+00
5.150588e-01	8.172413e+01	1.234504e+02	0.000000e+00
5.152830e-01	8.164173e+01	1.233394e+02	0.000000e+00
5.155072e-01	8.155960e+01	1.232283e+02	0.000000e+00
5.157315e-01	8.147776e+01	1.231171e+02	0.000000e+00
5.159557e-01	8.139620e+01	1.230058e+02	0.000000e+00
5.161801e-01	8.131489e+01	1.228944e+02	0.000000e+00
5.164044e-01	8.123390e+01	1.227830e+02	0.000000e+00
5.166288e-01	8.115318e+01	1.226714e+02	0.000000e+00
5.168531e-01	8.107280e+01	1.225598e+02	0.000000e+00
5.170774e-01	8.099274e+01	1.224481e+02	0.000000e+00
5.173018e-01	8.091299e+01	1.223363e+02	0.000000e+00
5.175261e-01	8.083355e+01	1.222244e+02	0.000000e+00
5.177506e-01	8.075440e+01	1.221123e+02	0.000000e+00
5.179750e-01	8.067558e+01	1.220003e+02	0.000000e+00
5.181996e-01	8.059704e+01	1.218881e+02	0.000000e+00
5.184240e-01	8.051885e+01	1.217758e+02	0.000000e+00
5.186484e-01	8.044096e+01	1.216635e+02	0.000000e+00
5.188729e-01	8.036340e+01	1.215511e+02	0.000000e+00
5.190975e-01	8.028614e+01	1.214386e+02	0.000000e+00
5.193221e-01	8.020921e+01	1.213259e+02	0.000000e+00
5.195467e-01	8.013262e+01	1.212132e+02	0.000000e+00
5.197712e-01	8.005641e+01	1.211005e+02	0.000000e+00
5.199959e-01	7.998052e+01	1.209876e+02	0.000000e+00
5.202206e-01	7.990498e+01	1.208746e+02	0.000000e+00
5.204452e-01	7.982984e+01	1.207616e+02	0.000000e+00
5.206699e-01	7.975502e+01	1.206485e+02	0.000000e+00
5.208945e-01	7.968060e+01	1.205354e+02	0.000000e+00
5.211191e-01	7.960656e+01	1.204221e+02	0.000000e+00
5.213437e-01	7.953290e+01	1.203088e+02	0.000000e+00
5.215684e-01	7.945964e+01	1.201954e+02	0.000000e+00
5.217932e-01	7.938677e+01	1.200819e+02	0.000000e+00
5.220180e-01	7.931433e+01	1.199683e+02	0.000000e+00
5.222428e-01	7.924232e+01	1.198546e+02	0.000000e+00
5.224677e-01	7.917074e+01	1.197408e+02	0.000000e+00
5.226925e-01	7.909962e+01	1.196270e+02	0.000000e+00
5.229174e-01	7.902894e+01	1.195130e+02	0.000000e+00
5.231422e-01	7.895875e+01	1.193991e+02	0.000000e+00
5.233670e-01	7.888903e+01	1.192850e+02	0.000000e+00
5.235918e-01	7.881980e+01	1.191709e+02	0.000000e+00
5.238166e-01	7.875107e+01	1.190568e+02	0.000000e+00
5.240414e-01	7.868286e+01	1.189425e+02	0.000000e+00
5.242663e-01	7.861515e+01	1.188282e+02	0.000000e+00
5.244913e-01	7.854795e+01	1.187137e+02	0.000000e+00
5.247162e-01	7.848131e+01	1.185992e+02	0.000000e+00
5.249411e-01	7.841523e+01	1.184846e+02	0.000000e+00
5.251660e-01	7.834971e+01	1.183700e+02	0.000000e+00
5.253909e-01	7.828475e+01	1.182553e+02	0.000000e+00
5.256159e-01	7.822035e+01	1.181405e+02	0.000000e+00
5.258410e-01	7.815649e+01	1.180256e+02	0.000000e+00
5.260660e-01	7.809324e+01	1.179107e+02	0.000000e+00
5.262911e-01	7.803055e+01	1.177956e+02	0.000000e+00
5.265162e-01	7.796848e+01	1.176805e+02	0.000000e+00
5.267413e-01	7.790706e+01	1.175654e+02	0.000000e+00
5.269663e-01	7.784624e+01	1.174502e+02	0.000000e+00
5.271914e-01	7.778604e+01	1.173349e+02	0.000000e+00
5.274166e-01	7.772646e+01	1.172195e+02	0.000000e+00
5.276417e-01	7.766753e+01	1.171041e+02	0.000000e+00
5.278668e-01	7.760925e+01	1.169886e+02	0.000000e+00
5.280921e-01	7.755161e+01	1.168730e+02	0.000000e+00
5.283174e-01	7.749466e+01	1.167573e+02	0.000000e+00
5.285426e-01	7.743842e+01	1.166416e+02	0.000000e+00
5.287679e-01	7.738288e+01	1.165258e+02	0.000000e+00
5.289921e-01	7.732825e+01	1.164105e+02	0.000000e+00
5.292174e-01	7.727416e+01	1.162946e+02	0.000000e+00
5.294426e-01	7.722085e+01	1.161787e+02	0.000000e+00
5.296626e-01	7.716909e+01	1.160654e+02	0.000000e+00
5.298880e-01	7.711716e+01	1.159492e+02	0.000000e+00
5.301105e-01	7.706658e+01	1.158346e+02	0.000000e+00
5.303355e-01	7.701632e+01	1.157185e+02	0.000000e+00
5.305545e-01	7.696770e+01	1.156055e+02	0.000000e+00
5.307694e-01	7.692026e+01	1.154946e+02	0.000000e+00
5.309948e-01	7.687213e+01	1.153782e+02	0.000000e+00
5.312201e-01	7.682510e+01	1.152618e+02	0.000000e+00
5.314455e-01	7.677881e+01	1.151453e+02	0.000000e+00
5.316686e-01	7.673354e+01	1.150299e+02	0.000000e+00
5.318856e-01	7.668967e+01	1.149177e+02	0.000000e+00
5.321102e-01	7.664555e+01	1.148015e+02	0.000000e+00
5.323338e-01	7.660255e+01	1.146857e+02	0.000000e+00
5.325589e-01	7.656013e+01	1.145692e+02	0.000000e+00
5.327783e-01	7.651908e+01	1.144555e+02	0.000000e+00
5.330009e-01	7.647833e+01	1.143402e+02	0.000000e+00
5.332243e-01	7.643842e+01	1.142243e+02	0.000000e+00
5.334424e-01	7.639980e+01	1.141112e+02	0.000000e+00
5.336613e-01	7.636176e+01	1.139976e+02	0.000000e+00
5.338774e-01	7.632483e+01	1.138855e+02	0.000000e+00
5.340937e-01	7.628863e+01	1.137732e+02	0.000000e+00
5.343076e-01	7.625346e+01	1.136621e+02	0.000000e+00
5.345259e-01	7.621871e+01	1.135487e+02	0.000000e+00
5.347448e-01	7.618490e+01	1.134349e+02	0.000000e+00
5.349575e-01	7.615233e+01	1.133243e+02	0.000000e+00
5.351719e-01	7.612029e+01	1.132128e+02	0.000000e+00
5.353857e-01	7.608922e+01	1.131016e+02	0.000000e+00
5.355996e-01	7.605897e+01	1.129903e+02	0.000000e+00
5.358206e-01	7.602924e+01	1.128752e+02	0.000000e+00
5.360345e-01	7.600089e+01	1.127638e+02	0.000000e+00
5.362481e-01	7.597316e+01	1.126526e+02	0.000000e+00
5.364610e-01	7.594633e+01	1.125417e+02	0.000000e+00
5.366768e-01	7.592024e+01	1.124292e+02	0.000000e+00
5.368894e-01	7.589523e+01	1.123185e+02	0.000000e+00
5.370966e-01	7.587113e+01	1.122104e+02	0.000000e+00
5.373063e-01	7.584769e+01	1.121010e+02	0.000000e+00
5.375174e-01	7.582521e+01	1.119909e+02	0.000000e+00
5.377302e-01	7.580363e+01	1.118799e+02	0.000000e+00
5.379348e-01	7.578311e+01	1.117731e+02	0.000000e+00
5.381484e-01	7.576315e+01	1.116616e+02	0.000000e+00
5.383645e-01	7.574444e+01	1.115488e+02	0.000000e+00
5.385778e-01	7.572672e+01	1.114374e+02	0.000000e+00
5.387877e-01	7.570981e+01	1.113277e+02	0.000000e+00
5.389948e-01	7.569375e+01	1.112196e+02	0.000000e+00
5.392028e-01	7.567858e+01	1.111109e+02	0.000000e+00
5.394121e-01	7.566447e+01	1.110015e+02	0.000000e+00
5.396197e-01	7.565135e+01	1.108930e+02	0.000000e+00
5.398265e-01	7.563914e+01	1.107849e+02	0.000000e+00
5.400349e-01	7.562797e+01	1.106759e+02	0.000000e+00
5.402395e-01	7.561772e+01	1.105689e+02	0.000000e+00
5.404382e-01	7.560813e+01	1.104649e+02	0.000000e+00
5.406348e-01	7.559929e+01	1.103621e+02	0.000000e+00
5.408440e-01	7.559199e+01	1.102526e+02	0.000000e+00
5.410486e-01	7.558586e+01	1.101456e+02	0.000000e+00
5.412485e-01	7.558029e+01	1.100410e+02	0.000000e+00
5.414596e-01	7.557630e+01	1.099305e+02	0.000000e+00
5.416693e-01	7.557364e+01	1.098207e+02	0.000000e+00
5.418754e-01	7.557165e+01	1.097128e+02	0.000000e+00
5.420784e-01	7.557035e+01	1.096065e+02	0.000000e+00
5.422795e-01	7.556985e+01	1.095012e+02	0.000000e+00
5.424873e-01	7.557093e+01	1.093924e+02	0.000000e+00
5.426967e-01	7.557346e+01	1.092827e+02	0.000000e+00
5.429031e-01	7.557675e+01	1.091747e+02	0.000000e+00
5.431071e-01	7.558073e+01	1.090678e+02	0.000000e+00
5.433124e-01	7.558580e+01	1.089603e+02	0.000000e+00
5.435201e-01	7.559221e+01	1.088515e+02	0.000000e+00
5.437267e-01	7.559958e+01	1.087432e+02	0.000000e+00
5.439352e-01	7.560811e+01	1.086340e+02	0.000000e+00
5.441432e-01	7.561760e+01	1.085250e+02	0.000000e+00
5.443509e-01	7.562796e+01	1.084162e+02	0.000000e+00
5.445615e-01	7.563966e+01	1.083059e+02	0.000000e+00
5.447696e-01	7.565201e+01	1.081968e+02	0.000000e+00
5.449730e-01	7.566447e+01	1.080903e+02	0.000000e+00
5.451728e-01	7.567713e+01	1.079855e+02	0.000000e+00
5.453745e-01	7.569081e+01	1.078799e+02	0.000000e+00
5.455704e-01	7.570450e+01	1.077772e+02	0.000000e+00
5.457726e-01	7.571977e+01	1.076713e+02	0.000000e+00
5.459779e-01	7.573655e+01	1.075637e+02	0.000000e+00
5.461853e-01	7.575451e+01	1.074551e+02	0.000000e+00
5.463891e-01	7.577263e+01	1.073483e+02	0.000000e+00
5.465903e-01	7.579088e+01	1.072429e+02	0.000000e+00
5.467880e-01	7.580914e+01	1.071393e+02	0.000000e+00
5.469901e-01	7.582876e+01	1.070335e+02	0.000000e+00
5.471891e-01	7.584863e+01	1.069293e+02	0.000000e+00
5.473912e-01	7.586960e+01	1.068234e+02	0.000000e+00
5.475956e-01	7.589175e+01	1.067164e+02	0.000000e+00
5.477994e-01	7.591444e+01	1.066096e+02	0.000000e+00
5.480032e-01	7.593768e+01	1.065029e+02	0.000000e+00
5.482086e-01	7.596176e+01	1.063954e+02	0.000000e+00
5.484078e-01	7.598522e+01	1.062912e+02	0.000000e+00
5.486050e-01	7.600862e+01	1.061879e+02	0.000000e+00
5.488061e-01	7.603328e+01	1.060827e+02	0.000000e+00
5.490111e-01	7.605939e+01	1.059754e+02	0.000000e+00
5.492174e-01	7.608641e+01	1.058675e+02	0.000000e+00
5.494207e-01	7.611330e+01	1.057611e+02	0.000000e+00
5.496211e-01	7.613994e+01	1.056563e+02	0.000000e+00
5.498216e-01	7.616701e+01	1.055515e+02	0.000000e+00
5.500182e-01	7.619376e+01	1.054487e+02	0.000000e+00
5.502173e-01	7.622142e+01	1.053446e+02	0.000000e+00
5.504158e-01	7.624956e+01	1.052408e+02	0.000000e+00
5.506130e-01	7.627786e+01	1.051378e+02	0.000000e+00
5.508094e-01	7.630645e+01	1.050352e+02	0.000000e+00
5.510121e-01	7.633694e+01	1.049293e+02	0.000000e+00
5.512122e-01	7.636756e+01	1.048248e+02	0.000000e+00
5.514104e-01	7.639813e+01	1.047213e+02	0.000000e+00
5.516120e-01	7.642996e+01	1.046161e+02	0.000000e+00
5.518110e-01	7.646183e+01	1.045122e+02	0.000000e+00
5.520104e-01	7.649421e+01	1.044081e+02	0.000000e+00
5.522100e-01	7.652719e+01	1.043040e+02	0.000000e+00
5.524149e-01	7.656208e+01	1.041972e+02	0.000000e+00
5.526145e-01	7.659636e+01	1.040931e+02	0.000000e+00
5.528156e-01	7.663143e+01	1.039883e+02	0.000000e+00
5.530185e-01	7.666763e+01	1.038826e+02	0.000000e+00
5.532189e-01	7.670386e+01	1.037782e+02	0.000000e+00
5.534190e-01	7.674055e+01	1.036740e+02	0.000000e+00
5.536163e-01	7.677715e+01	1.035712e+02	0.000000e+00
5.538158e-01	7.681487e+01	1.034674e+02	0.000000e+00
5.540128e-01	7.685266e+01	1.033649e+02	0.000000e+00
5.542089e-01	7.689078e+01	1.032629e+02	0.000000e+00
5.544059e-01	7.692980e+01	1.031605e+02	0.000000e+00
5.546041e-01	7.696985e+01	1.030575e+02	0.000000e+00
5.548003e-01	7.701009e+01	1.029555e+02	0.000000e+00
5.549961e-01	7.705081e+01	1.028538e+02	0.000000e+00
5.551905e-01	7.709183e+01	1.027529e+02	0.000000e+00
5.553830e-01	7.713297e+01	1.026529e+02	0.000000e+00
5.555831e-01	7.717699e+01	1.025491e+02	0.000000e+00
5.557851e-01	7.722259e+01	1.024443e+02	0.000000e+00
5.559841e-01	7.726808e+01	1.023412e+02	0.000000e+00
5.561841e-01	7.731451e+01	1.022375e+02	0.000000e+00
5.563861e-01	7.736239e+01	1.021328e+02	0.000000e+00
5.565852e-01	7.741019e+01	1.020297e+02	0.000000e+00
5.567847e-01	7.745876e+01	1.019265e+02	0.000000e+00
5.569832e-01	7.750783e+01	1.018237e+02	0.000000e+00
5.571790e-01	7.755674e+01	1.017225e+02	0.000000e+00
5.573775e-01	7.760723e+01	1.016198e+02	0.000000e+00
5.575725e-01	7.765739e+01	1.015191e+02	0.000000e+00
5.577694e-01	7.770882e+01	1.014173e+02	0.000000e+00
5.579642e-01	7.776033e+01	1.013168e+02	0.000000e+00
5.581582e-01	7.781224e+01	1.012167e+02	0.000000e+00
5.583528e-01	7.786506e+01	1.011163e+02	0.000000e+00
5.585448e-01	7.791774e+01	1.010173e+02	0.000000e+00
5.587372e-01	7.797115e+01	1.009182e+02	0.000000e+00
5.589238e-01	7.802327e+01	1.008221e+02	0.000000e+00
5.591128e-01	7.807670e+01	1.007247e+02	0.000000e+00
5.593048e-01	7.813194e+01	1.006260e+02	0.000000e+00
5.594930e-01	7.818657e+01	1.005292e+02	0.000000e+00
5.596834e-01	7.824250e+01	1.004313e+02	0.000000e+00
5.598828e-01	7.830247e+01	1.003288e+02	0.000000e+00
5.600754e-01	7.836085e+01	1.002299e+02	0.000000e+00
5.602677e-01	7.841941e+01	1.001312e+02	0.000000e+00
5.604670e-01	7.848123e+01	1.000290e+02	0.000000e+00
5.606635e-01	7.854274e+01	9.992825e+01	0.000000e+00
5.608586e-01	7.860411e+01	9.982831e+01	0.000000e+00
5.610551e-01	7.866647e+01	9.972769e+01	0.000000e+00
5.612477e-01	7.872783e+01	9.962911e+01	0.000000e+00
5.614353e-01	7.878755e+01	9.953314e+01	0.000000e+00
5.616233e-01	7.884763e+01	9.943703e+01	0.000000e+00
5.618101e-01	7.890760e+01	9.934162e+01	0.000000e+00
5.619964e-01	7.896767e+01	9.924648e+01	0.000000e+00
5.621844e-01	7.902864e+01	9.915054e+01	0.000000e+00
5.623727e-01	7.908996e+01	9.905453e+01	0.000000e+00
5.625615e-01	7.915161e+01	9.895833e+01	0.000000e+00
5.627524e-01	7.921423e+01	9.886106e+01	0.000000e+00
5.629459e-01	7.927792e+01	9.876259e+01	0.000000e+00
5.631389e-01	7.934144e+01	9.866442e+01	0.000000e+00
5.633316e-01	7.940467e+01	9.856649e+01	0.000000e+00
5.635208e-01	7.946638e+01	9.847037e+01	0.000000e+00
5.637037e-01	7.952529e+01	9.837752e+01	0.000000e+00
5.638909e-01	7.958538e+01	9.828256e+01	0.000000e+00
5.640804e-01	7.964618e+01	9.818650e+01	0.000000e+00
5.642688e-01	7.970627e+01	9.809103e+01	0.000000e+00
5.644575e-01	7.976596e+01	9.799551e+01	0.000000e+00
5.646500e-01	7.982659e+01	9.789813e+01	0.000000e+00
5.648441e-01	7.988737e+01	9.780000e+01	0.000000e+00
5.650316e-01	7.994508e+01	9.770530e+01	0.000000e+00
5.652223e-01	8.000305e+01	9.760908e+01	0.000000e+00
5.654143e-01	8.006091e+01	9.751223e+01	0.000000e+00
5.656045e-01	8.011734e+01	9.741636e+01	0.000000e+00
5.657954e-01	8.017308e+01	9.732024e+01	0.000000e+00
5.659837e-01	8.022703e+01	9.722549e+01	0.000000e+00
5.661746e-01	8.028081e+01	9.712952e+01	0.000000e+00
5.663635e-01	8.033299e+01	9.703463e+01	0.000000e+00
5.665517e-01	8.038384e+01	9.694013e+01	0.000000e+00
5.667362e-01	8.043237e+01	9.684762e+01	0.000000e+00
5.669286e-01	8.048221e+01	9.675120e+01	0.000000e+00
5.671183e-01	8.053030e+01	9.665624e+01	0.000000e+00
5.673083e-01	8.057720e+01	9.656116e+01	0.000000e+00
5.674979e-01	8.062278e+01	9.646641e+01	0.000000e+00
5.676858e-01	8.066662e+01	9.637259e+01	0.000000e+00
5.678760e-01	8.070988e+01	9.627769e+01	0.000000e+00
5.680646e-01	8.075155e+01	9.618368e+01	0.000000e+00
5.682536e-01	8.079204e+01	9.608954e+01	0.000000e+00
5.684414e-01	8.083101e+01	9.599608e+01	0.000000e+00
5.686282e-01	8.086843e+01	9.590323e+01	0.000000e+00
5.688166e-01	8.090501e+01	9.580964e+01	0.000000e+00
5.690062e-01	8.094067e+01	9.571558e+01	0.000000e+00
5.691970e-01	8.097540e+01	9.562097e+01	0.000000e+00
5.693862e-01	8.100849e+01	9.552729e+01	0.000000e+00
5.695720e-01	8.103948e+01	9.543538e+01	0.000000e+00
5.697590e-01	8.106939e+01	9.534294e+01	0.000000e+00
5.699463e-01	8.109819e+01	9.525041e+01	0.000000e+00
5.701344e-01	8.112591e+01	9.515765e+01	0.000000e+00
5.703168e-01	8.115137e+01	9.506774e+01	0.000000e+00
5.704989e-01	8.117545e+01	9.497812e+01	0.000000e+00
5.706897e-01	8.120002e+01	9.488429e+01	0.000000e+00
5.708759e-01	8.122296e+01	9.479280e+01	0.000000e+00
5.710629e-01	8.124482e+01	9.470103e+01	0.000000e+00
5.712542e-01	8.126641e+01	9.460725e+01	0.000000e+00
5.714355e-01	8.128557e+01	9.451844e+01	0.000000e+00
5.716185e-01	8.130380e+01	9.442892e+01	0.000000e+00
5.718093e-01	8.132242e+01	9.433565e+01	0.000000e+00
5.719942e-01	8.133958e+01	9.424538e+01	0.000000e+00
5.721798e-01	8.135585e+01	9.415486e+01	0.000000e+00
5.723662e-01	8.137147e+01	9.406406e+01	0.000000e+00
5.725526e-01	8.138634e+01	9.397338e+01	0.000000e+00
5.727407e-01	8.140065e+01	9.388196e+01	0.000000e+00
5.729285e-01	8.141420e+01	9.379076e+01	0.000000e+00
5.731198e-01	8.142737e+01	9.369798e+01	0.000000e+00
5.733089e-01	8.143959e+01	9.360638e+01	0.000000e+00
5.734915e-01	8.145021e+01	9.351804e+01	0.000000e+00
5.736745e-01	8.145991e+01	9.342961e+01	0.000000e+00
5.738602e-01	8.146914e+01	9.333999e+01	0.000000e+00
5.740444e-01	8.147755e+01	9.325114e+01	0.000000e+00
5.742328e-01	8.148552e+01	9.316042e+01	0.000000e+00
5.744184e-01	8.149259e+01	9.307111e+01	0.000000e+00
5.746022e-01	8.149864e+01	9.298280e+01	0.000000e+00
5.747863e-01	8.150389e+01	9.289447e+01	0.000000e+00
5.749624e-01	8.150784e+01	9.281003e+01	0.000000e+00
5.751423e-01	8.151107e+01	9.272390e+01	0.000000e+00
5.753280e-01	8.151404e+01	9.263508e+01	0.000000e+00
5.755149e-01	8.151647e+01	9.254581e+01	0.000000e+00
5.757017e-01	8.151809e+01	9.245670e+01	0.000000e+00
5.758896e-01	8.151893e+01	9.236712e+01	0.000000e+00
5.760743e-01	8.151881e+01	9.227922e+01	0.000000e+00
5.762582e-01	8.151772e+01	9.219181e+01	0.000000e+00
5.764399e-01	8.151573e+01	9.210552e+01	0.000000e+00
5.766249e-01	8.151300e+01	9.201781e+01	0.000000e+00
5.768103e-01	8.150960e+01	9.193001e+01	0.000000e+00
5.769963e-01	8.150546e+01	9.184200e+01	0.000000e+00
5.771807e-01	8.150056e+01	9.175488e+01	0.000000e+00
5.773694e-01	8.149494e+01	9.166586e+01	0.000000e+00
5.775541e-01	8.148869e+01	9.157877e+01	0.000000e+00
5.777403e-01	8.148161e+01	9.149117e+01	0.000000e+00
5.779263e-01	8.147382e+01	9.140372e+01	0.000000e+00
5.781138e-01	8.146523e+01	9.131569e+01	0.000000e+00
5.783014e-01	8.145581e+01	9.122769e+01	0.000000e+00
5.784863e-01	8.144549e+01	9.114114e+01	0.000000e+00
5.786714e-01	8.143405e+01	9.105455e+01	0.000000e+00
5.788589e-01	8.142143e+01	9.096694e+01	0.000000e+00
5.790459e-01	8.140764e+01	9.087973e+01	0.000000e+00
5.792335e-01	8.139240e+01	9.079231e+01	0.000000e+00
5.794219e-01	8.137564e+01	9.070465e+01	0.000000e+00
5.796089e-01	8.135739e+01	9.061778e+01	0.000000e+00
5.797948e-01	8.133749e+01	9.053150e+01	0.000000e+00
5.799814e-01	8.131577e+01	9.044500e+01	0.000000e+00
5.801668e-01	8.129239e+01	9.035918e+01	0.000000e+00
5.803508e-01	8.126727e+01	9.027412e+01	0.000000e+00
5.805349e-01	8.124019e+01	9.018913e+01	0.000000e+00
5.807197e-01	8.121103e+01	9.010391e+01	0.000000e+00
5.808977e-01	8.118071e+01	9.002195e+01	0.000000e+00
5.810750e-01	8.114817e+01	8.994040e+01	0.000000e+00
5.812586e-01	8.111234e+01	8.985609e+01	0.000000e+00
5.814391e-01	8.107467e+01	8.977326e+01	0.000000e+00
5.816232e-01	8.103357e+01	8.968894e+01	0.000000e+00
5.818041e-01	8.099028e+01	8.960617e+01	0.000000e+00
5.819847e-01	8.094395e+01	8.952367e+01	0.000000e+00
5.821708e-01	8.089304e+01	8.943871e+01	0.000000e+00
5.823558e-01	8.083907e+01	8.935441e+01	0.000000e+00
5.825417e-01	8.078111e+01	8.926980e+01	0.000000e+00
5.827294e-01	8.071867e+01	8.918448e+01	0.000000e+00
5.829137e-01	8.065310e+01	8.910083e+01	0.000000e+00
5.831002e-01	8.058216e+01	8.901630e+01	0.000000e+00
5.832880e-01	8.050575e+01	8.893130e+01	0.000000e+00
5.834737e-01	8.042460e+01	8.884737e+01	0.000000e+00
5.836598e-01	8.033696e+01	8.876332e+01	0.000000e+00
5.838461e-01	8.024235e+01	8.867937e+01	0.000000e+00
5.840316e-01	8.014028e+01	8.859583e+01	0.000000e+00
5.842164e-01	8.003004e+01	8.851277e+01	0.000000e+00
5.844043e-01	7.990828e+01	8.842842e+01	0.000000e+00
5.845915e-01	7.977637e+01	8.834450e+01	0.000000e+00
5.847764e-01	7.963458e+01	8.826169e+01	0.000000e+00
5.849600e-01	7.948182e+01	8.817964e+01	0.000000e+00
5.851457e-01	7.931443e+01	8.809670e+01	0.000000e+00
5.853328e-01	7.913236e+01	8.801329e+01	0.000000e+00
5.855165e-01	7.893980e+01	8.793149e+01	0.000000e+00
5.857013e-01	7.873220e+01	8.784936e+01	0.000000e+00
5.858842e-01	7.851268e+01	8.776812e+01	0.000000e+00
5.860717e-01	7.827366e+01	8.768499e+01	0.000000e+00
5.862572e-01	7.802331e+01	8.760287e+01	0.000000e+00
5.864422e-01	7.776022e+01	8.752110e+01	0.000000e+00
5.866275e-01	7.748380e+01	8.743930e+01	0.000000e+00
5.868100e-01	7.719946e+01	8.735883e+01	0.000000e+00
5.869955e-01	7.689902e+01	8.727717e+01	0.000000e+00
5.871827e-01	7.658499e+01	8.719487e+01	0.000000e+00
5.873706e-01	7.625968e+01	8.711239e+01	0.000000e+00
5.875587e-01	7.592482e+01	8.702995e+01	0.000000e+00
5.877439e-01	7.558679e+01	8.694886e+01	0.000000e+00
5.879282e-01	7.524325e+01	8.686828e+01	0.000000e+00
5.881133e-01	7.489207e+01	8.678749e+01	0.000000e+00
5.882959e-01	7.454028e+01	8.670789e+01	0.000000e+00
5.884809e-01	7.417941e+01	8.662737e+01	0.000000e+00
5.886681e-01	7.381069e+01	8.654603e+01	0.000000e+00
5.888555e-01	7.343846e+01	8.646468e+01	0.000000e+00
5.890430e-01	7.306392e+01	8.638342e+01	0.000000e+00
5.892278e-01	7.269312e+01	8.630340e+01	0.000000e+00
5.894132e-01	7.232066e+01	8.622330e+01	0.000000e+00
5.895997e-01	7.194575e+01	8.614279e+01	0.000000e+00
5.897869e-01	7.156991e+01	8.606210e+01	0.000000e+00
5.899729e-01	7.119756e+01	8.598204e+01	0.000000e+00
5.901576e-01	7.082930e+01	8.590265e+01	0.000000e+00
5.903385e-01	7.047058e+01	8.582500e+01	0.000000e+00
5.905209e-01	7.011098e+01	8.574678e+01	0.000000e+00
5.907030e-01	6.975490e+01	8.566885e+01	0.000000e+00
5.908824e-01	6.940681e+01	8.559213e+01	0.000000e+00
5.910592e-01	6.906690e+01	8.551663e+01	0.000000e+00
5.912338e-01	6.873456e+01	8.544219e+01	0.000000e+00
5.914064e-01	6.840922e+01	8.536866e+01	0.000000e+00
5.915774e-01	6.809040e+01	8.529591e+01	0.000000e+00
5.917470e-01	6.777766e+01	8.522385e+01	0.000000e+00
5.919155e-01	6.747061e+01	8.515236e+01	0.000000e+00
5.920830e-01	6.716889e+01	8.508136e+01	0.000000e+00
5.922497e-01	6.687215e+01	8.501077e+01	0.000000e+00
5.924158e-01	6.658010e+01	8.494052e+01	0.000000e+00
5.925815e-01	6.629245e+01	8.487054e+01	0.000000e+00
5.927469e-01	6.600894e+01	8.480077e+01	0.000000e+00
5.929121e-01	6.572942e+01	8.473115e+01	0.000000e+00
5.930769e-01	6.545414e+01	8.466176e+01	0.000000e+00
5.932399e-01	6.518555e+01	8.459322e+01	0.000000e+00
5.934013e-01	6.492320e+01	8.452544e+01	0.000000e+00
5.935613e-01	6.466658e+01	8.445833e+01	0.000000e+00
5.937200e-01	6.441512e+01	8.439181e+01	0.000000e+00
5.938777e-01	6.416838e+01	8.432579e+01	0.000000e+00
5.940345e-01	6.392599e+01	8.426021e+01	0.000000e+00
5.941905e-01	6.368760e+01	8.419501e+01	0.000000e+00
5.943460e-01	6.345290e+01	8.413014e+01	0.000000e+00
5.945010e-01	6.322158e+01	8.406553e+01	0.000000e+00
5.946556e-01	6.299337e+01	8.400114e+01	0.000000e+00
5.948099e-01	6.276802e+01	8.393692e+01	0.000000e+00
5.949641e-01	6.254534e+01	8.387283e+01	0.000000e+00
5.951183e-01	6.232507e+01	8.380882e+01	0.000000e+00
5.952725e-01	6.210702e+01	8.374486e+01	0.000000e+00
5.954263e-01	6.189182e+01	8.368115e+01	0.000000e+00
5.955788e-01	6.168045e+01	8.361801e+01	0.000000e+00
5.957302e-01	6.147269e+01	8.355539e+01	0.000000e+00
5.958807e-01	6.126825e+01	8.349322e+01	0.000000e+00
5.960304e-01	6.106684e+01	8.343146e+01	0.000000e+00
5.961793e-01	6.086824e+01	8.337004e+01	0.000000e+00
5.963277e-01	6.067222e+01	8.330892e+01	0.000000e+00
5.964756e-01	6.047859e+01	8.324807e+01	0.000000e+00
5.966231e-01	6.028713e+01	8.318743e+01	0.000000e+00
5.967703e-01	6.009769e+01	8.312696e+01	0.000000e+00
5.969174e-01	5.991019e+01	8.306663e+01	0.000000e+00
5.970643e-01	5.972441e+01	8.300641e+01	0.000000e+00
5.972111e-01	5.954020e+01	8.294626e+01	0.000000e+00
5.973580e-01	5.935750e+01	8.288616e+01	0.000000e+00
5.975050e-01	5.917624e+01	8.282607e+01	0.000000e+00
5.976519e-01	5.899657e+01	8.276608e+01	0.000000e+00
5.977979e-01	5.881947e+01	8.270653e+01	0.000000e+00
5.979431e-01	5.864475e+01	8.264737e+01	0.000000e+00
5.980875e-01	5.847225e+01	8.258856e+01	0.000000e+00
5.982313e-01	5.830186e+01	8.253005e+01	0.000000e+00
5.983745e-01	5.813340e+01	8.247182e+01	0.000000e+00
5.985174e-01	5.796668e+01	8.241381e+01	0.000000e+00
5.986599e-01	5.780160e+01	8.235600e+01	0.000000e+00
5.988021e-01	5.763803e+01	8.229835e+01	0.000000e+00
5.989441e-01	5.747590e+01	8.224085e+01	0.000000e+00
5.990859e-01	5.731510e+01	8.218345e+01	0.000000e+00
5.992277e-01	5.715549e+01	8.212613e+01	0.000000e+00
5.993694e-01	5.699701e+01	8.206887e+01	0.000000e+00
5.995113e-01	5.683956e+01	8.201165e+01	0.000000e+00
5.996532e-01	5.668308e+01	8.195443e+01	0.000000e+00
5.997952e-01	5.652748e+01	8.189720e+01	0.000000e+00
5.999367e-01	5.637360e+01	8.184027e+01	0.000000e+00
6.000775e-01	5.622150e+01	8.178366e+01	0.000000e+00
6.002177e-01	5.607102e+01	8.172734e+01	0.000000e+00
6.003573e-01	5.592208e+01	8.167128e+01	0.000000e+00
6.004966e-01	5.577454e+01	8.161544e+01	0.000000e+00
6.006354e-01	5.562831e+01	8.155980e+01	0.000000e+00
6.007740e-01	5.548331e+01	8.150432e+01	0.000000e+00
6.009124e-01	5.533946e+01	8.144898e+01	0.000000e+00
6.010506e-01	5.519665e+01	8.139375e+01	0.000000e+00
6.011887e-01	5.505481e+01	8.133861e+01	0.000000e+00
6.013267e-01	5.491388e+01	8.128354e+01	0.000000e+00
6.014648e-01	5.477379e+01	8.122851e+01	0.000000e+00
6.016029e-01	5.463447e+01	8.117351e+01	0.000000e+00
6.017411e-01	5.449589e+01	8.111852e+01	0.000000e+00
6.018794e-01	5.435800e+01	8.106352e+01	0.000000e+00
6.020176e-01	5.422107e+01	8.100863e+01	0.000000e+00
6.021552e-01	5.408552e+01	8.095402e+01	0.000000e+00
6.022923e-01	5.395125e+01	8.089966e+01	0.000000e+00
6.024289e-01	5.381818e+01	8.084552e+01	0.000000e+00
6.025652e-01	5.368622e+01	8.079158e+01	0.000000e+00
6.027012e-01	5.355530e+01	8.073780e+01	0.000000e+00
6.028369e-01	5.342536e+01	8.068417e+01	0.000000e+00
6.029724e-01	5.329632e+01	8.063066e+01	0.000000e+00
6.031078e-01	5.316812e+01	8.057725e+01	0.000000e+00
6.032430e-01	5.304072e+01	8.052392e+01	0.000000e+00
6.033783e-01	5.291407e+01	8.047065e+01	0.000000e+00
6.035135e-01	5.278813e+01	8.041744e+01	0.000000e+00
6.036488e-01	5.266278e+01	8.036423e+01	0.000000e+00
6.037843e-01	5.253801e+01	8.031101e+01	0.000000e+00
6.039199e-01	5.241377e+01	8.025778e+01	0.000000e+00
6.040556e-01	5.229012e+01	8.020456e+01	0.000000e+00
6.041907e-01	5.216761e+01	8.015159e+01	0.000000e+00
6.043254e-01	5.204618e+01	8.009884e+01	0.000000e+00
6.044597e-01	5.192574e+01	8.004629e+01	0.000000e+00
6.045937e-01	5.180624e+01	7.999392e+01	0.000000e+00
6.047274e-01	5.168763e+01	7.994170e+01	0.000000e+00
6.048609e-01	5.156985e+01	7.988962e+01	0.000000e+00
6.049941e-01	5.145285e+01	7.983765e+01	0.000000e+00
6.051273e-01	5.133656e+01	7.978577e+01	0.000000e+00
6.052603e-01	5.122097e+01	7.973398e+01	0.000000e+00
6.053933e-01	5.110601e+01	7.968224e+01	0.000000e+00
6.055263e-01	5.099160e+01	7.963054e+01	0.000000e+00
6.056594e-01	5.087774e+01	7.957886e+01	0.000000e+00
6.057926e-01	5.076438e+01	7.952718e+01	0.000000e+00
6.059259e-01	5.065150e+01	7.947549e+01	0.000000e+00
6.060593e-01	5.053906e+01	7.942379e+01	0.000000e+00
6.061925e-01	5.042743e+01	7.937223e+01	0.000000e+00
6.063253e-01	5.031671e+01	7.932088e+01	0.000000e+00
6.064576e-01	5.020688e+01	7.926972e+01	0.000000e+00
6.065897e-01	5.009786e+01	7.921873e+01	0.000000e+00
6.067214e-01	4.998962e+01	7.916788e+01	0.000000e+00
6.068530e-01	4.988211e+01	7.911717e+01	0.000000e+00
6.069843e-01	4.977527e+01	7.906657e+01	0.000000e+00
6.071155e-01	4.966907e+01	7.901607e+01	0.000000e+00
6.072466e-01	4.956350e+01	7.896564e+01	0.000000e+00
6.073776e-01	4.945849e+01	7.891529e+01	0.000000e+00
6.075086e-01	4.935403e+01	7.886499e+01	0.000000e+00
6.076396e-01	4.925009e+01	7.881474e+01	0.000000e+00
6.077706e-01	4.914663e+01	7.876451e+01	0.000000e+00
6.079016e-01	4.904362e+01	7.871430e+01	0.000000e+00
6.080328e-01	4.894104e+01	7.866410e+01	0.000000e+00
6.081640e-01	4.883886e+01	7.861389e+01	0.000000e+00
6.082950e-01	4.873739e+01	7.856383e+01	0.000000e+00
6.084256e-01	4.863670e+01	7.851395e+01	0.000000e+00
6.085559e-01	4.853674e+01	7.846423e+01	0.000000e+00
6.086859e-01	4.843748e+01	7.841467e+01	0.000000e+00
6.088156e-01	4.833888e+01	7.836524e+01	0.000000e+00
6.089451e-01	4.824091e+01	7.831594e+01	0.000000e+00
6.090745e-01	4.814354e+01	7.826674e+01	0.000000e+00
6.092037e-01	4.804673e+01	7.821763e+01	0.000000e+00
6.093327e-01	4.795044e+01	7.816861e+01	0.000000e+00
6.094618e-01	4.785465e+01	7.811964e+01	0.000000e+00
6.095907e-01	4.775934e+01	7.807074e+01	0.000000e+00
6.097197e-01	4.766448e+01	7.802187e+01	0.000000e+00
6.098486e-01	4.757005e+01	7.797305e+01	0.000000e+00
6.099776e-01	4.747603e+01	7.792424e+01	0.000000e+00
6.101067e-01	4.738238e+01	7.787544e+01	0.000000e+00
6.102359e-01	4.728907e+01	7.782664e+01	0.000000e+00
6.103649e-01	4.719632e+01	7.777794e+01	0.000000e+00
6.104935e-01	4.710425e+01	7.772941e+01	0.000000e+00
6.106219e-01	4.701281e+01	7.768104e+01	0.000000e+00
6.107500e-01	4.692197e+01	7.763281e+01	0.000000e+00
6.108778e-01	4.683171e+01	7.758470e+01	0.000000e+00
6.110055e-01	4.674199e+01	7.753670e+01	0.000000e+00
6.111329e-01	4.665278e+01	7.748880e+01	0.000000e+00
6.112603e-01	4.656407e+01	7.744099e+01	0.000000e+00
6.113874e-01	4.647585e+01	7.739328e+01	0.000000e+00
6.115145e-01	4.638808e+01	7.734563e+01	0.000000e+00
6.116416e-01	4.630074e+01	7.729805e+01	0.000000e+00
6.117686e-01	4.621379e+01	7.725050e+01	0.000000e+00
6.118956e-01	4.612721e+01	7.720298e+01	0.000000e+00
6.120227e-01	4.604097e+01	7.715548e+01	0.000000e+00
6.121499e-01	4.595503e+01	7.710798e+01	0.000000e+00
6.122772e-01	4.586940e+01	7.706047e+01	0.000000e+00
6.124044e-01	4.578418e+01	7.701302e+01	0.000000e+00
6.125313e-01	4.569955e+01	7.696574e+01	0.000000e+00
6.126579e-01	4.561548e+01	7.691859e+01	0.000000e+00
6.127843e-01	4.553193e+01	7.687157e+01	0.000000e+00
6.129104e-01	4.544891e+01	7.682469e+01	0.000000e+00
6.130363e-01	4.536638e+01	7.677791e+01	0.000000e+00
6.131620e-01	4.528430e+01	7.673124e+01	0.000000e+00
6.132876e-01	4.520268e+01	7.668465e+01	0.000000e+00
6.134131e-01	4.512148e+01	7.663815e+01	0.000000e+00
6.135384e-01	4.504066e+01	7.659171e+01	0.000000e+00
6.136638e-01	4.496020e+01	7.654531e+01	0.000000e+00
6.137891e-01	4.488008e+01	7.649895e+01	0.000000e+00
6.139145e-01	4.480027e+01	7.645261e+01	0.000000e+00
6.140399e-01	4.472076e+01	7.640628e+01	0.000000e+00
6.141655e-01	4.464151e+01	7.635995e+01	0.000000e+00
6.142911e-01	4.456251e+01	7.631361e+01	0.000000e+00
6.144167e-01	4.448389e+01	7.626733e+01	0.000000e+00
6.145420e-01	4.440580e+01	7.622121e+01	0.000000e+00
6.146669e-01	4.432824e+01	7.617524e+01	0.000000e+00
6.147916e-01	4.425112e+01	7.612938e+01	0.000000e+00
6.149161e-01	4.417445e+01	7.608363e+01	0.000000e+00
6.150404e-01	4.409823e+01	7.603800e+01	0.000000e+00
6.151645e-01	4.402243e+01	7.599247e+01	0.000000e+00
6.152885e-01	4.394701e+01	7.594702e+01	0.000000e+00
6.154123e-01	4.387194e+01	7.590163e+01	0.000000e+00
6.155362e-01	4.379722e+01	7.585630e+01	0.000000e+00
6.156600e-01	4.372280e+01	7.581100e+01	0.000000e+00
6.157838e-01	4.364867e+01	7.576573e+01	0.000000e+00
6.159077e-01	4.357481e+01	7.572048e+01	0.000000e+00
6.160317e-01	4.350119e+01	7.567523e+01	0.000000e+00
6.161557e-01	4.342781e+01	7.562998e+01	0.000000e+00
6.162799e-01	4.335465e+01	7.558471e+01	0.000000e+00
6.164039e-01	4.328185e+01	7.553953e+01	0.000000e+00
6.165277e-01	4.320953e+01	7.549449e+01	0.000000e+00
6.166511e-01	4.313766e+01	7.544959e+01	0.000000e+00
6.167744e-01	4.306621e+01	7.540480e+01	0.000000e+00
6.168974e-01	4.299515e+01	7.536012e+01	0.000000e+00
6.170202e-01	4.292447e+01	7.531553e+01	0.000000e+00
6.171429e-01	4.285415e+01	7.527103e+01	0.000000e+00
6.172655e-01	4.278417e+01	7.522661e+01	0.000000e+00
6.173880e-01	4.271450e+01	7.518224e+01	0.000000e+00
6.175105e-01	4.264512e+01	7.513791e+01	0.000000e+00
6.176330e-01	4.257600e+01	7.509362e+01	0.000000e+00
6.177555e-01	4.250714e+01	7.504935e+01	0.000000e+00
6.178780e-01	4.243851e+01	7.500509e+01	0.000000e+00
6.180006e-01	4.237010e+01	7.496083e+01	0.000000e+00
6.181234e-01	4.230189e+01	7.491657e+01	0.000000e+00
6.182463e-01	4.223386e+01	7.487229e+01	0.000000e+00
6.183689e-01	4.216623e+01	7.482813e+01	0.000000e+00
6.184913e-01	4.209901e+01	7.478410e+01	0.000000e+00
6.186134e-01	4.203218e+01	7.474019e+01	0.000000e+00
6.187353e-01	4.196572e+01	7.469638e+01	0.000000e+00
6.188570e-01	4.189962e+01	7.465268e+01	0.000000e+00
6.189785e-01	4.183385e+01	7.460907e+01	0.000000e+00
6.190999e-01	4.176839e+01	7.456554e+01	0.000000e+00
6.192212e-01	4.170323e+01	7.452206e+01	0.000000e+00
6.193425e-01	4.163834e+01	7.447864e+01	0.000000e+00
6.194637e-01	4.157370e+01	7.443526e+01	0.000000e+00
6.195850e-01	4.150929e+01	7.439190e+01	0.000000e+00
6.197063e-01	4.144511e+01	7.434856e+01	0.000000e+00
6.198276e-01	4.138112e+01	7.430523e+01	0.000000e+00
6.199490e-01	4.131733e+01	7.426190e+01	0.000000e+00
6.200706e-01	4.125372e+01	7.421856e+01	0.000000e+00
6.201922e-01	4.119030e+01	7.417523e+01	0.000000e+00
6.203135e-01	4.112726e+01	7.413203e+01	0.000000e+00
6.204345e-01	4.106461e+01	7.408897e+01	0.000000e+00
6.205553e-01	4.100231e+01	7.404602e+01	0.000000e+00
6.206759e-01	4.094031e+01	7.400316e+01	0.000000e+00
6.207963e-01	4.087863e+01	7.396039e+01	0.000000e+00
6.209166e-01	4.081725e+01	7.391770e+01	0.000000e+00
6.210368e-01	4.075613e+01	7.387508e+01	0.000000e+00
6.211569e-01	4.069527e+01	7.383252e+01	0.000000e+00
6.212770e-01	4.063465e+01	7.378999e+01	0.000000e+00
6.213971e-01	4.057425e+01	7.374750e+01	0.000000e+00
6.215172e-01	4.051405e+01	7.370504e+01	0.000000e+00
6.216373e-01	4.045404e+01	7.366258e+01	0.000000e+00
6.217575e-01	4.039421e+01	7.362014e+01	0.000000e+00
6.218778e-01	4.033454e+01	7.357769e+01	0.000000e+00
6.219982e-01	4.027504e+01	7.353523e+01	0.000000e+00
6.221186e-01	4.021575e+01	7.349281e+01	0.000000e+00
6.222386e-01	4.015682e+01	7.345052e+01	0.000000e+00
6.223584e-01	4.009823e+01	7.340837e+01	0.000000e+00
6.224780e-01	4.003994e+01	7.336631e+01	0.000000e+00
6.225974e-01	3.998192e+01	7.332433e+01	0.000000e+00
6.227167e-01	3.992418e+01	7.328244e+01	0.000000e+00
6.228359e-01	3.986670e+01	7.324062e+01	0.000000e+00
6.229549e-01	3.980945e+01	7.319886e+01	0.000000e+00
6.230740e-01	3.975242e+01	7.315714e+01	0.000000e+00
6.231929e-01	3.969560e+01	7.311546e+01	0.000000e+00
6.233119e-01	3.963897e+01	7.307382e+01	0.000000e+00
6.234309e-01	3.958252e+01	7.303219e+01	0.000000e+00
6.235500e-01	3.952624e+01	7.299057e+01	0.000000e+00
6.236691e-01	3.947011e+01	7.294895e+01	0.000000e+00
6.237884e-01	3.941413e+01	7.290733e+01	0.000000e+00
6.239077e-01	3.935828e+01	7.286571e+01	0.000000e+00
6.240269e-01	3.930268e+01	7.282415e+01	0.000000e+00
6.241459e-01	3.924737e+01	7.278270e+01	0.000000e+00
6.242646e-01	3.919236e+01	7.274136e+01	0.000000e+00
6.243831e-01	3.913763e+01	7.270013e+01	0.000000e+00
6.245015e-01	3.908315e+01	7.265898e+01	0.000000e+00
6.246197e-01	3.902892e+01	7.261791e+01	0.000000e+00
6.247378e-01	3.897491e+01	7.257690e+01	0.000000e+00
6.248559e-01	3.892112e+01	7.253595e+01	0.000000e+00
6.249738e-01	3.886751e+01	7.249504e+01	0.000000e+00
6.250918e-01	3.881409e+01	7.245416e+01	0.000000e+00
6.252098e-01	3.876083e+01	7.241330e+01	0.000000e+00
6.253278e-01	3.870773e+01	7.237246e+01	0.000000e+00
6.254459e-01	3.865477e+01	7.233163e+01	0.000000e+00
6.255641e-01	3.860195e+01	7.229080e+01	0.000000e+00
6.256823e-01	3.854926e+01	7.224997e+01	0.000000e+00
6.258006e-01	3.849669e+01	7.220912e+01	0.000000e+00
6.259189e-01	3.844433e+01	7.216834e+01	0.000000e+00
6.260369e-01	3.839223e+01	7.212766e+01	0.000000e+00
6.261548e-01	3.834038e+01	7.208707e+01	0.000000e+00
6.262724e-01	3.828877e+01	7.204657e+01	0.000000e+00
6.263900e-01	3.823738e+01	7.200614e+01	0.000000e+00
6.265074e-01	3.818621e+01	7.196579e+01	0.000000e+00
6.266246e-01	3.813525e+01	7.192550e+01	0.000000e+00
6.267419e-01	3.808447e+01	7.188526e+01	0.000000e+00
6.268590e-01	3.803387e+01	7.184506e+01	0.000000e+00
6.269762e-01	3.798344e+01	7.180490e+01	0.000000e+00
6.270934e-01	3.793315e+01	7.176476e+01	0.000000e+00
6.272105e-01	3.788301e+01	7.172463e+01	0.000000e+00
6.273278e-01	3.783300e+01	7.168452e+01	0.000000e+00
6.274451e-01	3.778312e+01	7.164442e+01	0.000000e+00
6.275622e-01	3.773347e+01	7.160440e+01	0.000000e+00
6.276792e-01	3.768402e+01	7.156445e+01	0.000000e+00
6.277960e-01	3.763478e+01	7.152458e+01	0.000000e+00
6.279128e-01	3.758573e+01	7.148476e+01	0.000000e+00
6.280294e-01	3.753685e+01	7.144500e+01	0.000000e+00
6.281461e-01	3.748813e+01	7.140527e+01	0.000000e+00
6.282627e-01	3.743956e+01	7.136557e+01	0.000000e+00
6.283793e-01	3.739117e+01	7.132592e+01	0.000000e+00
6.284958e-01	3.734296e+01	7.128633e+01	0.000000e+00
6.286122e-01	3.729492e+01	7.124679e+01	0.000000e+00
6.287285e-01	3.724703e+01	7.120729e+01	0.000000e+00
6.288449e-01	3.719929e+01	7.116781e+01	0.000000e+00
6.289612e-01	3.715169e+01	7.112837e+01	0.000000e+00
6.290775e-01	3.710427e+01	7.108898e+01	0.000000e+00
6.291935e-01	3.705707e+01	7.104969e+01	0.000000e+00
6.293094e-01	3.701007e+01	7.101047e+01	0.000000e+00
6.294252e-01	3.696326e+01	7.097133e+01	0.000000e+00
6.295408e-01	3.691664e+01	7.093226e+01	0.000000e+00
6.296563e-01	3.687019e+01	7.089324e+01	0.000000e+00
6.297718e-01	3.682390e+01	7.085427e+01	0.000000e+00
6.298872e-01	3.677775e+01	7.081534e+01	0.000000e+00
6.300027e-01	3.673174e+01	7.077643e+01	0.000000e+00
6.301181e-01	3.668585e+01	7.073754e+01	0.000000e+00
6.302336e-01	3.664007e+01	7.069867e+01	0.000000e+00
6.303491e-01	3.659440e+01	7.065980e+01	0.000000e+00
6.304648e-01	3.654882e+01	7.062092e+01	0.000000e+00
6.305804e-01	3.650338e+01	7.058209e+01	0.000000e+00
6.306957e-01	3.645817e+01	7.054336e+01	0.000000e+00
6.308108e-01	3.641319e+01	7.050474e+01	0.000000e+00
6.309257e-01	3.636841e+01	7.046622e+01	0.000000e+00
6.310404e-01	3.632382e+01	7.042778e+01	0.000000e+00
6.311550e-01	3.627939e+01	7.038939e+01	0.000000e+00
6.312695e-01	3.623513e+01	7.035108e+01	0.000000e+00
6.313839e-01	3.619103e+01	7.031281e+01	0.000000e+00
6.314983e-01	3.614707e+01	7.027459e+01	0.000000e+00
6.316126e-01	3.610324e+01	7.023640e+01	0.000000e+00
6.317269e-01	3.605953e+01	7.019824e+01	0.000000e+00
6.318412e-01	3.601593e+01	7.016010e+01	0.000000e+00
6.319556e-01	3.597244e+01	7.012197e+01	0.000000e+00
6.320700e-01	3.592904e+01	7.008385e+01	0.000000e+00
6.321845e-01	3.588573e+01	7.004572e+01	0.000000e+00
6.322990e-01	3.584252e+01	7.000761e+01	0.000000e+00
6.324133e-01	3.579952e+01	6.996960e+01	0.000000e+00
6.325274e-01	3.575671e+01	6.993168e+01	0.000000e+00
6.326413e-01	3.571408e+01	6.989385e+01	0.000000e+00
6.327551e-01	3.567162e+01	6.985609e+01	0.000000e+00
6.328687e-01	3.562934e+01	6.981842e+01	0.000000e+00
6.329821e-01	3.558721e+01	6.978080e+01	0.000000e+00
6.330955e-01	3.554523e+01	6.974324e+01	0.000000e+00
6.332088e-01	3.550337e+01	6.970572e+01	0.000000e+00
6.333221e-01	3.546164e+01	6.966823e+01	0.000000e+00
6.334354e-01	3.542002e+01	6.963078e+01	0.000000e+00
6.335487e-01	3.537850e+01	6.959334e+01	0.000000e+00
6.336620e-01	3.533707e+01	6.955591e+01	0.000000e+00
6.337754e-01	3.529573e+01	6.951849e+01	0.000000e+00
6.338889e-01	3.525448e+01	6.948106e+01	0.000000e+00
6.340024e-01	3.521329e+01	6.944363e+01	0.000000e+00
6.341158e-01	3.517227e+01	6.940628e+01	0.000000e+00
6.342290e-01	3.513142e+01	6.936901e+01	0.000000e+00
6.343420e-01	3.509075e+01	6.933184e+01	0.000000e+00
6.344549e-01	3.505024e+01	6.929474e+01	0.000000e+00
6.345676e-01	3.500987e+01	6.925769e+01	0.000000e+00
6.346802e-01	3.496965e+01	6.922071e+01	0.000000e+00
6.347927e-01	3.492956e+01	6.918379e+01	0.000000e+00
6.349052e-01	3.488960e+01	6.914691e+01	0.000000e+00
6.350176e-01	3.484975e+01	6.911006e+01	0.000000e+00
6.351300e-01	3.481001e+01	6.907324e+01	0.000000e+00
6.352424e-01	3.477036e+01	6.903645e+01	0.000000e+00
6.353548e-01	3.473080e+01	6.899967e+01	0.000000e+00
6.354673e-01	3.469133e+01	6.896289e+01	0.000000e+00
6.355798e-01	3.465193e+01	6.892612e+01	0.000000e+00
6.356924e-01	3.461260e+01	6.888935e+01	0.000000e+00
6.358050e-01	3.457336e+01	6.885259e+01	0.000000e+00
6.359174e-01	3.453430e+01	6.881593e+01	0.000000e+00
6.360296e-01	3.449540e+01	6.877936e+01	0.000000e+00
6.361416e-01	3.445667e+01	6.874287e+01	0.000000e+00
6.362535e-01	3.441808e+01	6.870646e+01	0.000000e+00
6.363652e-01	3.437962e+01	6.867010e+01	0.000000e+00
6.364769e-01	3.434130e+01	6.863380e+01	0.000000e+00
6.365885e-01	3.430309e+01	6.859755e+01	0.000000e+00
6.367000e-01	3.426498e+01	6.856132e+01	0.000000e+00
6.368115e-01	3.422698e+01	6.852513e+01	0.000000e+00
6.369230e-01	3.418906e+01	6.848896e+01	0.000000e+00
6.370346e-01	3.415123e+01	6.845281e+01	0.000000e+00
6.371462e-01	3.411347e+01	6.841666e+01	0.000000e+00
6.372578e-01	3.407578e+01	6.838052e+01	0.000000e+00
6.373695e-01	3.403816e+01	6.834437e+01	0.000000e+00
6.374813e-01	3.400060e+01	6.830822e+01	0.000000e+00
6.375931e-01	3.396316e+01	6.827212e+01	0.000000e+00
6.377045e-01	3.392588e+01	6.823611e+01	0.000000e+00
6.378158e-01	3.388876e+01	6.820019e+01	0.000000e+00
6.379270e-01	3.385177e+01	6.816434e+01	0.000000e+00
6.380380e-01	3.381492e+01	6.812856e+01	0.000000e+00
6.381489e-01	3.377818e+01	6.809282e+01	0.000000e+00
6.382598e-01	3.374156e+01	6.805714e+01	0.000000e+00
6.383705e-01	3.370504e+01	6.802149e+01	0.000000e+00
6.384813e-01	3.366861e+01	6.798587e+01	0.000000e+00
6.385921e-01	3.363227e+01	6.795028e+01	0.000000e+00
6.387028e-01	3.359600e+01	6.791470e+01	0.000000e+00
6.388136e-01	3.355981e+01	6.787914e+01	0.000000e+00
6.389245e-01	3.352369e+01	6.784358e+01	0.000000e+00
6.390354e-01	3.348763e+01	6.780802e+01	0.000000e+00
6.391464e-01	3.345163e+01	6.777246e+01	0.000000e+00
6.392574e-01	3.341570e+01	6.773691e+01	0.000000e+00
6.393683e-01	3.337991e+01	6.770144e+01	0.000000e+00
6.394790e-01	3.334425e+01	6.766603e+01	0.000000e+00
6.395895e-01	3.330873e+01	6.763071e+01	0.000000e+00
6.396999e-01	3.327333e+01	6.759545e+01	0.000000e+00
6.398102e-01	3.323805e+01	6.756024e+01	0.000000e+00
6.399204e-01	3.320287e+01	6.752509e+01	0.000000e+00
6.400305e-01	3.316780e+01	6.748997e+01	0.000000e+00
6.401406e-01	3.313281e+01	6.745489e+01	0.000000e+00
6.402507e-01	3.309791e+01	6.741983e+01	0.000000e+00
6.403608e-01	3.306308e+01	6.738479e+01	0.000000e+00
6.404709e-01	3.302833e+01	6.734977e+01	0.000000e+00
6.405811e-01	3.299364e+01	6.731476e+01	0.000000e+00
6.406913e-01	3.295901e+01	6.727975e+01	0.000000e+00
6.408016e-01	3.292444e+01	6.724473e+01	0.000000e+00
6.409119e-01	3.288992e+01	6.720972e+01	0.000000e+00
6.410222e-01	3.285551e+01	6.717476e+01	0.000000e+00
6.411323e-01	3.282122e+01	6.713986e+01	0.000000e+00
6.412422e-01	3.278705e+01	6.710503e+01	0.000000e+00
6.413521e-01	3.275300e+01	6.707027e+01	0.000000e+00
6.414618e-01	3.271906e+01	6.703556e+01	0.000000e+00
6.415714e-01	3.268523e+01	6.700091e+01	0.000000e+00
6.416809e-01	3.265149e+01	6.696630e+01	0.000000e+00
6.417904e-01	3.261784e+01	6.693172e+01	0.000000e+00
6.418999e-01	3.258427e+01	6.689717e+01	0.000000e+00
6.420094e-01	3.255077e+01	6.686265e+01	0.000000e+00
6.421189e-01	3.251735e+01	6.682814e+01	0.000000e+00
6.422284e-01	3.248399e+01	6.679364e+01	0.000000e+00
6.423379e-01	3.245068e+01	6.675915e+01	0.000000e+00
6.424476e-01	3.241744e+01	6.672466e+01	0.000000e+00
6.425573e-01	3.238424e+01	6.669017e+01	0.000000e+00
6.426670e-01	3.235108e+01	6.665567e+01	0.000000e+00
6.427766e-01	3.231806e+01	6.662125e+01	0.000000e+00
6.428860e-01	3.228516e+01	6.658691e+01	0.000000e+00
6.429953e-01	3.225238e+01	6.655264e+01	0.000000e+00
6.431044e-01	3.221970e+01	6.651842e+01	0.000000e+00
6.432135e-01	3.218712e+01	6.648426e+01	0.000000e+00
6.433224e-01	3.215464e+01	6.645014e+01	0.000000e+00
6.434314e-01	3.212224e+01	6.641606e+01	0.000000e+00
6.435402e-01	3.208992e+01	6.638200e+01	0.000000e+00
6.436491e-01	3.205767e+01	6.634798e+01	0.000000e+00
6.437580e-01	3.202548e+01	6.631397e+01	0.000000e+00
6.438669e-01	3.199336e+01	6.627997e+01	0.000000e+00
6.439758e-01	3.196130e+01	6.624598e+01	0.000000e+00
6.440848e-01	3.192929e+01	6.621200e+01	0.000000e+00
6.441938e-01	3.189732e+01	6.617801e+01	0.000000e+00
6.443030e-01	3.186540e+01	6.614402e+01	0.000000e+00
6.444121e-01	3.183354e+01	6.611005e+01	0.000000e+00
6.445211e-01	3.180180e+01	6.607615e+01	0.000000e+00
6.446299e-01	3.177018e+01	6.604232e+01	0.000000e+00
6.447386e-01	3.173866e+01	6.600856e+01	0.000000e+00
6.448471e-01	3.170723e+01	6.597485e+01	0.000000e+00
6.449556e-01	3.167590e+01	6.594118e+01	0.000000e+00
6.450640e-01	3.164465e+01	6.590756e+01	0.000000e+00
6.451724e-01	3.161348e+01	6.587396e+01	0.000000e+00
6.452808e-01	3.158237e+01	6.584040e+01	0.000000e+00
6.453891e-01	3.155134e+01	6.580685e+01	0.000000e+00
6.454975e-01	3.152037e+01	6.577333e+01	0.000000e+00
6.456058e-01	3.148945e+01	6.573981e+01	0.000000e+00
6.457143e-01	3.145859e+01	6.570630e+01	0.000000e+00
6.458228e-01	3.142778e+01	6.567279e+01	0.000000e+00
6.459313e-01	3.139701e+01	6.563928e+01	0.000000e+00
6.460399e-01	3.136627e+01	6.560577e+01	0.000000e+00
6.461485e-01	3.133561e+01	6.557228e+01	0.000000e+00
6.462569e-01	3.130507e+01	6.553888e+01	0.000000e+00
6.463652e-01	3.127462e+01	6.550553e+01	0.000000e+00
6.464734e-01	3.124428e+01	6.547225e+01	0.000000e+00
6.465814e-01	3.121401e+01	6.543901e+01	0.000000e+00
6.466894e-01	3.118383e+01	6.540581e+01	0.000000e+00
6.467973e-01	3.115373e+01	6.537265e+01	0.000000e+00
6.469052e-01	3.112370e+01	6.533953e+01	0.000000e+00
6.470131e-01	3.109372e+01	6.530642e+01	0.000000e+00
6.471210e-01	3.106381e+01	6.527333e+01	0.000000e+00
6.472289e-01	3.103395e+01	6.524026e+01	0.000000e+00
6.473368e-01	3.100415e+01	6.520720e+01	0.000000e+00
6.474448e-01	3.097439e+01	6.517414e+01	0.000000e+00
6.475528e-01	3.094467e+01	6.514109e+01	0.000000e+00
6.476609e-01	3.091499e+01	6.510803e+01	0.000000e+00
6.477691e-01	3.088535e+01	6.507496e+01	0.000000e+00
6.478772e-01	3.085581e+01	6.504197e+01	0.000000e+00
6.479850e-01	3.082637e+01	6.500904e+01	0.000000e+00
6.480928e-01	3.079703e+01	6.497616e+01	0.000000e+00
6.482004e-01	3.076777e+01	6.494334e+01	0.000000e+00
6.483080e-01	3.073859e+01	6.491057e+01	0.000000e+00
6.484155e-01	3.070949e+01	6.487783e+01	0.000000e+00
6.485230e-01	3.068046e+01	6.484512e+01	0.000000e+00
6.486304e-01	3.065149e+01	6.481244e+01	0.000000e+00
6.487378e-01	3.062258e+01	6.477978e+01	0.000000e+00
6.488453e-01	3.059372e+01	6.474714e+01	0.000000e+00
6.489527e-01	3.056491e+01	6.471451e+01	0.000000e+00
6.490602e-01	3.053616e+01	6.468188e+01	0.000000e+00
6.491678e-01	3.050744e+01	6.464927e+01	0.000000e+00
6.492754e-01	3.047876e+01	6.461665e+01	0.000000e+00
6.493831e-01	3.045012e+01	6.458402e+01	0.000000e+00
6.494908e-01	3.042153e+01	6.455142e+01	0.000000e+00
6.495983e-01	3.039305e+01	6.451888e+01	0.000000e+00
6.497057e-01	3.036465e+01	6.448641e+01	0.000000e+00
6.498130e-01	3.033634e+01	6.445398e+01	0.000000e+00
6.499202e-01	3.030810e+01	6.442161e+01	0.000000e+00
6.500273e-01	3.027994e+01	6.438927e+01	0.000000e+00
6.501343e-01	3.025185e+01	6.435697e+01	0.000000e+00
6.502414e-01	3.022382e+01	6.432470e+01	0.000000e+00
6.503484e-01	3.019584e+01	6.429245e+01	0.000000e+00
6.504554e-01	3.016793e+01	6.426022e+01	0.000000e+00
6.505624e-01	3.014006e+01	6.422800e+01	0.000000e+00
6.506695e-01	3.011223e+01	6.419579e+01	0.000000e+00
6.507766e-01	3.008445e+01	6.416359e+01	0.000000e+00
6.508838e-01	3.005671e+01	6.413140e+01	0.000000e+00
6.509910e-01	3.002900e+01	6.409920e+01	0.000000e+00
6.510983e-01	3.000133e+01	6.406700e+01	0.000000e+00
6.512055e-01	2.997373e+01	6.403484e+01	0.000000e+00
6.513125e-01	2.994623e+01	6.400275e+01	0.000000e+00
6.514194e-01	2.991881e+01	6.397072e+01	0.000000e+00
6.515263e-01	2.989146e+01	6.393873e+01	0.000000e+00
6.516330e-01	2.986419e+01	6.390678e+01	0.000000e+00
6.517397e-01	2.983698e+01	6.387487e+01	0.000000e+00
6.518464e-01	2.980984e+01	6.384299e+01	0.000000e+00
6.519530e-01	2.978276e+01	6.381114e+01	0.000000e+00
6.520596e-01	2.975572e+01	6.377930e+01	0.000000e+00
6.521663e-01	2.972874e+01	6.374749e+01	0.000000e+00
6.522729e-01	2.970180e+01	6.371568e+01	0.000000e+00
6.523796e-01	2.967491e+01	6.368389e+01	0.000000e+00
6.524863e-01	2.964805e+01	6.365210e+01	0.000000e+00
6.525931e-01	2.962123e+01	6.362030e+01	0.000000e+00
6.527000e-01	2.959444e+01	6.358851e+01	0.000000e+00
6.528069e-01	2.956768e+01	6.355672e+01	0.000000e+00
6.529137e-01	2.954101e+01	6.352497e+01	0.000000e+00
6.530204e-01	2.951442e+01	6.349329e+01	0.000000e+00
6.531269e-01	2.948790e+01	6.346166e+01	0.000000e+00
6.532334e-01	2.946146e+01	6.343008e+01	0.000000e+00
6.533398e-01	2.943509e+01	6.339853e+01	0.000000e+00
6.534461e-01	2.940877e+01	6.336702e+01	0.000000e+00
6.535524e-01	2.938252e+01	6.333553e+01	0.000000e+00
6.536587e-01	2.935632e+01	6.330407e+01	0.000000e+00
6.537650e-01	2.933017e+01	6.327263e+01	0.000000e+00
6.538713e-01	2.930406e+01	6.324121e+01	0.000000e+00
6.539776e-01	2.927800e+01	6.320979e+01	0.000000e+00
6.540840e-01	2.925198e+01	6.317838e+01	0.000000e+00
6.541904e-01	2.922599e+01	6.314698e+01	0.000000e+00
6.542968e-01	2.920004e+01	6.311558e+01	0.000000e+00
6.544034e-01	2.917412e+01	6.308418e+01	0.000000e+00
6.545099e-01	2.914825e+01	6.305280e+01	0.000000e+00
6.546162e-01	2.912247e+01	6.302148e+01	0.000000e+00
6.547225e-01	2.909676e+01	6.299021e+01	0.000000e+00
6.548286e-01	2.907112e+01	6.295899e+01	0.000000e+00
6.549347e-01	2.904555e+01	6.292781e+01	0.000000e+00
6.550407e-01	2.902004e+01	6.289667e+01	0.000000e+00
6.551467e-01	2.899458e+01	6.286555e+01	0.000000e+00
6.552526e-01	2.896918e+01	6.283446e+01	0.000000e+00
6.553585e-01	2.894383e+01	6.280340e+01	0.000000e+00
6.554645e-01	2.891853e+01	6.277235e+01	0.000000e+00
6.555704e-01	2.889326e+01	6.274131e+01	0.000000e+00
6.556764e-01	2.886804e+01	6.271028e+01	0.000000e+00
6.557824e-01	2.884285e+01	6.267926e+01	0.000000e+00
6.558885e-01	2.881770e+01	6.264824e+01	0.000000e+00
6.559946e-01	2.879258e+01	6.261722e+01	0.000000e+00
6.561008e-01	2.876749e+01	6.258620e+01	0.000000e+00
6.562069e-01	2.874247e+01	6.255523e+01	0.000000e+00
6.563128e-01	2.871753e+01	6.252432e+01	0.000000e+00
6.564187e-01	2.869266e+01	6.249346e+01	0.000000e+00
6.565244e-01	2.866786e+01	6.246264e+01	0.000000e+00
6.566301e-01	2.864311e+01	6.243185e+01	0.000000e+00
6.567357e-01	2.861842e+01	6.240110e+01	0.000000e+00
6.568414e-01	2.859378e+01	6.237037e+01	0.000000e+00
6.569469e-01	2.856919e+01	6.233967e+01	0.000000e+00
6.570525e-01	2.854465e+01	6.230898e+01	0.000000e+00
6.571581e-01	2.852014e+01	6.227831e+01	0.000000e+00
6.572638e-01	2.849568e+01	6.224765e+01	0.000000e+00
6.573694e-01	2.847125e+01	6.221700e+01	0.000000e+00
6.574751e-01	2.844686e+01	6.218636e+01	0.000000e+00
6.575809e-01	2.842250e+01	6.215571e+01	0.000000e+00
6.576867e-01	2.839817e+01	6.212506e+01	0.000000e+00
6.577925e-01	2.837389e+01	6.209444e+01	0.000000e+00
6.578981e-01	2.834968e+01	6.206388e+01	0.000000e+00
6.580036e-01	2.832554e+01	6.203337e+01	0.000000e+00
6.581091e-01	2.830146e+01	6.200289e+01	0.000000e+00
6.582145e-01	2.827745e+01	6.197246e+01	0.000000e+00
6.583198e-01	2.825349e+01	6.194206e+01	0.000000e+00
6.584251e-01	2.822958e+01	6.191168e+01	0.000000e+00
6.585304e-01	2.820571e+01	6.188133e+01	0.000000e+00
6.586356e-01	2.818190e+01	6.185100e+01	0.000000e+00
6.587409e-01	2.815812e+01	6.182069e+01	0.000000e+00
6.588462e-01	2.813438e+01	6.179039e+01	0.000000e+00
6.589515e-01	2.811068e+01	6.176010e+01	0.000000e+00
6.590568e-01	2.808702e+01	6.172981e+01	0.000000e+00
6.591622e-01	2.806338e+01	6.169953e+01	0.000000e+00
6.592677e-01	2.803977e+01	6.166925e+01	0.000000e+00
6.593732e-01	2.801620e+01	6.163897e+01	0.000000e+00
6.594785e-01	2.799269e+01	6.160874e+01	0.000000e+00
6.595838e-01	2.796925e+01	6.157857e+01	0.000000e+00
6.596890e-01	2.794588e+01	6.154844e+01	0.000000e+00
6.597940e-01	2.792256e+01	6.151834e+01	0.000000e+00
6.598991e-01	2.789930e+01	6.148828e+01	0.000000e+00
6.600041e-01	2.787609e+01	6.145825e+01	0.000000e+00
6.601090e-01	2.785292e+01	6.142825e+01	0.000000e+00
6.602140e-01	2.782980e+01	6.139827e+01	0.000000e+00
6.603189e-01	2.780672e+01	6.136830e+01	0.000000e+00
6.604239e-01	2.778368e+01	6.133835e+01	0.000000e+00
6.605288e-01	2.776067e+01	6.130840e+01	0.000000e+00
6.606339e-01	2.773770e+01	6.127847e+01	0.000000e+00
6.607389e-01	2.771476e+01	6.124854e+01	0.000000e+00
6.608440e-01	2.769184e+01	6.121861e+01	0.000000e+00
6.609491e-01	2.766896e+01	6.118869e+01	0.000000e+00
6.610542e-01	2.764615e+01	6.115882e+01	0.000000e+00
6.611591e-01	2.762340e+01	6.112900e+01	0.000000e+00
6.612639e-01	2.760071e+01	6.109922e+01	0.000000e+00
6.613686e-01	2.757808e+01	6.106948e+01	0.000000e+00
6.614733e-01	2.755550e+01	6.103977e+01	0.000000e+00
6.615780e-01	2.753296e+01	6.101009e+01	0.000000e+00
6.616826e-01	2.751048e+01	6.098043e+01	0.000000e+00
6.617872e-01	2.748803e+01	6.095080e+01	0.000000e+00
6.618918e-01	2.746563e+01	6.092118e+01	0.000000e+00
6.619964e-01	2.744326e+01	6.089158e+01	0.000000e+00
6.621010e-01	2.742093e+01	6.086199e+01	0.000000e+00
6.622057e-01	2.739862e+01	6.083240e+01	0.000000e+00
6.623104e-01	2.737635e+01	6.080282e+01	0.000000e+00
6.624151e-01	2.735411e+01	6.077325e+01	0.000000e+00
6.625199e-01	2.733190e+01	6.074367e+01	0.000000e+00
6.626247e-01	2.730973e+01	6.071413e+01	0.000000e+00
6.627293e-01	2.728763e+01	6.068463e+01	0.000000e+00
6.628338e-01	2.726559e+01	6.065518e+01	0.000000e+00
6.629383e-01	2.724360e+01	6.062577e+01	0.000000e+00
6.630427e-01	2.722166e+01	6.059639e+01	0.000000e+00
6.631470e-01	2.719978e+01	6.056704e+01	0.000000e+00
6.632513e-01	2.717793e+01	6.053772e+01	0.000000e+00
6.633556e-01	2.715613e+01	6.050842e+01	0.000000e+00
6.634599e-01	2.713437e+01	6.047914e+01	0.000000e+00
6.635642e-01	2.711264e+01	6.044987e+01	0.000000e+00
6.636685e-01	2.709095e+01	6.042061e+01	0.000000e+00
6.637729e-01	2.706929e+01	6.039136e+01	0.000000e+00
6.638772e-01	2.704766e+01	6.036212e+01	0.000000e+00
6.639817e-01	2.702606e+01	6.033288e+01	0.000000e+00
6.640861e-01	2.700448e+01	6.030365e+01	0.000000e+00
6.641906e-01	2.698295e+01	6.027444e+01	0.000000e+00
6.642949e-01	2.696148e+01	6.024527e+01	0.000000e+00
6.643991e-01	2.694007e+01	6.021615e+01	0.000000e+00
6.645033e-01	2.691871e+01	6.018707e+01	0.000000e+00
6.646073e-01	2.689740e+01	6.015803e+01	0.000000e+00
6.647114e-01	2.687613e+01	6.012901e+01	0.000000e+00
6.648154e-01	2.685491e+01	6.010002e+01	0.000000e+00
6.649194e-01	2.683373e+01	6.007105e+01	0.000000e+00
6.650233e-01	2.681259e+01	6.004210e+01	0.000000e+00
6.651273e-01	2.679149e+01	6.001316e+01	0.000000e+00
6.652313e-01	2.677041e+01	5.998424e+01	0.000000e+00
6.653353e-01	2.674937e+01	5.995532e+01	0.000000e+00
6.654393e-01	2.672836e+01	5.992642e+01	0.000000e+00
6.655434e-01	2.670738e+01	5.989752e+01	0.000000e+00
6.656475e-01	2.668642e+01	5.986861e+01	0.000000e+00
6.657516e-01	2.666552e+01	5.983975e+01	0.000000e+00
6.658555e-01	2.664467e+01	5.981094e+01	0.000000e+00
6.659594e-01	2.662388e+01	5.978216e+01	0.000000e+00
6.660632e-01	2.660313e+01	5.975342e+01	0.000000e+00
6.661669e-01	2.658244e+01	5.972472e+01	0.000000e+00
6.662706e-01	2.656178e+01	5.969604e+01	0.000000e+00
6.663742e-01	2.654118e+01	5.966739e+01	0.000000e+00
6.664778e-01	2.652061e+01	5.963876e+01	0.000000e+00
6.665814e-01	2.650007e+01	5.961015e+01	0.000000e+00
6.666850e-01	2.647957e+01	5.958155e+01	0.000000e+00
6.667886e-01	2.645911e+01	5.955297e+01	0.000000e+00
6.668923e-01	2.643867e+01	5.952439e+01	0.000000e+00
6.669959e-01	2.641827e+01	5.949583e+01	0.000000e+00
6.670997e-01	2.639789e+01	5.946726e+01	0.000000e+00
6.672034e-01	2.637753e+01	5.943870e+01	0.000000e+00
6.673071e-01	2.635723e+01	5.941019e+01	0.000000e+00
6.674106e-01	2.633698e+01	5.938171e+01	0.000000e+00
6.675141e-01	2.631679e+01	5.935328e+01	0.000000e+00
6.676175e-01	2.629664e+01	5.932488e+01	0.000000e+00
6.677208e-01	2.627654e+01	5.929652e+01	0.000000e+00
6.678241e-01	2.625649e+01	5.926818e+01	0.000000e+00
6.679274e-01	2.623647e+01	5.923987e+01	0.000000e+00
6.680306e-01	2.621649e+01	5.921158e+01	0.000000e+00
6.681338e-01	2.619655e+01	5.918331e+01	0.000000e+00
6.682370e-01	2.617664e+01	5.915505e+01	0.000000e+00
6.683403e-01	2.615676e+01	5.912681e+01	0.000000e+00
6.684435e-01	2.613691e+01	5.909857e+01	0.000000e+00
6.685468e-01	2.611709e+01	5.907034e+01	0.000000e+00
6.686502e-01	2.609729e+01	5.904212e+01	0.000000e+00
6.687535e-01	2.607753e+01	5.901391e+01	0.000000e+00
6.688567e-01	2.605782e+01	5.898575e+01	0.000000e+00
6.689598e-01	2.603817e+01	5.895764e+01	0.000000e+00
6.690628e-01	2.601857e+01	5.892956e+01	0.000000e+00
6.691658e-01	2.599901e+01	5.890152e+01	0.000000e+00
6.692687e-01	2.597949e+01	5.887350e+01	0.000000e+00
6.693715e-01	2.596001e+01	5.884551e+01	0.000000e+00
6.694743e-01	2.594058e+01	5.881755e+01	0.000000e+00
6.695771e-01	2.592118e+01	5.878960e+01	0.000000e+00
6.696800e-01	2.590181e+01	5.876167e+01	0.000000e+00
6.697828e-01	2.588247e+01	5.873376e+01	0.000000e+00
6.698856e-01	2.586316e+01	5.870585e+01	0.000000e+00
6.699884e-01	2.584389e+01	5.867796e+01	0.000000e+00
6.700913e-01	2.582463e+01	5.865007e+01	0.000000e+00
6.701942e-01	2.580540e+01	5.862219e+01	0.000000e+00
6.702971e-01	2.578623e+01	5.859435e+01	0.000000e+00
6.703998e-01	2.576710e+01	5.856655e+01	0.000000e+00
6.705024e-01	2.574802e+01	5.853879e+01	0.000000e+00
6.706050e-01	2.572899e+01	5.851106e+01	0.000000e+00
6.707074e-01	2.571000e+01	5.848337e+01	0.000000e+00
6.708099e-01	2.569105e+01	5.845570e+01	0.000000e+00
6.709123e-01	2.567214e+01	5.842806e+01	0.000000e+00
6.710147e-01	2.565326e+01	5.840044e+01	0.000000e+00
6.711171e-01	2.563442e+01	5.837284e+01	0.000000e+00
6.712194e-01	2.561561e+01	5.834526e+01	0.000000e+00
6.713218e-01	2.559683e+01	5.831769e+01	0.000000e+00
6.714242e-01	2.557808e+01	5.829013e+01	0.000000e+00
6.715266e-01	2.555935e+01	5.826257e+01	0.000000e+00
6.716291e-01	2.554065e+01	5.823502e+01	0.000000e+00
6.717315e-01	2.552199e+01	5.820750e+01	0.000000e+00
6.718338e-01	2.550337e+01	5.818001e+01	0.000000e+00
6.719360e-01	2.548480e+01	5.815257e+01	0.000000e+00
6.720382e-01	2.546628e+01	5.812517e+01	0.000000e+00
6.721403e-01	2.544780e+01	5.809779e+01	0.000000e+00
6.722423e-01	2.542936e+01	5.807045e+01	0.000000e+00
6.723443e-01	2.541096e+01	5.804313e+01	0.000000e+00
6.724462e-01	2.539260e+01	5.801583e+01	0.000000e+00
6.725481e-01	2.537426e+01	5.798856e+01	0.000000e+00
6.726501e-01	2.535596e+01	5.796130e+01	0.000000e+00
6.727520e-01	2.533769e+01	5.793406e+01	0.000000e+00
6.728539e-01	2.531945e+01	5.790682e+01	0.000000e+00
6.729559e-01	2.530124e+01	5.787960e+01	0.000000e+00
6.730578e-01	2.528304e+01	5.785239e+01	0.000000e+00
6.731599e-01	2.526488e+01	5.782517e+01	0.000000e+00
6.732618e-01	2.524676e+01	5.779801e+01	0.000000e+00
6.733636e-01	2.522869e+01	5.777088e+01	0.000000e+00
6.734653e-01	2.521066e+01	5.774379e+01	0.000000e+00
6.735670e-01	2.519267e+01	5.771673e+01	0.000000e+00
6.736686e-01	2.517473e+01	5.768970e+01	0.000000e+00
6.737701e-01	2.515682e+01	5.766270e+01	0.000000e+00
6.738716e-01	2.513895e+01	5.763573e+01	0.000000e+00
6.739731e-01	2.512111e+01	5.760877e+01	0.000000e+00
6.740746e-01	2.510330e+01	5.758184e+01	0.000000e+00
6.741760e-01	2.508552e+01	5.755492e+01	0.000000e+00
6.742775e-01	2.506778e+01	5.752801e+01	0.000000e+00
6.743790e-01	2.505005e+01	5.750111e+01	0.000000e+00
6.744805e-01	2.503235e+01	5.747422e+01	0.000000e+00
6.745820e-01	2.501468e+01	5.744734e+01	0.000000e+00
6.746835e-01	2.499704e+01	5.742049e+01	0.000000e+00
6.747849e-01	2.497945e+01	5.739367e+01	0.000000e+00
6.748862e-01	2.496190e+01	5.736689e+01	0.000000e+00
6.749874e-01	2.494440e+01	5.734015e+01	0.000000e+00
6.750886e-01	2.492693e+01	5.731344e+01	0.000000e+00
6.751897e-01	2.490950e+01	5.728676e+01	0.000000e+00
6.752908e-01	2.489211e+01	5.726010e+01	0.000000e+00
6.753918e-01	2.487475e+01	5.723346e+01	0.000000e+00
6.754928e-01	2.485742e+01	5.720684e+01	0.000000e+00
6.755938e-01	2.484012e+01	5.718024e+01	0.000000e+00
6.756949e-01	2.482284e+01	5.715366e+01	0.000000e+00
6.757959e-01	2.480560e+01	5.712708e+01	0.000000e+00
6.758969e-01	2.478838e+01	5.710052e+01	0.000000e+00
6.759980e-01	2.477118e+01	5.707396e+01	0.000000e+00
6.760990e-01	2.475401e+01	5.704741e+01	0.000000e+00
6.762000e-01	2.473688e+01	5.702091e+01	0.000000e+00
6.763009e-01	2.471980e+01	5.699444e+01	0.000000e+00
6.764016e-01	2.470276e+01	5.696801e+01	0.000000e+00
6.765024e-01	2.468575e+01	5.694161e+01	0.000000e+00
6.766030e-01	2.466879e+01	5.691524e+01	0.000000e+00
6.767036e-01	2.465186e+01	5.688889e+01	0.000000e+00
6.768042e-01	2.463496e+01	5.686257e+01	0.000000e+00
6.769048e-01	2.461809e+01	5.683627e+01	0.000000e+00
6.770053e-01	2.460125e+01	5.680998e+01	0.000000e+00
6.771059e-01	2.458444e+01	5.678371e+01	0.000000e+00
6.772064e-01	2.456765e+01	5.675745e+01	0.000000e+00
6.773070e-01	2.455089e+01	5.673121e+01	0.000000e+00
6.774076e-01	2.453415e+01	5.670497e+01	0.000000e+00
6.775082e-01	2.451744e+01	5.667873e+01	0.000000e+00
6.776088e-01	2.450076e+01	5.665252e+01	0.000000e+00
6.777092e-01	2.448412e+01	5.662635e+01	0.000000e+00
6.778096e-01	2.446752e+01	5.660022e+01	0.000000e+00
6.779099e-01	2.445096e+01	5.657412e+01	0.000000e+00
6.780102e-01	2.443443e+01	5.654805e+01	0.000000e+00
6.781104e-01	2.441794e+01	5.652200e+01	0.000000e+00
6.782105e-01	2.440149e+01	5.649598e+01	0.000000e+00
6.783107e-01	2.438506e+01	5.646998e+01	0.000000e+00
6.784108e-01	2.436866e+01	5.644400e+01	0.000000e+00
6.785109e-01	2.435229e+01	5.641803e+01	0.000000e+00
6.786110e-01	2.433595e+01	5.639208e+01	0.000000e+00
6.787111e-01	2.431963e+01	5.636614e+01	0.000000e+00
6.788113e-01	2.430333e+01	5.634021e+01	0.000000e+00
6.789114e-01	2.428706e+01	5.631429e+01	0.000000e+00
6.790116e-01	2.427080e+01	5.628837e+01	0.000000e+00
6.791117e-01	2.425458e+01	5.626248e+01	0.000000e+00
6.792118e-01	2.423840e+01	5.623662e+01	0.000000e+00
6.793117e-01	2.422226e+01	5.621080e+01	0.000000e+00
6.794116e-01	2.420616e+01	5.618501e+01	0.000000e+00
6.795114e-01	2.419009e+01	5.615925e+01	0.000000e+00
6.796112e-01	2.417406e+01	5.613352e+01	0.000000e+00
6.797110e-01	2.415805e+01	5.610781e+01	0.000000e+00
6.798107e-01	2.414207e+01	5.608212e+01	0.000000e+00
6.799104e-01	2.412613e+01	5.605645e+01	0.000000e+00
6.800101e-01	2.411020e+01	5.603079e+01	0.000000e+00
6.801098e-01	2.409431e+01	5.600514e+01	0.000000e+00
6.802095e-01	2.407843e+01	5.597951e+01	0.000000e+00
6.803092e-01	2.406258e+01	5.595388e+01	0.000000e+00
6.804089e-01	2.404675e+01	5.592827e+01	0.000000e+00
6.805087e-01	2.403094e+01	5.590265e+01	0.000000e+00
6.806084e-01	2.401516e+01	5.587706e+01	0.000000e+00
6.807081e-01	2.399942e+01	5.585151e+01	0.000000e+00
6.808077e-01	2.398371e+01	5.582599e+01	0.000000e+00
6.809072e-01	2.396805e+01	5.580050e+01	0.000000e+00
6.810066e-01	2.395241e+01	5.577504e+01	0.000000e+00
6.811060e-01	2.393680e+01	5.574960e+01	0.000000e+00
6.812054e-01	2.392123e+01	5.572418e+01	0.000000e+00
6.813047e-01	2.390568e+01	5.569878e+01	0.000000e+00
6.814041e-01	2.389016e+01	5.567340e+01	0.000000e+00
6.815034e-01	2.387466e+01	5.564804e+01	0.000000e+00
6.816027e-01	2.385919e+01	5.562268e+01	0.000000e+00
6.817020e-01	2.384374e+01	5.559734e+01	0.000000e+00
6.818014e-01	2.382831e+01	5.557200e+01	0.000000e+00
6.819008e-01	2.381290e+01	5.554667e+01	0.000000e+00
6.820002e-01	2.379751e+01	5.552135e+01	0.000000e+00
6.820996e-01	2.378214e+01	5.549603e+01	0.000000e+00
6.821990e-01	2.376680e+01	5.547074e+01	0.000000e+00
6.822983e-01	2.375150e+01	5.544549e+01	0.000000e+00
6.823975e-01	2.373624e+01	5.542027e+01	0.000000e+00
6.824966e-01	2.372101e+01	5.539508e+01	0.000000e+00
6.825957e-01	2.370581e+01	5.536991e+01	0.000000e+00
6.826948e-01	2.369064e+01	5.534477e+01	0.000000e+00
6.827938e-01	2.367549e+01	5.531964e+01	0.000000e+00
6.828929e-01	2.366038e+01	5.529454e+01	0.000000e+00
6.829919e-01	2.364528e+01	5.526945e+01	0.000000e+00
6.830909e-01	2.363021e+01	5.524437e+01	0.000000e+00
6.831899e-01	2.361517e+01	5.521930e+01	0.000000e+00
6.832889e-01	2.360014e+01	5.519424e+01	0.000000e+00
6.833880e-01	2.358513e+01	5.516919e+01	0.000000e+00
6.834871e-01	2.357014e+01	5.514414e+01	0.000000e+00
6.835862e-01	2.355517e+01	5.511910e+01	0.000000e+00
6.836852e-01	2.354023e+01	5.509408e+01	0.000000e+00
6.837842e-01	2.352532e+01	5.506909e+01	0.000000e+00
6.838832e-01	2.351045e+01	5.504414e+01	0.000000e+00
6.839820e-01	2.349561e+01	5.501921e+01	0.000000e+00
6.840808e-01	2.348080e+01	5.499431e+01	0.000000e+00
6.841796e-01	2.346601e+01	5.496943e+01	0.000000e+00
6.842784e-01	2.345126e+01	5.494456e+01	0.000000e+00
6.843771e-01	2.343653e+01	5.491972e+01	0.000000e+00
6.844758e-01	2.342182e+01	5.489490e+01	0.000000e+00
6.845745e-01	2.340714e+01	5.487008e+01	0.000000e+00
6.846732e-01	2.339247e+01	5.484528e+01	0.000000e+00
6.847719e-01	2.337783e+01	5.482049e+01	0.000000e+00
6.848707e-01	2.336321e+01	5.479571e+01	0.000000e+00
6.849695e-01	2.334861e+01	5.477093e+01	0.000000e+00
6.850683e-01	2.333402e+01	5.474616e+01	0.000000e+00
6.851670e-01	2.331946e+01	5.472140e+01	0.000000e+00
6.852657e-01	2.330494e+01	5.469668e+01	0.000000e+00
6.853644e-01	2.329044e+01	5.467199e+01	0.000000e+00
6.854629e-01	2.327598e+01	5.464732e+01	0.000000e+00
6.855615e-01	2.326155e+01	5.462268e+01	0.000000e+00
6.856599e-01	2.324714e+01	5.459806e+01	0.000000e+00
6.857584e-01	2.323276e+01	5.457346e+01	0.000000e+00
6.858568e-01	2.321840e+01	5.454888e+01	0.000000e+00
6.859553e-01	2.320407e+01	5.452431e+01	0.000000e+00
6.860537e-01	2.318976e+01	5.449976e+01	0.000000e+00
6.861521e-01	2.317546e+01	5.447522e+01	0.000000e+00
6.862505e-01	2.316119e+01	5.445069e+01	0.000000e+00
6.863490e-01	2.314694e+01	5.442616e+01	0.000000e+00
6.864475e-01	2.313271e+01	5.440165e+01	0.000000e+00
6.865460e-01	2.311850e+01	5.437713e+01	0.000000e+00
6.866445e-01	2.310430e+01	5.435263e+01	0.000000e+00
6.867430e-01	2.309012e+01	5.432814e+01	0.000000e+00
6.868414e-01	2.307599e+01	5.430369e+01	0.000000e+00
6.869397e-01	2.306188e+01	5.427927e+01	0.000000e+00
6.870380e-01	2.304780e+01	5.425487e+01	0.000000e+00
6.871363e-01	2.303375e+01	5.423050e+01	0.000000e+00
6.872345e-01	2.301973e+01	5.420615e+01	0.000000e+00
6.873327e-01	2.300573e+01	5.418182e+01	0.000000e+00
6.874308e-01	2.299175e+01	5.415750e+01	0.000000e+00
6.875290e-01	2.297779e+01	5.413319e+01	0.000000e+00
6.876272e-01	2.296386e+01	5.410890e+01	0.000000e+00
6.877253e-01	2.294994e+01	5.408462e+01	0.000000e+00
6.878235e-01	2.293605e+01	5.406034e+01	0.000000e+00
6.879217e-01	2.292217e+01	5.403608e+01	0.000000e+00
6.880200e-01	2.290830e+01	5.401181e+01	0.000000e+00
6.881182e-01	2.289446e+01	5.398755e+01	0.000000e+00
6.882166e-01	2.288063e+01	5.396330e+01	0.000000e+00
6.883149e-01	2.286681e+01	5.393906e+01	0.000000e+00
6.884131e-01	2.285304e+01	5.391484e+01	0.000000e+00
6.885113e-01	2.283929e+01	5.389066e+01	0.000000e+00
6.886094e-01	2.282557e+01	5.386651e+01	0.000000e+00
6.887074e-01	2.281187e+01	5.384237e+01	0.000000e+00
6.888054e-01	2.279821e+01	5.381826e+01	0.000000e+00
6.889034e-01	2.278456e+01	5.379417e+01	0.000000e+00
6.890014e-01	2.277094e+01	5.377010e+01	0.000000e+00
6.890994e-01	2.275734e+01	5.374603e+01	0.000000e+00
6.891974e-01	2.274376e+01	5.372198e+01	0.000000e+00
6.892953e-01	2.273020e+01	5.369794e+01	0.000000e+00
6.893933e-01	2.271666e+01	5.367391e+01	0.000000e+00
6.894914e-01	2.270313e+01	5.364988e+01	0.000000e+00
6.895894e-01	2.268962e+01	5.362586e+01	0.000000e+00
6.896875e-01	2.267612e+01	5.360184e+01	0.000000e+00
6.897856e-01	2.266264e+01	5.357783e+01	0.000000e+00
6.898836e-01	2.264919e+01	5.355385e+01	0.000000e+00
6.899816e-01	2.263577e+01	5.352990e+01	0.000000e+00
6.900795e-01	2.262238e+01	5.350597e+01	0.000000e+00
6.901773e-01	2.260902e+01	5.348208e+01	0.000000e+00
6.902751e-01	2.259569e+01	5.345820e+01	0.000000e+00
6.903728e-01	2.258237e+01	5.343435e+01	0.000000e+00
6.904706e-01	2.256909e+01	5.341052e+01	0.000000e+00
6.905683e-01	2.255582e+01	5.338670e+01	0.000000e+00
6.906660e-01	2.254257e+01	5.336289e+01	0.000000e+00
6.907637e-01	2.252934e+01	5.333910e+01	0.000000e+00
6.908614e-01	2.251613e+01	5.331531e+01	0.000000e+00
6.909591e-01	2.250294e+01	5.329154e+01	0.000000e+00
6.910569e-01	2.248976e+01	5.326776e+01	0.000000e+00
6.911547e-01	2.247660e+01	5.324399e+01	0.000000e+00
6.912525e-01	2.246345e+01	5.322023e+01	0.000000e+00
6.913503e-01	2.245033e+01	5.319649e+01	0.000000e+00
6.914480e-01	2.243724e+01	5.317278e+01	0.000000e+00
6.915456e-01	2.242417e+01	5.314909e+01	0.000000e+00
6.916432e-01	2.241113e+01	5.312543e+01	0.000000e+00
6.917408e-01	2.239812e+01	5.310180e+01	0.000000e+00
6.918383e-01	2.238513e+01	5.307819e+01	0.000000e+00
6.919357e-01	2.237216e+01	5.305459e+01	0.000000e+00
6.920331e-01	2.235922e+01	5.303102e+01	0.000000e+00
6.921306e-01	2.234630e+01	5.300746e+01	0.000000e+00
6.922280e-01	2.233340e+01	5.298391e+01	0.000000e+00
6.923254e-01	2.232051e+01	5.296038e+01	0.000000e+00
6.924228e-01	2.230764e+01	5.293685e+01	0.000000e+00
6.925202e-01	2.229479e+01	5.291334e+01	0.000000e+00
6.926177e-01	2.228196e+01	5.288982e+01	0.000000e+00
6.927152e-01	2.226914e+01	5.286631e+01	0.000000e+00
6.928127e-01	2.225633e+01	5.284281e+01	0.000000e+00
6.929102e-01	2.224354e+01	5.281932e+01	0.000000e+00
6.930077e-01	2.223079e+01	5.279587e+01	0.000000e+00
6.931050e-01	2.221805e+01	5.277243e+01	0.000000e+00
6.932024e-01	2.220535e+01	5.274902e+01	0.000000e+00
6.932997e-01	2.219266e+01	5.272562e+01	0.000000e+00
6.933970e-01	2.218000e+01	5.270225e+01	0.000000e+00
6.934942e-01	2.216736e+01	5.267890e+01	0.000000e+00
6.935914e-01	2.215474e+01	5.265556e+01	0.000000e+00
6.936886e-01	2.214214e+01	5.263224e+01	0.000000e+00
6.937858e-01	2.212956e+01	5.260894e+01	0.000000e+00
6.938830e-01	2.211700e+01	5.258564e+01	0.000000e+00
6.939802e-01	2.210446e+01	5.256236e+01	0.000000e+00
6.940774e-01	2.209193e+01	5.253908e+01	0.000000e+00
6.941746e-01	2.207941e+01	5.251581e+01	0.000000e+00
6.942718e-01	2.206692e+01	5.249254e+01	0.000000e+00
6.943691e-01	2.205443e+01	5.246928e+01	0.000000e+00
6.944665e-01	2.204196e+01	5.244602e+01	0.000000e+00
6.945638e-01	2.202950e+01	5.242277e+01	0.000000e+00
6.946611e-01	2.201707e+01	5.239955e+01	0.000000e+00
6.947583e-01	2.200467e+01	5.237635e+01	0.000000e+00
6.948554e-01	2.199229e+01	5.235318e+01	0.000000e+00
6.949526e-01	2.197993e+01	5.233002e+01	0.000000e+00
6.950497e-01	2.196759e+01	5.230688e+01	0.000000e+00
6.951468e-01	2.195528e+01	5.228376e+01	0.000000e+00
6.952438e-01	2.194298e+01	5.226066e+01	0.000000e+00
6.953408e-01	2.193070e+01	5.223757e+01	0.000000e+00
6.954379e-01	2.191844e+01	5.221449e+01	0.000000e+00
6.955349e-01	2.190620e+01	5.219143e+01	0.000000e+00
6.956319e-01	2.189398e+01	5.216838e+01	0.000000e+00
6.957290e-01	2.188177e+01	5.214534e+01	0.000000e+00
6.958260e-01	2.186958e+01	5.212230e+01	0.000000e+00
6.959231e-01	2.185740e+01	5.209926e+01	0.000000e+00
6.960203e-01	2.184523e+01	5.207623e+01	0.000000e+00
6.961175e-01	2.183307e+01	5.205320e+01	0.000000e+00
6.962147e-01	2.182093e+01	5.203017e+01	0.000000e+00
6.963119e-01	2.180880e+01	5.200714e+01	0.000000e+00
6.964091e-01	2.179669e+01	5.198415e+01	0.000000e+00
6.965062e-01	2.178461e+01	5.196117e+01	0.000000e+00
6.966033e-01	2.177255e+01	5.193822e+01	0.000000e+00
6.967004e-01	2.176051e+01	5.191528e+01	0.000000e+00
6.967974e-01	2.174849e+01	5.189236e+01	0.000000e+00
6.968944e-01	2.173649e+01	5.186946e+01	0.000000e+00
6.969914e-01	2.172451e+01	5.184658e+01	0.000000e+00
6.970884e-01	2.171255e+01	5.182371e+01	0.000000e+00
6.971854e-01	2.170061e+01	5.180085e+01	0.000000e+00
6.972823e-01	2.168868e+01	5.177801e+01	0.000000e+00
6.973793e-01	2.167677e+01	5.175517e+01	0.000000e+00
6.974763e-01	2.166487e+01	5.173234e+01	0.000000e+00
6.975733e-01	2.165299e+01	5.170951e+01	0.000000e+00
6.976704e-01	2.164112e+01	5.168669e+01	0.000000e+00
6.977675e-01	2.162926e+01	5.166387e+01	0.000000e+00
6.978646e-01	2.161741e+01	5.164105e+01	0.000000e+00
6.979619e-01	2.160557e+01	5.161822e+01	0.000000e+00
6.980591e-01	2.159374e+01	5.159539e+01	0.000000e+00
6.981565e-01	2.158192e+01	5.157256e+01	0.000000e+00
6.982539e-01	2.157010e+01	5.154972e+01	0.000000e+00
6.983514e-01	2.155829e+01	5.152687e+01	0.000000e+00
6.984489e-01	2.154650e+01	5.150403e+01	0.000000e+00
6.985463e-01	2.153473e+01	5.148122e+01	0.000000e+00
6.986437e-01	2.152298e+01	5.145843e+01	0.000000e+00
6.987411e-01	2.151126e+01	5.143566e+01	0.000000e+00
6.988384e-01	2.149955e+01	5.141291e+01	0.000000e+00
6.989357e-01	2.148786e+01	5.139018e+01	0.000000e+00
6.990330e-01	2.147620e+01	5.136746e+01	0.000000e+00
6.991303e-01	2.146455e+01	5.134476e+01	0.000000e+00
6.992275e-01	2.145291e+01	5.132206e+01	0.000000e+00
6.993248e-01	2.144129e+01	5.129938e+01	0.000000e+00
6.994221e-01	2.142968e+01	5.127670e+01	0.000000e+00
6.995195e-01	2.141809e+01	5.125402e+01	0.000000e+00
6.996169e-01	2.140651e+01	5.123134e+01	0.000000e+00
6.997143e-01	2.139493e+01	5.120867e+01	0.000000e+00
6.998118e-01	2.138337e+01	5.118599e+01	0.000000e+00
6.999093e-01	2.137182e+01	5.116332e+01	0.000000e+00
7.000069e-01	2.136027e+01	5.114063e+01	0.000000e+00
7.001046e-01	2.134873e+01	5.111794e+01	0.000000e+00
7.002023e-01	2.133721e+01	5.109527e+01	0.000000e+00
7.002999e-01	2.132571e+01	5.107262e+01	0.000000e+00
7.003975e-01	2.131423e+01	5.104999e+01	0.000000e+00
7.004950e-01	2.130277e+01	5.102737e+01	0.000000e+00
7.005926e-01	2.129133e+01	5.100477e+01	0.000000e+00
7.006901e-01	2.127991e+01	5.098218e+01	0.000000e+00
7.007876e-01	2.126850e+01	5.095960e+01	0.000000e+00
7.008852e-01	2.125710e+01	5.093704e+01	0.000000e+00
7.009827e-01	2.124572e+01	5.091448e+01	0.000000e+00
7.010803e-01	2.123435e+01	5.089193e+01	0.000000e+00
7.011779e-01	2.122300e+01	5.086938e+01	0.000000e+00
7.012755e-01	2.121165e+01	5.084683e+01	0.000000e+00
7.013732e-01	2.120032e+01	5.082429e+01	0.000000e+00
7.014709e-01	2.118900e+01	5.080175e+01	0.000000e+00
7.015687e-01	2.117768e+01	5.077920e+01	0.000000e+00
7.016665e-01	2.116638e+01	5.075665e+01	0.000000e+00
7.017644e-01	2.115508e+01	5.073410e+01	0.000000e+00
7.018623e-01	2.114380e+01	5.071157e+01	0.000000e+00
7.019602e-01	2.113255e+01	5.068905e+01	0.000000e+00
7.020580e-01	2.112131e+01	5.066656e+01	0.000000e+00
7.021557e-01	2.111009e+01	5.064408e+01	0.000000e+00
7.022535e-01	2.109888e+01	5.062162e+01	0.000000e+00
7.023512e-01	2.108770e+01	5.059917e+01	0.000000e+00
7.024490e-01	2.107653e+01	5.057673e+01	0.000000e+00
7.025468e-01	2.106537e+01	5.055430e+01	0.000000e+00
7.026446e-01	2.105422e+01	5.053187e+01	0.000000e+00
7.027424e-01	2.104309e+01	5.050945e+01	0.000000e+00
7.028402e-01	2.103197e+01	5.048703e+01	0.000000e+00
7.029381e-01	2.102086e+01	5.046462e+01	0.000000e+00
7.030360e-01	2.100976e+01	5.044221e+01	0.000000e+00
7.031340e-01	2.099867e+01	5.041979e+01	0.000000e+00
7.032320e-01	2.098758e+01	5.039737e+01	0.000000e+00
7.033301e-01	2.097651e+01	5.037495e+01	0.000000e+00
7.034283e-01	2.096544e+01	5.035253e+01	0.000000e+00
7.035266e-01	2.095438e+01	5.033010e+01	0.000000e+00
7.036249e-01	2.094333e+01	5.030766e+01	0.000000e+00
7.037232e-01	2.093229e+01	5.028524e+01	0.000000e+00
7.038215e-01	2.092127e+01	5.026283e+01	0.000000e+00
7.039197e-01	2.091027e+01	5.024044e+01	0.000000e+00
7.040180e-01	2.089928e+01	5.021807e+01	0.000000e+00
7.041162e-01	2.088831e+01	5.019570e+01	0.000000e+00
7.042145e-01	2.087736e+01	5.017335e+01	0.000000e+00
7.043127e-01	2.086641e+01	5.015100e+01	0.000000e+00
7.044110e-01	2.085548e+01	5.012866e+01	0.000000e+00
7.045093e-01	2.084457e+01	5.010633e+01	0.000000e+00
7.046076e-01	2.083366e+01	5.008400e+01	0.000000e+00
7.047060e-01	2.082276e+01	5.006167e+01	0.000000e+00
7.048044e-01	2.081187e+01	5.003934e+01	0.000000e+00
7.049029e-01	2.080100e+01	5.001701e+01	0.000000e+00
7.050015e-01	2.079013e+01	4.999467e+01	0.000000e+00
7.051001e-01	2.077927e+01	4.997234e+01	0.000000e+00
7.051987e-01	2.076841e+01	4.995000e+01	0.000000e+00
7.052975e-01	2.075756e+01	4.992766e+01	0.000000e+00
7.053963e-01	2.074672e+01	4.990530e+01	0.000000e+00
7.054952e-01	2.073589e+01	4.988295e+01	0.000000e+00
7.055942e-01	2.072506e+01	4.986058e+01	0.000000e+00
7.056932e-01	2.071423e+01	4.983821e+01	0.000000e+00
7.057922e-01	2.070343e+01	4.981585e+01	0.000000e+00
7.058913e-01	2.069263e+01	4.979351e+01	0.000000e+00
7.059903e-01	2.068186e+01	4.977118e+01	0.000000e+00
7.060893e-01	2.067110e+01	4.974886e+01	0.000000e+00
7.061883e-01	2.066035e+01	4.972655e+01	0.000000e+00
7.062874e-01	2.064961e+01	4.970424e+01	0.000000e+00
7.063864e-01	2.063889e+01	4.968195e+01	0.000000e+00
7.064855e-01	2.062818e+01	4.965965e+01	0.000000e+00
7.065847e-01	2.061748e+01	4.963736e+01	0.000000e+00
7.066839e-01	2.060678e+01	4.961507e+01	0.000000e+00
7.067831e-01	2.059610e+01	4.959278e+01	0.000000e+00
7.068824e-01	2.058543e+01	4.957048e+01	0.000000e+00
7.069817e-01	2.057476e+01	4.954819e+01	0.000000e+00
7.070812e-01	2.056410e+01	4.952589e+01	0.000000e+00
7.071807e-01	2.055344e+01	4.950358e+01	0.000000e+00
7.072802e-01	2.054280e+01	4.948127e+01	0.000000e+00
7.073799e-01	2.053216e+01	4.945896e+01	0.000000e+00
7.074796e-01	2.052152e+01	4.943663e+01	0.000000e+00
7.075794e-01	2.051089e+01	4.941430e+01	0.000000e+00
7.076793e-01	2.050027e+01	4.939196e+01	0.000000e+00
7.077793e-01	2.048964e+01	4.936961e+01	0.000000e+00
7.078794e-01	2.047903e+01	4.934725e+01	0.000000e+00
7.079796e-01	2.046841e+01	4.932487e+01	0.000000e+00
7.080799e-01	2.045780e+01	4.930249e+01	0.000000e+00
7.081803e-01	2.044720e+01	4.928009e+01	0.000000e+00
7.082808e-01	2.043659e+01	4.925768e+01	0.000000e+00
7.083814e-01	2.042599e+01	4.923526e+01	0.000000e+00
7.084821e-01	2.041540e+01	4.921283e+01	0.000000e+00
7.085829e-01	2.040481e+01	4.919040e+01	0.000000e+00
7.086836e-01	2.039423e+01	4.916797e+01	0.000000e+00
7.087845e-01	2.038367e+01	4.914554e+01	0.000000e+00
7.088854e-01	2.037311e+01	4.912311e+01	0.000000e+00
7.089863e-01	2.036256e+01	4.910068e+01	0.000000e+00
7.090873e-01	2.035201e+01	4.907825e+01	0.000000e+00
7.091884e-01	2.034148e+01	4.905581e+01	0.000000e+00
7.092896e-01	2.033095e+01	4.903337e+01	0.000000e+00


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/output_euler/output_energy.dat <==
0.000000e+00	7.695886e+06	7.201109e-31	3.282421e-06	4.814590e-04	2.098619e+01	4.483458e+03	4.504445e+03
5.006470e-04	1.400522e+09	1.668272e-28	3.590306e+03	8.153487e-04	2.144929e+01	4.481967e+03	4.503417e+03
9.267177e-04	1.299533e+09	1.368275e-28	3.104603e+03	6.335346e-04	2.149215e+01	4.480554e+03	4.502046e+03
1.320477e-03	1.294706e+09	1.267167e-28	3.199361e+03	4.828054e-04	2.150216e+01	4.479425e+03	4.500927e+03
1.746582e-03	1.325364e+09	1.281120e-28	3.963844e+03	3.915421e-04	2.152147e+01	4.478537e+03	4.500059e+03
2.065872e-03	7.764839e+09	7.249419e-28	1.709594e+06	3.362741e-04	2.153872e+01	4.477864e+03	4.499402e+03
2.302248e-03	7.409547e+09	7.330368e-28	1.175169e+06	6.326697e-04	2.155287e+01	4.477400e+03	4.498953e+03
2.505587e-03	7.112028e+09	6.926634e-28	1.160830e+06	4.787227e-04	2.156619e+01	4.477044e+03	4.498610e+03
2.698152e-03	7.010012e+09	6.720022e-28	1.205510e+06	3.805779e-04	2.157947e+01	4.476730e+03	4.498310e+03
2.881757e-03	7.019834e+09	6.669679e-28	1.255206e+06	3.119504e-04	2.159260e+01	4.476443e+03	4.498035e+03
3.058449e-03	7.110231e+09	6.710921e-28	1.307498e+06	3.064169e-04	2.160548e+01	4.476176e+03	4.497781e+03
3.242135e-03	7.293256e+09	6.846229e-28	1.391106e+06	2.668529e-04	2.161923e+01	4.475913e+03	4.497532e+03
3.420858e-03	9.575407e+09	7.426026e-28	1.593731e+06	2.407936e-04	2.163297e+01	4.475659e+03	4.497292e+03
3.595290e-03	9.617604e+09	7.802284e-28	1.699028e+06	3.125373e-04	2.164664e+01	4.475418e+03	4.497065e+03
3.766366e-03	9.734553e+09	8.016091e-28	1.826207e+06	2.676295e-04	2.166028e+01	4.475188e+03	4.496848e+03
3.934576e-03	9.986457e+09	8.332224e-28	1.960809e+06	2.366811e-04	2.167385e+01	4.474966e+03	4.496640e+03
4.100031e-03	1.139642e+10	8.873236e-28	2.112602e+06	2.163263e-04	2.168742e+01	4.474753e+03	4.496440e+03
4.263935e-03	1.166034e+10	9.294178e-28	2.236274e+06	2.676510e-04	2.170104e+01	4.474547e+03	4.496248e+03
4.426702e-03	1.197386e+10	9.606631e-28	2.406260e+06	2.347915e-04	2.171478e+01	4.474345e+03	4.496060e+03
4.588449e-03	1.240536e+10	1.004009e-27	2.607517e+06	2.120150e-04	2.172861e+01	4.474149e+03	4.495878e+03
4.749550e-03	1.285616e+10	1.042422e-27	2.786009e+06	2.383144e-04	2.174258e+01	4.473958e+03	4.495700e+03
4.910274e-03	1.331813e+10	1.075904e-27	2.998717e+06	2.102202e-04	2.175667e+01	4.473770e+03	4.495527e+03
5.070879e-03	1.385665e+10	1.123116e-27	3.250971e+06	1.906815e-04	2.177091e+01	4.473586e+03	4.495357e+03
5.231558e-03	1.438695e+10	1.167411e-27	3.497225e+06	2.091880e-04	2.178531e+01	4.473404e+03	4.495190e+03
5.392496e-03	1.490723e+10	1.208466e-27	3.763914e+06	1.870319e-04	2.179988e+01	4.473226e+03	4.495025e+03
5.553838e-03	1.548850e+10	1.264156e-27	4.057401e+06	1.721245e-04	2.181462e+01	4.473049e+03	4.494864e+03
5.715696e-03	1.605218e+10	1.318278e-27	4.339155e+06	1.841870e-04	2.182956e+01	4.472875e+03	4.494704e+03
5.878176e-03	1.659922e+10	1.370441e-27	4.625473e+06	1.683521e-04	2.184472e+01	4.472702e+03	4.494547e+03
6.041373e-03	1.816114e+10	1.443417e-27	4.946535e+06	1.586142e-04	2.186006e+01	4.472531e+03	4.494391e+03
6.204987e-03	1.869649e+10	1.510605e-27	5.207546e+06	1.813220e-04	2.187556e+01	4.472362e+03	4.494238e+03
6.366336e-03	1.922210e+10	1.570756e-27	5.483255e+06	1.676494e-04	2.189098e+01	4.472197e+03	4.494088e+03
6.525691e-03	1.975431e+10	1.628106e-27	5.724628e+06	1.805935e-04	2.190636e+01	4.472035e+03	4.493942e+03
6.683293e-03	2.028901e+10	1.682405e-27	5.977641e+06	1.661168e-04	2.192171e+01	4.471878e+03	4.493800e+03
6.839365e-03	2.104386e+10	1.753088e-27	6.239412e+06	1.567586e-04	2.193701e+01	4.471724e+03	4.493661e+03
6.993512e-03	2.164670e+10	1.822215e-27	6.460032e+06	1.647705e-04	2.195224e+01	4.471573e+03	4.493525e+03
7.146079e-03	2.224236e+10	1.889516e-27	6.676923e+06	1.552091e-04	2.196742e+01	4.471426e+03	4.493393e+03
7.297395e-03	2.283467e+10	1.955793e-27	6.897815e+06	1.632977e-04	2.198257e+01	4.471281e+03	4.493264e+03
7.447638e-03	2.342247e+10	2.020784e-27	7.103809e+06	1.536419e-04	2.199772e+01	4.471139e+03	4.493137e+03
7.596857e-03	2.400839e+10	2.085118e-27	7.280198e+06	1.615900e-04	2.201287e+01	4.471000e+03	4.493013e+03
7.745214e-03	2.459154e+10	2.148590e-27	7.487838e+06	1.519230e-04	2.202803e+01	4.470863e+03	4.492891e+03
7.892569e-03	2.579514e+10	2.230077e-27	7.691314e+06	1.459483e-04	2.204318e+01	4.470727e+03	4.492771e+03
8.039077e-03	2.694078e+10	2.313136e-27	7.871021e+06	1.506243e-04	2.205835e+01	4.470594e+03	4.492653e+03
8.184864e-03	2.801379e+10	2.397157e-27	8.057125e+06	1.449488e-04	2.207355e+01	4.470463e+03	4.492537e+03
8.330738e-03	2.906330e+10	2.482888e-27	8.244673e+06	1.494327e-04	2.208884e+01	4.470334e+03	4.492422e+03
8.475949e-03	3.006977e+10	2.569428e-27	8.439182e+06	1.440634e-04	2.210416e+01	4.470205e+03	4.492309e+03
8.620420e-03	3.106928e+10	2.657106e-27	8.607300e+06	1.482810e-04	2.211951e+01	4.470078e+03	4.492198e+03
8.764213e-03	3.204502e+10	2.745530e-27	8.777294e+06	1.432758e-04	2.213487e+01	4.469953e+03	4.492088e+03
8.907404e-03	3.303014e+10	2.835198e-27	8.947525e+06	1.471811e-04	2.215025e+01	4.469830e+03	4.491980e+03
9.050065e-03	3.400857e+10	2.925801e-27	9.116312e+06	1.425675e-04	2.216568e+01	4.469708e+03	4.491873e+03
9.192234e-03	3.500759e+10	3.017830e-27	9.248309e+06	1.461451e-04	2.218115e+01	4.469587e+03	4.491768e+03
9.333925e-03	3.544411e+10	3.092229e-27	9.401257e+06	1.511313e-04	2.219667e+01	4.469467e+03	4.491664e+03
9.475151e-03	3.588876e+10	3.166753e-27	9.556606e+06	1.445241e-04	2.221223e+01	4.469349e+03	4.491561e+03
9.615840e-03	3.634231e+10	3.241991e-27	9.717875e+06	1.489529e-04	2.222781e+01	4.469232e+03	4.491460e+03
9.756073e-03	3.680266e+10	3.317846e-27	9.871298e+06	1.428309e-04	2.224346e+01	4.469116e+03	4.491359e+03
9.895665e-03	3.727047e+10	3.394883e-27	1.002860e+07	1.466750e-04	2.225913e+01	4.469001e+03	4.491260e+03
1.003469e-02	3.774357e+10	3.472950e-27	1.017678e+07	1.411703e-04	2.227483e+01	4.468888e+03	4.491163e+03
1.017322e-02	3.824326e+10	3.552776e-27	1.032908e+07	1.444616e-04	2.229056e+01	4.468776e+03	4.491066e+03
1.031134e-02	3.882361e+10	3.634350e-27	1.048266e+07	1.396679e-04	2.230633e+01	4.468664e+03	4.490971e+03
1.044913e-02	3.950117e+10	3.718468e-27	1.060679e+07	1.424668e-04	2.232215e+01	4.468554e+03	4.490876e+03
1.058665e-02	4.025895e+10	3.805077e-27	1.076687e+07	1.384464e-04	2.233804e+01	4.468444e+03	4.490783e+03
1.072377e-02	4.110780e+10	3.894728e-27	1.090840e+07	1.408221e-04	2.235396e+01	4.468336e+03	4.490690e+03
1.086052e-02	4.151863e+10	3.968974e-27	1.104345e+07	1.438459e-04	2.236993e+01	4.468228e+03	4.490598e+03
1.099697e-02	4.193756e+10	4.045660e-27	1.119981e+07	1.390615e-04	2.238595e+01	4.468121e+03	4.490507e+03
1.113317e-02	4.243561e+10	4.125465e-27	1.134156e+07	1.416121e-04	2.240204e+01	4.468015e+03	4.490418e+03
1.126917e-02	4.303372e+10	4.208365e-27	1.149212e+07	1.376927e-04	2.241820e+01	4.467910e+03	4.490328e+03
1.140504e-02	4.373964e+10	4.295042e-27	1.163363e+07	1.398356e-04	2.243444e+01	4.467805e+03	4.490240e+03
1.154050e-02	4.410610e+10	4.367024e-27	1.176451e+07	1.424636e-04	2.245070e+01	4.467701e+03	4.490152e+03
1.167560e-02	4.448164e+10	4.442256e-27	1.190718e+07	1.380861e-04	2.246701e+01	4.467598e+03	4.490065e+03
1.181038e-02	4.495154e+10	4.521384e-27	1.204227e+07	1.402873e-04	2.248337e+01	4.467496e+03	4.489979e+03
1.194491e-02	4.552670e+10	4.604328e-27	1.217988e+07	1.368554e-04	2.249978e+01	4.467394e+03	4.489894e+03
1.207922e-02	4.621125e+10	4.691698e-27	1.228718e+07	1.387050e-04	2.251626e+01	4.467293e+03	4.489809e+03
1.221338e-02	4.653991e+10	4.765266e-27	1.242554e+07	1.409266e-04	2.253280e+01	4.467193e+03	4.489725e+03
1.234742e-02	4.694602e+10	4.843021e-27	1.255939e+07	1.372840e-04	2.254941e+01	4.467093e+03	4.489642e+03
1.248138e-02	4.746889e+10	4.925531e-27	1.269490e+07	1.391670e-04	2.256611e+01	4.466993e+03	4.489559e+03
1.261530e-02	4.775481e+10	4.994633e-27	1.282028e+07	1.413779e-04	2.258289e+01	4.466894e+03	4.489477e+03
1.274923e-02	4.805286e+10	5.068379e-27	1.296588e+07	1.375928e-04	2.259976e+01	4.466795e+03	4.489395e+03
1.288318e-02	4.845913e+10	5.147302e-27	1.310022e+07	1.394695e-04	2.261671e+01	4.466697e+03	4.489314e+03
1.301720e-02	4.897404e+10	5.231324e-27	1.323727e+07	1.366636e-04	2.263376e+01	4.466599e+03	4.489233e+03
1.315122e-02	4.959725e+10	5.320855e-27	1.337366e+07	1.382725e-04	2.265089e+01	4.466502e+03	4.489152e+03
1.328510e-02	4.990608e+10	5.397282e-27	1.349346e+07	1.401531e-04	2.266808e+01	4.466404e+03	4.489072e+03
1.341887e-02	5.032408e+10	5.478972e-27	1.362309e+07	1.373555e-04	2.268535e+01	4.466308e+03	4.488993e+03
1.355256e-02	5.084986e+10	5.566331e-27	1.375431e+07	1.389849e-04	2.270269e+01	4.466211e+03	4.488914e+03
1.368622e-02	5.108365e+10	5.640714e-27	1.386422e+07	1.408637e-04	2.272009e+01	4.466116e+03	4.488836e+03
1.381987e-02	5.142621e+10	5.720670e-27	1.397240e+07	1.380991e-04	2.273759e+01	4.466020e+03	4.488758e+03
1.395354e-02	5.187577e+10	5.806574e-27	1.410905e+07	1.397389e-04	2.275517e+01	4.465925e+03	4.488680e+03
1.408727e-02	5.206268e+10	5.879610e-27	1.421565e+07	1.416108e-04	2.277284e+01	4.465830e+03	4.488603e+03
1.422108e-02	5.234637e+10	5.958540e-27	1.435541e+07	1.388952e-04	2.279062e+01	4.465735e+03	4.488526e+03
1.435500e-02	5.273596e+10	6.043703e-27	1.448728e+07	1.405403e-04	2.280849e+01	4.465640e+03	4.488449e+03
1.448905e-02	5.289251e+10	6.116059e-27	1.459961e+07	1.424035e-04	2.282648e+01	4.465546e+03	4.488373e+03
1.462323e-02	5.312990e+10	6.194611e-27	1.473598e+07	1.397534e-04	2.284456e+01	4.465452e+03	4.488297e+03
1.475735e-02	5.347129e+10	6.279539e-27	1.486441e+07	1.413993e-04	2.286272e+01	4.465358e+03	4.488221e+03
1.489144e-02	5.360029e+10	6.351569e-27	1.496829e+07	1.432489e-04	2.288095e+01	4.465265e+03	4.488146e+03
1.502552e-02	5.379988e+10	6.429919e-27	1.509944e+07	1.406882e-04	2.289926e+01	4.465172e+03	4.488071e+03
1.515949e-02	5.410079e+10	6.514791e-27	1.521788e+07	1.423293e-04	2.291763e+01	4.465079e+03	4.487996e+03
1.529333e-02	5.420468e+10	6.586756e-27	1.532229e+07	1.441619e-04	2.293606e+01	4.464986e+03	4.487922e+03
1.542709e-02	5.437348e+10	6.665149e-27	1.544132e+07	1.417084e-04	2.295456e+01	4.464894e+03	4.487849e+03
1.556079e-02	5.464036e+10	6.750225e-27	1.554941e+07	1.433441e-04	2.297312e+01	4.464802e+03	4.487775e+03
1.569445e-02	5.472139e+10	6.822455e-27	1.562603e+07	1.451633e-04	2.299177e+01	4.464710e+03	4.487702e+03
1.582810e-02	5.486495e+10	6.901304e-27	1.575444e+07	1.428222e-04	2.301052e+01	4.464619e+03	4.487630e+03
1.596177e-02	5.510327e+10	6.986992e-27	1.586694e+07	1.444576e-04	2.302937e+01	4.464528e+03	4.487557e+03
1.609547e-02	5.516326e+10	7.059805e-27	1.597753e+07	1.462709e-04	2.304832e+01	4.464437e+03	4.487485e+03
1.622924e-02	5.528488e+10	7.139410e-27	1.609548e+07	1.440397e-04	2.306736e+01	4.464346e+03	4.487413e+03
1.636308e-02	5.549803e+10	7.226000e-27	1.621610e+07	1.456803e-04	2.308650e+01	4.464255e+03	4.487342e+03
1.649702e-02	5.553833e+10	7.299598e-27	1.632263e+07	1.474953e-04	2.310573e+01	4.464165e+03	4.487270e+03
1.663108e-02	5.563965e+10	7.380148e-27	1.644911e+07	1.453674e-04	2.312505e+01	4.464074e+03	4.487199e+03
1.676527e-02	5.582938e+10	7.467812e-27	1.656826e+07	1.470191e-04	2.314447e+01	4.463984e+03	4.487129e+03
1.689961e-02	5.585096e+10	7.542291e-27	1.667666e+07	1.488437e-04	2.316399e+01	4.463894e+03	4.487058e+03
1.703412e-02	5.593229e+10	7.623862e-27	1.680168e+07	1.468082e-04	2.318362e+01	4.463804e+03	4.486988e+03
1.716880e-02	5.609901e+10	7.712659e-27	1.692082e+07	1.484769e-04	2.320334e+01	4.463714e+03	4.486917e+03
1.730361e-02	5.610262e+10	7.787967e-27	1.702159e+07	1.503176e-04	2.322319e+01	4.463624e+03	4.486847e+03
1.743856e-02	5.616309e+10	7.870439e-27	1.712616e+07	1.483612e-04	2.324316e+01	4.463534e+03	4.486777e+03
1.757361e-02	5.630591e+10	7.960157e-27	1.725463e+07	1.500499e-04	2.326325e+01	4.463445e+03	4.486708e+03
1.770873e-02	5.629222e+10	8.036052e-27	1.733866e+07	1.519102e-04	2.328342e+01	4.463355e+03	4.486638e+03
1.784391e-02	5.633038e+10	8.119102e-27	1.746989e+07	1.500188e-04	2.330368e+01	4.463265e+03	4.486569e+03
1.797917e-02	5.644779e+10	8.209404e-27	1.757417e+07	1.517297e-04	2.332406e+01	4.463176e+03	4.486500e+03
1.811452e-02	5.641751e+10	8.285593e-27	1.768078e+07	1.536132e-04	2.334455e+01	4.463087e+03	4.486431e+03
1.824998e-02	5.643186e+10	8.368988e-27	1.780197e+07	1.517690e-04	2.336515e+01	4.462998e+03	4.486363e+03
1.838556e-02	5.652255e+10	8.459670e-27	1.791824e+07	1.535075e-04	2.338586e+01	4.462908e+03	4.486294e+03
1.852128e-02	5.647631e+10	8.535922e-27	1.801635e+07	1.554210e-04	2.340667e+01	4.462819e+03	4.486226e+03
1.865715e-02	5.646508e+10	8.619428e-27	1.814333e+07	1.536010e-04	2.342760e+01	4.462730e+03	4.486158e+03
1.879319e-02	5.652767e+10	8.710257e-27	1.826149e+07	1.553726e-04	2.344866e+01	4.462641e+03	4.486090e+03
1.892941e-02	5.646613e+10	8.786292e-27	1.836169e+07	1.573223e-04	2.346984e+01	4.462552e+03	4.486022e+03
1.906582e-02	5.642759e+10	8.869627e-27	1.849089e+07	1.555033e-04	2.349112e+01	4.462463e+03	4.485955e+03
1.920243e-02	5.646073e+10	8.960324e-27	1.860890e+07	1.573128e-04	2.351255e+01	4.462375e+03	4.485887e+03
1.933925e-02	5.638461e+10	9.035828e-27	1.868762e+07	1.593042e-04	2.353411e+01	4.462286e+03	4.485820e+03
1.947630e-02	5.632379e+10	9.118699e-27	1.882650e+07	1.574631e-04	2.355578e+01	4.462197e+03	4.485752e+03
1.961359e-02	5.632624e+10	9.208974e-27	1.893653e+07	1.593151e-04	2.357759e+01	4.462108e+03	4.485685e+03
1.975112e-02	5.639322e+10	9.306436e-27	1.906752e+07	1.581675e-04	2.359954e+01	4.462019e+03	4.485618e+03
1.988890e-02	5.652175e+10	9.411099e-27	1.918158e+07	1.599007e-04	2.362162e+01	4.461929e+03	4.485551e+03
2.002691e-02	5.647815e+10	9.499352e-27	1.928899e+07	1.618325e-04	2.364389e+01	4.461840e+03	4.485484e+03
2.016504e-02	5.649647e+10	9.594657e-27	1.941224e+07	1.606259e-04	2.366628e+01	4.461751e+03	4.485417e+03
2.030330e-02	5.657352e+10	9.696965e-27	1.952789e+07	1.624392e-04	2.368881e+01	4.461662e+03	4.485350e+03
2.044171e-02	5.648250e+10	9.782107e-27	1.962697e+07	1.644592e-04	2.371147e+01	4.461572e+03	4.485284e+03
2.058026e-02	5.644788e+10	9.874186e-27	1.975610e+07	1.631393e-04	2.373422e+01	4.461483e+03	4.485217e+03
2.071898e-02	5.646983e+10	9.973161e-27	1.986857e+07	1.650369e-04	2.375707e+01	4.461394e+03	4.485151e+03
2.085787e-02	5.635860e+10	1.005441e-26	1.996992e+07	1.671498e-04	2.378006e+01	4.461305e+03	4.485085e+03
2.099694e-02	5.626802e+10	1.014252e-26	2.009807e+07	1.656657e-04	2.380320e+01	4.461215e+03	4.485019e+03
2.113622e-02	5.623279e+10	1.023746e-26	2.021700e+07	1.676519e-04	2.382648e+01	4.461126e+03	4.484953e+03
2.127572e-02	5.624858e+10	1.033900e-26	2.031464e+07	1.667403e-04	2.384989e+01	4.461037e+03	4.484887e+03
2.141544e-02	5.631270e+10	1.044709e-26	2.045040e+07	1.686149e-04	2.387343e+01	4.460947e+03	4.484821e+03
2.155539e-02	5.620573e+10	1.053599e-26	2.053826e+07	1.707282e-04	2.389714e+01	4.460858e+03	4.484755e+03
2.169553e-02	5.614844e+10	1.063135e-26	2.067292e+07	1.695897e-04	2.392102e+01	4.460768e+03	4.484689e+03
2.183590e-02	5.613813e+10	1.073309e-26	2.078370e+07	1.715913e-04	2.394509e+01	4.460678e+03	4.484623e+03
2.197647e-02	5.600213e+10	1.081492e-26	2.088965e+07	1.738429e-04	2.396933e+01	4.460588e+03	4.484558e+03
2.211724e-02	5.587815e+10	1.090311e-26	2.101602e+07	1.724148e-04	2.399370e+01	4.460498e+03	4.484492e+03
2.225821e-02	5.579209e+10	1.099756e-26	2.113605e+07	1.745461e-04	2.401819e+01	4.460408e+03	4.484427e+03
2.239939e-02	5.574926e+10	1.109802e-26	2.125857e+07	1.736061e-04	2.404280e+01	4.460318e+03	4.484361e+03
2.254005e-02	5.574766e+10	1.120394e-26	2.135033e+07	1.756202e-04	2.406743e+01	4.460228e+03	4.484296e+03
2.268000e-02	5.560923e+10	1.128810e-26	2.139170e+07	1.778924e-04	2.409205e+01	4.460139e+03	4.484231e+03
2.281934e-02	5.548202e+10	1.137743e-26	2.147808e+07	1.766151e-04	2.411669e+01	4.460050e+03	4.484167e+03
2.295817e-02	5.539415e+10	1.147196e-26	2.155126e+07	1.787556e-04	2.414140e+01	4.459961e+03	4.484103e+03
2.309658e-02	5.534222e+10	1.157132e-26	2.163541e+07	1.779124e-04	2.416614e+01	4.459873e+03	4.484039e+03
2.323465e-02	5.532471e+10	1.167555e-26	2.169902e+07	1.799400e-04	2.419091e+01	4.459785e+03	4.483976e+03
2.337246e-02	5.518131e+10	1.175789e-26	2.177188e+07	1.822430e-04	2.421573e+01	4.459697e+03	4.483913e+03
2.351010e-02	5.504748e+10	1.184508e-26	2.187145e+07	1.810101e-04	2.424067e+01	4.459609e+03	4.483850e+03
2.364765e-02	5.493741e+10	1.193708e-26	2.196536e+07	1.832060e-04	2.426576e+01	4.459522e+03	4.483787e+03
2.378522e-02	5.485836e+10	1.203368e-26	2.207163e+07	1.823401e-04	2.429095e+01	4.459434e+03	4.483725e+03
2.392228e-02	5.480919e+10	1.213446e-26	2.215113e+07	1.844368e-04	2.431614e+01	4.459347e+03	4.483663e+03
2.405879e-02	5.465775e+10	1.221247e-26	2.219811e+07	1.868212e-04	2.434135e+01	4.459260e+03	4.483601e+03
2.419483e-02	5.451517e+10	1.229465e-26	2.227741e+07	1.855047e-04	2.436656e+01	4.459173e+03	4.483539e+03
2.433045e-02	5.438124e+10	1.238096e-26	2.234919e+07	1.877782e-04	2.439182e+01	4.459086e+03	4.483478e+03
2.446573e-02	5.426242e+10	1.247101e-26	2.242783e+07	1.867813e-04	2.441717e+01	4.459000e+03	4.483417e+03
2.460074e-02	5.417005e+10	1.256489e-26	2.251160e+07	1.889578e-04	2.444258e+01	4.458914e+03	4.483356e+03
2.473554e-02	5.410113e+10	1.266231e-26	2.259795e+07	1.882620e-04	2.446806e+01	4.458828e+03	4.483296e+03
2.487021e-02	5.405449e+10	1.276329e-26	2.268927e+07	1.903605e-04	2.449359e+01	4.458742e+03	4.483236e+03
2.500480e-02	5.390608e+10	1.284097e-26	2.275799e+07	1.927740e-04	2.451919e+01	4.458657e+03	4.483176e+03
2.513939e-02	5.376451e+10	1.292231e-26	2.286100e+07	1.915672e-04	2.454492e+01	4.458571e+03	4.483116e+03
2.527405e-02	5.362949e+10	1.300724e-26	2.294025e+07	1.939049e-04	2.457080e+01	4.458485e+03	4.483056e+03
2.540842e-02	5.350090e+10	1.309521e-26	2.303282e+07	1.929431e-04	2.459676e+01	4.458399e+03	4.482996e+03
2.554227e-02	5.339127e+10	1.318609e-26	2.309401e+07	1.951986e-04	2.462275e+01	4.458314e+03	4.482936e+03
2.567570e-02	5.329995e+10	1.327959e-26	2.316369e+07	1.944749e-04	2.464880e+01	4.458228e+03	4.482877e+03
2.580877e-02	5.322627e+10	1.337575e-26	2.323623e+07	1.966586e-04	2.467488e+01	4.458143e+03	4.482818e+03
2.594154e-02	5.316765e+10	1.347432e-26	2.331211e+07	1.961543e-04	2.470100e+01	4.458059e+03	4.482759e+03
2.607409e-02	5.312321e+10	1.357528e-26	2.338945e+07	1.982834e-04	2.472716e+01	4.457974e+03	4.482701e+03
2.620649e-02	5.297900e+10	1.365150e-26	2.345179e+07	2.007610e-04	2.475343e+01	4.457889e+03	4.482643e+03
2.633879e-02	5.283975e+10	1.373023e-26	2.354711e+07	1.996646e-04	2.477978e+01	4.457805e+03	4.482584e+03
2.647107e-02	5.270523e+10	1.381140e-26	2.363268e+07	2.020899e-04	2.480621e+01	4.457720e+03	4.482526e+03
2.660340e-02	5.257504e+10	1.389480e-26	2.372971e+07	2.011540e-04	2.483273e+01	4.457636e+03	4.482468e+03
2.673581e-02	5.244901e+10	1.398038e-26	2.382595e+07	2.035349e-04	2.485938e+01	4.457551e+03	4.482410e+03
2.686820e-02	5.232761e+10	1.406784e-26	2.391287e+07	2.027484e-04	2.488615e+01	4.457466e+03	4.482352e+03
2.700049e-02	5.221780e+10	1.415709e-26	2.398755e+07	2.050906e-04	2.491307e+01	4.457382e+03	4.482295e+03
2.713236e-02	5.211820e+10	1.424770e-26	2.405847e+07	2.044414e-04	2.494005e+01	4.457297e+03	4.482237e+03
2.726389e-02	5.202833e+10	1.433970e-26	2.412021e+07	2.067436e-04	2.496707e+01	4.457213e+03	4.482180e+03
2.739514e-02	5.194630e+10	1.443284e-26	2.419404e+07	2.062207e-04	2.499414e+01	4.457128e+03	4.482122e+03
2.752617e-02	5.187162e+10	1.452714e-26	2.426588e+07	2.084967e-04	2.502127e+01	4.457044e+03	4.482065e+03
2.765708e-02	5.180262e+10	1.462241e-26	2.434583e+07	2.080804e-04	2.504847e+01	4.456960e+03	4.482009e+03
2.778791e-02	5.173868e+10	1.471860e-26	2.442924e+07	2.103454e-04	2.507578e+01	4.456876e+03	4.481952e+03
2.791871e-02	5.167839e+10	1.481551e-26	2.451537e+07	2.100145e-04	2.510320e+01	4.456792e+03	4.481895e+03
2.804952e-02	5.162101e+10	1.491306e-26	2.460243e+07	2.122824e-04	2.513072e+01	4.456708e+03	4.481839e+03
2.818040e-02	5.156532e+10	1.501108e-26	2.469528e+07	2.120152e-04	2.515840e+01	4.456624e+03	4.481782e+03
2.831101e-02	5.151077e+10	1.510918e-26	2.476760e+07	2.142941e-04	2.518617e+01	4.456539e+03	4.481726e+03
2.844123e-02	5.145603e+10	1.520701e-26	2.482717e+07	2.140660e-04	2.521393e+01	4.456455e+03	4.481669e+03
2.857113e-02	5.140078e+10	1.530455e-26	2.489207e+07	2.163574e-04	2.524171e+01	4.456372e+03	4.481613e+03
2.870076e-02	5.134360e+10	1.540155e-26	2.495660e+07	2.161500e-04	2.526955e+01	4.456288e+03	4.481557e+03
2.883019e-02	5.128417e+10	1.549797e-26	2.502665e+07	2.184677e-04	2.529748e+01	4.456204e+03	4.481502e+03
2.895949e-02	5.122132e+10	1.559361e-26	2.508998e+07	2.182588e-04	2.532554e+01	4.456121e+03	4.481446e+03
2.908871e-02	5.115465e+10	1.568840e-26	2.517809e+07	2.206175e-04	2.535364e+01	4.456037e+03	4.481391e+03
2.921788e-02	5.108325e+10	1.578214e-26	2.524757e+07	2.203852e-04	2.538182e+01	4.455953e+03	4.481335e+03
2.934703e-02	5.100673e+10	1.587472e-26	2.533437e+07	2.227973e-04	2.541012e+01	4.455870e+03	4.481280e+03
2.947619e-02	5.092433e+10	1.596596e-26	2.541269e+07	2.225212e-04	2.543858e+01	4.455786e+03	4.481225e+03
2.960542e-02	5.083565e+10	1.605577e-26	2.550077e+07	2.249986e-04	2.546720e+01	4.455702e+03	4.481169e+03
2.973473e-02	5.074015e+10	1.614399e-26	2.558669e+07	2.246591e-04	2.549601e+01	4.455618e+03	4.481114e+03
2.986430e-02	5.063727e+10	1.623058e-26	2.568579e+07	2.272151e-04	2.552500e+01	4.455534e+03	4.481059e+03
2.999404e-02	5.052681e+10	1.631535e-26	2.578135e+07	2.267932e-04	2.555411e+01	4.455449e+03	4.481003e+03
3.012350e-02	5.041105e+10	1.639789e-26	2.584352e+07	2.294293e-04	2.558327e+01	4.455365e+03	4.480948e+03
3.025271e-02	5.029411e+10	1.647812e-26	2.590382e+07	2.289077e-04	2.561246e+01	4.455280e+03	4.480893e+03
3.038173e-02	5.017594e+10	1.655607e-26	2.597017e+07	2.316205e-04	2.564171e+01	4.455196e+03	4.480838e+03
3.051062e-02	5.005636e+10	1.663168e-26	2.603696e+07	2.309892e-04	2.567103e+01	4.455112e+03	4.480783e+03
3.063942e-02	4.993533e+10	1.670497e-26	2.610942e+07	2.337874e-04	2.570044e+01	4.455028e+03	4.480728e+03
3.076816e-02	4.981273e+10	1.677587e-26	2.618181e+07	2.330335e-04	2.572999e+01	4.454943e+03	4.480673e+03
3.089686e-02	4.968856e+10	1.684440e-26	2.624592e+07	2.359236e-04	2.575967e+01	4.454859e+03	4.480618e+03
3.102558e-02	4.956272e+10	1.691052e-26	2.633005e+07	2.350355e-04	2.578946e+01	4.454774e+03	4.480564e+03
3.115433e-02	4.950318e+10	1.700428e-26	2.643033e+07	2.348711e-04	2.581936e+01	4.454690e+03	4.480509e+03
3.128325e-02	4.943132e+10	1.709509e-26	2.651345e+07	2.373962e-04	2.584947e+01	4.454605e+03	4.480454e+03
3.141235e-02	4.934702e+10	1.718282e-26	2.660312e+07	2.370992e-04	2.587980e+01	4.454520e+03	4.480400e+03
3.154163e-02	4.925001e+10	1.726730e-26	2.669587e+07	2.397583e-04	2.591030e+01	4.454435e+03	4.480345e+03
3.167089e-02	4.914593e+10	1.734829e-26	2.677173e+07	2.393118e-04	2.594087e+01	4.454349e+03	4.480290e+03
3.179998e-02	4.903926e+10	1.742571e-26	2.683407e+07	2.421027e-04	2.597150e+01	4.454264e+03	4.480235e+03
3.192893e-02	4.892987e+10	1.749950e-26	2.689974e+07	2.414919e-04	2.600225e+01	4.454178e+03	4.480180e+03
3.205776e-02	4.881779e+10	1.756970e-26	2.696332e+07	2.444162e-04	2.603309e+01	4.454093e+03	4.480126e+03
3.218649e-02	4.870294e+10	1.763629e-26	2.703006e+07	2.436283e-04	2.606400e+01	4.454007e+03	4.480071e+03
3.231517e-02	4.865342e+10	1.773035e-26	2.712413e+07	2.435358e-04	2.609507e+01	4.453922e+03	4.480017e+03
3.244385e-02	4.858801e+10	1.782027e-26	2.718968e+07	2.461171e-04	2.612626e+01	4.453836e+03	4.479962e+03
3.257261e-02	4.850664e+10	1.790595e-26	2.727444e+07	2.458474e-04	2.615758e+01	4.453750e+03	4.479908e+03
3.270148e-02	4.841137e+10	1.798724e-26	2.735474e+07	2.486028e-04	2.618904e+01	4.453664e+03	4.479853e+03
3.283047e-02	4.831230e+10	1.806414e-26	2.742955e+07	2.481393e-04	2.622064e+01	4.453578e+03	4.479799e+03
3.295961e-02	4.820936e+10	1.813661e-26	2.751912e+07	2.510786e-04	2.625239e+01	4.453492e+03	4.479744e+03
3.308886e-02	4.810257e+10	1.820463e-26	2.759907e+07	2.504013e-04	2.628431e+01	4.453405e+03	4.479689e+03
3.321794e-02	4.806340e+10	1.830010e-26	2.768617e+07	2.503975e-04	2.631636e+01	4.453318e+03	4.479635e+03
3.334687e-02	4.800539e+10	1.839044e-26	2.773796e+07	2.530214e-04	2.634848e+01	4.453232e+03	4.479580e+03
3.347571e-02	4.792849e+10	1.847544e-26	2.780560e+07	2.528034e-04	2.638067e+01	4.453145e+03	4.479526e+03
3.360450e-02	4.783747e+10	1.855508e-26	2.787124e+07	2.556354e-04	2.641297e+01	4.453058e+03	4.479471e+03
3.373327e-02	4.774192e+10	1.862932e-26	2.794004e+07	2.551870e-04	2.644546e+01	4.452971e+03	4.479417e+03
3.386205e-02	4.764182e+10	1.869820e-26	2.800930e+07	2.582363e-04	2.647809e+01	4.452884e+03	4.479362e+03
3.399087e-02	4.753716e+10	1.876175e-26	2.808174e+07	2.575373e-04	2.651087e+01	4.452797e+03	4.479308e+03
3.411975e-02	4.748650e+10	1.885259e-26	2.817955e+07	2.574872e-04	2.654379e+01	4.452709e+03	4.479253e+03
3.424872e-02	4.741477e+10	1.893751e-26	2.824846e+07	2.602550e-04	2.657686e+01	4.452622e+03	4.479199e+03
3.437780e-02	4.732791e+10	1.901639e-26	2.833164e+07	2.599521e-04	2.661012e+01	4.452534e+03	4.479144e+03
3.450701e-02	4.723581e+10	1.908923e-26	2.840769e+07	2.629732e-04	2.664351e+01	4.452446e+03	4.479089e+03
3.463603e-02	4.713866e+10	1.915587e-26	2.846501e+07	2.623977e-04	2.667695e+01	4.452358e+03	4.479034e+03
3.476491e-02	4.710246e+10	1.924965e-26	2.854605e+07	2.624575e-04	2.671049e+01	4.452269e+03	4.478980e+03
3.489371e-02	4.704327e+10	1.933677e-26	2.859824e+07	2.652101e-04	2.674414e+01	4.452181e+03	4.478925e+03
3.502244e-02	4.696166e+10	1.941704e-26	2.865630e+07	2.649962e-04	2.677791e+01	4.452093e+03	4.478871e+03
3.515115e-02	4.687437e+10	1.949050e-26	2.872819e+07	2.680267e-04	2.681181e+01	4.452004e+03	4.478816e+03
3.527987e-02	4.678137e+10	1.955721e-26	2.879110e+07	2.675205e-04	2.684584e+01	4.451916e+03	4.478761e+03
3.540862e-02	4.674825e+10	1.965090e-26	2.889217e+07	2.676292e-04	2.688001e+01	4.451827e+03	4.478707e+03
3.553744e-02	4.669026e+10	1.973735e-26	2.895048e+07	2.704285e-04	2.691434e+01	4.451738e+03	4.478652e+03
3.566636e-02	4.661031e+10	1.981637e-26	2.903007e+07	2.702380e-04	2.694884e+01	4.451648e+03	4.478597e+03
3.579538e-02	4.652403e+10	1.988797e-26	2.910086e+07	2.733548e-04	2.698351e+01	4.451559e+03	4.478542e+03
3.592454e-02	4.643143e+10	1.995219e-26	2.917819e+07	2.728433e-04	2.701842e+01	4.451469e+03	4.478487e+03
3.605385e-02	4.639140e+10	2.004351e-26	2.928071e+07	2.729351e-04	2.705352e+01	4.451379e+03	4.478432e+03
3.618310e-02	4.632501e+10	2.012672e-26	2.933264e+07	2.758465e-04	2.708869e+01	4.451289e+03	4.478377e+03
3.631223e-02	4.624431e+10	2.020173e-26	2.939203e+07	2.756083e-04	2.712396e+01	4.451198e+03	4.478322e+03
3.644127e-02	4.615698e+10	2.026863e-26	2.944639e+07	2.788599e-04	2.715935e+01	4.451108e+03	4.478267e+03
3.657026e-02	4.606305e+10	2.032751e-26	2.950536e+07	2.782746e-04	2.719487e+01	4.451017e+03	4.478212e+03
3.669924e-02	4.600801e+10	2.041313e-26	2.959303e+07	2.782792e-04	2.723052e+01	4.450927e+03	4.478157e+03
3.682823e-02	4.593218e+10	2.049016e-26	2.964775e+07	2.813358e-04	2.726629e+01	4.450836e+03	4.478102e+03
3.695727e-02	4.584933e+10	2.055869e-26	2.971823e+07	2.809886e-04	2.730220e+01	4.450745e+03	4.478047e+03
3.708637e-02	4.575945e+10	2.061875e-26	2.978280e+07	2.844166e-04	2.733830e+01	4.450654e+03	4.477992e+03
3.721556e-02	4.566260e+10	2.067047e-26	2.984785e+07	2.836960e-04	2.737458e+01	4.450562e+03	4.477937e+03
3.734487e-02	4.559073e+10	2.074902e-26	2.994692e+07	2.835598e-04	2.741101e+01	4.450470e+03	4.477881e+03
3.747430e-02	4.551151e+10	2.081867e-26	3.001000e+07	2.868111e-04	2.744763e+01	4.450378e+03	4.477826e+03
3.760378e-02	4.542508e+10	2.087947e-26	3.007902e+07	2.862978e-04	2.748443e+01	4.450286e+03	4.477770e+03
3.773319e-02	4.537978e+10	2.096712e-26	3.016169e+07	2.863658e-04	2.752134e+01	4.450193e+03	4.477715e+03
3.786251e-02	4.530985e+10	2.104527e-26	3.020322e+07	2.894503e-04	2.755837e+01	4.450101e+03	4.477659e+03
3.799178e-02	4.523243e+10	2.111403e-26	3.026545e+07	2.891420e-04	2.759553e+01	4.450008e+03	4.477604e+03
3.812105e-02	4.514754e+10	2.117349e-26	3.032137e+07	2.926346e-04	2.763284e+01	4.449915e+03	4.477548e+03
3.825034e-02	4.505525e+10	2.122378e-26	3.038023e+07	2.919286e-04	2.767031e+01	4.449822e+03	4.477492e+03
3.837965e-02	4.498690e+10	2.130083e-26	3.046753e+07	2.917956e-04	2.770793e+01	4.449729e+03	4.477436e+03
3.850900e-02	4.491085e+10	2.136822e-26	3.052049e+07	2.951326e-04	2.774575e+01	4.449635e+03	4.477381e+03
3.863843e-02	4.482715e+10	2.142610e-26	3.059000e+07	2.945993e-04	2.778376e+01	4.449541e+03	4.477325e+03
3.876796e-02	4.477623e+10	2.151081e-26	3.068243e+07	2.946366e-04	2.782195e+01	4.449447e+03	4.477269e+03
3.889759e-02	4.470767e+10	2.158546e-26	3.074128e+07	2.978400e-04	2.786030e+01	4.449352e+03	4.477213e+03
3.902721e-02	4.463123e+10	2.165009e-26	3.080368e+07	2.974747e-04	2.789876e+01	4.449258e+03	4.477157e+03
3.915679e-02	4.460130e+10	2.174157e-26	3.088476e+07	2.976746e-04	2.793735e+01	4.449163e+03	4.477100e+03
3.928627e-02	4.454069e+10	2.182245e-26	3.092011e+07	3.007561e-04	2.797606e+01	4.449068e+03	4.477044e+03
3.941568e-02	4.447012e+10	2.189279e-26	3.097991e+07	3.005504e-04	2.801490e+01	4.448973e+03	4.476988e+03
3.954508e-02	4.439147e+10	2.195272e-26	3.103194e+07	3.040963e-04	2.805391e+01	4.448878e+03	4.476931e+03
3.967448e-02	4.430482e+10	2.200239e-26	3.108918e+07	3.034619e-04	2.809308e+01	4.448782e+03	4.476875e+03
3.980392e-02	4.424067e+10	2.207873e-26	3.117573e+07	3.033827e-04	2.813239e+01	4.448686e+03	4.476819e+03
3.993342e-02	4.416826e+10	2.214437e-26	3.122676e+07	3.068173e-04	2.817186e+01	4.448590e+03	4.476762e+03
4.006301e-02	4.408765e+10	2.219947e-26	3.129309e+07	3.063045e-04	2.821149e+01	4.448494e+03	4.476706e+03
4.019271e-02	4.403187e+10	2.228130e-26	3.138361e+07	3.063458e-04	2.825131e+01	4.448398e+03	4.476649e+03
4.032242e-02	4.396485e+10	2.235206e-26	3.143085e+07	3.096863e-04	2.829134e+01	4.448301e+03	4.476592e+03
4.045198e-02	4.388957e+10	2.241180e-26	3.147711e+07	3.092903e-04	2.833151e+01	4.448204e+03	4.476535e+03
4.058141e-02	4.384795e+10	2.249813e-26	3.154606e+07	3.094441e-04	2.837185e+01	4.448106e+03	4.476478e+03
4.071076e-02	4.378549e+10	2.257307e-26	3.158409e+07	3.126919e-04	2.841227e+01	4.448009e+03	4.476421e+03
4.084006e-02	4.371457e+10	2.263672e-26	3.163807e+07	3.124096e-04	2.845282e+01	4.447911e+03	4.476364e+03
4.096936e-02	4.368429e+10	2.272697e-26	3.171709e+07	3.126687e-04	2.849358e+01	4.447814e+03	4.476307e+03
4.109869e-02	4.362510e+10	2.280549e-26	3.176512e+07	3.158499e-04	2.853449e+01	4.447716e+03	4.476250e+03
4.122806e-02	4.355722e+10	2.287241e-26	3.182778e+07	3.156679e-04	2.857553e+01	4.447618e+03	4.476193e+03
4.135751e-02	4.348070e+10	2.292782e-26	3.188531e+07	3.193815e-04	2.861669e+01	4.447519e+03	4.476136e+03
4.148706e-02	4.339564e+10	2.297188e-26	3.194097e+07	3.187301e-04	2.865803e+01	4.447420e+03	4.476078e+03
4.161673e-02	4.333156e+10	2.304271e-26	3.203487e+07	3.186162e-04	2.869964e+01	4.447321e+03	4.476021e+03
4.174654e-02	4.325872e+10	2.310180e-26	3.208649e+07	3.222684e-04	2.874148e+01	4.447222e+03	4.475963e+03
4.187651e-02	4.317726e+10	2.314935e-26	3.216076e+07	3.216786e-04	2.878351e+01	4.447122e+03	4.475905e+03
4.200636e-02	4.311674e+10	2.322367e-26	3.222654e+07	3.216285e-04	2.882562e+01	4.447022e+03	4.475848e+03
4.213609e-02	4.304760e+10	2.328597e-26	3.225848e+07	3.252137e-04	2.886786e+01	4.446922e+03	4.475790e+03
4.226573e-02	4.296994e+10	2.333643e-26	3.230221e+07	3.246897e-04	2.891024e+01	4.446821e+03	4.475732e+03
4.239533e-02	4.291279e+10	2.341357e-26	3.237462e+07	3.247050e-04	2.895280e+01	4.446721e+03	4.475673e+03
4.252493e-02	4.284694e+10	2.347860e-26	3.241597e+07	3.282271e-04	2.899558e+01	4.446620e+03	4.475615e+03
4.265455e-02	4.277248e+10	2.353170e-26	3.247289e+07	3.277696e-04	2.903853e+01	4.446519e+03	4.475557e+03
4.278423e-02	4.271819e+10	2.361150e-26	3.255326e+07	3.278499e-04	2.908164e+01	4.446417e+03	4.475499e+03
4.291399e-02	4.265510e+10	2.367903e-26	3.260149e+07	3.313246e-04	2.912495e+01	4.446315e+03	4.475440e+03
4.304384e-02	4.258329e+10	2.373446e-26	3.266362e+07	3.309299e-04	2.916850e+01	4.446213e+03	4.475382e+03
4.317381e-02	4.253162e+10	2.381671e-26	3.274955e+07	3.310730e-04	2.921223e+01	4.446111e+03	4.475323e+03
4.330389e-02	4.247078e+10	2.388646e-26	3.280185e+07	3.345130e-04	2.925614e+01	4.446008e+03	4.475264e+03
4.343407e-02	4.240113e+10	2.394386e-26	3.286463e+07	3.341766e-04	2.930027e+01	4.445905e+03	4.475205e+03
4.356407e-02	4.235464e+10	2.402807e-26	3.292592e+07	3.343760e-04	2.934449e+01	4.445802e+03	4.475146e+03
4.369396e-02	4.229580e+10	2.409949e-26	3.295397e+07	3.377773e-04	2.938881e+01	4.445698e+03	4.475087e+03
4.382377e-02	4.222818e+10	2.415827e-26	3.299498e+07	3.374960e-04	2.943325e+01	4.445595e+03	4.475028e+03
4.395355e-02	4.218553e+10	2.424386e-26	3.306947e+07	3.377468e-04	2.947788e+01	4.445491e+03	4.474969e+03
4.408334e-02	4.212808e+10	2.431654e-26	3.310856e+07	3.411196e-04	2.952274e+01	4.445387e+03	4.474910e+03
4.421317e-02	4.206178e+10	2.437647e-26	3.316492e+07	3.408864e-04	2.956773e+01	4.445282e+03	4.474850e+03
4.434305e-02	4.202168e+10	2.446329e-26	3.324316e+07	3.411820e-04	2.961285e+01	4.445178e+03	4.474791e+03
4.447302e-02	4.196508e+10	2.453701e-26	3.329097e+07	3.445408e-04	2.965821e+01	4.445073e+03	4.474731e+03
4.460309e-02	4.189955e+10	2.459780e-26	3.335113e+07	3.443468e-04	2.970387e+01	4.444967e+03	4.474671e+03
4.473331e-02	4.186085e+10	2.468564e-26	3.343754e+07	3.446803e-04	2.974981e+01	4.444862e+03	4.474611e+03
4.486367e-02	4.180466e+10	2.476017e-26	3.349000e+07	3.480372e-04	2.979595e+01	4.444755e+03	4.474551e+03
4.499396e-02	4.173954e+10	2.482141e-26	3.353682e+07	3.478723e-04	2.984216e+01	4.444649e+03	4.474491e+03
4.512413e-02	4.170127e+10	2.490962e-26	3.359631e+07	3.482324e-04	2.988851e+01	4.444542e+03	4.474431e+03
4.525421e-02	4.164551e+10	2.498424e-26	3.362603e+07	3.515770e-04	2.993508e+01	4.444435e+03	4.474370e+03
4.538425e-02	4.158085e+10	2.504546e-26	3.367094e+07	3.514364e-04	2.998182e+01	4.444328e+03	4.474310e+03
4.551428e-02	4.154220e+10	2.513364e-26	3.374207e+07	3.518171e-04	3.002866e+01	4.444221e+03	4.474250e+03
4.564434e-02	4.148654e+10	2.520817e-26	3.378197e+07	3.551588e-04	3.007566e+01	4.444113e+03	4.474189e+03
4.577445e-02	4.142194e+10	2.526920e-26	3.383541e+07	3.550347e-04	3.012291e+01	4.444005e+03	4.474128e+03
4.590463e-02	4.138225e+10	2.535730e-26	3.391286e+07	3.554304e-04	3.017041e+01	4.443897e+03	4.474067e+03
4.603491e-02	4.132644e+10	2.543162e-26	3.395592e+07	3.587779e-04	3.021817e+01	4.443788e+03	4.474006e+03
4.616531e-02	4.126168e+10	2.549233e-26	3.401716e+07	3.586631e-04	3.026611e+01	4.443679e+03	4.473945e+03
4.629580e-02	4.122048e+10	2.558026e-26	3.409603e+07	3.590686e-04	3.031422e+01	4.443569e+03	4.473884e+03
4.642637e-02	4.116443e+10	2.565424e-26	3.414306e+07	3.624252e-04	3.036256e+01	4.443460e+03	4.473822e+03
4.655704e-02	4.109943e+10	2.571446e-26	3.419856e+07	3.623138e-04	3.041110e+01	4.443350e+03	4.473761e+03
4.668759e-02	4.105651e+10	2.580188e-26	3.425769e+07	3.627223e-04	3.045978e+01	4.443239e+03	4.473699e+03
4.681805e-02	4.100039e+10	2.587521e-26	3.428495e+07	3.660768e-04	3.050865e+01	4.443128e+03	4.473637e+03
4.694847e-02	4.093547e+10	2.593465e-26	3.432646e+07	3.659661e-04	3.055771e+01	4.443017e+03	4.473575e+03
4.707890e-02	4.089073e+10	2.602135e-26	3.439444e+07	3.663753e-04	3.060698e+01	4.442906e+03	4.473513e+03
4.720934e-02	4.083452e+10	2.609399e-26	3.443077e+07	3.697271e-04	3.065640e+01	4.442794e+03	4.473451e+03
4.733984e-02	4.076954e+10	2.615278e-26	3.448069e+07	3.696156e-04	3.070600e+01	4.442683e+03	4.473389e+03
4.747040e-02	4.072307e+10	2.623898e-26	3.455501e+07	3.700254e-04	3.075583e+01	4.442570e+03	4.473326e+03
4.760106e-02	4.066674e+10	2.631111e-26	3.459785e+07	3.733760e-04	3.080590e+01	4.442458e+03	4.473264e+03
4.773179e-02	4.060171e+10	2.636938e-26	3.464927e+07	3.732626e-04	3.085622e+01	4.442345e+03	4.473201e+03
4.786260e-02	4.055413e+10	2.645525e-26	3.472422e+07	3.736738e-04	3.090679e+01	4.442231e+03	4.473138e+03
4.799353e-02	4.049777e+10	2.652704e-26	3.476855e+07	3.770191e-04	3.095757e+01	4.442117e+03	4.473075e+03
4.812432e-02	4.043286e+10	2.658485e-26	3.480224e+07	3.769041e-04	3.100847e+01	4.442003e+03	4.473012e+03
4.825502e-02	4.038535e+10	2.667031e-26	3.485510e+07	3.773160e-04	3.105956e+01	4.441889e+03	4.472948e+03
4.838566e-02	4.032929e+10	2.674171e-26	3.488384e+07	3.806361e-04	3.111083e+01	4.441774e+03	4.472885e+03
4.851628e-02	4.026478e+10	2.679927e-26	3.492379e+07	3.805265e-04	3.116223e+01	4.441659e+03	4.472822e+03
4.864692e-02	4.021744e+10	2.688464e-26	3.499078e+07	3.809454e-04	3.121380e+01	4.441544e+03	4.472758e+03
4.877760e-02	4.016164e+10	2.695607e-26	3.502611e+07	3.842395e-04	3.126562e+01	4.441429e+03	4.472694e+03
4.890833e-02	4.009750e+10	2.701376e-26	3.507357e+07	3.841396e-04	3.131769e+01	4.441313e+03	4.472630e+03
4.903912e-02	4.005043e+10	2.709948e-26	3.514389e+07	3.845721e-04	3.136998e+01	4.441196e+03	4.472566e+03
4.916994e-02	3.999501e+10	2.717132e-26	3.517780e+07	3.878348e-04	3.142250e+01	4.441079e+03	4.472502e+03
4.930083e-02	3.993138e+10	2.722948e-26	3.522587e+07	3.877511e-04	3.147523e+01	4.440962e+03	4.472438e+03
4.943179e-02	3.988472e+10	2.731590e-26	3.529732e+07	3.882045e-04	3.152818e+01	4.440845e+03	4.472373e+03
4.956284e-02	3.982982e+10	2.738851e-26	3.533611e+07	3.914290e-04	3.158137e+01	4.440727e+03	4.472308e+03
4.969382e-02	3.976689e+10	2.744745e-26	3.537207e+07	3.913687e-04	3.163473e+01	4.440609e+03	4.472244e+03
4.982472e-02	3.972089e+10	2.753472e-26	3.542645e+07	3.918492e-04	3.168823e+01	4.440490e+03	4.472179e+03
4.995558e-02	3.966688e+10	2.760827e-26	3.545199e+07	3.950175e-04	3.174195e+01	4.440372e+03	4.472114e+03
5.008644e-02	3.960497e+10	2.766829e-26	3.549168e+07	3.949922e-04	3.179592e+01	4.440252e+03	4.472048e+03
5.021733e-02	3.955980e+10	2.775683e-26	3.555619e+07	3.955110e-04	3.185011e+01	4.440133e+03	4.471983e+03
5.034826e-02	3.950673e+10	2.783178e-26	3.559054e+07	3.986208e-04	3.190447e+01	4.440013e+03	4.471918e+03
5.047927e-02	3.944587e+10	2.789335e-26	3.563690e+07	3.986400e-04	3.195903e+01	4.439893e+03	4.471852e+03
5.061035e-02	3.940183e+10	2.798368e-26	3.570354e+07	3.992082e-04	3.201383e+01	4.439772e+03	4.471786e+03
5.074150e-02	3.934982e+10	2.806050e-26	3.574115e+07	4.022548e-04	3.206890e+01	4.439651e+03	4.471720e+03
5.087273e-02	3.929013e+10	2.812400e-26	3.578791e+07	4.023290e-04	3.212422e+01	4.439530e+03	4.471654e+03
5.100407e-02	3.924907e+10	2.821662e-26	3.586043e+07	4.029574e-04	3.217979e+01	4.439408e+03	4.471588e+03
5.113536e-02	3.919819e+10	2.829570e-26	3.588586e+07	4.059330e-04	3.223556e+01	4.439286e+03	4.471521e+03
5.126655e-02	3.913984e+10	2.836140e-26	3.591438e+07	4.060714e-04	3.229149e+01	4.439163e+03	4.471455e+03
5.139767e-02	3.910223e+10	2.845629e-26	3.596768e+07	4.067659e-04	3.234763e+01	4.439040e+03	4.471388e+03
5.152877e-02	3.905263e+10	2.853779e-26	3.599380e+07	4.096569e-04	3.240397e+01	4.438917e+03	4.471321e+03
5.165989e-02	3.899569e+10	2.860608e-26	3.603276e+07	4.098723e-04	3.246052e+01	4.438793e+03	4.471254e+03
5.179105e-02	3.896188e+10	2.870382e-26	3.609563e+07	4.106459e-04	3.251735e+01	4.438669e+03	4.471187e+03
5.192225e-02	3.891346e+10	2.878825e-26	3.612889e+07	4.134539e-04	3.257436e+01	4.438545e+03	4.471119e+03
5.205353e-02	3.885780e+10	2.885954e-26	3.617329e+07	4.137555e-04	3.263157e+01	4.438420e+03	4.471052e+03
5.218491e-02	3.882804e+10	2.896063e-26	3.624278e+07	4.146187e-04	3.268910e+01	4.438295e+03	4.470984e+03
5.231641e-02	3.878070e+10	2.904842e-26	3.628195e+07	4.173439e-04	3.274696e+01	4.438169e+03	4.470916e+03
5.244800e-02	3.872623e+10	2.912304e-26	3.632839e+07	4.177404e-04	3.280506e+01	4.438043e+03	4.470848e+03
5.257954e-02	3.870068e+10	2.922770e-26	3.638501e+07	4.187004e-04	3.286332e+01	4.437917e+03	4.470780e+03
5.271107e-02	3.865450e+10	2.931895e-26	3.641090e+07	4.213345e-04	3.292174e+01	4.437790e+03	4.470712e+03
5.284262e-02	3.860135e+10	2.939696e-26	3.644908e+07	4.218328e-04	3.298036e+01	4.437663e+03	4.470643e+03
5.297413e-02	3.858005e+10	2.950520e-26	3.650221e+07	4.228948e-04	3.303920e+01	4.437535e+03	4.470574e+03
5.310559e-02	3.853506e+10	2.960000e-26	3.652633e+07	4.254347e-04	3.309827e+01	4.437407e+03	4.470505e+03
5.323706e-02	3.848316e+10	2.968152e-26	3.656272e+07	4.260406e-04	3.315760e+01	4.437279e+03	4.470436e+03
5.336853e-02	3.842463e+10	2.975014e-26	3.659196e+07	4.290944e-04	3.321715e+01	4.437150e+03	4.470367e+03
5.350000e-02	3.835958e+10	2.980609e-26	3.662198e+07	4.292265e-04	3.327692e+01	4.437021e+03	4.470298e+03
5.363149e-02	3.831053e+10	2.989216e-26	3.667804e+07	4.299260e-04	3.333696e+01	4.436891e+03	4.470228e+03
5.376303e-02	3.825499e+10	2.996559e-26	3.670533e+07	4.328426e-04	3.339729e+01	4.436761e+03	4.470159e+03
5.389465e-02	3.819306e+10	3.002661e-26	3.674443e+07	4.330791e-04	3.345788e+01	4.436631e+03	4.470089e+03
5.402636e-02	3.814703e+10	3.011809e-26	3.680701e+07	4.338929e-04	3.351864e+01	4.436500e+03	4.470019e+03
5.415820e-02	3.809461e+10	3.019716e-26	3.684164e+07	4.366655e-04	3.357961e+01	4.436369e+03	4.469949e+03
5.428992e-02	3.803600e+10	3.026388e-26	3.686433e+07	4.370284e-04	3.364080e+01	4.436237e+03	4.469878e+03
5.442154e-02	3.799349e+10	3.036115e-26	3.690652e+07	4.379750e-04	3.370229e+01	4.436105e+03	4.469808e+03
5.455310e-02	3.794456e+10	3.044613e-26	3.692190e+07	4.405847e-04	3.376401e+01	4.435973e+03	4.469737e+03
5.468464e-02	3.788955e+10	3.051903e-26	3.695018e+07	4.410970e-04	3.382590e+01	4.435840e+03	4.469666e+03
5.481619e-02	3.785673e+10	3.062296e-26	3.700333e+07	4.421974e-04	3.388798e+01	4.435707e+03	4.469595e+03
5.494777e-02	3.781083e+10	3.071477e-26	3.702880e+07	4.446456e-04	3.395026e+01	4.435574e+03	4.469524e+03
5.507941e-02	3.775897e+10	3.079460e-26	3.706476e+07	4.453261e-04	3.401284e+01	4.435440e+03	4.469453e+03
5.521113e-02	3.773577e+10	3.090605e-26	3.712516e+07	4.465995e-04	3.407571e+01	4.435305e+03	4.469381e+03
5.534293e-02	3.769274e+10	3.100537e-26	3.715531e+07	4.488876e-04	3.413883e+01	4.435171e+03	4.469309e+03
5.547483e-02	3.764365e+10	3.109270e-26	3.719765e+07	4.497521e-04	3.420221e+01	4.435035e+03	4.469237e+03
5.560685e-02	3.758887e+10	3.116841e-26	3.723340e+07	4.524766e-04	3.426591e+01	4.434899e+03	4.469165e+03
5.573894e-02	3.752853e+10	3.123267e-26	3.726760e+07	4.529181e-04	3.432988e+01	4.434763e+03	4.469093e+03
5.587087e-02	3.748386e+10	3.132838e-26	3.730146e+07	4.539585e-04	3.439397e+01	4.434626e+03	4.469020e+03
5.600268e-02	3.743376e+10	3.141257e-26	3.730805e+07	4.564735e-04	3.445825e+01	4.434489e+03	4.468948e+03
5.613441e-02	3.737827e+10	3.148545e-26	3.732697e+07	4.571056e-04	3.452277e+01	4.434352e+03	4.468875e+03
5.626612e-02	3.734207e+10	3.159013e-26	3.737088e+07	4.583436e-04	3.458755e+01	4.434214e+03	4.468802e+03
5.639783e-02	3.729636e+10	3.168354e-26	3.739031e+07	4.606485e-04	3.465259e+01	4.434076e+03	4.468729e+03
5.652959e-02	3.724537e+10	3.176586e-26	3.742071e+07	4.614986e-04	3.471789e+01	4.433938e+03	4.468656e+03
5.666140e-02	3.722223e+10	3.188071e-26	3.747468e+07	4.629605e-04	3.478342e+01	4.433799e+03	4.468582e+03
5.679327e-02	3.718171e+10	3.198440e-26	3.750085e+07	4.650595e-04	3.484928e+01	4.433659e+03	4.468508e+03
5.692524e-02	3.713453e+10	3.207697e-26	3.753722e+07	4.661487e-04	3.491541e+01	4.433519e+03	4.468434e+03
5.705731e-02	3.708235e+10	3.215883e-26	3.757013e+07	4.686287e-04	3.498181e+01	4.433379e+03	4.468360e+03
5.718951e-02	3.702526e+10	3.223016e-26	3.760428e+07	4.693356e-04	3.504846e+01	4.433237e+03	4.468286e+03
5.732187e-02	3.698388e+10	3.233405e-26	3.766422e+07	4.706654e-04	3.511546e+01	4.433096e+03	4.468211e+03
5.745408e-02	3.693723e+10	3.242720e-26	3.766972e+07	4.729038e-04	3.518268e+01	4.432954e+03	4.468136e+03
5.758619e-02	3.688582e+10	3.250980e-26	3.768168e+07	4.738633e-04	3.525006e+01	4.432811e+03	4.468061e+03
5.771823e-02	3.686020e+10	3.262558e-26	3.772072e+07	4.754501e-04	3.531762e+01	4.432669e+03	4.467986e+03
5.785026e-02	3.681911e+10	3.273084e-26	3.773359e+07	4.774429e-04	3.538540e+01	4.432526e+03	4.467911e+03
5.798229e-02	3.677263e+10	3.282565e-26	3.775932e+07	4.786823e-04	3.545345e+01	4.432382e+03	4.467836e+03
5.811437e-02	3.672168e+10	3.291047e-26	3.778135e+07	4.810121e-04	3.552180e+01	4.432238e+03	4.467760e+03
5.824650e-02	3.666633e+10	3.298549e-26	3.780551e+07	4.818987e-04	3.559043e+01	4.432094e+03	4.467684e+03
5.837869e-02	3.662841e+10	3.309374e-26	3.785325e+07	4.834219e-04	3.565935e+01	4.431949e+03	4.467608e+03
5.851095e-02	3.658356e+10	3.319216e-26	3.787432e+07	4.854824e-04	3.572863e+01	4.431803e+03	4.467532e+03
5.864331e-02	3.653437e+10	3.328092e-26	3.790449e+07	4.866734e-04	3.579824e+01	4.431657e+03	4.467455e+03
5.877578e-02	3.651413e+10	3.340405e-26	3.795821e+07	4.885108e-04	3.586810e+01	4.431510e+03	4.467378e+03
5.890836e-02	3.647961e+10	3.351768e-26	3.798501e+07	4.903067e-04	3.593830e+01	4.431363e+03	4.467301e+03
5.904077e-02	3.643544e+10	3.362122e-26	3.799342e+07	4.918262e-04	3.600863e+01	4.431215e+03	4.467224e+03
5.917306e-02	3.638737e+10	3.371524e-26	3.799828e+07	4.939210e-04	3.607908e+01	4.431068e+03	4.467147e+03
5.930529e-02	3.633541e+10	3.379989e-26	3.800668e+07	4.951190e-04	3.614976e+01	4.430919e+03	4.467069e+03
5.943748e-02	3.630720e+10	3.391874e-26	3.804255e+07	4.969664e-04	3.622077e+01	4.430771e+03	4.466991e+03
5.956968e-02	3.626635e+10	3.402827e-26	3.805439e+07	4.987700e-04	3.629206e+01	4.430622e+03	4.466914e+03
5.970191e-02	3.622080e+10	3.412855e-26	3.807643e+07	5.003185e-04	3.636356e+01	4.430472e+03	4.466836e+03
5.983420e-02	3.617159e+10	3.422003e-26	3.809563e+07	5.023963e-04	3.643533e+01	4.430322e+03	4.466757e+03
5.996655e-02	3.611876e+10	3.430288e-26	3.811571e+07	5.036442e-04	3.650743e+01	4.430171e+03	4.466679e+03
6.009899e-02	3.608695e+10	3.442043e-26	3.815976e+07	5.055539e-04	3.657982e+01	4.430020e+03	4.466600e+03
6.023153e-02	3.604474e+10	3.452927e-26	3.818022e+07	5.073238e-04	3.665255e+01	4.429869e+03	4.466521e+03
6.036419e-02	3.599895e+10	3.462955e-26	3.820826e+07	5.089567e-04	3.672565e+01	4.429716e+03	4.466442e+03
6.049695e-02	3.594975e+10	3.472166e-26	3.823031e+07	5.109750e-04	3.679906e+01	4.429563e+03	4.466362e+03
6.062978e-02	3.589720e+10	3.480573e-26	3.824908e+07	5.123287e-04	3.687273e+01	4.429410e+03	4.466283e+03
6.076248e-02	3.586554e+10	3.492507e-26	3.827274e+07	5.143570e-04	3.694659e+01	4.429256e+03	4.466203e+03
6.089509e-02	3.582399e+10	3.503617e-26	3.827162e+07	5.160412e-04	3.702070e+01	4.429102e+03	4.466122e+03
6.102767e-02	3.577921e+10	3.513917e-26	3.828066e+07	5.178124e-04	3.709507e+01	4.428947e+03	4.466042e+03
6.116024e-02	3.573136e+10	3.523458e-26	3.828939e+07	5.197163e-04	3.716969e+01	4.428792e+03	4.465962e+03
6.129285e-02	3.568047e+10	3.532255e-26	3.830049e+07	5.212344e-04	3.724457e+01	4.428636e+03	4.465881e+03
6.142550e-02	3.565227e+10	3.544651e-26	3.833699e+07	5.234404e-04	3.731978e+01	4.428480e+03	4.465800e+03
6.155822e-02	3.561442e+10	3.556310e-26	3.834911e+07	5.250023e-04	3.739532e+01	4.428324e+03	4.465719e+03
6.169101e-02	3.557121e+10	3.567220e-26	3.836928e+07	5.269822e-04	3.747121e+01	4.428166e+03	4.465637e+03
6.182390e-02	3.552521e+10	3.577425e-26	3.838635e+07	5.287454e-04	3.754747e+01	4.428008e+03	4.465556e+03
6.195691e-02	3.547643e+10	3.586940e-26	3.840469e+07	5.305019e-04	3.762405e+01	4.427850e+03	4.465474e+03
6.209004e-02	3.545426e+10	3.600160e-26	3.844823e+07	5.329624e-04	3.770088e+01	4.427691e+03	4.465392e+03
6.222325e-02	3.542288e+10	3.612724e-26	3.846163e+07	5.343751e-04	3.777798e+01	4.427531e+03	4.465309e+03
6.235633e-02	3.538302e+10	3.624558e-26	3.846257e+07	5.366310e-04	3.785526e+01	4.427371e+03	4.465226e+03
6.248929e-02	3.533923e+10	3.635701e-26	3.845803e+07	5.382244e-04	3.793276e+01	4.427211e+03	4.465144e+03
6.262220e-02	3.529305e+10	3.646165e-26	3.845789e+07	5.402773e-04	3.801057e+01	4.427050e+03	4.465060e+03
6.275508e-02	3.524461e+10	3.656005e-26	3.845788e+07	5.420305e-04	3.808873e+01	4.426889e+03	4.464977e+03
6.288797e-02	3.519392e+10	3.665236e-26	3.846156e+07	5.438869e-04	3.816713e+01	4.426727e+03	4.464894e+03
6.302090e-02	3.516586e+10	3.678191e-26	3.848924e+07	5.464580e-04	3.824583e+01	4.426564e+03	4.464810e+03
6.315388e-02	3.513036e+10	3.690565e-26	3.849509e+07	5.478379e-04	3.832489e+01	4.426402e+03	4.464726e+03
6.328692e-02	3.508845e+10	3.702319e-26	3.850812e+07	5.502437e-04	3.840425e+01	4.426238e+03	4.464642e+03
6.342006e-02	3.504450e+10	3.713501e-26	3.851908e+07	5.517728e-04	3.848393e+01	4.426074e+03	4.464558e+03
6.355328e-02	3.499848e+10	3.724122e-26	3.852981e+07	5.540189e-04	3.856399e+01	4.425909e+03	4.464473e+03
6.368659e-02	3.495054e+10	3.734226e-26	3.853823e+07	5.556765e-04	3.864437e+01	4.425744e+03	4.464388e+03
6.381999e-02	3.490071e+10	3.743825e-26	3.854575e+07	5.577682e-04	3.872507e+01	4.425578e+03	4.464303e+03
6.395338e-02	3.487430e+10	3.757259e-26	3.856699e+07	5.605961e-04	3.880604e+01	4.425412e+03	4.464218e+03
6.408666e-02	3.484161e+10	3.770208e-26	3.855555e+07	5.618617e-04	3.888721e+01	4.425245e+03	4.464132e+03
6.421987e-02	3.480311e+10	3.782632e-26	3.855157e+07	5.645585e-04	3.896864e+01	4.425077e+03	4.464046e+03
6.435305e-02	3.476079e+10	3.794557e-26	3.854735e+07	5.659433e-04	3.905032e+01	4.424910e+03	4.463960e+03
6.448623e-02	3.471687e+10	3.805994e-26	3.854580e+07	5.685187e-04	3.913230e+01	4.424741e+03	4.463874e+03
6.461945e-02	3.467146e+10	3.816993e-26	3.854519e+07	5.700057e-04	3.921462e+01	4.424573e+03	4.463787e+03
6.475271e-02	3.462455e+10	3.827565e-26	3.854499e+07	5.724689e-04	3.929726e+01	4.424403e+03	4.463700e+03
6.488604e-02	3.457628e+10	3.837755e-26	3.854516e+07	5.740404e-04	3.938022e+01	4.424233e+03	4.463613e+03
6.501944e-02	3.452666e+10	3.847576e-26	3.854404e+07	5.764019e-04	3.946352e+01	4.424063e+03	4.463526e+03
6.515288e-02	3.449964e+10	3.861335e-26	3.856369e+07	5.795234e-04	3.954713e+01	4.423892e+03	4.463439e+03
6.528638e-02	3.446789e+10	3.874767e-26	3.856230e+07	5.806912e-04	3.963104e+01	4.423720e+03	4.463351e+03
6.541994e-02	3.443181e+10	3.887836e-26	3.856647e+07	5.837436e-04	3.971533e+01	4.423547e+03	4.463263e+03
6.555336e-02	3.439213e+10	3.900533e-26	3.855053e+07	5.849929e-04	3.979988e+01	4.423374e+03	4.463174e+03
6.568669e-02	3.434998e+10	3.912847e-26	3.853542e+07	5.879756e-04	3.988468e+01	4.423201e+03	4.463086e+03
6.581996e-02	3.430690e+10	3.924835e-26	3.852135e+07	5.892935e-04	3.996972e+01	4.423028e+03	4.462997e+03
6.595322e-02	3.426285e+10	3.936504e-26	3.851027e+07	5.922188e-04	4.005504e+01	4.422853e+03	4.462908e+03
6.608651e-02	3.421793e+10	3.947906e-26	3.850173e+07	5.935926e-04	4.014070e+01	4.422679e+03	4.462819e+03
6.621984e-02	3.417213e+10	3.959048e-26	3.849461e+07	5.964747e-04	4.022674e+01	4.422503e+03	4.462730e+03
6.635324e-02	3.412556e+10	3.969975e-26	3.848775e+07	5.978915e-04	4.031309e+01	4.422327e+03	4.462640e+03
6.648671e-02	3.407823e+10	3.980696e-26	3.848073e+07	6.007440e-04	4.039977e+01	4.422151e+03	4.462550e+03
6.662027e-02	3.403027e+10	3.991252e-26	3.847399e+07	6.021913e-04	4.048680e+01	4.421973e+03	4.462460e+03
6.675391e-02	3.398170e+10	4.001653e-26	3.846659e+07	6.050298e-04	4.057414e+01	4.421796e+03	4.462370e+03
6.688763e-02	3.395598e+10	4.016171e-26	3.847976e+07	6.086681e-04	4.066180e+01	4.421617e+03	4.462279e+03
6.702146e-02	3.392751e+10	4.030602e-26	3.847487e+07	6.097022e-04	4.074986e+01	4.421438e+03	4.462188e+03
6.715523e-02	3.389657e+10	4.044896e-26	3.846335e+07	6.133581e-04	4.083819e+01	4.421258e+03	4.462097e+03
6.728887e-02	3.386375e+10	4.059061e-26	3.844193e+07	6.144284e-04	4.092672e+01	4.421078e+03	4.462005e+03
6.742244e-02	3.382911e+10	4.073073e-26	3.842129e+07	6.181025e-04	4.101553e+01	4.420898e+03	4.461913e+03
6.755596e-02	3.379313e+10	4.086963e-26	3.840375e+07	6.192036e-04	4.110463e+01	4.420717e+03	4.461821e+03
6.768949e-02	3.375583e+10	4.100720e-26	3.838845e+07	6.229089e-04	4.119403e+01	4.420535e+03	4.461729e+03
6.782304e-02	3.371758e+10	4.114378e-26	3.837562e+07	6.240339e-04	4.128385e+01	4.420353e+03	4.461637e+03
6.795665e-02	3.367840e+10	4.127932e-26	3.836375e+07	6.277840e-04	4.137408e+01	4.420170e+03	4.461544e+03
6.809033e-02	3.363861e+10	4.141415e-26	3.835214e+07	6.289260e-04	4.146469e+01	4.419986e+03	4.461451e+03
6.822409e-02	3.359822e+10	4.154828e-26	3.834031e+07	6.327335e-04	4.155560e+01	4.419802e+03	4.461358e+03
6.835794e-02	3.355750e+10	4.168205e-26	3.832840e+07	6.338857e-04	4.164686e+01	4.419617e+03	4.461264e+03
6.849185e-02	3.351645e+10	4.181546e-26	3.831412e+07	6.377630e-04	4.173845e+01	4.419432e+03	4.461170e+03
6.862585e-02	3.347533e+10	4.194889e-26	3.829982e+07	6.389189e-04	4.183040e+01	4.419246e+03	4.461076e+03
6.875995e-02	3.343411e+10	4.208239e-26	3.828564e+07	6.428795e-04	4.192282e+01	4.419059e+03	4.460981e+03
6.889402e-02	3.339309e+10	4.221620e-26	3.826145e+07	6.440319e-04	4.201560e+01	4.418871e+03	4.460887e+03
6.902798e-02	3.335222e+10	4.235024e-26	3.822856e+07	6.480801e-04	4.210861e+01	4.418683e+03	4.460792e+03
6.916188e-02	3.331178e+10	4.248497e-26	3.819697e+07	6.492226e-04	4.220183e+01	4.418495e+03	4.460696e+03
6.929575e-02	3.327165e+10	4.262043e-26	3.816806e+07	6.533721e-04	4.229528e+01	4.418306e+03	4.460601e+03
6.942965e-02	3.323207e+10	4.275707e-26	3.814261e+07	6.545027e-04	4.238905e+01	4.418116e+03	4.460505e+03
6.956360e-02	3.319296e+10	4.289492e-26	3.811906e+07	6.587718e-04	4.248326e+01	4.417926e+03	4.460409e+03
6.969760e-02	3.315453e+10	4.303436e-26	3.809630e+07	6.598873e-04	4.257789e+01	4.417735e+03	4.460313e+03
6.983166e-02	3.311672e+10	4.317542e-26	3.807361e+07	6.642914e-04	4.267286e+01	4.417544e+03	4.460216e+03
6.996580e-02	3.307971e+10	4.331845e-26	3.805144e+07	6.653887e-04	4.276813e+01	4.417351e+03	4.460120e+03
7.010002e-02	3.304343e+10	4.346349e-26	3.802945e+07	6.699423e-04	4.286380e+01	4.417159e+03	4.460022e+03
7.023432e-02	3.300807e+10	4.361087e-26	3.800797e+07	6.710191e-04	4.295985e+01	4.416965e+03	4.459925e+03
7.036873e-02	3.297353e+10	4.376061e-26	3.798713e+07	6.757361e-04	4.305629e+01	4.416771e+03	4.459827e+03
7.050302e-02	3.294004e+10	4.391279e-26	3.795084e+07	6.767873e-04	4.315302e+01	4.416576e+03	4.459729e+03
7.063720e-02	3.290749e+10	4.406735e-26	3.791235e+07	6.816658e-04	4.325004e+01	4.416381e+03	4.459631e+03
7.077131e-02	3.287605e+10	4.422470e-26	3.787603e+07	6.826910e-04	4.334731e+01	4.416185e+03	4.459532e+03
7.090540e-02	3.284558e+10	4.438478e-26	3.784333e+07	6.877439e-04	4.344485e+01	4.415988e+03	4.459433e+03
7.103951e-02	3.281624e+10	4.454797e-26	3.781431e+07	6.887437e-04	4.354275e+01	4.415792e+03	4.459334e+03
7.117366e-02	3.276636e+10	4.467289e-26	3.776842e+07	6.900579e-04	4.364109e+01	4.415594e+03	4.459235e+03
7.130787e-02	3.271800e+10	4.480028e-26	3.773717e+07	6.946370e-04	4.373990e+01	4.415395e+03	4.459135e+03
7.144215e-02	3.267110e+10	4.493063e-26	3.770198e+07	6.958990e-04	4.383909e+01	4.415196e+03	4.459035e+03
7.157651e-02	3.262551e+10	4.506412e-26	3.766787e+07	7.006899e-04	4.393859e+01	4.414997e+03	4.458935e+03
7.171096e-02	3.258122e+10	4.520116e-26	3.763390e+07	7.019043e-04	4.403849e+01	4.414796e+03	4.458835e+03
7.184552e-02	3.253815e+10	4.534187e-26	3.760084e+07	7.069292e-04	4.413887e+01	4.414595e+03	4.458734e+03
7.198019e-02	3.249764e+10	4.548687e-26	3.756789e+07	7.080980e-04	4.423965e+01	4.414393e+03	4.458633e+03
7.211494e-02	3.245962e+10	4.563637e-26	3.753307e+07	7.133757e-04	4.434077e+01	4.414190e+03	4.458531e+03
7.224968e-02	3.242411e+10	4.579077e-26	3.749162e+07	7.144981e-04	4.444215e+01	4.413987e+03	4.458429e+03
7.238431e-02	3.239089e+10	4.595003e-26	3.744262e+07	7.200323e-04	4.454378e+01	4.413783e+03	4.458327e+03
7.251886e-02	3.236002e+10	4.611460e-26	3.739538e+07	7.211086e-04	4.464572e+01	4.413579e+03	4.458225e+03
7.265339e-02	3.231125e+10	4.624373e-26	3.733400e+07	7.224439e-04	4.474807e+01	4.413374e+03	4.458122e+03
7.278794e-02	3.226434e+10	4.637753e-26	3.728844e+07	7.276319e-04	4.485082e+01	4.413168e+03	4.458019e+03
7.292254e-02	3.221923e+10	4.651641e-26	3.724140e+07	7.289056e-04	4.495395e+01	4.412962e+03	4.457916e+03
7.305718e-02	3.217580e+10	4.666047e-26	3.719565e+07	7.343924e-04	4.505742e+01	4.412755e+03	4.457812e+03
7.319188e-02	3.213584e+10	4.681045e-26	3.715042e+07	7.356121e-04	4.516124e+01	4.412547e+03	4.457709e+03
7.332665e-02	3.209917e+10	4.696668e-26	3.710611e+07	7.414184e-04	4.526550e+01	4.412339e+03	4.457605e+03
7.346149e-02	3.206569e+10	4.712973e-26	3.706377e+07	7.425881e-04	4.537015e+01	4.412130e+03	4.457500e+03
7.359644e-02	3.203514e+10	4.729977e-26	3.702403e+07	7.487323e-04	4.547528e+01	4.411920e+03	4.457395e+03
7.373148e-02	3.200747e+10	4.747715e-26	3.698532e+07	7.498548e-04	4.558083e+01	4.411709e+03	4.457290e+03
7.386662e-02	3.196047e+10	4.762069e-26	3.692910e+07	7.512074e-04	4.568690e+01	4.411497e+03	4.457184e+03
7.400168e-02	3.191608e+10	4.776999e-26	3.687317e+07	7.571290e-04	4.579326e+01	4.411285e+03	4.457079e+03
7.413665e-02	3.187614e+10	4.792598e-26	3.681097e+07	7.584172e-04	4.589982e+01	4.411073e+03	4.456972e+03
7.427156e-02	3.184014e+10	4.808911e-26	3.675213e+07	7.646959e-04	4.600666e+01	4.410859e+03	4.456866e+03
7.440646e-02	3.180788e+10	4.826006e-26	3.669727e+07	7.659317e-04	4.611386e+01	4.410646e+03	4.456760e+03
7.454138e-02	3.175992e+10	4.839892e-26	3.662885e+07	7.673693e-04	4.622145e+01	4.410431e+03	4.456653e+03
7.467634e-02	3.171440e+10	4.854482e-26	3.657332e+07	7.734853e-04	4.632940e+01	4.410216e+03	4.456546e+03
7.481136e-02	3.167244e+10	4.869845e-26	3.651612e+07	7.748625e-04	4.643776e+01	4.410000e+03	4.456438e+03
7.494644e-02	3.163491e+10	4.886038e-26	3.646068e+07	7.813877e-04	4.654653e+01	4.409784e+03	4.456330e+03
7.508159e-02	3.160155e+10	4.903131e-26	3.640720e+07	7.827140e-04	4.665576e+01	4.409566e+03	4.456222e+03
7.521682e-02	3.155376e+10	4.917170e-26	3.633893e+07	7.842223e-04	4.676544e+01	4.409348e+03	4.456114e+03
7.535211e-02	3.150854e+10	4.932027e-26	3.628016e+07	7.906628e-04	4.687552e+01	4.409129e+03	4.456005e+03
7.548747e-02	3.146754e+10	4.947782e-26	3.621989e+07	7.921140e-04	4.698603e+01	4.408910e+03	4.455896e+03
7.562293e-02	3.143123e+10	4.964495e-26	3.616255e+07	7.990107e-04	4.709693e+01	4.408689e+03	4.455786e+03
7.575846e-02	3.139933e+10	4.982227e-26	3.610539e+07	8.004144e-04	4.720822e+01	4.408468e+03	4.455676e+03
7.589389e-02	3.135257e+10	4.996990e-26	3.602357e+07	8.019838e-04	4.731987e+01	4.408246e+03	4.455566e+03
7.602928e-02	3.130955e+10	5.012661e-26	3.595293e+07	8.088527e-04	4.743193e+01	4.408023e+03	4.455455e+03
7.616467e-02	3.127181e+10	5.029346e-26	3.588392e+07	8.103695e-04	4.754444e+01	4.407800e+03	4.455344e+03
7.630007e-02	3.123883e+10	5.047092e-26	3.581756e+07	8.177263e-04	4.765723e+01	4.407576e+03	4.455233e+03
7.643546e-02	3.121034e+10	5.065954e-26	3.575331e+07	8.191987e-04	4.777036e+01	4.407352e+03	4.455122e+03
7.657086e-02	3.116622e+10	5.081959e-26	3.567495e+07	8.208315e-04	4.788387e+01	4.407126e+03	4.455010e+03
7.670629e-02	3.112781e+10	5.098992e-26	3.560749e+07	8.282279e-04	4.799778e+01	4.406901e+03	4.454898e+03
7.684175e-02	3.109459e+10	5.117141e-26	3.554030e+07	8.298141e-04	4.811202e+01	4.406674e+03	4.454786e+03
7.697726e-02	3.104782e+10	5.132521e-26	3.546043e+07	8.315449e-04	4.822666e+01	4.406447e+03	4.454673e+03
7.711285e-02	3.100625e+10	5.148976e-26	3.539162e+07	8.390287e-04	4.834178e+01	4.406219e+03	4.454560e+03
7.724854e-02	3.097024e+10	5.166609e-26	3.532383e+07	8.407183e-04	4.845739e+01	4.405990e+03	4.454447e+03
7.738436e-02	3.092271e+10	5.181609e-26	3.524430e+07	8.425402e-04	4.857354e+01	4.405760e+03	4.454333e+03
7.752008e-02	3.087942e+10	5.197727e-26	3.516322e+07	8.501571e-04	4.868995e+01	4.405529e+03	4.454219e+03
7.765574e-02	3.084201e+10	5.215076e-26	3.508123e+07	8.519371e-04	4.880662e+01	4.405298e+03	4.454105e+03
7.779140e-02	3.079440e+10	5.229906e-26	3.498970e+07	8.538371e-04	4.892366e+01	4.405066e+03	4.453990e+03
7.792708e-02	3.075064e+10	5.245939e-26	3.490897e+07	8.616211e-04	4.904122e+01	4.404834e+03	4.453875e+03
7.806280e-02	3.071290e+10	5.263288e-26	3.482949e+07	8.634903e-04	4.915927e+01	4.404600e+03	4.453760e+03
7.819856e-02	3.066553e+10	5.278233e-26	3.473885e+07	8.654714e-04	4.927775e+01	4.404366e+03	4.453644e+03
7.833435e-02	3.062226e+10	5.294466e-26	3.465691e+07	8.734813e-04	4.939659e+01	4.404131e+03	4.453528e+03
7.847019e-02	3.058512e+10	5.312095e-26	3.457526e+07	8.754389e-04	4.951580e+01	4.403896e+03	4.453412e+03
7.860607e-02	3.053832e+10	5.327408e-26	3.448273e+07	8.775031e-04	4.963551e+01	4.403659e+03	4.453295e+03
7.874203e-02	3.049641e+10	5.344100e-26	3.440021e+07	8.857897e-04	4.975572e+01	4.403422e+03	4.453178e+03
7.887809e-02	3.046065e+10	5.362274e-26	3.431994e+07	8.878396e-04	4.987638e+01	4.403184e+03	4.453060e+03
7.901426e-02	3.041463e+10	5.378207e-26	3.422963e+07	8.899943e-04	4.999748e+01	4.402945e+03	4.452943e+03
7.915058e-02	3.037476e+10	5.395616e-26	3.414931e+07	8.986173e-04	5.011911e+01	4.402705e+03	4.452824e+03
7.928683e-02	3.034108e+10	5.414568e-26	3.406150e+07	9.007613e-04	5.024106e+01	4.402465e+03	4.452706e+03
7.942303e-02	3.029712e+10	5.431331e-26	3.396016e+07	9.030062e-04	5.036335e+01	4.402223e+03	4.452587e+03
7.955920e-02	3.025988e+10	5.449619e-26	3.386976e+07	9.119807e-04	5.048597e+01	4.401982e+03	4.452468e+03
7.969539e-02	3.022875e+10	5.469521e-26	3.378251e+07	9.142212e-04	5.060899e+01	4.401739e+03	4.452348e+03
7.983161e-02	3.018774e+10	5.487331e-26	3.368561e+07	9.165641e-04	5.073244e+01	4.401496e+03	4.452228e+03
7.996784e-02	3.013982e+10	5.503072e-26	3.358463e+07	9.189858e-04	5.085633e+01	4.401252e+03	4.452108e+03
8.010410e-02	3.009754e+10	5.520358e-26	3.349075e+07	9.280584e-04	5.098063e+01	4.401007e+03	4.451987e+03
8.024041e-02	3.006195e+10	5.539313e-26	3.339911e+07	9.304914e-04	5.110539e+01	4.400761e+03	4.451866e+03
8.037679e-02	3.001772e+10	5.556318e-26	3.329877e+07	9.330137e-04	5.123065e+01	4.400514e+03	4.451745e+03
8.051325e-02	2.998046e+10	5.575015e-26	3.320779e+07	9.425628e-04	5.135643e+01	4.400267e+03	4.451623e+03
8.064978e-02	2.994954e+10	5.595490e-26	3.311854e+07	9.451025e-04	5.148271e+01	4.400019e+03	4.451501e+03
8.078636e-02	2.991005e+10	5.614107e-26	3.301884e+07	9.477360e-04	5.160944e+01	4.399769e+03	4.451379e+03
8.092283e-02	2.986337e+10	5.630817e-26	3.290859e+07	9.504387e-04	5.173644e+01	4.399520e+03	4.451256e+03
8.105924e-02	2.982408e+10	5.649239e-26	3.280489e+07	9.602262e-04	5.186376e+01	4.399269e+03	4.451133e+03
8.119562e-02	2.979145e+10	5.669486e-26	3.270587e+07	9.629564e-04	5.199147e+01	4.399018e+03	4.451010e+03
8.133203e-02	2.975122e+10	5.688007e-26	3.260017e+07	9.657727e-04	5.211966e+01	4.398766e+03	4.450886e+03
8.146847e-02	2.970458e+10	5.704787e-26	3.249125e+07	9.686563e-04	5.224839e+01	4.398513e+03	4.450762e+03
8.160494e-02	2.966535e+10	5.723385e-26	3.238946e+07	9.787745e-04	5.237753e+01	4.398260e+03	4.450638e+03
8.174144e-02	2.963284e+10	5.743905e-26	3.229023e+07	9.817015e-04	5.250700e+01	4.398006e+03	4.450513e+03
8.187797e-02	2.959340e+10	5.762842e-26	3.218301e+07	9.847112e-04	5.263689e+01	4.397751e+03	4.450388e+03
8.201455e-02	2.954809e+10	5.780179e-26	3.207275e+07	9.877870e-04	5.276731e+01	4.397495e+03	4.450262e+03
8.215121e-02	2.951023e+10	5.799437e-26	3.197058e+07	9.983313e-04	5.289824e+01	4.397238e+03	4.450136e+03
8.228799e-02	2.947907e+10	5.820720e-26	3.187275e+07	1.001465e-03	5.302967e+01	4.396980e+03	4.450010e+03
8.242486e-02	2.944148e+10	5.840554e-26	3.176729e+07	1.004684e-03	5.316158e+01	4.396722e+03	4.449883e+03
8.256167e-02	2.939854e+10	5.858893e-26	3.165308e+07	1.007966e-03	5.329381e+01	4.396463e+03	4.449756e+03
8.269839e-02	2.935136e+10	5.875771e-26	3.153137e+07	1.011304e-03	5.342638e+01	4.396203e+03	4.449629e+03
8.283505e-02	2.931154e+10	5.894642e-26	3.141706e+07	1.022169e-03	5.355937e+01	4.395942e+03	4.449501e+03
8.297170e-02	2.927868e+10	5.915620e-26	3.130805e+07	1.025582e-03	5.369276e+01	4.395681e+03	4.449373e+03
8.310836e-02	2.924039e+10	5.935328e-26	3.119381e+07	1.029072e-03	5.382661e+01	4.395418e+03	4.449245e+03
8.324507e-02	2.919757e+10	5.953755e-26	3.107757e+07	1.032626e-03	5.396093e+01	4.395156e+03	4.449116e+03
8.338180e-02	2.915091e+10	5.970924e-26	3.095739e+07	1.036237e-03	5.409573e+01	4.394892e+03	4.448987e+03
8.351856e-02	2.911193e+10	5.990230e-26	3.084390e+07	1.047579e-03	5.423102e+01	4.394627e+03	4.448858e+03
8.365535e-02	2.907989e+10	6.011774e-26	3.073421e+07	1.051289e-03	5.436674e+01	4.394361e+03	4.448728e+03
8.379219e-02	2.904308e+10	6.032233e-26	3.061898e+07	1.055077e-03	5.450290e+01	4.394095e+03	4.448598e+03
8.392908e-02	2.900234e+10	6.051591e-26	3.050175e+07	1.058931e-03	5.463954e+01	4.393828e+03	4.448467e+03
8.406606e-02	2.895824e+10	6.069872e-26	3.038186e+07	1.062847e-03	5.477668e+01	4.393560e+03	4.448337e+03
8.420311e-02	2.891144e+10	6.087126e-26	3.025847e+07	1.066822e-03	5.491430e+01	4.393291e+03	4.448205e+03
8.434005e-02	2.887230e+10	6.106644e-26	3.013725e+07	1.078700e-03	5.505222e+01	4.393021e+03	4.448073e+03
8.447693e-02	2.884023e+10	6.128526e-26	3.001904e+07	1.082795e-03	5.519053e+01	4.392751e+03	4.447941e+03
8.461379e-02	2.880428e+10	6.149538e-26	2.989769e+07	1.086967e-03	5.532933e+01	4.392480e+03	4.447809e+03
8.475067e-02	2.876516e+10	6.169670e-26	2.977579e+07	1.091207e-03	5.546870e+01	4.392208e+03	4.447676e+03
8.488759e-02	2.872340e+10	6.188942e-26	2.965203e+07	1.095512e-03	5.560857e+01	4.391935e+03	4.447543e+03
8.502454e-02	2.867940e+10	6.207396e-26	2.952579e+07	1.099879e-03	5.574873e+01	4.391661e+03	4.447410e+03
8.516153e-02	2.863347e+10	6.225084e-26	2.939679e+07	1.104308e-03	5.588922e+01	4.391387e+03	4.447276e+03
8.529855e-02	2.859535e+10	6.245228e-26	2.927434e+07	1.116881e-03	5.603019e+01	4.391112e+03	4.447142e+03
8.543560e-02	2.856426e+10	6.267915e-26	2.915668e+07	1.121470e-03	5.617175e+01	4.390836e+03	4.447007e+03
8.557272e-02	2.853011e+10	6.290000e-26	2.903568e+07	1.126143e-03	5.631385e+01	4.390558e+03	4.446872e+03
8.570992e-02	2.849354e+10	6.311464e-26	2.891392e+07	1.130891e-03	5.645651e+01	4.390280e+03	4.446737e+03
8.584722e-02	2.845498e+10	6.332325e-26	2.879090e+07	1.135714e-03	5.659976e+01	4.390001e+03	4.446601e+03
8.598369e-02	2.841505e+10	6.352471e-26	2.864826e+07	1.140576e-03	5.674261e+01	4.389722e+03	4.446465e+03
8.612121e-02	2.837344e+10	6.372236e-26	2.852802e+07	1.145547e-03	5.688711e+01	4.389442e+03	4.446329e+03
8.625866e-02	2.833073e+10	6.391505e-26	2.840707e+07	1.150585e-03	5.703190e+01	4.389160e+03	4.446191e+03
8.639607e-02	2.828709e+10	6.410340e-26	2.827120e+07	1.155691e-03	5.717702e+01	4.388877e+03	4.446054e+03
8.653350e-02	2.824267e+10	6.428809e-26	2.813641e+07	1.160869e-03	5.732254e+01	4.388594e+03	4.445916e+03
8.667095e-02	2.819762e+10	6.446974e-26	2.799988e+07	1.166120e-03	5.746860e+01	4.388309e+03	4.445778e+03
8.680843e-02	2.815211e+10	6.464895e-26	2.786248e+07	1.171446e-03	5.761519e+01	4.388024e+03	4.445639e+03
8.694594e-02	2.811438e+10	6.485608e-26	2.773175e+07	1.185201e-03	5.776228e+01	4.387738e+03	4.445500e+03
8.708347e-02	2.808372e+10	6.509179e-26	2.760653e+07	1.190757e-03	5.790986e+01	4.387451e+03	4.445361e+03
8.722104e-02	2.805140e+10	6.532617e-26	2.747962e+07	1.196407e-03	5.805792e+01	4.387163e+03	4.445221e+03
8.735865e-02	2.801791e+10	6.555894e-26	2.735261e+07	1.202144e-03	5.820639e+01	4.386874e+03	4.445081e+03
8.749631e-02	2.798357e+10	6.579012e-26	2.722506e+07	1.207969e-03	5.835529e+01	4.386585e+03	4.444940e+03
8.763406e-02	2.794860e+10	6.601995e-26	2.709721e+07	1.213885e-03	5.850473e+01	4.386294e+03	4.444799e+03
8.777191e-02	2.791317e+10	6.624878e-26	2.696901e+07	1.219892e-03	5.865483e+01	4.386003e+03	4.444657e+03
8.790990e-02	2.787742e+10	6.647700e-26	2.684054e+07	1.225993e-03	5.880555e+01	4.385710e+03	4.444515e+03
8.804790e-02	2.784149e+10	6.670480e-26	2.671022e+07	1.232184e-03	5.895674e+01	4.385416e+03	4.444373e+03
8.818581e-02	2.780550e+10	6.693243e-26	2.657695e+07	1.238462e-03	5.910837e+01	4.385121e+03	4.444230e+03
8.832370e-02	2.776955e+10	6.716035e-26	2.644276e+07	1.244829e-03	5.926052e+01	4.384826e+03	4.444087e+03
8.846158e-02	2.773369e+10	6.738899e-26	2.630907e+07	1.251289e-03	5.941314e+01	4.384530e+03	4.443943e+03
8.859947e-02	2.769801e+10	6.761875e-26	2.617560e+07	1.257844e-03	5.956614e+01	4.384233e+03	4.443799e+03
8.873738e-02	2.766256e+10	6.785001e-26	2.604228e+07	1.264494e-03	5.971955e+01	4.383935e+03	4.443655e+03
8.887531e-02	2.762742e+10	6.808310e-26	2.590903e+07	1.271241e-03	5.987350e+01	4.383637e+03	4.443510e+03
8.901328e-02	2.759262e+10	6.831837e-26	2.577598e+07	1.278088e-03	6.002806e+01	4.383337e+03	4.443365e+03
8.915130e-02	2.755823e+10	6.855617e-26	2.564329e+07	1.285036e-03	6.018315e+01	4.383036e+03	4.443219e+03
8.928940e-02	2.752429e+10	6.879683e-26	2.551117e+07	1.292087e-03	6.033877e+01	4.382735e+03	4.443073e+03
8.942762e-02	2.749083e+10	6.904067e-26	2.537969e+07	1.299245e-03	6.049504e+01	4.382432e+03	4.442927e+03
8.956590e-02	2.745790e+10	6.928788e-26	2.524838e+07	1.306508e-03	6.065188e+01	4.382128e+03	4.442780e+03
8.970423e-02	2.742554e+10	6.953865e-26	2.511678e+07	1.313876e-03	6.080920e+01	4.381823e+03	4.442633e+03
8.984252e-02	2.739381e+10	6.979303e-26	2.498480e+07	1.321345e-03	6.096687e+01	4.381518e+03	4.442485e+03
8.998076e-02	2.736273e+10	7.005121e-26	2.485236e+07	1.328915e-03	6.112497e+01	4.381212e+03	4.442337e+03
9.011901e-02	2.733231e+10	7.031347e-26	2.472088e+07	1.336589e-03	6.128360e+01	4.380904e+03	4.442188e+03
9.025729e-02	2.730257e+10	7.057998e-26	2.459050e+07	1.344367e-03	6.144281e+01	4.380596e+03	4.442039e+03
9.039558e-02	2.727351e+10	7.085089e-26	2.446088e+07	1.352250e-03	6.160251e+01	4.380287e+03	4.441890e+03
9.053388e-02	2.724516e+10	7.112629e-26	2.433183e+07	1.360237e-03	6.176260e+01	4.379978e+03	4.441740e+03
9.067218e-02	2.721752e+10	7.140629e-26	2.420332e+07	1.368326e-03	6.192309e+01	4.379667e+03	4.441590e+03
9.081052e-02	2.719060e+10	7.169102e-26	2.407565e+07	1.376520e-03	6.208417e+01	4.379355e+03	4.441439e+03
9.094891e-02	2.716438e+10	7.198061e-26	2.394897e+07	1.384818e-03	6.224593e+01	4.379042e+03	4.441288e+03
9.108741e-02	2.713885e+10	7.227522e-26	2.382343e+07	1.393222e-03	6.240832e+01	4.378729e+03	4.441137e+03
9.122599e-02	2.711403e+10	7.257487e-26	2.369884e+07	1.401731e-03	6.257129e+01	4.378414e+03	4.440985e+03
9.136447e-02	2.708993e+10	7.287914e-26	2.357429e+07	1.410332e-03	6.273460e+01	4.378098e+03	4.440832e+03
9.150286e-02	2.706653e+10	7.318809e-26	2.344875e+07	1.419025e-03	6.289831e+01	4.377781e+03	4.440680e+03
9.164122e-02	2.704382e+10	7.350181e-26	2.332454e+07	1.427809e-03	6.306249e+01	4.377464e+03	4.440527e+03
9.177959e-02	2.702178e+10	7.382039e-26	2.320151e+07	1.436688e-03	6.322716e+01	4.377146e+03	4.440373e+03
9.191801e-02	2.700037e+10	7.414389e-26	2.307982e+07	1.445660e-03	6.339235e+01	4.376827e+03	4.440220e+03
9.205650e-02	2.697958e+10	7.447227e-26	2.295920e+07	1.454725e-03	6.355808e+01	4.376507e+03	4.440065e+03
9.219503e-02	2.695939e+10	7.480546e-26	2.283933e+07	1.463881e-03	6.372436e+01	4.376186e+03	4.439911e+03
9.233360e-02	2.693978e+10	7.514337e-26	2.272002e+07	1.473124e-03	6.389122e+01	4.375864e+03	4.439756e+03
9.247222e-02	2.692073e+10	7.548592e-26	2.260129e+07	1.482453e-03	6.405863e+01	4.375541e+03	4.439600e+03
9.261090e-02	2.690221e+10	7.583310e-26	2.248325e+07	1.491866e-03	6.422663e+01	4.375217e+03	4.439444e+03
9.274968e-02	2.688419e+10	7.618488e-26	2.236601e+07	1.501364e-03	6.439526e+01	4.374892e+03	4.439287e+03
9.288858e-02	2.686664e+10	7.654121e-26	2.224955e+07	1.510947e-03	6.456448e+01	4.374566e+03	4.439130e+03
9.302755e-02	2.684954e+10	7.690186e-26	2.213380e+07	1.520607e-03	6.473426e+01	4.374238e+03	4.438973e+03
9.316644e-02	2.683289e+10	7.726632e-26	2.201814e+07	1.530335e-03	6.490446e+01	4.373910e+03	4.438815e+03
9.330525e-02	2.681665e+10	7.763442e-26	2.190198e+07	1.540125e-03	6.507508e+01	4.373581e+03	4.438656e+03
9.344400e-02	2.680079e+10	7.800614e-26	2.178628e+07	1.549977e-03	6.524622e+01	4.373252e+03	4.438498e+03
9.358276e-02	2.678527e+10	7.838145e-26	2.167146e+07	1.559894e-03	6.541791e+01	4.372921e+03	4.438339e+03
9.372155e-02	2.677007e+10	7.876029e-26	2.155752e+07	1.569873e-03	6.559013e+01	4.372589e+03	4.438179e+03
9.386037e-02	2.675515e+10	7.914251e-26	2.144426e+07	1.579914e-03	6.576297e+01	4.372256e+03	4.438019e+03
9.399922e-02	2.674049e+10	7.952798e-26	2.133149e+07	1.590015e-03	6.593632e+01	4.371923e+03	4.437859e+03
9.413810e-02	2.672606e+10	7.991653e-26	2.121911e+07	1.600172e-03	6.611016e+01	4.371588e+03	4.437698e+03
9.427702e-02	2.671183e+10	8.030803e-26	2.110708e+07	1.610385e-03	6.628450e+01	4.371253e+03	4.437537e+03
9.441599e-02	2.669777e+10	8.070240e-26	2.099541e+07	1.620653e-03	6.645945e+01	4.370916e+03	4.437375e+03
9.455505e-02	2.668386e+10	8.109957e-26	2.088414e+07	1.630976e-03	6.663513e+01	4.370578e+03	4.437213e+03
9.469423e-02	2.667007e+10	8.149948e-26	2.077327e+07	1.641354e-03	6.681152e+01	4.370239e+03	4.437050e+03
9.483354e-02	2.665636e+10	8.190201e-26	2.066278e+07	1.651788e-03	6.698859e+01	4.369899e+03	4.436887e+03
9.497297e-02	2.664273e+10	8.230700e-26	2.055254e+07	1.662275e-03	6.716626e+01	4.369557e+03	4.436723e+03
9.511231e-02	2.662916e+10	8.271370e-26	2.044297e+07	1.672798e-03	6.734426e+01	4.369215e+03	4.436559e+03
9.525160e-02	2.661564e+10	8.312207e-26	2.033198e+07	1.683358e-03	6.752272e+01	4.368872e+03	4.436394e+03
9.539089e-02	2.660212e+10	8.353211e-26	2.022152e+07	1.693957e-03	6.770166e+01	4.368528e+03	4.436230e+03
9.553020e-02	2.658860e+10	8.394375e-26	2.011142e+07	1.704595e-03	6.788110e+01	4.368183e+03	4.436064e+03
9.566954e-02	2.657506e+10	8.435687e-26	2.000170e+07	1.715272e-03	6.806111e+01	4.367837e+03	4.435898e+03
9.580889e-02	2.656147e+10	8.477132e-26	1.989219e+07	1.725986e-03	6.824175e+01	4.367490e+03	4.435732e+03
9.594825e-02	2.654782e+10	8.518695e-26	1.978280e+07	1.736735e-03	6.842301e+01	4.367142e+03	4.435565e+03
9.608764e-02	2.653410e+10	8.560368e-26	1.967346e+07	1.747520e-03	6.860487e+01	4.366793e+03	4.435398e+03
9.622708e-02	2.652029e+10	8.602150e-26	1.956424e+07	1.758341e-03	6.878729e+01	4.366443e+03	4.435230e+03
9.636658e-02	2.650637e+10	8.644031e-26	1.945522e+07	1.769198e-03	6.897036e+01	4.366092e+03	4.435062e+03
9.650617e-02	2.649233e+10	8.686012e-26	1.934622e+07	1.780094e-03	6.915410e+01	4.365739e+03	4.434893e+03
9.664590e-02	2.647816e+10	8.728092e-26	1.923732e+07	1.791031e-03	6.933851e+01	4.365386e+03	4.434724e+03
9.678577e-02	2.646383e+10	8.770270e-26	1.912849e+07	1.802009e-03	6.952361e+01	4.365031e+03	4.434554e+03
9.692574e-02	2.644936e+10	8.812521e-26	1.902001e+07	1.813025e-03	6.970932e+01	4.364675e+03	4.434384e+03
9.706580e-02	2.643472e+10	8.854833e-26	1.891124e+07	1.824077e-03	6.989571e+01	4.364317e+03	4.434213e+03
9.720585e-02	2.641993e+10	8.897172e-26	1.880282e+07	1.835158e-03	7.008268e+01	4.363959e+03	4.434042e+03
9.734592e-02	2.640497e+10	8.939536e-26	1.869380e+07	1.846269e-03	7.027029e+01	4.363599e+03	4.433870e+03
9.748601e-02	2.638984e+10	8.981920e-26	1.858499e+07	1.857410e-03	7.045849e+01	4.363239e+03	4.433698e+03
9.762611e-02	2.637454e+10	9.024315e-26	1.847628e+07	1.868581e-03	7.064714e+01	4.362878e+03	4.433525e+03
9.776619e-02	2.635906e+10	9.066706e-26	1.836780e+07	1.879778e-03	7.083625e+01	4.362515e+03	4.433352e+03
9.790626e-02	2.634340e+10	9.109090e-26	1.825918e+07	1.891002e-03	7.102585e+01	4.362152e+03	4.433178e+03
9.804634e-02	2.632756e+10	9.151470e-26	1.815060e+07	1.902256e-03	7.121612e+01	4.361788e+03	4.433004e+03
9.818648e-02	2.631153e+10	9.193855e-26	1.804205e+07	1.913542e-03	7.140708e+01	4.361422e+03	4.432829e+03
9.832670e-02	2.629530e+10	9.236252e-26	1.793360e+07	1.924865e-03	7.159873e+01	4.361055e+03	4.432654e+03
9.846695e-02	2.627888e+10	9.278639e-26	1.782575e+07	1.936218e-03	7.179095e+01	4.360688e+03	4.432479e+03
9.860721e-02	2.626228e+10	9.321007e-26	1.771775e+07	1.947601e-03	7.198369e+01	4.360319e+03	4.432303e+03
9.874749e-02	2.624550e+10	9.363359e-26	1.760969e+07	1.959015e-03	7.217699e+01	4.359949e+03	4.432126e+03
9.888782e-02	2.622852e+10	9.405702e-26	1.750164e+07	1.970462e-03	7.237097e+01	4.359578e+03	4.431949e+03
9.902824e-02	2.621136e+10	9.448044e-26	1.739366e+07	1.981947e-03	7.256565e+01	4.359206e+03	4.431772e+03
9.916866e-02	2.619401e+10	9.490358e-26	1.728647e+07	1.993462e-03	7.276085e+01	4.358833e+03	4.431594e+03
9.930908e-02	2.617649e+10	9.532646e-26	1.717889e+07	2.005008e-03	7.295657e+01	4.358459e+03	4.431415e+03
9.944951e-02	2.615880e+10	9.574907e-26	1.707160e+07	2.016586e-03	7.315283e+01	4.358084e+03	4.431237e+03
9.958994e-02	2.614094e+10	9.617137e-26	1.696448e+07	2.028195e-03	7.334969e+01	4.357708e+03	4.431057e+03
9.973037e-02	2.612291e+10	9.659340e-26	1.685751e+07	2.039836e-03	7.354723e+01	4.357330e+03	4.430877e+03
9.987082e-02	2.610471e+10	9.701519e-26	1.675061e+07	2.051511e-03	7.374540e+01	4.356952e+03	4.430697e+03
1.000113e-01	2.608635e+10	9.743684e-26	1.664381e+07	2.063223e-03	7.394414e+01	4.356572e+03	4.430517e+03
1.001510e-01	2.606795e+10	9.785568e-26	1.654360e+07	2.074900e-03	7.414215e+01	4.356194e+03	4.430336e+03
1.002917e-01	2.604925e+10	9.827725e-26	1.642648e+07	2.086692e-03	7.434227e+01	4.355812e+03	4.430155e+03
1.004324e-01	2.603038e+10	9.869878e-26	1.632558e+07	2.098530e-03	7.454300e+01	4.355429e+03	4.429972e+03
1.005732e-01	2.601136e+10	9.911995e-26	1.621947e+07	2.110404e-03	7.474424e+01	4.355045e+03	4.429790e+03
1.007139e-01	2.599219e+10	9.954077e-26	1.611420e+07	2.122317e-03	7.494605e+01	4.354660e+03	4.429606e+03
1.008547e-01	2.597287e+10	9.996130e-26	1.600866e+07	2.134270e-03	7.514855e+01	4.354274e+03	4.429422e+03
1.009955e-01	2.595340e+10	1.003816e-25	1.590334e+07	2.146266e-03	7.535173e+01	4.353886e+03	4.429238e+03
1.011363e-01	2.593378e+10	1.008018e-25	1.579837e+07	2.158307e-03	7.555546e+01	4.353498e+03	4.429053e+03
1.012771e-01	2.591403e+10	1.012217e-25	1.569374e+07	2.170391e-03	7.575969e+01	4.353109e+03	4.428868e+03
1.014180e-01	2.589414e+10	1.016414e-25	1.558936e+07	2.182520e-03	7.596446e+01	4.352718e+03	4.428683e+03
1.015588e-01	2.587413e+10	1.020610e-25	1.548515e+07	2.194694e-03	7.616989e+01	4.352326e+03	4.428496e+03
1.016997e-01	2.585399e+10	1.024805e-25	1.538107e+07	2.206917e-03	7.637611e+01	4.351934e+03	4.428310e+03
1.018407e-01	2.583372e+10	1.029001e-25	1.527727e+07	2.219191e-03	7.658305e+01	4.351539e+03	4.428123e+03
1.019818e-01	2.581334e+10	1.033198e-25	1.517362e+07	2.231518e-03	7.679069e+01	4.351144e+03	4.427935e+03
1.021230e-01	2.579283e+10	1.037398e-25	1.507013e+07	2.243902e-03	7.699910e+01	4.350747e+03	4.427746e+03
1.022642e-01	2.577223e+10	1.041597e-25	1.496803e+07	2.256331e-03	7.720802e+01	4.350350e+03	4.427558e+03
1.024054e-01	2.575154e+10	1.045794e-25	1.486602e+07	2.268802e-03	7.741743e+01	4.349951e+03	4.427368e+03
1.025465e-01	2.573077e+10	1.049990e-25	1.476416e+07	2.281316e-03	7.762735e+01	4.349551e+03	4.427179e+03
1.026876e-01	2.570991e+10	1.054186e-25	1.466241e+07	2.293878e-03	7.783787e+01	4.349151e+03	4.426988e+03
1.028288e-01	2.568897e+10	1.058384e-25	1.456108e+07	2.306490e-03	7.804906e+01	4.348749e+03	4.426798e+03
1.029699e-01	2.566795e+10	1.062583e-25	1.446022e+07	2.319150e-03	7.826087e+01	4.348346e+03	4.426607e+03
1.031111e-01	2.564686e+10	1.066782e-25	1.435985e+07	2.331858e-03	7.847327e+01	4.347942e+03	4.426415e+03
1.032523e-01	2.562569e+10	1.070983e-25	1.425987e+07	2.344613e-03	7.868629e+01	4.347536e+03	4.426223e+03
1.033936e-01	2.560445e+10	1.075185e-25	1.416016e+07	2.357417e-03	7.890003e+01	4.347130e+03	4.426030e+03
1.035348e-01	2.558313e+10	1.079388e-25	1.406068e+07	2.370274e-03	7.911442e+01	4.346723e+03	4.425837e+03
1.036762e-01	2.556173e+10	1.083595e-25	1.396148e+07	2.383186e-03	7.932951e+01	4.346314e+03	4.425643e+03
1.038177e-01	2.554024e+10	1.087805e-25	1.386247e+07	2.396157e-03	7.954538e+01	4.345904e+03	4.425449e+03
1.039592e-01	2.551868e+10	1.092017e-25	1.376426e+07	2.409184e-03	7.976195e+01	4.345492e+03	4.425254e+03
1.041008e-01	2.549703e+10	1.096232e-25	1.366609e+07	2.422269e-03	7.997928e+01	4.345080e+03	4.425059e+03
1.042425e-01	2.547533e+10	1.100447e-25	1.356928e+07	2.435402e-03	8.019724e+01	4.344666e+03	4.424863e+03
1.043840e-01	2.545356e+10	1.104661e-25	1.347256e+07	2.448583e-03	8.041574e+01	4.344251e+03	4.424666e+03
1.045256e-01	2.543174e+10	1.108877e-25	1.337601e+07	2.461813e-03	8.063487e+01	4.343835e+03	4.424470e+03
1.046672e-01	2.540985e+10	1.113094e-25	1.327983e+07	2.475096e-03	8.085464e+01	4.343418e+03	4.424272e+03
1.048089e-01	2.538790e+10	1.117312e-25	1.318415e+07	2.488431e-03	8.107503e+01	4.343000e+03	4.424075e+03
1.049506e-01	2.536590e+10	1.121532e-25	1.308905e+07	2.501817e-03	8.129596e+01	4.342580e+03	4.423876e+03
1.050923e-01	2.534385e+10	1.125753e-25	1.299445e+07	2.515252e-03	8.151754e+01	4.342160e+03	4.423677e+03
1.052340e-01	2.532174e+10	1.129974e-25	1.290018e+07	2.528735e-03	8.173986e+01	4.341738e+03	4.423478e+03
1.053757e-01	2.529959e+10	1.134198e-25	1.280618e+07	2.542270e-03	8.196299e+01	4.341315e+03	4.423278e+03
1.055175e-01	2.527737e+10	1.138425e-25	1.271244e+07	2.555859e-03	8.218686e+01	4.340891e+03	4.423077e+03
1.056594e-01	2.525508e+10	1.142655e-25	1.261898e+07	2.569505e-03	8.241141e+01	4.340465e+03	4.422876e+03
1.058014e-01	2.523274e+10	1.146887e-25	1.252666e+07	2.583202e-03	8.263653e+01	4.340038e+03	4.422675e+03
1.059434e-01	2.521034e+10	1.151119e-25	1.243439e+07	2.596951e-03	8.286233e+01	4.339610e+03	4.422473e+03
1.060855e-01	2.518788e+10	1.155352e-25	1.234294e+07	2.610749e-03	8.308878e+01	4.339181e+03	4.422270e+03
1.062274e-01	2.516538e+10	1.159583e-25	1.225227e+07	2.624591e-03	8.331575e+01	4.338751e+03	4.422067e+03
1.063694e-01	2.514283e+10	1.163814e-25	1.216162e+07	2.638479e-03	8.354335e+01	4.338320e+03	4.421863e+03
1.065115e-01	2.512023e+10	1.168045e-25	1.207135e+07	2.652417e-03	8.377171e+01	4.337887e+03	4.421659e+03
1.066535e-01	2.509757e+10	1.172276e-25	1.198153e+07	2.666404e-03	8.400082e+01	4.337454e+03	4.421455e+03
1.067956e-01	2.507486e+10	1.176508e-25	1.189230e+07	2.680441e-03	8.423062e+01	4.337019e+03	4.421249e+03
1.069377e-01	2.505210e+10	1.180739e-25	1.180368e+07	2.694523e-03	8.446110e+01	4.336582e+03	4.421044e+03
1.070799e-01	2.502930e+10	1.184969e-25	1.171554e+07	2.708650e-03	8.469214e+01	4.336145e+03	4.420837e+03
1.072220e-01	2.500645e+10	1.189200e-25	1.162770e+07	2.722822e-03	8.492379e+01	4.335707e+03	4.420631e+03
1.073642e-01	2.498355e+10	1.193431e-25	1.154010e+07	2.737044e-03	8.515617e+01	4.335267e+03	4.420423e+03
1.075065e-01	2.496059e+10	1.197665e-25	1.145278e+07	2.751316e-03	8.538938e+01	4.334826e+03	4.420216e+03
1.076490e-01	2.493757e+10	1.201900e-25	1.136575e+07	2.765644e-03	8.562345e+01	4.334384e+03	4.420007e+03
1.077914e-01	2.491450e+10	1.206134e-25	1.128029e+07	2.780015e-03	8.585818e+01	4.333940e+03	4.419798e+03
1.079338e-01	2.489139e+10	1.210366e-25	1.119504e+07	2.794426e-03	8.609358e+01	4.333495e+03	4.419588e+03
1.080762e-01	2.486825e+10	1.214595e-25	1.111060e+07	2.808874e-03	8.632955e+01	4.333049e+03	4.419378e+03
1.082186e-01	2.484506e+10	1.218821e-25	1.102625e+07	2.823363e-03	8.656606e+01	4.332602e+03	4.419168e+03
1.083610e-01	2.482182e+10	1.223045e-25	1.094224e+07	2.837896e-03	8.680319e+01	4.332154e+03	4.418957e+03
1.085035e-01	2.479854e+10	1.227269e-25	1.085871e+07	2.852474e-03	8.704100e+01	4.331704e+03	4.418745e+03
1.086459e-01	2.477521e+10	1.231491e-25	1.077578e+07	2.867095e-03	8.727953e+01	4.331254e+03	4.418533e+03
1.087884e-01	2.475184e+10	1.235712e-25	1.069340e+07	2.881757e-03	8.751879e+01	4.330802e+03	4.418321e+03
1.089310e-01	2.472843e+10	1.239930e-25	1.061148e+07	2.896459e-03	8.775881e+01	4.330349e+03	4.418107e+03
1.090735e-01	2.470498e+10	1.244148e-25	1.052996e+07	2.911202e-03	8.799961e+01	4.329894e+03	4.417894e+03
1.092161e-01	2.468149e+10	1.248364e-25	1.044880e+07	2.925988e-03	8.824113e+01	4.329438e+03	4.417679e+03
1.093588e-01	2.465795e+10	1.252580e-25	1.036795e+07	2.940820e-03	8.848340e+01	4.328981e+03	4.417465e+03
1.095014e-01	2.463439e+10	1.256791e-25	1.028910e+07	2.955678e-03	8.872608e+01	4.328523e+03	4.417249e+03
1.096439e-01	2.461081e+10	1.260994e-25	1.021041e+07	2.970563e-03	8.896918e+01	4.328065e+03	4.417034e+03
1.097863e-01	2.458720e+10	1.265193e-25	1.013198e+07	2.985477e-03	8.921279e+01	4.327605e+03	4.416818e+03
1.099287e-01	2.456357e+10	1.269387e-25	1.005382e+07	3.000425e-03	8.945705e+01	4.327144e+03	4.416601e+03
1.100712e-01	2.453989e+10	1.273578e-25	9.975947e+06	3.015412e-03	8.970207e+01	4.326682e+03	4.416384e+03
1.102137e-01	2.451617e+10	1.277767e-25	9.898413e+06	3.030441e-03	8.994790e+01	4.326219e+03	4.416167e+03
1.103560e-01	2.449245e+10	1.281946e-25	9.823487e+06	3.045483e-03	9.019400e+01	4.325755e+03	4.415949e+03
1.104953e-01	2.446925e+10	1.286041e-25	9.769198e+06	3.060266e-03	9.043549e+01	4.325297e+03	4.415732e+03
1.106360e-01	2.444577e+10	1.290165e-25	9.679518e+06	3.075192e-03	9.068006e+01	4.324837e+03	4.415517e+03
1.107786e-01	2.442190e+10	1.294341e-25	9.593887e+06	3.090359e-03	9.092879e+01	4.324370e+03	4.415299e+03
1.109213e-01	2.439798e+10	1.298516e-25	9.521867e+06	3.105579e-03	9.117823e+01	4.323901e+03	4.415079e+03
1.110641e-01	2.437401e+10	1.302688e-25	9.446813e+06	3.120842e-03	9.142855e+01	4.323429e+03	4.414858e+03
1.112070e-01	2.434999e+10	1.306859e-25	9.372534e+06	3.136152e-03	9.167979e+01	4.322956e+03	4.414636e+03
1.113501e-01	2.432592e+10	1.311030e-25	9.298364e+06	3.151510e-03	9.193190e+01	4.322482e+03	4.414414e+03
1.114933e-01	2.430178e+10	1.315200e-25	9.224553e+06	3.166919e-03	9.218493e+01	4.322006e+03	4.414191e+03
1.116365e-01	2.427764e+10	1.319364e-25	9.152764e+06	3.182356e-03	9.243845e+01	4.321529e+03	4.413967e+03
1.117796e-01	2.425348e+10	1.323522e-25	9.081056e+06	3.197819e-03	9.269251e+01	4.321051e+03	4.413743e+03
1.119227e-01	2.422930e+10	1.327676e-25	9.009602e+06	3.213314e-03	9.294721e+01	4.320572e+03	4.413519e+03
1.120658e-01	2.420509e+10	1.331826e-25	8.938445e+06	3.228845e-03	9.320259e+01	4.320091e+03	4.413294e+03
1.122090e-01	2.418085e+10	1.335972e-25	8.867806e+06	3.244413e-03	9.345871e+01	4.319609e+03	4.413068e+03
1.123522e-01	2.415658e+10	1.340115e-25	8.797791e+06	3.260017e-03	9.371563e+01	4.319126e+03	4.412842e+03
1.124949e-01	2.413240e+10	1.344239e-25	8.731885e+06	3.275600e-03	9.397236e+01	4.318643e+03	4.412615e+03
1.126381e-01	2.410809e+10	1.348372e-25	8.658881e+06	3.291265e-03	9.423081e+01	4.318158e+03	4.412389e+03
1.127814e-01	2.408377e+10	1.352501e-25	8.591156e+06	3.306969e-03	9.448995e+01	4.317671e+03	4.412161e+03
1.129247e-01	2.405942e+10	1.356629e-25	8.522650e+06	3.322712e-03	9.474990e+01	4.317182e+03	4.411932e+03
1.130682e-01	2.403505e+10	1.360754e-25	8.454679e+06	3.338496e-03	9.501062e+01	4.316693e+03	4.411703e+03
1.132118e-01	2.401063e+10	1.364879e-25	8.386976e+06	3.354325e-03	9.527229e+01	4.316201e+03	4.411473e+03
1.133554e-01	2.398619e+10	1.369002e-25	8.319850e+06	3.370198e-03	9.553487e+01	4.315708e+03	4.411243e+03
1.134990e-01	2.396175e+10	1.373118e-25	8.254526e+06	3.386093e-03	9.579797e+01	4.315214e+03	4.411012e+03
1.136426e-01	2.393732e+10	1.377229e-25	8.189185e+06	3.402013e-03	9.606171e+01	4.314719e+03	4.410780e+03
1.137861e-01	2.391288e+10	1.381334e-25	8.124160e+06	3.417962e-03	9.632614e+01	4.314222e+03	4.410548e+03
1.139296e-01	2.388844e+10	1.385436e-25	8.059444e+06	3.433943e-03	9.659129e+01	4.313725e+03	4.410316e+03
1.140733e-01	2.386398e+10	1.389534e-25	7.995126e+06	3.449961e-03	9.685716e+01	4.313226e+03	4.410083e+03
1.142169e-01	2.383951e+10	1.393630e-25	7.931335e+06	3.466015e-03	9.712380e+01	4.312726e+03	4.409849e+03
1.143601e-01	2.381513e+10	1.397708e-25	7.871228e+06	3.482050e-03	9.739024e+01	4.312225e+03	4.409615e+03
1.145038e-01	2.379064e+10	1.401795e-25	7.805021e+06	3.498167e-03	9.765844e+01	4.311723e+03	4.409381e+03
1.146475e-01	2.376616e+10	1.405879e-25	7.743468e+06	3.514321e-03	9.792733e+01	4.311219e+03	4.409146e+03
1.147913e-01	2.374166e+10	1.409960e-25	7.681367e+06	3.530511e-03	9.819704e+01	4.310713e+03	4.408910e+03
1.149352e-01	2.371716e+10	1.414040e-25	7.619765e+06	3.546741e-03	9.846766e+01	4.310206e+03	4.408673e+03
1.150792e-01	2.369264e+10	1.418119e-25	7.558439e+06	3.563013e-03	9.873916e+01	4.309697e+03	4.408436e+03
1.152233e-01	2.366809e+10	1.422197e-25	7.497450e+06	3.579331e-03	9.901159e+01	4.309187e+03	4.408198e+03
1.153676e-01	2.364353e+10	1.426275e-25	7.436788e+06	3.595698e-03	9.928496e+01	4.308675e+03	4.407960e+03
1.155119e-01	2.361897e+10	1.430350e-25	7.377553e+06	3.612095e-03	9.955897e+01	4.308161e+03	4.407720e+03
1.156550e-01	2.359465e+10	1.434390e-25	7.325226e+06	3.628396e-03	9.983141e+01	4.307649e+03	4.407481e+03
1.157993e-01	2.357014e+10	1.438454e-25	7.259533e+06	3.644836e-03	1.001069e+02	4.307134e+03	4.407241e+03
1.159435e-01	2.354563e+10	1.442517e-25	7.202920e+06	3.661315e-03	1.003832e+02	4.306617e+03	4.407000e+03
1.160878e-01	2.352114e+10	1.446576e-25	7.145048e+06	3.677824e-03	1.006603e+02	4.306099e+03	4.406759e+03
1.162321e-01	2.349666e+10	1.450631e-25	7.088087e+06	3.694363e-03	1.009381e+02	4.305579e+03	4.406517e+03
1.163764e-01	2.347220e+10	1.454683e-25	7.031582e+06	3.710927e-03	1.012165e+02	4.305058e+03	4.406274e+03
1.165206e-01	2.344777e+10	1.458731e-25	6.975464e+06	3.727520e-03	1.014956e+02	4.304535e+03	4.406031e+03
1.166649e-01	2.342334e+10	1.462776e-25	6.919655e+06	3.744144e-03	1.017754e+02	4.304012e+03	4.405787e+03
1.168057e-01	2.339961e+10	1.466729e-25	6.883564e+06	3.760415e-03	1.020489e+02	4.303497e+03	4.405546e+03
1.169481e-01	2.337558e+10	1.470717e-25	6.817241e+06	3.776872e-03	1.023267e+02	4.302979e+03	4.405306e+03
1.170927e-01	2.335117e+10	1.474758e-25	6.754839e+06	3.793597e-03	1.026094e+02	4.302453e+03	4.405062e+03
1.172374e-01	2.332675e+10	1.478801e-25	6.701846e+06	3.810382e-03	1.028929e+02	4.301923e+03	4.404816e+03
1.173823e-01	2.330232e+10	1.482844e-25	6.647417e+06	3.827213e-03	1.031774e+02	4.301391e+03	4.404568e+03
1.175273e-01	2.327789e+10	1.486886e-25	6.594021e+06	3.844084e-03	1.034628e+02	4.300858e+03	4.404320e+03
1.176698e-01	2.325395e+10	1.490863e-25	6.553787e+06	3.860716e-03	1.037439e+02	4.300330e+03	4.404074e+03
1.178137e-01	2.322978e+10	1.494869e-25	6.493156e+06	3.877506e-03	1.040286e+02	4.299799e+03	4.403828e+03
1.179587e-01	2.320544e+10	1.498899e-25	6.438099e+06	3.894451e-03	1.043161e+02	4.299263e+03	4.403579e+03
1.181036e-01	2.318112e+10	1.502927e-25	6.387389e+06	3.911431e-03	1.046044e+02	4.298724e+03	4.403329e+03
1.182485e-01	2.315683e+10	1.506951e-25	6.336506e+06	3.928436e-03	1.048934e+02	4.298185e+03	4.403078e+03
1.183934e-01	2.313258e+10	1.510971e-25	6.286161e+06	3.945464e-03	1.051830e+02	4.297644e+03	4.402827e+03
1.185383e-01	2.310836e+10	1.514987e-25	6.236090e+06	3.962520e-03	1.054735e+02	4.297101e+03	4.402575e+03
1.186833e-01	2.308416e+10	1.519002e-25	6.186290e+06	3.979608e-03	1.057648e+02	4.296558e+03	4.402323e+03
1.188263e-01	2.306035e+10	1.522966e-25	6.145951e+06	3.996513e-03	1.060529e+02	4.296018e+03	4.402071e+03
1.189681e-01	2.303680e+10	1.526896e-25	6.101796e+06	4.013298e-03	1.063392e+02	4.295483e+03	4.401822e+03
1.191119e-01	2.301292e+10	1.530869e-25	6.044755e+06	4.030313e-03	1.066303e+02	4.294942e+03	4.401572e+03
1.192536e-01	2.298945e+10	1.534790e-25	6.008190e+06	4.047144e-03	1.069178e+02	4.294403e+03	4.401321e+03
1.193987e-01	2.296540e+10	1.538789e-25	5.944832e+06	4.064354e-03	1.072130e+02	4.293856e+03	4.401069e+03
1.195438e-01	2.294135e+10	1.542790e-25	5.900154e+06	4.081627e-03	1.075090e+02	4.293304e+03	4.400813e+03
1.196890e-01	2.291734e+10	1.546790e-25	5.852855e+06	4.098931e-03	1.078058e+02	4.292751e+03	4.400557e+03
1.198342e-01	2.289335e+10	1.550788e-25	5.806383e+06	4.116268e-03	1.081034e+02	4.292196e+03	4.400300e+03
1.199794e-01	2.286939e+10	1.554785e-25	5.760226e+06	4.133637e-03	1.084018e+02	4.291640e+03	4.400042e+03
1.201247e-01	2.284547e+10	1.558779e-25	5.714578e+06	4.151035e-03	1.087011e+02	4.291082e+03	4.399783e+03
1.202700e-01	2.282159e+10	1.562772e-25	5.669363e+06	4.168461e-03	1.090010e+02	4.290524e+03	4.399525e+03
1.204153e-01	2.279774e+10	1.566762e-25	5.624486e+06	4.185915e-03	1.093017e+02	4.289963e+03	4.399265e+03
1.205607e-01	2.277392e+10	1.570751e-25	5.579894e+06	4.203402e-03	1.096032e+02	4.289402e+03	4.399005e+03
1.207061e-01	2.275013e+10	1.574739e-25	5.535598e+06	4.220924e-03	1.099057e+02	4.288838e+03	4.398744e+03
1.208516e-01	2.272637e+10	1.578728e-25	5.491648e+06	4.238482e-03	1.102091e+02	4.288273e+03	4.398483e+03
1.209909e-01	2.270381e+10	1.582562e-25	5.473848e+06	4.255364e-03	1.105001e+02	4.287725e+03	4.398225e+03
1.211341e-01	2.268057e+10	1.586483e-25	5.412402e+06	4.272666e-03	1.108005e+02	4.287170e+03	4.397971e+03
1.212796e-01	2.265695e+10	1.590460e-25	5.364929e+06	4.290278e-03	1.111062e+02	4.286604e+03	4.397710e+03
1.214250e-01	2.263338e+10	1.594437e-25	5.323859e+06	4.307929e-03	1.114125e+02	4.286034e+03	4.397446e+03
1.215704e-01	2.260985e+10	1.598412e-25	5.281914e+06	4.325609e-03	1.117196e+02	4.285462e+03	4.397182e+03
1.217159e-01	2.258635e+10	1.602386e-25	5.240365e+06	4.343322e-03	1.120275e+02	4.284889e+03	4.396917e+03
1.218614e-01	2.256288e+10	1.606359e-25	5.199156e+06	4.361069e-03	1.123363e+02	4.284315e+03	4.396651e+03
1.220070e-01	2.253946e+10	1.610331e-25	5.158412e+06	4.378845e-03	1.126459e+02	4.283740e+03	4.396385e+03
1.221526e-01	2.251609e+10	1.614301e-25	5.118079e+06	4.396647e-03	1.129562e+02	4.283162e+03	4.396119e+03
1.222981e-01	2.249277e+10	1.618270e-25	5.078069e+06	4.414478e-03	1.132673e+02	4.282584e+03	4.395851e+03
1.224438e-01	2.246948e+10	1.622238e-25	5.038323e+06	4.432340e-03	1.135794e+02	4.282004e+03	4.395584e+03
1.225894e-01	2.244624e+10	1.626207e-25	4.998829e+06	4.450236e-03	1.138923e+02	4.281423e+03	4.395315e+03
1.227337e-01	2.242331e+10	1.630139e-25	4.965082e+06	4.467990e-03	1.142027e+02	4.280844e+03	4.395047e+03
1.228796e-01	2.240013e+10	1.634110e-25	4.920157e+06	4.485955e-03	1.145177e+02	4.280261e+03	4.394779e+03
1.230257e-01	2.237697e+10	1.638084e-25	4.882443e+06	4.503976e-03	1.148336e+02	4.279674e+03	4.394508e+03
1.231719e-01	2.235384e+10	1.642062e-25	4.843802e+06	4.522045e-03	1.151507e+02	4.279086e+03	4.394236e+03
1.233183e-01	2.233073e+10	1.646043e-25	4.805763e+06	4.540160e-03	1.154688e+02	4.278495e+03	4.393964e+03
1.234645e-01	2.230771e+10	1.650019e-25	4.769101e+06	4.558279e-03	1.157874e+02	4.277903e+03	4.393690e+03
1.236109e-01	2.228472e+10	1.653997e-25	4.731456e+06	4.576443e-03	1.161071e+02	4.277309e+03	4.393417e+03
1.237535e-01	2.226247e+10	1.657884e-25	4.707354e+06	4.594188e-03	1.164192e+02	4.276726e+03	4.393145e+03
1.238999e-01	2.223959e+10	1.661858e-25	4.657516e+06	4.612380e-03	1.167409e+02	4.276133e+03	4.392874e+03
1.240462e-01	2.221677e+10	1.665835e-25	4.623836e+06	4.630622e-03	1.170631e+02	4.275535e+03	4.392599e+03
1.241926e-01	2.219402e+10	1.669811e-25	4.587868e+06	4.648888e-03	1.173860e+02	4.274936e+03	4.392322e+03
1.243379e-01	2.217151e+10	1.673762e-25	4.555810e+06	4.667056e-03	1.177073e+02	4.274339e+03	4.392047e+03
1.244842e-01	2.214887e+10	1.677736e-25	4.517309e+06	4.685366e-03	1.180319e+02	4.273738e+03	4.391770e+03
1.246306e-01	2.212628e+10	1.681712e-25	4.483113e+06	4.703713e-03	1.183573e+02	4.273135e+03	4.391493e+03
1.247770e-01	2.210375e+10	1.685688e-25	4.448480e+06	4.722094e-03	1.186835e+02	4.272531e+03	4.391214e+03
1.249236e-01	2.208126e+10	1.689667e-25	4.414178e+06	4.740511e-03	1.190107e+02	4.271924e+03	4.390935e+03
1.250702e-01	2.205881e+10	1.693649e-25	4.380186e+06	4.758966e-03	1.193388e+02	4.271316e+03	4.390655e+03
1.252169e-01	2.203641e+10	1.697632e-25	4.346446e+06	4.777459e-03	1.196679e+02	4.270706e+03	4.390374e+03
1.253633e-01	2.201412e+10	1.701610e-25	4.314018e+06	4.795948e-03	1.199973e+02	4.270096e+03	4.390093e+03
1.255103e-01	2.199180e+10	1.705600e-25	4.279544e+06	4.814525e-03	1.203286e+02	4.269483e+03	4.389811e+03
1.256574e-01	2.196952e+10	1.709594e-25	4.246839e+06	4.833146e-03	1.206609e+02	4.268867e+03	4.389528e+03
1.258045e-01	2.194731e+10	1.713589e-25	4.214474e+06	4.851795e-03	1.209939e+02	4.268250e+03	4.389244e+03
1.259516e-01	2.192517e+10	1.717584e-25	4.182450e+06	4.870467e-03	1.213277e+02	4.267632e+03	4.388960e+03
1.260986e-01	2.190309e+10	1.721579e-25	4.150761e+06	4.889162e-03	1.216623e+02	4.267012e+03	4.388675e+03
1.262431e-01	2.188152e+10	1.725514e-25	4.125992e+06	4.907579e-03	1.219919e+02	4.266399e+03	4.388391e+03
1.263888e-01	2.185983e+10	1.729474e-25	4.091335e+06	4.926136e-03	1.223250e+02	4.265784e+03	4.388109e+03
1.265357e-01	2.183797e+10	1.733468e-25	4.057810e+06	4.944891e-03	1.226621e+02	4.265162e+03	4.387824e+03
1.266827e-01	2.181616e+10	1.737465e-25	4.027644e+06	4.963683e-03	1.229998e+02	4.264537e+03	4.387537e+03
1.268298e-01	2.179442e+10	1.741465e-25	3.997165e+06	4.982507e-03	1.233386e+02	4.263910e+03	4.387249e+03
1.269769e-01	2.177274e+10	1.745468e-25	3.966963e+06	5.001367e-03	1.236784e+02	4.263282e+03	4.386960e+03
1.271241e-01	2.175110e+10	1.749474e-25	3.936948e+06	5.020267e-03	1.240192e+02	4.262652e+03	4.386671e+03
1.272702e-01	2.172973e+10	1.753453e-25	3.910388e+06	5.039048e-03	1.243579e+02	4.262024e+03	4.386382e+03
1.274155e-01	2.170855e+10	1.757416e-25	3.882604e+06	5.057761e-03	1.246957e+02	4.261399e+03	4.386095e+03
1.275619e-01	2.168727e+10	1.761405e-25	3.851220e+06	5.076625e-03	1.250369e+02	4.260769e+03	4.385806e+03
1.277092e-01	2.166589e+10	1.765420e-25	3.820873e+06	5.095637e-03	1.253811e+02	4.260134e+03	4.385515e+03
1.278529e-01	2.164518e+10	1.769350e-25	3.801255e+06	5.114238e-03	1.257174e+02	4.259509e+03	4.385226e+03
1.279965e-01	2.162457e+10	1.773274e-25	3.772649e+06	5.132822e-03	1.260544e+02	4.258886e+03	4.384940e+03
1.281426e-01	2.160361e+10	1.777262e-25	3.739675e+06	5.151739e-03	1.263983e+02	4.258253e+03	4.384652e+03
1.282899e-01	2.158251e+10	1.781283e-25	3.710335e+06	5.170850e-03	1.267458e+02	4.257613e+03	4.384359e+03
1.284364e-01	2.156161e+10	1.785289e-25	3.685032e+06	5.189895e-03	1.270920e+02	4.256973e+03	4.384065e+03
1.285838e-01	2.154064e+10	1.789316e-25	3.655808e+06	5.209068e-03	1.274411e+02	4.256329e+03	4.383770e+03
1.287313e-01	2.151973e+10	1.793348e-25	3.629066e+06	5.228280e-03	1.277911e+02	4.255683e+03	4.383474e+03
1.288779e-01	2.149903e+10	1.797363e-25	3.604099e+06	5.247419e-03	1.281400e+02	4.255038e+03	4.383178e+03
1.290209e-01	2.147900e+10	1.801291e-25	3.585430e+06	5.266125e-03	1.284807e+02	4.254405e+03	4.382885e+03
1.291672e-01	2.145849e+10	1.805300e-25	3.551580e+06	5.285249e-03	1.288309e+02	4.253762e+03	4.382593e+03
1.293143e-01	2.143793e+10	1.809332e-25	3.525586e+06	5.304508e-03	1.291833e+02	4.253113e+03	4.382296e+03
1.294622e-01	2.141730e+10	1.813387e-25	3.498276e+06	5.323905e-03	1.295386e+02	4.252458e+03	4.381997e+03
1.296101e-01	2.139675e+10	1.817447e-25	3.472951e+06	5.343336e-03	1.298948e+02	4.251801e+03	4.381696e+03
1.297565e-01	2.137651e+10	1.821472e-25	3.450664e+06	5.362602e-03	1.302481e+02	4.251148e+03	4.381396e+03
1.299044e-01	2.135611e+10	1.825536e-25	3.422368e+06	5.382073e-03	1.306062e+02	4.250489e+03	4.381096e+03
1.300523e-01	2.133578e+10	1.829603e-25	3.398082e+06	5.401577e-03	1.309650e+02	4.249828e+03	4.380793e+03
1.302002e-01	2.131552e+10	1.833672e-25	3.373438e+06	5.421104e-03	1.313244e+02	4.249166e+03	4.380490e+03
1.303480e-01	2.129535e+10	1.837745e-25	3.349047e+06	5.440658e-03	1.316846e+02	4.248502e+03	4.380186e+03
1.304905e-01	2.127611e+10	1.841688e-25	3.335342e+06	5.459553e-03	1.320319e+02	4.247855e+03	4.379887e+03
1.306373e-01	2.125623e+10	1.845737e-25	3.302235e+06	5.478993e-03	1.323917e+02	4.247198e+03	4.379589e+03
1.307853e-01	2.123626e+10	1.849822e-25	3.278020e+06	5.498632e-03	1.327547e+02	4.246530e+03	4.379285e+03
1.309327e-01	2.121645e+10	1.853895e-25	3.255811e+06	5.518223e-03	1.331169e+02	4.245862e+03	4.378979e+03
1.310809e-01	2.119659e+10	1.857992e-25	3.230922e+06	5.537944e-03	1.334820e+02	4.245191e+03	4.378673e+03
1.312290e-01	2.117680e+10	1.862092e-25	3.208123e+06	5.557691e-03	1.338478e+02	4.244517e+03	4.378365e+03
1.313772e-01	2.115709e+10	1.866196e-25	3.185180e+06	5.577466e-03	1.342145e+02	4.243842e+03	4.378056e+03
1.315238e-01	2.113769e+10	1.870266e-25	3.165100e+06	5.597075e-03	1.345781e+02	4.243171e+03	4.377749e+03
1.316721e-01	2.111811e+10	1.874379e-25	3.139707e+06	5.616904e-03	1.349469e+02	4.242494e+03	4.377441e+03
1.318204e-01	2.109861e+10	1.878497e-25	3.117856e+06	5.636773e-03	1.353165e+02	4.241814e+03	4.377130e+03
1.319687e-01	2.107918e+10	1.882618e-25	3.095764e+06	5.656665e-03	1.356868e+02	4.241132e+03	4.376819e+03
1.321170e-01	2.105982e+10	1.886743e-25	3.073917e+06	5.676582e-03	1.360581e+02	4.240449e+03	4.376507e+03
1.322652e-01	2.104055e+10	1.890872e-25	3.052255e+06	5.696524e-03	1.364303e+02	4.239764e+03	4.376195e+03
1.324130e-01	2.102142e+10	1.894992e-25	3.031572e+06	5.716429e-03	1.368021e+02	4.239080e+03	4.375882e+03
1.325580e-01	2.100278e+10	1.899047e-25	3.014724e+06	5.735998e-03	1.371674e+02	4.238405e+03	4.375572e+03
1.327032e-01	2.098418e+10	1.903110e-25	2.992947e+06	5.755611e-03	1.375345e+02	4.237730e+03	4.375265e+03
1.328517e-01	2.096516e+10	1.907257e-25	2.967633e+06	5.775664e-03	1.379108e+02	4.237043e+03	4.374953e+03
1.330003e-01	2.094619e+10	1.911414e-25	2.947456e+06	5.795781e-03	1.382880e+02	4.236349e+03	4.374637e+03
1.331490e-01	2.092729e+10	1.915576e-25	2.926792e+06	5.815931e-03	1.386662e+02	4.235655e+03	4.374321e+03
1.332937e-01	2.090904e+10	1.919645e-25	2.912338e+06	5.835601e-03	1.390349e+02	4.234972e+03	4.374007e+03
1.334412e-01	2.089046e+10	1.923783e-25	2.887668e+06	5.855628e-03	1.394120e+02	4.234283e+03	4.373695e+03
1.335899e-01	2.087177e+10	1.927956e-25	2.866849e+06	5.875847e-03	1.397928e+02	4.233585e+03	4.373378e+03
1.337386e-01	2.085316e+10	1.932135e-25	2.847183e+06	5.896103e-03	1.401744e+02	4.232884e+03	4.373058e+03
1.338858e-01	2.083484e+10	1.936281e-25	2.829647e+06	5.916192e-03	1.405530e+02	4.232187e+03	4.372740e+03
1.340344e-01	2.081637e+10	1.940467e-25	2.807998e+06	5.936490e-03	1.409365e+02	4.231484e+03	4.372421e+03
1.341785e-01	2.079865e+10	1.944542e-25	2.795562e+06	5.956219e-03	1.413084e+02	4.230796e+03	4.372104e+03
1.343264e-01	2.078043e+10	1.948714e-25	2.770659e+06	5.976448e-03	1.416917e+02	4.230097e+03	4.371789e+03
1.344751e-01	2.076218e+10	1.952914e-25	2.751620e+06	5.996833e-03	1.420776e+02	4.229390e+03	4.371467e+03
1.346239e-01	2.074398e+10	1.957121e-25	2.732842e+06	6.017259e-03	1.424646e+02	4.228680e+03	4.371144e+03
1.347727e-01	2.072584e+10	1.961335e-25	2.714145e+06	6.037723e-03	1.428527e+02	4.227968e+03	4.370820e+03
1.349209e-01	2.070787e+10	1.965536e-25	2.696601e+06	6.058124e-03	1.432399e+02	4.227257e+03	4.370496e+03
1.350699e-01	2.068986e+10	1.969761e-25	2.677273e+06	6.078651e-03	1.436301e+02	4.226542e+03	4.370172e+03
1.352185e-01	2.067198e+10	1.973982e-25	2.659764e+06	6.099161e-03	1.440203e+02	4.225826e+03	4.369846e+03
1.353675e-01	2.065410e+10	1.978219e-25	2.641196e+06	6.119757e-03	1.444125e+02	4.225107e+03	4.369520e+03
1.355166e-01	2.063629e+10	1.982461e-25	2.623443e+06	6.140387e-03	1.448056e+02	4.224387e+03	4.369192e+03
1.356630e-01	2.061894e+10	1.986639e-25	2.609189e+06	6.160677e-03	1.451920e+02	4.223675e+03	4.368867e+03
1.358095e-01	2.060163e+10	1.990825e-25	2.591195e+06	6.181009e-03	1.455803e+02	4.222964e+03	4.368544e+03
1.359568e-01	2.058428e+10	1.995033e-25	2.573391e+06	6.201460e-03	1.459713e+02	4.222248e+03	4.368219e+03
1.361059e-01	2.056675e+10	1.999294e-25	2.554371e+06	6.222186e-03	1.463682e+02	4.221523e+03	4.367891e+03
1.362550e-01	2.054929e+10	2.003562e-25	2.537652e+06	6.242952e-03	1.467657e+02	4.220795e+03	4.367561e+03
1.364020e-01	2.053220e+10	2.007780e-25	2.523241e+06	6.263456e-03	1.471581e+02	4.220074e+03	4.367232e+03
1.365512e-01	2.051488e+10	2.012057e-25	2.503865e+06	6.284271e-03	1.475577e+02	4.219344e+03	4.366902e+03
1.367005e-01	2.049761e+10	2.016344e-25	2.487602e+06	6.305136e-03	1.479583e+02	4.218611e+03	4.366569e+03
1.368497e-01	2.048042e+10	2.020635e-25	2.471198e+06	6.326022e-03	1.483595e+02	4.217876e+03	4.366236e+03
1.369992e-01	2.046327e+10	2.024938e-25	2.454605e+06	6.346972e-03	1.487624e+02	4.217139e+03	4.365901e+03
1.371488e-01	2.044617e+10	2.029249e-25	2.438368e+06	6.367965e-03	1.491663e+02	4.216400e+03	4.365566e+03
1.372986e-01	2.042912e+10	2.033570e-25	2.422205e+06	6.389004e-03	1.495716e+02	4.215658e+03	4.365230e+03
1.374483e-01	2.041215e+10	2.037896e-25	2.406342e+06	6.410068e-03	1.499778e+02	4.214915e+03	4.364892e+03
1.375968e-01	2.039542e+10	2.042194e-25	2.391889e+06	6.430988e-03	1.503814e+02	4.214175e+03	4.364556e+03
1.377441e-01	2.037890e+10	2.046469e-25	2.377304e+06	6.451782e-03	1.507831e+02	4.213439e+03	4.364222e+03
1.378939e-01	2.036214e+10	2.050808e-25	2.359558e+06	6.472911e-03	1.511923e+02	4.212693e+03	4.363885e+03
1.380432e-01	2.034550e+10	2.055146e-25	2.344939e+06	6.494030e-03	1.516010e+02	4.211945e+03	4.363546e+03
1.381929e-01	2.032889e+10	2.059498e-25	2.329375e+06	6.515218e-03	1.520117e+02	4.211195e+03	4.363207e+03
1.383426e-01	2.031235e+10	2.063855e-25	2.314377e+06	6.536433e-03	1.524232e+02	4.210443e+03	4.362866e+03
1.384923e-01	2.029588e+10	2.068219e-25	2.299434e+06	6.557676e-03	1.528357e+02	4.209689e+03	4.362525e+03
1.386385e-01	2.027992e+10	2.072499e-25	2.287912e+06	6.578481e-03	1.532393e+02	4.208947e+03	4.362186e+03
1.387883e-01	2.026357e+10	2.076874e-25	2.269762e+06	6.599771e-03	1.536541e+02	4.208194e+03	4.361848e+03
1.389343e-01	2.024778e+10	2.081158e-25	2.259279e+06	6.620591e-03	1.540585e+02	4.207450e+03	4.361508e+03
1.390843e-01	2.023154e+10	2.085550e-25	2.240975e+06	6.641961e-03	1.544756e+02	4.206693e+03	4.361169e+03
1.392319e-01	2.021569e+10	2.089886e-25	2.229475e+06	6.663041e-03	1.548861e+02	4.205940e+03	4.360826e+03
1.393796e-01	2.019988e+10	2.094232e-25	2.214955e+06	6.684162e-03	1.552985e+02	4.205187e+03	4.360486e+03
1.395271e-01	2.018416e+10	2.098577e-25	2.201363e+06	6.705276e-03	1.557110e+02	4.204434e+03	4.360145e+03
1.396770e-01	2.016821e+10	2.102992e-25	2.185495e+06	6.726749e-03	1.561314e+02	4.203669e+03	4.359800e+03
1.398270e-01	2.015232e+10	2.107416e-25	2.171985e+06	6.748264e-03	1.565526e+02	4.202900e+03	4.359453e+03
1.399761e-01	2.013660e+10	2.111823e-25	2.158997e+06	6.769689e-03	1.569721e+02	4.202133e+03	4.359106e+03
1.401252e-01	2.012095e+10	2.116236e-25	2.145364e+06	6.791140e-03	1.573928e+02	4.201366e+03	4.358759e+03
1.402738e-01	2.010544e+10	2.120640e-25	2.132501e+06	6.812533e-03	1.578125e+02	4.200599e+03	4.358412e+03
1.404229e-01	2.008992e+10	2.125065e-25	2.118712e+06	6.834032e-03	1.582349e+02	4.199829e+03	4.358064e+03
1.405729e-01	2.007436e+10	2.129520e-25	2.104943e+06	6.855680e-03	1.586608e+02	4.199053e+03	4.357714e+03
1.407203e-01	2.005919e+10	2.133910e-25	2.094072e+06	6.876990e-03	1.590797e+02	4.198286e+03	4.357366e+03
1.408686e-01	2.004397e+10	2.138331e-25	2.080188e+06	6.898448e-03	1.595027e+02	4.197516e+03	4.357019e+03
1.410188e-01	2.002858e+10	2.142810e-25	2.066100e+06	6.920200e-03	1.599321e+02	4.196736e+03	4.356668e+03
1.411667e-01	2.001355e+10	2.147232e-25	2.055373e+06	6.941655e-03	1.603552e+02	4.195961e+03	4.356316e+03
1.413172e-01	1.999826e+10	2.151730e-25	2.040576e+06	6.963495e-03	1.607874e+02	4.195177e+03	4.355964e+03
1.414658e-01	1.998327e+10	2.156185e-25	2.029732e+06	6.985106e-03	1.612145e+02	4.194396e+03	4.355611e+03
1.416126e-01	1.996855e+10	2.160596e-25	2.018544e+06	7.006480e-03	1.616372e+02	4.193624e+03	4.355261e+03
1.417604e-01	1.995377e+10	2.165040e-25	2.005470e+06	7.028018e-03	1.620641e+02	4.192847e+03	4.354911e+03
1.419110e-01	1.993873e+10	2.169565e-25	1.991548e+06	7.049973e-03	1.625000e+02	4.192057e+03	4.354557e+03
1.420616e-01	1.992376e+10	2.174099e-25	1.979669e+06	7.071966e-03	1.629366e+02	4.191262e+03	4.354198e+03
1.422096e-01	1.990915e+10	2.178570e-25	1.969392e+06	7.093626e-03	1.633664e+02	4.190475e+03	4.353842e+03
1.423602e-01	1.989430e+10	2.183113e-25	1.955604e+06	7.115652e-03	1.638051e+02	4.189680e+03	4.353485e+03
1.425090e-01	1.987972e+10	2.187620e-25	1.945156e+06	7.137481e-03	1.642392e+02	4.188887e+03	4.353127e+03
1.426563e-01	1.986539e+10	2.192086e-25	1.934485e+06	7.159095e-03	1.646695e+02	4.188102e+03	4.352771e+03
1.428069e-01	1.985072e+10	2.196652e-25	1.920585e+06	7.181212e-03	1.651112e+02	4.187303e+03	4.352414e+03
1.429569e-01	1.983620e+10	2.201207e-25	1.909849e+06	7.203267e-03	1.655512e+02	4.186501e+03	4.352052e+03
1.431077e-01	1.982165e+10	2.205791e-25	1.897776e+06	7.225469e-03	1.659948e+02	4.185695e+03	4.351689e+03
1.432586e-01	1.980714e+10	2.210386e-25	1.886408e+06	7.247716e-03	1.664395e+02	4.184886e+03	4.351325e+03
1.434096e-01	1.979269e+10	2.214992e-25	1.875039e+06	7.270008e-03	1.668856e+02	4.184074e+03	4.350960e+03
1.435608e-01	1.977828e+10	2.219607e-25	1.863756e+06	7.292346e-03	1.673332e+02	4.183260e+03	4.350594e+03
1.437120e-01	1.976394e+10	2.224229e-25	1.852668e+06	7.314704e-03	1.677816e+02	4.182445e+03	4.350226e+03
1.438579e-01	1.975025e+10	2.228712e-25	1.844908e+06	7.336342e-03	1.682150e+02	4.181650e+03	4.349865e+03
1.440090e-01	1.973604e+10	2.233342e-25	1.830667e+06	7.358720e-03	1.686659e+02	4.180837e+03	4.349503e+03
1.441601e-01	1.972189e+10	2.237983e-25	1.820309e+06	7.381147e-03	1.691170e+02	4.180018e+03	4.349135e+03
1.443112e-01	1.970781e+10	2.242630e-25	1.809557e+06	7.403597e-03	1.695690e+02	4.179196e+03	4.348765e+03
1.444623e-01	1.969379e+10	2.247284e-25	1.798903e+06	7.426070e-03	1.700218e+02	4.178373e+03	4.348395e+03
1.446133e-01	1.967983e+10	2.251945e-25	1.788334e+06	7.448570e-03	1.704756e+02	4.177549e+03	4.348025e+03
1.447645e-01	1.966593e+10	2.256614e-25	1.777838e+06	7.471100e-03	1.709305e+02	4.176723e+03	4.347653e+03
1.449150e-01	1.965215e+10	2.261274e-25	1.767777e+06	7.493572e-03	1.713846e+02	4.175897e+03	4.347282e+03
1.450659e-01	1.963840e+10	2.265951e-25	1.757258e+06	7.516118e-03	1.718408e+02	4.175069e+03	4.346910e+03
1.452173e-01	1.962465e+10	2.270648e-25	1.746830e+06	7.538759e-03	1.722993e+02	4.174237e+03	4.346537e+03
1.453688e-01	1.961095e+10	2.275357e-25	1.736643e+06	7.561447e-03	1.727592e+02	4.173402e+03	4.346162e+03
1.455157e-01	1.959781e+10	2.279942e-25	1.729104e+06	7.583487e-03	1.732055e+02	4.172586e+03	4.345792e+03
1.456669e-01	1.958427e+10	2.284651e-25	1.716762e+06	7.606147e-03	1.736665e+02	4.171755e+03	4.345422e+03
1.458154e-01	1.957106e+10	2.289296e-25	1.708576e+06	7.628474e-03	1.741198e+02	4.170929e+03	4.345049e+03
1.459644e-01	1.955787e+10	2.293958e-25	1.698531e+06	7.650870e-03	1.745756e+02	4.170102e+03	4.344678e+03
1.461124e-01	1.954483e+10	2.298601e-25	1.689453e+06	7.673158e-03	1.750293e+02	4.169278e+03	4.344307e+03
1.462642e-01	1.953146e+10	2.303356e-25	1.678076e+06	7.696000e-03	1.754957e+02	4.168437e+03	4.343933e+03
1.464159e-01	1.951816e+10	2.308120e-25	1.668753e+06	7.718879e-03	1.759627e+02	4.167590e+03	4.343553e+03
1.465676e-01	1.950491e+10	2.312891e-25	1.659228e+06	7.741784e-03	1.764307e+02	4.166742e+03	4.343172e+03
1.467193e-01	1.949172e+10	2.317670e-25	1.649773e+06	7.764715e-03	1.768997e+02	4.165891e+03	4.342791e+03
1.468711e-01	1.947859e+10	2.322458e-25	1.640390e+06	7.787677e-03	1.773698e+02	4.165039e+03	4.342409e+03
1.470226e-01	1.946554e+10	2.327244e-25	1.631243e+06	7.810619e-03	1.778400e+02	4.164186e+03	4.342026e+03
1.471745e-01	1.945251e+10	2.332049e-25	1.621846e+06	7.833640e-03	1.783124e+02	4.163331e+03	4.341643e+03
1.473222e-01	1.943996e+10	2.336741e-25	1.614677e+06	7.856074e-03	1.787722e+02	4.162492e+03	4.341264e+03
1.474735e-01	1.942710e+10	2.341538e-25	1.603937e+06	7.879031e-03	1.792449e+02	4.161640e+03	4.340885e+03
1.476253e-01	1.941425e+10	2.346363e-25	1.594956e+06	7.902110e-03	1.797200e+02	4.160780e+03	4.340500e+03
1.477702e-01	1.940215e+10	2.350990e-25	1.589291e+06	7.924179e-03	1.801733e+02	4.159950e+03	4.340123e+03
1.479169e-01	1.938990e+10	2.355676e-25	1.579474e+06	7.946528e-03	1.806347e+02	4.159117e+03	4.339751e+03
1.480658e-01	1.937749e+10	2.360432e-25	1.570154e+06	7.969220e-03	1.811037e+02	4.158271e+03	4.339374e+03
1.482169e-01	1.936493e+10	2.365259e-25	1.560834e+06	7.992256e-03	1.815802e+02	4.157411e+03	4.338991e+03
1.483671e-01	1.935251e+10	2.370069e-25	1.552727e+06	8.015198e-03	1.820546e+02	4.156551e+03	4.338605e+03
1.485173e-01	1.934013e+10	2.374887e-25	1.544161e+06	8.038171e-03	1.825303e+02	4.155690e+03	4.338220e+03
1.486695e-01	1.932761e+10	2.379769e-25	1.534962e+06	8.061447e-03	1.830131e+02	4.154819e+03	4.337832e+03
1.488187e-01	1.931544e+10	2.384572e-25	1.527828e+06	8.084319e-03	1.834871e+02	4.153957e+03	4.337444e+03
1.489689e-01	1.930322e+10	2.389408e-25	1.519038e+06	8.107341e-03	1.839655e+02	4.153093e+03	4.337058e+03
1.491150e-01	1.929146e+10	2.394128e-25	1.512601e+06	8.129765e-03	1.844309e+02	4.152245e+03	4.336676e+03
1.492657e-01	1.927929e+10	2.398992e-25	1.502501e+06	8.152904e-03	1.849134e+02	4.151379e+03	4.336292e+03
1.494183e-01	1.926700e+10	2.403918e-25	1.493973e+06	8.176345e-03	1.854021e+02	4.150497e+03	4.335899e+03
1.495670e-01	1.925512e+10	2.408741e-25	1.487387e+06	8.199253e-03	1.858792e+02	4.149629e+03	4.335509e+03
1.497155e-01	1.924333e+10	2.413557e-25	1.479431e+06	8.222114e-03	1.863565e+02	4.148766e+03	4.335123e+03
1.498675e-01	1.923123e+10	2.418488e-25	1.470208e+06	8.245544e-03	1.868469e+02	4.147885e+03	4.334732e+03
1.500185e-01	1.921930e+10	2.423394e-25	1.462898e+06	8.268839e-03	1.873341e+02	4.147003e+03	4.334337e+03
1.501691e-01	1.920745e+10	2.428296e-25	1.455151e+06	8.292100e-03	1.878213e+02	4.146122e+03	4.333943e+03
1.503216e-01	1.919546e+10	2.433263e-25	1.446680e+06	8.315678e-03	1.883162e+02	4.145230e+03	4.333547e+03
1.504729e-01	1.918364e+10	2.438199e-25	1.439463e+06	8.339093e-03	1.888075e+02	4.144341e+03	4.333148e+03
1.506247e-01	1.917182e+10	2.443156e-25	1.431576e+06	8.362599e-03	1.893016e+02	4.143449e+03	4.332751e+03
1.507773e-01	1.915998e+10	2.448143e-25	1.423711e+06	8.386246e-03	1.897992e+02	4.142552e+03	4.332351e+03
1.509297e-01	1.914820e+10	2.453134e-25	1.416193e+06	8.409902e-03	1.902972e+02	4.141652e+03	4.331949e+03
1.510823e-01	1.913645e+10	2.458137e-25	1.408595e+06	8.433607e-03	1.907968e+02	4.140750e+03	4.331547e+03
1.512340e-01	1.912484e+10	2.463117e-25	1.401441e+06	8.457191e-03	1.912941e+02	4.139851e+03	4.331145e+03
1.513861e-01	1.911323e+10	2.468114e-25	1.393895e+06	8.480850e-03	1.917937e+02	4.138950e+03	4.330744e+03
1.515355e-01	1.910192e+10	2.473037e-25	1.387468e+06	8.504124e-03	1.922850e+02	4.138059e+03	4.330344e+03
1.516863e-01	1.909052e+10	2.478007e-25	1.379709e+06	8.527631e-03	1.927827e+02	4.137163e+03	4.329946e+03
1.518394e-01	1.907896e+10	2.483055e-25	1.371868e+06	8.551513e-03	1.932890e+02	4.136253e+03	4.329542e+03
1.519913e-01	1.906755e+10	2.488075e-25	1.365121e+06	8.575247e-03	1.937921e+02	4.135344e+03	4.329136e+03
1.521414e-01	1.905636e+10	2.493041e-25	1.358562e+06	8.598708e-03	1.942898e+02	4.134443e+03	4.328733e+03
1.522908e-01	1.904526e+10	2.497993e-25	1.351714e+06	8.622083e-03	1.947864e+02	4.133547e+03	4.328333e+03
1.524385e-01	1.903435e+10	2.502898e-25	1.345320e+06	8.645223e-03	1.952783e+02	4.132658e+03	4.327936e+03
1.525904e-01	1.902312e+10	2.507936e-25	1.337208e+06	8.669011e-03	1.957856e+02	4.131749e+03	4.327535e+03
1.527415e-01	1.901201e+10	2.512959e-25	1.330716e+06	8.692718e-03	1.962907e+02	4.130837e+03	4.327128e+03
1.528932e-01	1.900087e+10	2.518008e-25	1.323674e+06	8.716549e-03	1.967993e+02	4.129922e+03	4.326721e+03
1.530451e-01	1.898977e+10	2.523066e-25	1.316878e+06	8.740419e-03	1.973091e+02	4.129003e+03	4.326312e+03
1.531960e-01	1.897880e+10	2.528100e-25	1.310429e+06	8.764158e-03	1.978163e+02	4.128088e+03	4.325904e+03
1.533463e-01	1.896793e+10	2.533120e-25	1.303912e+06	8.787820e-03	1.983226e+02	4.127175e+03	4.325497e+03
1.534935e-01	1.895735e+10	2.538049e-25	1.298213e+06	8.811025e-03	1.988190e+02	4.126276e+03	4.325095e+03
1.536424e-01	1.894667e+10	2.543034e-25	1.291197e+06	8.834504e-03	1.993227e+02	4.125371e+03	4.324694e+03
1.537955e-01	1.893567e+10	2.548159e-25	1.283658e+06	8.858667e-03	1.998420e+02	4.124442e+03	4.324284e+03
1.539465e-01	1.892489e+10	2.553225e-25	1.277857e+06	8.882534e-03	2.003543e+02	4.123516e+03	4.323871e+03
1.540976e-01	1.891415e+10	2.558298e-25	1.271346e+06	8.906424e-03	2.008681e+02	4.122592e+03	4.323460e+03
1.542511e-01	1.890324e+10	2.563453e-25	1.264313e+06	8.930720e-03	2.013916e+02	4.121653e+03	4.323045e+03
1.544046e-01	1.889238e+10	2.568614e-25	1.257988e+06	8.955040e-03	2.019156e+02	4.120710e+03	4.322625e+03
1.545572e-01	1.888163e+10	2.573752e-25	1.251852e+06	8.979235e-03	2.024372e+02	4.119770e+03	4.322207e+03
1.547095e-01	1.887095e+10	2.578887e-25	1.245584e+06	9.003413e-03	2.029590e+02	4.118830e+03	4.321789e+03
1.548605e-01	1.886041e+10	2.583986e-25	1.239672e+06	9.027407e-03	2.034772e+02	4.117896e+03	4.321373e+03
1.550131e-01	1.884978e+10	2.589142e-25	1.233066e+06	9.051679e-03	2.040024e+02	4.116954e+03	4.320956e+03
1.551660e-01	1.883917e+10	2.594310e-25	1.226921e+06	9.076003e-03	2.045289e+02	4.116007e+03	4.320536e+03
1.553197e-01	1.882853e+10	2.599511e-25	1.220595e+06	9.100485e-03	2.050595e+02	4.115054e+03	4.320113e+03
1.554673e-01	1.881842e+10	2.604529e-25	1.215990e+06	9.124051e-03	2.055696e+02	4.114128e+03	4.319697e+03
1.556179e-01	1.880811e+10	2.609639e-25	1.209249e+06	9.148069e-03	2.060917e+02	4.113193e+03	4.319285e+03
1.557683e-01	1.879784e+10	2.614752e-25	1.203460e+06	9.172099e-03	2.066140e+02	4.112254e+03	4.318868e+03
1.559204e-01	1.878748e+10	2.619924e-25	1.197215e+06	9.196410e-03	2.071434e+02	4.111305e+03	4.318449e+03
1.560714e-01	1.877725e+10	2.625064e-25	1.191664e+06	9.220562e-03	2.076692e+02	4.110359e+03	4.318028e+03
1.562178e-01	1.876742e+10	2.630067e-25	1.186898e+06	9.244024e-03	2.081800e+02	4.109434e+03	4.317614e+03
1.563663e-01	1.875746e+10	2.635137e-25	1.180686e+06	9.267816e-03	2.086997e+02	4.108504e+03	4.317204e+03
1.565191e-01	1.874719e+10	2.640351e-25	1.174154e+06	9.292313e-03	2.092356e+02	4.107548e+03	4.316783e+03
1.566724e-01	1.873691e+10	2.645591e-25	1.168427e+06	9.316933e-03	2.097740e+02	4.106582e+03	4.316356e+03
1.568243e-01	1.872679e+10	2.650791e-25	1.163045e+06	9.341346e-03	2.103080e+02	4.105621e+03	4.315928e+03
1.569730e-01	1.871696e+10	2.655894e-25	1.158074e+06	9.365272e-03	2.108315e+02	4.104676e+03	4.315507e+03
1.571235e-01	1.870702e+10	2.661055e-25	1.152128e+06	9.389484e-03	2.113627e+02	4.103725e+03	4.315087e+03
1.572771e-01	1.869686e+10	2.666326e-25	1.146002e+06	9.414231e-03	2.119065e+02	4.102753e+03	4.314660e+03
1.574271e-01	1.868704e+10	2.671486e-25	1.141299e+06	9.438421e-03	2.124372e+02	4.101795e+03	4.314233e+03
1.575784e-01	1.867714e+10	2.676691e-25	1.135522e+06	9.462831e-03	2.129741e+02	4.100834e+03	4.313808e+03
1.577283e-01	1.866739e+10	2.681858e-25	1.130429e+06	9.487044e-03	2.135067e+02	4.099876e+03	4.313383e+03
1.578795e-01	1.865757e+10	2.687073e-25	1.124801e+06	9.511484e-03	2.140453e+02	4.098912e+03	4.312957e+03
1.580303e-01	1.864781e+10	2.692280e-25	1.119584e+06	9.535882e-03	2.145832e+02	4.097946e+03	4.312529e+03
1.581806e-01	1.863814e+10	2.697475e-25	1.114404e+06	9.560213e-03	2.151201e+02	4.096982e+03	4.312102e+03
1.583311e-01	1.862848e+10	2.702681e-25	1.109122e+06	9.584594e-03	2.156589e+02	4.096016e+03	4.311675e+03
1.584849e-01	1.861860e+10	2.708002e-25	1.103284e+06	9.609533e-03	2.162112e+02	4.095031e+03	4.311242e+03
1.586389e-01	1.860874e+10	2.713337e-25	1.098063e+06	9.634530e-03	2.167648e+02	4.094039e+03	4.310804e+03
1.587873e-01	1.859935e+10	2.718494e-25	1.093896e+06	9.658646e-03	2.172983e+02	4.093074e+03	4.310372e+03
1.589379e-01	1.858981e+10	2.723728e-25	1.088295e+06	9.683135e-03	2.178421e+02	4.092103e+03	4.309945e+03
1.590913e-01	1.858011e+10	2.729058e-25	1.082784e+06	9.708086e-03	2.183966e+02	4.091113e+03	4.309510e+03
1.592458e-01	1.857036e+10	2.734430e-25	1.077543e+06	9.733241e-03	2.189559e+02	4.090113e+03	4.309069e+03
1.593988e-01	1.856075e+10	2.739760e-25	1.072721e+06	9.758176e-03	2.195104e+02	4.089117e+03	4.308627e+03
1.595517e-01	1.855119e+10	2.745093e-25	1.067662e+06	9.783121e-03	2.200660e+02	4.088122e+03	4.308188e+03
1.597032e-01	1.854177e+10	2.750383e-25	1.062921e+06	9.807846e-03	2.206170e+02	4.087133e+03	4.307750e+03
1.598570e-01	1.853221e+10	2.755756e-25	1.057564e+06	9.832969e-03	2.211781e+02	4.086131e+03	4.307310e+03
1.600110e-01	1.852266e+10	2.761144e-25	1.052617e+06	9.858159e-03	2.217410e+02	4.085124e+03	4.306865e+03
1.601643e-01	1.851321e+10	2.766511e-25	1.047829e+06	9.883241e-03	2.223017e+02	4.084119e+03	4.306421e+03
1.603164e-01	1.850388e+10	2.771844e-25	1.043141e+06	9.908145e-03	2.228589e+02	4.083120e+03	4.305979e+03
1.604671e-01	1.849467e+10	2.777139e-25	1.038528e+06	9.932857e-03	2.234122e+02	4.082128e+03	4.305540e+03
1.606188e-01	1.848544e+10	2.782467e-25	1.033628e+06	9.957726e-03	2.239699e+02	4.081131e+03	4.305101e+03
1.607717e-01	1.847614e+10	2.787844e-25	1.028720e+06	9.982821e-03	2.245334e+02	4.080124e+03	4.304658e+03
1.609230e-01	1.846699e+10	2.793175e-25	1.024268e+06	1.000769e-02	2.250919e+02	4.079123e+03	4.304215e+03
1.610771e-01	1.845768e+10	2.798601e-25	1.019162e+06	1.003301e-02	2.256619e+02	4.078107e+03	4.303769e+03
1.612289e-01	1.844856e+10	2.803959e-25	1.014866e+06	1.005798e-02	2.262240e+02	4.077098e+03	4.303322e+03
1.613791e-01	1.843958e+10	2.809269e-25	1.010470e+06	1.008272e-02	2.267812e+02	4.076100e+03	4.302881e+03
1.615312e-01	1.843051e+10	2.814646e-25	1.005621e+06	1.010778e-02	2.273469e+02	4.075091e+03	4.302438e+03
1.616844e-01	1.842139e+10	2.820064e-25	1.000957e+06	1.013302e-02	2.279173e+02	4.074073e+03	4.301990e+03
1.618375e-01	1.841231e+10	2.825488e-25	9.964356e+05	1.015828e-02	2.284885e+02	4.073052e+03	4.301540e+03
1.619866e-01	1.840353e+10	2.830784e-25	9.925074e+05	1.018292e-02	2.290453e+02	4.072050e+03	4.301096e+03
1.621365e-01	1.839473e+10	2.836108e-25	9.879469e+05	1.020768e-02	2.296066e+02	4.071049e+03	4.300655e+03
1.622873e-01	1.838589e+10	2.841468e-25	9.834624e+05	1.023262e-02	2.301722e+02	4.070039e+03	4.300212e+03
1.624390e-01	1.837703e+10	2.846863e-25	9.789959e+05	1.025771e-02	2.307421e+02	4.069023e+03	4.299765e+03
1.625939e-01	1.836798e+10	2.852373e-25	9.742082e+05	1.028335e-02	2.313254e+02	4.067986e+03	4.299311e+03
1.627411e-01	1.835948e+10	2.857631e-25	9.709229e+05	1.030776e-02	2.318793e+02	4.066984e+03	4.298864e+03
1.628933e-01	1.835067e+10	2.863060e-25	9.659095e+05	1.033299e-02	2.324548e+02	4.065965e+03	4.298420e+03
1.630458e-01	1.834187e+10	2.868504e-25	9.616715e+05	1.035829e-02	2.330313e+02	4.064936e+03	4.297967e+03
1.631973e-01	1.833317e+10	2.873922e-25	9.575422e+05	1.038345e-02	2.336052e+02	4.063910e+03	4.297515e+03
1.633504e-01	1.832439e+10	2.879397e-25	9.531070e+05	1.040888e-02	2.341862e+02	4.062875e+03	4.297061e+03
1.635027e-01	1.831570e+10	2.884851e-25	9.490088e+05	1.043420e-02	2.347648e+02	4.061841e+03	4.296605e+03
1.636555e-01	1.830700e+10	2.890329e-25	9.447475e+05	1.045963e-02	2.353468e+02	4.060803e+03	4.296150e+03
1.638107e-01	1.829818e+10	2.895891e-25	9.402958e+05	1.048545e-02	2.359389e+02	4.059750e+03	4.295689e+03
1.639649e-01	1.828944e+10	2.901426e-25	9.362521e+05	1.051114e-02	2.365278e+02	4.058698e+03	4.295225e+03
1.641093e-01	1.828138e+10	2.906635e-25	9.333377e+05	1.053524e-02	2.370793e+02	4.057698e+03	4.294778e+03
1.642586e-01	1.827302e+10	2.912008e-25	9.286884e+05	1.056014e-02	2.376523e+02	4.056684e+03	4.294336e+03
1.644084e-01	1.826465e+10	2.917405e-25	9.247250e+05	1.058514e-02	2.382276e+02	4.055659e+03	4.293886e+03
1.645593e-01	1.825624e+10	2.922845e-25	9.206559e+05	1.061034e-02	2.388082e+02	4.054625e+03	4.293433e+03
1.647097e-01	1.824789e+10	2.928271e-25	9.167787e+05	1.063547e-02	2.393876e+02	4.053591e+03	4.292979e+03
1.648580e-01	1.823970e+10	2.933631e-25	9.131034e+05	1.066028e-02	2.399598e+02	4.052568e+03	4.292528e+03
1.650065e-01	1.823151e+10	2.939005e-25	9.091935e+05	1.068514e-02	2.405344e+02	4.051545e+03	4.292079e+03
1.651536e-01	1.822344e+10	2.944332e-25	9.055489e+05	1.070977e-02	2.411039e+02	4.050527e+03	4.291631e+03
1.653025e-01	1.821528e+10	2.949724e-25	9.015528e+05	1.073471e-02	2.416817e+02	4.049501e+03	4.291182e+03
1.654523e-01	1.820709e+10	2.955151e-25	8.976900e+05	1.075981e-02	2.422637e+02	4.048465e+03	4.290729e+03
1.656048e-01	1.819875e+10	2.960679e-25	8.936117e+05	1.078540e-02	2.428576e+02	4.047412e+03	4.290269e+03
1.657580e-01	1.819040e+10	2.966234e-25	8.897530e+05	1.081110e-02	2.434545e+02	4.046349e+03	4.289804e+03
1.659043e-01	1.818250e+10	2.971557e-25	8.867068e+05	1.083568e-02	2.440247e+02	4.045323e+03	4.289347e+03
1.660503e-01	1.817465e+10	2.976868e-25	8.830205e+05	1.086020e-02	2.445953e+02	4.044306e+03	4.288901e+03
1.661992e-01	1.816663e+10	2.982287e-25	8.790721e+05	1.088524e-02	2.451792e+02	4.043271e+03	4.288451e+03
1.663492e-01	1.815857e+10	2.987746e-25	8.753615e+05	1.091046e-02	2.457676e+02	4.042225e+03	4.287993e+03
1.665029e-01	1.815030e+10	2.993341e-25	8.713355e+05	1.093632e-02	2.463720e+02	4.041156e+03	4.287528e+03
1.666553e-01	1.814214e+10	2.998897e-25	8.677973e+05	1.096200e-02	2.469717e+02	4.040086e+03	4.287058e+03
1.668088e-01	1.813395e+10	3.004491e-25	8.640176e+05	1.098785e-02	2.475766e+02	4.039011e+03	4.286588e+03
1.669543e-01	1.812626e+10	3.009815e-25	8.611756e+05	1.101238e-02	2.481498e+02	4.037978e+03	4.286128e+03
1.671030e-01	1.811840e+10	3.015251e-25	8.572806e+05	1.103747e-02	2.487385e+02	4.036936e+03	4.285675e+03
1.672539e-01	1.811042e+10	3.020767e-25	8.535855e+05	1.106293e-02	2.493364e+02	4.035876e+03	4.285212e+03
1.674090e-01	1.810222e+10	3.026436e-25	8.496671e+05	1.108912e-02	2.499526e+02	4.034787e+03	4.284739e+03
1.675606e-01	1.809425e+10	3.031988e-25	8.464416e+05	1.111473e-02	2.505546e+02	4.033710e+03	4.284265e+03
1.677135e-01	1.808623e+10	3.037589e-25	8.427628e+05	1.114058e-02	2.511636e+02	4.032630e+03	4.283793e+03
1.678645e-01	1.807835e+10	3.043125e-25	8.394331e+05	1.116611e-02	2.517653e+02	4.031557e+03	4.283322e+03
1.680175e-01	1.807036e+10	3.048739e-25	8.357569e+05	1.119201e-02	2.523770e+02	4.030473e+03	4.282850e+03
1.681727e-01	1.806227e+10	3.054429e-25	8.321082e+05	1.121827e-02	2.529978e+02	4.029373e+03	4.282371e+03
1.683267e-01	1.805427e+10	3.060086e-25	8.287192e+05	1.124437e-02	2.536149e+02	4.028274e+03	4.281889e+03
1.684753e-01	1.804662e+10	3.065554e-25	8.257383e+05	1.126956e-02	2.542105e+02	4.027207e+03	4.281418e+03
1.686257e-01	1.803887e+10	3.071086e-25	8.221902e+05	1.129506e-02	2.548153e+02	4.026136e+03	4.280951e+03
1.687774e-01	1.803106e+10	3.076669e-25	8.187406e+05	1.132080e-02	2.554265e+02	4.025052e+03	4.280479e+03
1.689243e-01	1.802357e+10	3.082083e-25	8.158435e+05	1.134573e-02	2.560179e+02	4.023994e+03	4.280012e+03
1.690739e-01	1.801592e+10	3.087596e-25	8.123166e+05	1.137114e-02	2.566228e+02	4.022924e+03	4.279547e+03
1.692265e-01	1.800812e+10	3.093218e-25	8.088224e+05	1.139706e-02	2.572404e+02	4.021833e+03	4.279073e+03
1.693766e-01	1.800049e+10	3.098755e-25	8.057579e+05	1.142258e-02	2.578481e+02	4.020750e+03	4.278598e+03
1.695308e-01	1.799263e+10	3.104443e-25	8.021461e+05	1.144881e-02	2.584747e+02	4.019644e+03	4.278119e+03
1.696815e-01	1.798500e+10	3.110009e-25	7.991687e+05	1.147446e-02	2.590866e+02	4.018552e+03	4.277638e+03
1.698326e-01	1.797737e+10	3.115591e-25	7.958911e+05	1.150019e-02	2.597017e+02	4.017461e+03	4.277163e+03
1.699875e-01	1.796953e+10	3.121309e-25	7.923819e+05	1.152657e-02	2.603337e+02	4.016346e+03	4.276679e+03
1.701434e-01	1.796167e+10	3.127064e-25	7.890843e+05	1.155313e-02	2.609701e+02	4.015218e+03	4.276188e+03
1.702913e-01	1.795427e+10	3.132545e-25	7.864478e+05	1.157836e-02	2.615743e+02	4.014133e+03	4.275707e+03
1.704449e-01	1.794656e+10	3.138221e-25	7.828521e+05	1.160456e-02	2.622044e+02	4.013025e+03	4.275229e+03
1.706000e-01	1.793879e+10	3.143957e-25	7.795979e+05	1.163103e-02	2.628410e+02	4.011898e+03	4.274739e+03
1.707543e-01	1.793108e+10	3.149669e-25	7.764817e+05	1.165738e-02	2.634753e+02	4.010772e+03	4.274248e+03
1.709042e-01	1.792364e+10	3.155224e-25	7.736495e+05	1.168299e-02	2.640916e+02	4.009672e+03	4.273764e+03
1.710557e-01	1.791611e+10	3.160837e-25	7.704310e+05	1.170889e-02	2.647168e+02	4.008567e+03	4.273284e+03
1.712043e-01	1.790877e+10	3.166349e-25	7.675926e+05	1.173430e-02	2.653300e+02	4.007475e+03	4.272805e+03
1.713557e-01	1.790129e+10	3.171961e-25	7.643703e+05	1.176021e-02	2.659567e+02	4.006369e+03	4.272326e+03
1.715123e-01	1.789353e+10	3.177760e-25	7.609966e+05	1.178701e-02	2.666059e+02	4.005228e+03	4.271834e+03
1.716618e-01	1.788618e+10	3.183313e-25	7.584224e+05	1.181262e-02	2.672253e+02	4.004118e+03	4.271343e+03
1.718107e-01	1.787888e+10	3.188839e-25	7.554576e+05	1.183813e-02	2.678437e+02	4.003021e+03	4.270865e+03
1.719620e-01	1.787146e+10	3.194456e-25	7.523373e+05	1.186407e-02	2.684740e+02	4.001910e+03	4.270383e+03
1.721150e-01	1.786396e+10	3.200133e-25	7.492848e+05	1.189031e-02	2.691118e+02	4.000783e+03	4.269894e+03
1.722685e-01	1.785645e+10	3.205829e-25	7.462929e+05	1.191664e-02	2.697523e+02	3.999649e+03	4.269401e+03
1.724252e-01	1.784878e+10	3.211645e-25	7.431098e+05	1.194355e-02	2.704079e+02	3.998494e+03	4.268902e+03
1.725810e-01	1.784118e+10	3.217429e-25	7.401824e+05	1.197031e-02	2.710598e+02	3.997338e+03	4.268398e+03
1.727358e-01	1.783365e+10	3.223178e-25	7.372625e+05	1.199690e-02	2.717086e+02	3.996188e+03	4.267897e+03
1.728874e-01	1.782630e+10	3.228814e-25	7.345130e+05	1.202296e-02	2.723447e+02	3.995056e+03	4.267401e+03
1.730425e-01	1.781878e+10	3.234577e-25	7.313921e+05	1.204965e-02	2.729979e+02	3.993906e+03	4.266904e+03
1.731950e-01	1.781142e+10	3.240247e-25	7.286672e+05	1.207589e-02	2.736398e+02	3.992766e+03	4.266406e+03
1.733488e-01	1.780399e+10	3.245965e-25	7.257136e+05	1.210237e-02	2.742891e+02	3.991620e+03	4.265909e+03
1.735016e-01	1.779664e+10	3.251649e-25	7.229209e+05	1.212869e-02	2.749348e+02	3.990476e+03	4.265411e+03
1.736538e-01	1.778933e+10	3.257315e-25	7.201202e+05	1.215493e-02	2.755793e+02	3.989335e+03	4.264915e+03
1.738110e-01	1.778177e+10	3.263155e-25	7.170236e+05	1.218203e-02	2.762461e+02	3.988164e+03	4.264410e+03
1.739639e-01	1.777445e+10	3.268847e-25	7.144321e+05	1.220841e-02	2.768946e+02	3.987011e+03	4.263905e+03
1.741186e-01	1.776705e+10	3.274603e-25	7.115195e+05	1.223510e-02	2.775527e+02	3.985850e+03	4.263403e+03
1.742687e-01	1.775990e+10	3.280197e-25	7.089920e+05	1.226103e-02	2.781915e+02	3.984713e+03	4.262905e+03
1.744210e-01	1.775265e+10	3.285867e-25	7.061371e+05	1.228734e-02	2.788415e+02	3.983568e+03	4.262410e+03
1.745743e-01	1.774537e+10	3.291571e-25	7.033671e+05	1.231382e-02	2.794962e+02	3.982413e+03	4.261909e+03
1.747248e-01	1.773823e+10	3.297180e-25	7.008011e+05	1.233985e-02	2.801398e+02	3.981271e+03	4.261411e+03
1.748789e-01	1.773092e+10	3.302917e-25	6.979178e+05	1.236651e-02	2.808006e+02	3.980110e+03	4.260911e+03
1.750350e-01	1.772352e+10	3.308725e-25	6.951201e+05	1.239351e-02	2.814704e+02	3.978930e+03	4.260401e+03
1.751839e-01	1.771652e+10	3.314276e-25	6.927945e+05	1.241928e-02	2.821090e+02	3.977790e+03	4.259899e+03
1.753368e-01	1.770931e+10	3.319970e-25	6.899355e+05	1.244577e-02	2.827677e+02	3.976634e+03	4.259402e+03
1.754918e-01	1.770199e+10	3.325742e-25	6.871914e+05	1.247264e-02	2.834363e+02	3.975457e+03	4.258893e+03
1.756476e-01	1.769466e+10	3.331540e-25	6.845013e+05	1.249963e-02	2.841085e+02	3.974271e+03	4.258380e+03
1.758010e-01	1.768745e+10	3.337254e-25	6.819556e+05	1.252624e-02	2.847713e+02	3.973097e+03	4.257869e+03
1.759557e-01	1.768019e+10	3.343012e-25	6.792621e+05	1.255307e-02	2.854412e+02	3.971917e+03	4.257358e+03
1.761087e-01	1.767304e+10	3.348709e-25	6.767302e+05	1.257962e-02	2.861041e+02	3.970744e+03	4.256848e+03
1.762636e-01	1.766579e+10	3.354477e-25	6.740416e+05	1.260653e-02	2.867772e+02	3.969560e+03	4.256338e+03
1.764201e-01	1.765846e+10	3.360303e-25	6.713733e+05	1.263372e-02	2.874580e+02	3.968362e+03	4.255820e+03
1.765753e-01	1.765123e+10	3.366078e-25	6.688391e+05	1.266068e-02	2.881333e+02	3.967168e+03	4.255301e+03
1.767305e-01	1.764399e+10	3.371856e-25	6.662528e+05	1.268767e-02	2.888102e+02	3.965974e+03	4.254784e+03
1.768842e-01	1.763685e+10	3.377581e-25	6.637593e+05	1.271441e-02	2.894815e+02	3.964788e+03	4.254269e+03
1.770360e-01	1.762982e+10	3.383233e-25	6.613203e+05	1.274082e-02	2.901452e+02	3.963614e+03	4.253759e+03
1.771901e-01	1.762267e+10	3.388970e-25	6.587173e+05	1.276765e-02	2.908209e+02	3.962427e+03	4.253248e+03
1.773416e-01	1.761568e+10	3.394611e-25	6.563497e+05	1.279402e-02	2.914851e+02	3.961252e+03	4.252737e+03
1.774948e-01	1.760860e+10	3.400314e-25	6.538068e+05	1.282072e-02	2.921588e+02	3.960068e+03	4.252226e+03
1.776453e-01	1.760167e+10	3.405921e-25	6.514732e+05	1.284695e-02	2.928207e+02	3.958897e+03	4.251717e+03
1.777993e-01	1.759457e+10	3.411651e-25	6.488971e+05	1.287380e-02	2.934998e+02	3.957706e+03	4.251206e+03
1.779505e-01	1.758763e+10	3.417281e-25	6.465866e+05	1.290017e-02	2.941664e+02	3.956527e+03	4.250693e+03
1.781035e-01	1.758060e+10	3.422978e-25	6.441003e+05	1.292687e-02	2.948429e+02	3.955339e+03	4.250182e+03
1.782498e-01	1.757393e+10	3.428428e-25	6.419984e+05	1.295239e-02	2.954889e+02	3.954189e+03	4.249678e+03
1.784027e-01	1.756692e+10	3.434119e-25	6.393806e+05	1.297910e-02	2.961678e+02	3.953005e+03	4.249173e+03
1.785599e-01	1.755972e+10	3.439964e-25	6.368472e+05	1.300656e-02	2.968659e+02	3.951784e+03	4.248650e+03
1.787151e-01	1.755262e+10	3.445741e-25	6.345141e+05	1.303369e-02	2.975555e+02	3.950566e+03	4.248121e+03
1.788678e-01	1.754567e+10	3.451423e-25	6.322213e+05	1.306037e-02	2.982344e+02	3.949366e+03	4.247600e+03
1.790197e-01	1.753876e+10	3.457077e-25	6.298951e+05	1.308694e-02	2.989112e+02	3.948174e+03	4.247085e+03
1.791703e-01	1.753193e+10	3.462682e-25	6.276262e+05	1.311328e-02	2.995829e+02	3.946989e+03	4.246572e+03
1.793259e-01	1.752485e+10	3.468469e-25	6.251278e+05	1.314052e-02	3.002794e+02	3.945772e+03	4.246052e+03
1.794801e-01	1.751786e+10	3.474204e-25	6.228575e+05	1.316751e-02	3.009690e+02	3.944557e+03	4.245526e+03
1.796343e-01	1.751087e+10	3.479941e-25	6.205335e+05	1.319452e-02	3.016603e+02	3.943340e+03	4.245001e+03
1.797864e-01	1.750400e+10	3.485597e-25	6.183118e+05	1.322115e-02	3.023424e+02	3.942137e+03	4.244479e+03
1.799397e-01	1.749708e+10	3.491299e-25	6.159911e+05	1.324802e-02	3.030319e+02	3.940927e+03	4.243959e+03
1.800927e-01	1.749019e+10	3.496991e-25	6.137369e+05	1.327485e-02	3.037208e+02	3.939715e+03	4.243436e+03
1.802449e-01	1.748334e+10	3.502652e-25	6.115148e+05	1.330154e-02	3.044069e+02	3.938507e+03	4.242914e+03
1.803951e-01	1.747660e+10	3.508238e-25	6.093576e+05	1.332789e-02	3.050846e+02	3.937313e+03	4.242397e+03
1.805449e-01	1.746989e+10	3.513812e-25	6.071729e+05	1.335418e-02	3.057618e+02	3.936122e+03	4.241883e+03
1.806932e-01	1.746327e+10	3.519327e-25	6.050564e+05	1.338020e-02	3.064326e+02	3.934940e+03	4.241372e+03
1.808447e-01	1.745649e+10	3.524962e-25	6.027895e+05	1.340681e-02	3.071201e+02	3.933738e+03	4.240858e+03
1.810007e-01	1.744950e+10	3.530758e-25	6.004678e+05	1.343422e-02	3.078289e+02	3.932501e+03	4.240330e+03
1.811513e-01	1.744280e+10	3.536357e-25	5.984527e+05	1.346067e-02	3.085121e+02	3.931291e+03	4.239803e+03
1.813037e-01	1.743601e+10	3.542023e-25	5.962274e+05	1.348746e-02	3.092062e+02	3.930075e+03	4.239281e+03
1.814555e-01	1.742926e+10	3.547665e-25	5.940996e+05	1.351414e-02	3.098978e+02	3.928859e+03	4.238757e+03
1.816071e-01	1.742253e+10	3.553301e-25	5.919681e+05	1.354081e-02	3.105898e+02	3.927644e+03	4.238233e+03
1.817591e-01	1.741579e+10	3.558949e-25	5.898334e+05	1.356754e-02	3.112843e+02	3.926425e+03	4.237709e+03
1.819073e-01	1.740925e+10	3.564461e-25	5.878454e+05	1.359362e-02	3.119620e+02	3.925228e+03	4.237190e+03
1.820580e-01	1.740259e+10	3.570062e-25	5.856948e+05	1.362015e-02	3.126529e+02	3.924020e+03	4.236673e+03
1.822137e-01	1.739570e+10	3.575844e-25	5.834602e+05	1.364756e-02	3.133680e+02	3.922774e+03	4.236142e+03
1.823687e-01	1.738886e+10	3.581602e-25	5.813667e+05	1.367486e-02	3.140799e+02	3.921523e+03	4.235603e+03
1.825182e-01	1.738230e+10	3.587160e-25	5.794297e+05	1.370119e-02	3.147666e+02	3.920308e+03	4.235075e+03
1.826706e-01	1.737561e+10	3.592819e-25	5.772888e+05	1.372803e-02	3.154689e+02	3.919082e+03	4.234551e+03
1.828245e-01	1.736885e+10	3.598536e-25	5.751876e+05	1.375516e-02	3.161794e+02	3.917839e+03	4.234018e+03
1.829762e-01	1.736221e+10	3.604175e-25	5.731938e+05	1.378191e-02	3.168801e+02	3.916606e+03	4.233486e+03
1.831291e-01	1.735552e+10	3.609852e-25	5.711245e+05	1.380887e-02	3.175873e+02	3.915368e+03	4.232955e+03
1.832817e-01	1.734886e+10	3.615523e-25	5.690995e+05	1.383579e-02	3.182942e+02	3.914128e+03	4.232422e+03
1.834300e-01	1.734241e+10	3.621035e-25	5.672120e+05	1.386194e-02	3.189812e+02	3.912916e+03	4.231897e+03
1.835794e-01	1.733592e+10	3.626587e-25	5.652102e+05	1.388831e-02	3.196754e+02	3.911701e+03	4.231377e+03
1.837340e-01	1.732920e+10	3.632327e-25	5.631003e+05	1.391560e-02	3.203952e+02	3.910449e+03	4.230844e+03
1.838859e-01	1.732261e+10	3.637972e-25	5.611793e+05	1.394242e-02	3.211022e+02	3.909206e+03	4.230308e+03
1.840402e-01	1.731592e+10	3.643705e-25	5.591324e+05	1.396968e-02	3.218224e+02	3.907948e+03	4.229771e+03
1.841927e-01	1.730933e+10	3.649369e-25	5.572004e+05	1.399660e-02	3.225338e+02	3.906698e+03	4.229232e+03
1.843474e-01	1.730265e+10	3.655115e-25	5.551733e+05	1.402394e-02	3.232577e+02	3.905435e+03	4.228692e+03
1.845041e-01	1.729589e+10	3.660933e-25	5.531484e+05	1.405162e-02	3.239914e+02	3.904154e+03	4.228145e+03
1.846593e-01	1.728921e+10	3.666701e-25	5.512013e+05	1.407906e-02	3.247192e+02	3.902876e+03	4.227596e+03
1.848068e-01	1.728290e+10	3.672186e-25	5.494491e+05	1.410513e-02	3.254104e+02	3.901652e+03	4.227062e+03
1.849599e-01	1.727634e+10	3.677871e-25	5.474179e+05	1.413219e-02	3.261307e+02	3.900401e+03	4.226532e+03
1.851134e-01	1.726977e+10	3.683574e-25	5.455013e+05	1.415933e-02	3.268531e+02	3.899138e+03	4.225991e+03
1.852601e-01	1.726353e+10	3.689030e-25	5.437764e+05	1.418527e-02	3.275431e+02	3.897918e+03	4.225461e+03
1.854099e-01	1.725714e+10	3.694600e-25	5.418540e+05	1.421178e-02	3.282507e+02	3.896685e+03	4.224936e+03
1.855660e-01	1.725049e+10	3.700395e-25	5.398504e+05	1.423939e-02	3.289888e+02	3.895406e+03	4.224395e+03
1.857216e-01	1.724388e+10	3.706177e-25	5.379645e+05	1.426692e-02	3.297248e+02	3.894117e+03	4.223842e+03
1.858757e-01	1.723734e+10	3.711905e-25	5.361035e+05	1.429419e-02	3.304545e+02	3.892838e+03	4.223292e+03
1.860310e-01	1.723077e+10	3.717675e-25	5.341984e+05	1.432166e-02	3.311912e+02	3.891551e+03	4.222743e+03
1.861808e-01	1.722445e+10	3.723244e-25	5.324621e+05	1.434816e-02	3.319015e+02	3.890299e+03	4.222201e+03
1.863324e-01	1.721806e+10	3.728882e-25	5.306002e+05	1.437501e-02	3.326232e+02	3.889041e+03	4.221664e+03
1.864838e-01	1.721170e+10	3.734511e-25	5.287947e+05	1.440180e-02	3.333440e+02	3.887781e+03	4.221125e+03
1.866345e-01	1.720537e+10	3.740118e-25	5.270083e+05	1.442849e-02	3.340627e+02	3.886524e+03	4.220586e+03
1.867850e-01	1.719907e+10	3.745714e-25	5.252276e+05	1.445513e-02	3.347810e+02	3.885268e+03	4.220049e+03
1.869387e-01	1.719264e+10	3.751427e-25	5.233778e+05	1.448233e-02	3.355161e+02	3.883989e+03	4.219505e+03
1.870916e-01	1.718626e+10	3.757116e-25	5.215998e+05	1.450941e-02	3.362479e+02	3.882709e+03	4.218957e+03
1.872419e-01	1.718000e+10	3.762708e-25	5.198774e+05	1.453601e-02	3.369675e+02	3.881447e+03	4.218415e+03
1.873903e-01	1.717384e+10	3.768234e-25	5.181682e+05	1.456230e-02	3.376795e+02	3.880200e+03	4.217880e+03
1.875484e-01	1.716727e+10	3.774112e-25	5.162287e+05	1.459030e-02	3.384406e+02	3.878890e+03	4.217330e+03
1.876995e-01	1.716101e+10	3.779737e-25	5.145892e+05	1.461705e-02	3.391661e+02	3.877610e+03	4.216776e+03
1.878493e-01	1.715483e+10	3.785314e-25	5.128793e+05	1.464357e-02	3.398872e+02	3.876348e+03	4.216235e+03
1.880024e-01	1.714852e+10	3.791011e-25	5.110960e+05	1.467068e-02	3.406259e+02	3.875065e+03	4.215690e+03
1.881556e-01	1.714221e+10	3.796716e-25	5.093656e+05	1.469781e-02	3.413657e+02	3.873773e+03	4.215139e+03
1.883097e-01	1.713588e+10	3.802453e-25	5.076234e+05	1.472509e-02	3.421105e+02	3.872475e+03	4.214586e+03
1.884611e-01	1.712968e+10	3.808096e-25	5.059535e+05	1.475191e-02	3.428431e+02	3.871192e+03	4.214035e+03
1.886164e-01	1.712332e+10	3.813879e-25	5.041780e+05	1.477941e-02	3.435964e+02	3.869885e+03	4.213481e+03
1.887739e-01	1.711688e+10	3.819744e-25	5.024167e+05	1.480729e-02	3.443607e+02	3.868556e+03	4.212917e+03
1.889180e-01	1.711104e+10	3.825119e-25	5.009639e+05	1.483278e-02	3.450584e+02	3.867313e+03	4.212372e+03
1.890658e-01	1.710504e+10	3.830630e-25	4.992768e+05	1.485895e-02	3.457781e+02	3.866066e+03	4.211844e+03
1.892191e-01	1.709882e+10	3.836345e-25	4.975506e+05	1.488610e-02	3.465257e+02	3.864773e+03	4.211298e+03
1.893733e-01	1.709258e+10	3.842094e-25	4.958786e+05	1.491339e-02	3.472774e+02	3.863464e+03	4.210741e+03
1.895273e-01	1.708636e+10	3.847837e-25	4.942172e+05	1.494064e-02	3.480291e+02	3.862153e+03	4.210182e+03
1.896829e-01	1.708009e+10	3.853643e-25	4.925257e+05	1.496819e-02	3.487904e+02	3.860829e+03	4.209619e+03
1.898316e-01	1.707413e+10	3.859195e-25	4.909980e+05	1.499448e-02	3.495169e+02	3.859549e+03	4.209066e+03
1.899828e-01	1.706807e+10	3.864837e-25	4.893524e+05	1.502123e-02	3.502582e+02	3.858263e+03	4.208521e+03
1.901403e-01	1.706175e+10	3.870716e-25	4.876293e+05	1.504911e-02	3.510324e+02	3.856926e+03	4.207959e+03
1.902967e-01	1.705551e+10	3.876552e-25	4.860023e+05	1.507675e-02	3.518000e+02	3.855586e+03	4.207386e+03
1.904524e-01	1.704931e+10	3.882368e-25	4.843720e+05	1.510429e-02	3.525658e+02	3.854251e+03	4.206817e+03
1.906044e-01	1.704327e+10	3.888050e-25	4.828122e+05	1.513117e-02	3.533139e+02	3.852942e+03	4.206256e+03
1.907505e-01	1.703750e+10	3.893514e-25	4.813362e+05	1.515698e-02	3.540333e+02	3.851678e+03	4.205711e+03
1.909000e-01	1.703159e+10	3.899103e-25	4.797515e+05	1.518340e-02	3.547719e+02	3.850398e+03	4.205170e+03
1.910499e-01	1.702569e+10	3.904706e-25	4.782111e+05	1.520988e-02	3.555124e+02	3.849110e+03	4.204623e+03
1.912052e-01	1.701957e+10	3.910517e-25	4.765792e+05	1.523734e-02	3.562823e+02	3.847781e+03	4.204064e+03
1.913595e-01	1.701351e+10	3.916289e-25	4.750249e+05	1.526459e-02	3.570463e+02	3.846449e+03	4.203496e+03
1.915152e-01	1.700741e+10	3.922113e-25	4.734370e+05	1.529208e-02	3.578184e+02	3.845108e+03	4.202927e+03
1.916647e-01	1.700158e+10	3.927713e-25	4.719753e+05	1.531846e-02	3.585597e+02	3.843807e+03	4.202366e+03
1.918170e-01	1.699565e+10	3.933417e-25	4.704177e+05	1.534535e-02	3.593173e+02	3.842495e+03	4.201812e+03
1.919727e-01	1.698959e+10	3.939246e-25	4.688427e+05	1.537282e-02	3.600923e+02	3.841153e+03	4.201245e+03
1.921247e-01	1.698370e+10	3.944943e-25	4.673635e+05	1.539963e-02	3.608490e+02	3.839829e+03	4.200679e+03
1.922816e-01	1.697762e+10	3.950820e-25	4.657758e+05	1.542730e-02	3.616324e+02	3.838477e+03	4.200110e+03
1.924340e-01	1.697175e+10	3.956536e-25	4.643121e+05	1.545416e-02	3.623931e+02	3.837146e+03	4.199539e+03
1.925850e-01	1.696594e+10	3.962200e-25	4.628395e+05	1.548077e-02	3.631481e+02	3.835831e+03	4.198979e+03
1.927404e-01	1.695997e+10	3.968028e-25	4.612944e+05	1.550816e-02	3.639272e+02	3.834486e+03	4.198413e+03
1.928962e-01	1.695400e+10	3.973876e-25	4.597880e+05	1.553561e-02	3.647086e+02	3.833129e+03	4.197837e+03
1.930482e-01	1.694820e+10	3.979582e-25	4.583493e+05	1.556235e-02	3.654708e+02	3.831797e+03	4.197268e+03
1.931978e-01	1.694251e+10	3.985200e-25	4.569248e+05	1.558867e-02	3.662221e+02	3.830487e+03	4.196709e+03
1.933519e-01	1.693665e+10	3.990988e-25	4.554225e+05	1.561580e-02	3.669982e+02	3.829148e+03	4.196147e+03
1.935064e-01	1.693079e+10	3.996796e-25	4.539577e+05	1.564299e-02	3.677767e+02	3.827797e+03	4.195574e+03
1.936617e-01	1.692492e+10	4.002633e-25	4.524882e+05	1.567029e-02	3.685599e+02	3.826439e+03	4.194998e+03
1.938180e-01	1.691902e+10	4.008505e-25	4.510152e+05	1.569773e-02	3.693487e+02	3.825071e+03	4.194419e+03
1.939708e-01	1.691326e+10	4.014246e-25	4.496059e+05	1.572454e-02	3.701204e+02	3.823724e+03	4.193845e+03
1.941273e-01	1.690737e+10	4.020120e-25	4.481241e+05	1.575200e-02	3.709128e+02	3.822356e+03	4.193269e+03
1.942773e-01	1.690173e+10	4.025755e-25	4.467717e+05	1.577830e-02	3.716716e+02	3.821027e+03	4.192698e+03
1.944276e-01	1.689610e+10	4.031397e-25	4.453764e+05	1.580465e-02	3.724338e+02	3.819705e+03	4.192139e+03
1.945812e-01	1.689034e+10	4.037159e-25	4.439474e+05	1.583158e-02	3.732139e+02	3.818358e+03	4.191572e+03
1.947361e-01	1.688454e+10	4.042970e-25	4.425287e+05	1.585873e-02	3.740013e+02	3.816994e+03	4.190996e+03
1.948894e-01	1.687882e+10	4.048726e-25	4.411434e+05	1.588559e-02	3.747813e+02	3.815638e+03	4.190419e+03
1.950436e-01	1.687298e+10	4.054458e-25	4.397351e+05	1.591245e-02	3.755668e+02	3.814278e+03	4.189844e+03
1.951961e-01	1.686712e+10	4.060075e-25	4.383566e+05	1.593894e-02	3.763442e+02	3.812926e+03	4.189270e+03
1.953465e-01	1.686136e+10	4.065619e-25	4.370039e+05	1.596506e-02	3.771116e+02	3.811591e+03	4.188703e+03
1.954984e-01	1.685556e+10	4.071226e-25	4.356244e+05	1.599150e-02	3.778889e+02	3.810247e+03	4.188136e+03
1.956532e-01	1.684967e+10	4.076939e-25	4.342263e+05	1.601843e-02	3.786814e+02	3.808880e+03	4.187561e+03
1.958063e-01	1.684386e+10	4.082596e-25	4.328720e+05	1.604505e-02	3.794657e+02	3.807517e+03	4.186983e+03
1.959604e-01	1.683803e+10	4.088286e-25	4.315004e+05	1.607184e-02	3.802559e+02	3.806150e+03	4.186406e+03
1.961096e-01	1.683241e+10	4.093804e-25	4.302048e+05	1.609778e-02	3.810214e+02	3.804814e+03	4.185835e+03
1.962615e-01	1.682669e+10	4.099418e-25	4.288550e+05	1.612421e-02	3.818023e+02	3.803466e+03	4.185269e+03
1.964158e-01	1.682090e+10	4.105128e-25	4.274969e+05	1.615108e-02	3.825971e+02	3.802095e+03	4.184692e+03
1.965702e-01	1.681512e+10	4.110844e-25	4.261579e+05	1.617795e-02	3.833925e+02	3.800717e+03	4.184110e+03
1.967278e-01	1.680924e+10	4.116679e-25	4.247822e+05	1.620537e-02	3.842059e+02	3.799316e+03	4.183521e+03
1.968854e-01	1.680338e+10	4.122515e-25	4.234288e+05	1.623278e-02	3.850196e+02	3.797907e+03	4.182927e+03
1.970400e-01	1.679764e+10	4.128243e-25	4.221172e+05	1.625966e-02	3.858182e+02	3.796519e+03	4.182337e+03
1.971972e-01	1.679182e+10	4.134071e-25	4.207641e+05	1.628702e-02	3.866324e+02	3.795115e+03	4.181747e+03
1.973528e-01	1.678608e+10	4.139840e-25	4.194542e+05	1.631408e-02	3.874379e+02	3.793718e+03	4.181156e+03
1.975093e-01	1.678022e+10	4.145593e-25	4.181228e+05	1.634117e-02	3.882497e+02	3.792315e+03	4.180565e+03
1.976641e-01	1.677436e+10	4.151235e-25	4.168176e+05	1.636788e-02	3.890532e+02	3.790922e+03	4.179975e+03
1.978199e-01	1.676848e+10	4.156917e-25	4.155008e+05	1.639478e-02	3.898627e+02	3.789524e+03	4.179386e+03
1.979654e-01	1.676303e+10	4.162241e-25	4.143182e+05	1.641989e-02	3.906183e+02	3.788196e+03	4.178815e+03
1.981152e-01	1.675744e+10	4.167723e-25	4.130457e+05	1.644579e-02	3.913993e+02	3.786855e+03	4.178254e+03
1.982683e-01	1.675174e+10	4.173331e-25	4.117667e+05	1.647227e-02	3.921981e+02	3.785481e+03	4.177679e+03
1.984236e-01	1.674598e+10	4.179027e-25	4.104819e+05	1.649914e-02	3.930090e+02	3.784083e+03	4.177092e+03
1.985775e-01	1.674030e+10	4.184680e-25	4.092262e+05	1.652577e-02	3.938131e+02	3.782691e+03	4.176504e+03
1.987338e-01	1.673456e+10	4.190425e-25	4.079429e+05	1.655281e-02	3.946309e+02	3.781282e+03	4.175913e+03
1.988897e-01	1.672885e+10	4.196160e-25	4.066806e+05	1.657977e-02	3.954472e+02	3.779871e+03	4.175318e+03
1.990464e-01	1.672313e+10	4.201929e-25	4.054135e+05	1.660689e-02	3.962687e+02	3.778453e+03	4.174722e+03
1.992003e-01	1.671754e+10	4.207607e-25	4.041862e+05	1.663352e-02	3.970764e+02	3.777053e+03	4.174129e+03
1.993559e-01	1.671191e+10	4.213351e-25	4.029369e+05	1.666045e-02	3.978943e+02	3.775644e+03	4.173538e+03
1.995092e-01	1.670639e+10	4.219016e-25	4.017267e+05	1.668696e-02	3.987003e+02	3.774247e+03	4.172948e+03
1.996600e-01	1.670098e+10	4.224593e-25	4.005407e+05	1.671303e-02	3.994940e+02	3.772872e+03	4.172366e+03
1.998127e-01	1.669552e+10	4.230246e-25	3.993324e+05	1.673946e-02	4.002994e+02	3.771486e+03	4.171785e+03
1.999670e-01	1.668993e+10	4.235911e-25	3.981156e+05	1.676602e-02	4.011141e+02	3.770083e+03	4.171197e+03
2.001222e-01	1.668424e+10	4.241560e-25	3.968956e+05	1.679265e-02	4.019337e+02	3.768671e+03	4.170604e+03
2.002766e-01	1.667861e+10	4.247192e-25	3.956928e+05	1.681915e-02	4.027494e+02	3.767262e+03	4.170011e+03
2.004331e-01	1.667293e+10	4.252910e-25	3.944710e+05	1.684602e-02	4.035779e+02	3.765836e+03	4.169414e+03
2.005841e-01	1.666748e+10	4.258437e-25	3.933197e+05	1.687194e-02	4.043769e+02	3.764447e+03	4.168824e+03
2.007378e-01	1.666196e+10	4.264072e-25	3.921282e+05	1.689837e-02	4.051926e+02	3.763046e+03	4.168238e+03
2.008946e-01	1.665636e+10	4.269829e-25	3.909237e+05	1.692534e-02	4.060256e+02	3.761616e+03	4.167641e+03
2.010448e-01	1.665102e+10	4.275353e-25	3.898020e+05	1.695110e-02	4.068222e+02	3.760228e+03	4.167050e+03
2.011996e-01	1.664554e+10	4.281055e-25	3.886165e+05	1.697774e-02	4.076469e+02	3.758817e+03	4.166463e+03
2.013535e-01	1.664013e+10	4.286731e-25	3.874645e+05	1.700419e-02	4.084662e+02	3.757403e+03	4.165869e+03
2.015080e-01	1.663462e+10	4.292382e-25	3.863030e+05	1.703061e-02	4.092897e+02	3.755984e+03	4.165274e+03
2.016606e-01	1.662912e+10	4.297920e-25	3.851622e+05	1.705661e-02	4.101035e+02	3.754578e+03	4.164682e+03
2.018138e-01	1.662363e+10	4.303498e-25	3.840157e+05	1.708277e-02	4.109225e+02	3.753169e+03	4.164091e+03
2.019652e-01	1.661825e+10	4.309018e-25	3.828974e+05	1.710858e-02	4.117314e+02	3.751772e+03	4.163503e+03
2.021190e-01	1.661281e+10	4.314637e-25	3.817566e+05	1.713484e-02	4.125550e+02	3.750358e+03	4.162913e+03
2.022757e-01	1.660729e+10	4.320378e-25	3.806018e+05	1.716165e-02	4.133955e+02	3.748917e+03	4.162313e+03
2.024319e-01	1.660183e+10	4.326108e-25	3.794665e+05	1.718831e-02	4.142329e+02	3.747474e+03	4.161707e+03
2.025873e-01	1.659642e+10	4.331821e-25	3.783408e+05	1.721486e-02	4.150675e+02	3.746036e+03	4.161103e+03
2.027413e-01	1.659109e+10	4.337494e-25	3.772328e+05	1.724118e-02	4.158951e+02	3.744608e+03	4.160503e+03
2.028944e-01	1.658574e+10	4.343086e-25	3.761315e+05	1.726719e-02	4.167181e+02	3.743190e+03	4.159908e+03
2.030486e-01	1.658028e+10	4.348680e-25	3.750182e+05	1.729334e-02	4.175487e+02	3.741764e+03	4.159312e+03
2.031999e-01	1.657497e+10	4.354182e-25	3.739415e+05	1.731898e-02	4.183637e+02	3.740355e+03	4.158719e+03
2.033541e-01	1.656959e+10	4.359805e-25	3.728371e+05	1.734517e-02	4.191964e+02	3.738929e+03	4.158125e+03
2.035110e-01	1.656415e+10	4.365536e-25	3.717247e+05	1.737181e-02	4.200439e+02	3.737477e+03	4.157521e+03
2.036621e-01	1.655895e+10	4.371074e-25	3.706743e+05	1.739745e-02	4.208598e+02	3.736062e+03	4.156922e+03
2.038175e-01	1.655363e+10	4.376784e-25	3.695780e+05	1.742388e-02	4.217018e+02	3.734623e+03	4.156325e+03
2.039728e-01	1.654835e+10	4.382501e-25	3.685010e+05	1.745028e-02	4.225431e+02	3.733177e+03	4.155720e+03
2.041230e-01	1.654319e+10	4.387989e-25	3.674671e+05	1.747564e-02	4.233565e+02	3.731768e+03	4.155125e+03
2.042779e-01	1.653781e+10	4.393606e-25	3.663828e+05	1.750177e-02	4.241978e+02	3.730332e+03	4.154530e+03
2.044355e-01	1.653238e+10	4.399339e-25	3.652940e+05	1.752838e-02	4.250544e+02	3.728866e+03	4.153921e+03
2.045923e-01	1.652702e+10	4.405062e-25	3.642230e+05	1.755483e-02	4.259067e+02	3.727400e+03	4.153307e+03
2.047468e-01	1.652177e+10	4.410715e-25	3.631745e+05	1.758091e-02	4.267472e+02	3.725952e+03	4.152699e+03
2.049029e-01	1.651651e+10	4.416444e-25	3.621145e+05	1.760730e-02	4.275983e+02	3.724493e+03	4.152092e+03
2.050611e-01	1.651121e+10	4.422261e-25	3.610484e+05	1.763403e-02	4.284613e+02	3.723016e+03	4.151477e+03
2.052156e-01	1.650607e+10	4.427958e-25	3.600219e+05	1.766012e-02	4.293041e+02	3.721561e+03	4.150865e+03
2.053698e-01	1.650098e+10	4.433657e-25	3.589962e+05	1.768618e-02	4.301467e+02	3.720114e+03	4.150261e+03
2.055209e-01	1.649602e+10	4.439257e-25	3.580010e+05	1.771170e-02	4.309732e+02	3.718689e+03	4.149662e+03
2.056754e-01	1.649098e+10	4.444992e-25	3.569804e+05	1.773784e-02	4.318199e+02	3.717244e+03	4.149063e+03
2.058270e-01	1.648598e+10	4.450576e-25	3.559904e+05	1.776329e-02	4.326499e+02	3.715813e+03	4.148463e+03
2.059778e-01	1.648095e+10	4.456094e-25	3.550004e+05	1.778855e-02	4.334774e+02	3.714392e+03	4.147870e+03
2.061366e-01	1.647569e+10	4.461914e-25	3.539549e+05	1.781519e-02	4.343503e+02	3.712912e+03	4.147262e+03
2.062908e-01	1.647062e+10	4.467583e-25	3.529637e+05	1.784100e-02	4.351968e+02	3.711451e+03	4.146647e+03
2.064469e-01	1.646553e+10	4.473337e-25	3.519547e+05	1.786718e-02	4.360556e+02	3.709982e+03	4.146037e+03
2.066069e-01	1.646034e+10	4.479252e-25	3.509255e+05	1.789404e-02	4.369376e+02	3.708478e+03	4.145416e+03
2.067634e-01	1.645530e+10	4.485048e-25	3.499353e+05	1.792024e-02	4.377991e+02	3.706994e+03	4.144793e+03
2.069159e-01	1.645034e+10	4.490656e-25	3.489683e+05	1.794564e-02	4.386397e+02	3.705545e+03	4.144185e+03
2.070679e-01	1.644534e+10	4.496206e-25	3.480004e+05	1.797090e-02	4.394790e+02	3.704106e+03	4.143585e+03
2.072191e-01	1.644040e+10	4.501743e-25	3.470447e+05	1.799602e-02	4.403147e+02	3.702673e+03	4.142987e+03
2.073719e-01	1.643545e+10	4.507347e-25	3.460833e+05	1.802142e-02	4.411594e+02	3.701229e+03	4.142388e+03
2.075242e-01	1.643055e+10	4.512953e-25	3.451329e+05	1.804676e-02	4.420025e+02	3.699784e+03	4.141786e+03
2.076824e-01	1.642549e+10	4.518791e-25	3.441452e+05	1.807313e-02	4.428802e+02	3.698293e+03	4.141173e+03
2.078398e-01	1.642049e+10	4.524615e-25	3.431768e+05	1.809932e-02	4.437532e+02	3.696797e+03	4.140550e+03
2.079985e-01	1.641540e+10	4.530441e-25	3.421974e+05	1.812559e-02	4.446344e+02	3.695290e+03	4.139925e+03
2.081555e-01	1.641031e+10	4.536162e-25	3.412322e+05	1.815146e-02	4.455066e+02	3.693794e+03	4.139301e+03
2.083153e-01	1.640517e+10	4.542005e-25	3.402509e+05	1.817784e-02	4.463961e+02	3.692278e+03	4.138674e+03
2.084696e-01	1.640024e+10	4.547665e-25	3.393174e+05	1.820327e-02	4.472544e+02	3.690798e+03	4.138052e+03
2.086255e-01	1.639531e+10	4.553399e-25	3.383721e+05	1.822902e-02	4.481235e+02	3.689315e+03	4.137439e+03
2.087845e-01	1.639031e+10	4.559261e-25	3.374145e+05	1.825530e-02	4.490108e+02	3.687804e+03	4.136815e+03
2.089334e-01	1.638567e+10	4.564769e-25	3.365341e+05	1.827982e-02	4.498404e+02	3.686364e+03	4.136204e+03
2.090880e-01	1.638080e+10	4.570446e-25	3.356042e+05	1.830528e-02	4.507053e+02	3.684897e+03	4.135603e+03
2.092442e-01	1.637583e+10	4.576144e-25	3.346729e+05	1.833087e-02	4.515791e+02	3.683407e+03	4.134986e+03
2.093945e-01	1.637109e+10	4.581647e-25	3.337870e+05	1.835544e-02	4.524195e+02	3.681958e+03	4.134378e+03
2.095502e-01	1.636621e+10	4.587363e-25	3.328649e+05	1.838101e-02	4.532926e+02	3.680477e+03	4.133770e+03
2.097063e-01	1.636137e+10	4.593114e-25	3.319522e+05	1.840663e-02	4.541681e+02	3.678982e+03	4.133150e+03
2.098581e-01	1.635670e+10	4.598722e-25	3.310729e+05	1.843149e-02	4.550190e+02	3.677519e+03	4.132538e+03
2.100127e-01	1.635198e+10	4.604449e-25	3.301762e+05	1.845688e-02	4.558878e+02	3.676041e+03	4.131929e+03
2.101716e-01	1.634707e+10	4.610289e-25	3.292565e+05	1.848284e-02	4.567814e+02	3.674524e+03	4.131306e+03
2.103265e-01	1.634223e+10	4.615946e-25	3.283659e+05	1.850799e-02	4.576523e+02	3.673028e+03	4.130681e+03
2.104842e-01	1.633736e+10	4.621728e-25	3.274589e+05	1.853366e-02	4.585411e+02	3.671517e+03	4.130058e+03
2.106395e-01	1.633260e+10	4.627438e-25	3.265768e+05	1.855890e-02	4.594156e+02	3.670019e+03	4.129435e+03
2.107881e-01	1.632809e+10	4.632924e-25	3.257385e+05	1.858302e-02	4.602529e+02	3.668576e+03	4.128829e+03
2.109395e-01	1.632353e+10	4.638530e-25	3.248830e+05	1.860771e-02	4.611085e+02	3.667122e+03	4.128231e+03
2.111001e-01	1.631864e+10	4.644430e-25	3.239756e+05	1.863381e-02	4.620174e+02	3.665591e+03	4.127609e+03
2.112522e-01	1.631396e+10	4.649980e-25	3.231279e+05	1.865826e-02	4.628759e+02	3.664109e+03	4.126985e+03
2.114074e-01	1.630923e+10	4.655665e-25	3.222583e+05	1.868333e-02	4.637550e+02	3.662616e+03	4.126371e+03
2.115630e-01	1.630453e+10	4.661384e-25	3.213954e+05	1.870846e-02	4.646366e+02	3.661113e+03	4.125750e+03
2.117219e-01	1.629977e+10	4.667244e-25	3.205187e+05	1.873417e-02	4.655378e+02	3.659584e+03	4.125122e+03
2.118774e-01	1.629516e+10	4.673000e-25	3.196694e+05	1.875927e-02	4.664199e+02	3.658073e+03	4.124493e+03
2.120329e-01	1.629059e+10	4.678773e-25	3.188234e+05	1.878441e-02	4.673027e+02	3.656569e+03	4.123871e+03
2.121850e-01	1.628616e+10	4.684441e-25	3.180021e+05	1.880897e-02	4.681671e+02	3.655089e+03	4.123256e+03
2.123425e-01	1.628161e+10	4.690324e-25	3.171531e+05	1.883449e-02	4.690640e+02	3.653572e+03	4.122636e+03
2.125005e-01	1.627699e+10	4.696184e-25	3.163054e+05	1.885988e-02	4.699638e+02	3.652041e+03	4.122004e+03
2.126582e-01	1.627233e+10	4.701991e-25	3.154596e+05	1.888511e-02	4.708625e+02	3.650509e+03	4.121372e+03
2.128147e-01	1.626775e+10	4.707773e-25	3.146259e+05	1.891013e-02	4.717547e+02	3.648988e+03	4.120742e+03
2.129608e-01	1.626351e+10	4.713192e-25	3.138546e+05	1.893341e-02	4.725873e+02	3.647548e+03	4.120135e+03
2.131099e-01	1.625914e+10	4.718682e-25	3.130623e+05	1.895717e-02	4.734394e+02	3.646104e+03	4.119543e+03
2.132626e-01	1.625463e+10	4.724269e-25	3.122537e+05	1.898143e-02	4.743128e+02	3.644626e+03	4.118939e+03
2.134132e-01	1.625021e+10	4.729804e-25	3.114632e+05	1.900530e-02	4.751743e+02	3.643155e+03	4.118329e+03
2.135661e-01	1.624578e+10	4.735440e-25	3.106640e+05	1.902960e-02	4.760498e+02	3.641671e+03	4.117720e+03
2.137209e-01	1.624132e+10	4.741167e-25	3.098604e+05	1.905421e-02	4.769370e+02	3.640165e+03	4.117102e+03
2.138794e-01	1.623680e+10	4.747050e-25	3.090422e+05	1.907944e-02	4.778467e+02	3.638626e+03	4.116473e+03
2.140367e-01	1.623227e+10	4.752844e-25	3.082328e+05	1.910427e-02	4.787490e+02	3.637089e+03	4.115838e+03
2.141910e-01	1.622777e+10	4.758490e-25	3.074387e+05	1.912850e-02	4.796349e+02	3.635576e+03	4.115211e+03
2.143482e-01	1.622324e+10	4.764260e-25	3.066336e+05	1.915325e-02	4.805385e+02	3.634047e+03	4.114585e+03
2.145074e-01	1.621870e+10	4.770129e-25	3.058244e+05	1.917834e-02	4.814548e+02	3.632494e+03	4.113949e+03
2.146667e-01	1.621419e+10	4.776023e-25	3.050203e+05	1.920344e-02	4.823723e+02	3.630935e+03	4.113307e+03
2.148241e-01	1.620978e+10	4.781863e-25	3.042315e+05	1.922820e-02	4.832788e+02	3.629391e+03	4.112670e+03
2.149825e-01	1.620529e+10	4.787702e-25	3.034365e+05	1.925304e-02	4.841930e+02	3.627841e+03	4.112034e+03
2.151360e-01	1.620090e+10	4.793319e-25	3.026685e+05	1.927691e-02	4.850783e+02	3.626327e+03	4.111405e+03
2.152939e-01	1.619642e+10	4.799118e-25	3.018811e+05	1.930159e-02	4.859909e+02	3.624787e+03	4.110778e+03
2.154478e-01	1.619210e+10	4.804792e-25	3.011213e+05	1.932557e-02	4.868799e+02	3.623269e+03	4.110149e+03
2.156030e-01	1.618778e+10	4.810533e-25	3.003582e+05	1.934981e-02	4.877777e+02	3.621748e+03	4.109526e+03
2.157559e-01	1.618357e+10	4.816208e-25	2.996121e+05	1.937366e-02	4.886625e+02	3.620241e+03	4.108904e+03
2.159134e-01	1.617918e+10	4.822013e-25	2.988422e+05	1.939819e-02	4.895759e+02	3.618702e+03	4.108278e+03
2.160652e-01	1.617491e+10	4.827567e-25	2.981036e+05	1.942157e-02	4.904546e+02	3.617198e+03	4.107653e+03
2.162203e-01	1.617059e+10	4.833267e-25	2.973508e+05	1.944561e-02	4.913551e+02	3.615678e+03	4.107033e+03
2.163802e-01	1.616618e+10	4.839163e-25	2.965812e+05	1.947041e-02	4.922837e+02	3.614113e+03	4.106397e+03
2.165415e-01	1.616177e+10	4.845135e-25	2.958104e+05	1.949541e-02	4.932212e+02	3.612527e+03	4.105748e+03
2.166859e-01	1.615786e+10	4.850500e-25	2.951261e+05	1.951755e-02	4.940582e+02	3.611070e+03	4.105128e+03
2.168367e-01	1.615374e+10	4.856062e-25	2.944074e+05	1.954086e-02	4.949369e+02	3.609595e+03	4.104532e+03
2.169915e-01	1.614947e+10	4.861736e-25	2.936731e+05	1.956465e-02	4.958391e+02	3.608075e+03	4.103914e+03
2.171406e-01	1.614539e+10	4.867223e-25	2.929712e+05	1.958743e-02	4.967072e+02	3.606591e+03	4.103298e+03
2.172894e-01	1.614137e+10	4.872716e-25	2.922737e+05	1.961026e-02	4.975746e+02	3.605120e+03	4.102694e+03
2.174519e-01	1.613701e+10	4.878738e-25	2.915161e+05	1.963539e-02	4.985252e+02	3.603540e+03	4.102065e+03
2.176122e-01	1.613276e+10	4.884697e-25	2.907770e+05	1.965997e-02	4.994606e+02	3.601950e+03	4.101411e+03
2.177705e-01	1.612850e+10	4.890543e-25	2.900451e+05	1.968411e-02	5.003857e+02	3.600379e+03	4.100764e+03
2.179317e-01	1.612413e+10	4.896448e-25	2.893004e+05	1.970862e-02	5.013284e+02	3.598789e+03	4.100117e+03
2.180917e-01	1.611983e+10	4.902338e-25	2.885666e+05	1.973291e-02	5.022649e+02	3.597200e+03	4.099465e+03
2.182527e-01	1.611556e+10	4.908286e-25	2.878330e+05	1.975739e-02	5.032078e+02	3.595606e+03	4.098814e+03
2.184121e-01	1.611128e+10	4.914134e-25	2.871072e+05	1.978146e-02	5.041420e+02	3.594021e+03	4.098163e+03
2.185670e-01	1.610708e+10	4.919775e-25	2.864026e+05	1.980467e-02	5.050494e+02	3.592475e+03	4.097525e+03
2.187242e-01	1.610286e+10	4.925531e-25	2.856913e+05	1.982837e-02	5.059729e+02	3.590918e+03	4.096891e+03
2.188835e-01	1.609854e+10	4.931317e-25	2.849722e+05	1.985223e-02	5.069087e+02	3.589339e+03	4.096248e+03
2.190415e-01	1.609421e+10	4.937018e-25	2.842596e+05	1.987574e-02	5.078369e+02	3.587766e+03	4.095603e+03
2.191992e-01	1.608994e+10	4.942733e-25	2.835529e+05	1.989925e-02	5.087643e+02	3.586196e+03	4.094961e+03
2.193566e-01	1.608573e+10	4.948465e-25	2.828521e+05	1.992275e-02	5.096908e+02	3.584629e+03	4.094319e+03
2.195101e-01	1.608166e+10	4.954076e-25	2.821733e+05	1.994563e-02	5.105944e+02	3.583092e+03	4.093686e+03
2.196654e-01	1.607759e+10	4.959772e-25	2.814910e+05	1.996888e-02	5.115097e+02	3.581548e+03	4.093057e+03
2.198245e-01	1.607338e+10	4.965568e-25	2.807927e+05	1.999260e-02	5.124488e+02	3.579969e+03	4.092418e+03
2.199822e-01	1.606916e+10	4.971275e-25	2.801014e+05	2.001592e-02	5.133794e+02	3.578392e+03	4.091772e+03
2.201398e-01	1.606499e+10	4.977006e-25	2.794148e+05	2.003927e-02	5.143103e+02	3.576818e+03	4.091129e+03
2.203015e-01	1.606076e+10	4.982910e-25	2.787156e+05	2.006332e-02	5.152664e+02	3.575212e+03	4.090478e+03
2.204636e-01	1.605657e+10	4.988852e-25	2.780200e+05	2.008738e-02	5.162247e+02	3.573593e+03	4.089817e+03
2.206283e-01	1.605236e+10	4.994918e-25	2.773176e+05	2.011189e-02	5.172000e+02	3.571951e+03	4.089151e+03
2.207879e-01	1.604824e+10	5.000752e-25	2.766373e+05	2.013538e-02	5.181443e+02	3.570343e+03	4.088488e+03
2.209475e-01	1.604407e+10	5.006542e-25	2.759569e+05	2.015880e-02	5.190900e+02	3.568746e+03	4.087836e+03
2.211065e-01	1.603996e+10	5.012336e-25	2.752838e+05	2.018215e-02	5.200330e+02	3.567152e+03	4.087184e+03
2.212629e-01	1.603587e+10	5.017991e-25	2.746223e+05	2.020495e-02	5.209604e+02	3.565579e+03	4.086539e+03
2.214194e-01	1.603174e+10	5.023614e-25	2.739605e+05	2.022770e-02	5.218898e+02	3.564009e+03	4.085899e+03
2.215813e-01	1.602751e+10	5.029457e-25	2.732810e+05	2.025135e-02	5.228526e+02	3.562396e+03	4.085248e+03
2.217406e-01	1.602341e+10	5.035229e-25	2.726176e+05	2.027452e-02	5.237988e+02	3.560792e+03	4.084590e+03
2.219002e-01	1.601933e+10	5.041041e-25	2.719563e+05	2.029782e-02	5.247488e+02	3.559189e+03	4.083937e+03
2.220584e-01	1.601534e+10	5.046819e-25	2.713059e+05	2.032088e-02	5.256899e+02	3.557596e+03	4.083286e+03
2.222149e-01	1.601135e+10	5.052498e-25	2.706622e+05	2.034357e-02	5.266219e+02	3.556019e+03	4.082641e+03
2.223786e-01	1.600713e+10	5.058395e-25	2.699905e+05	2.036732e-02	5.275983e+02	3.554387e+03	4.081986e+03
2.225345e-01	1.600317e+10	5.064039e-25	2.693546e+05	2.038973e-02	5.285270e+02	3.552802e+03	4.081329e+03
2.226919e-01	1.599912e+10	5.069694e-25	2.687128e+05	2.041236e-02	5.294663e+02	3.551220e+03	4.080687e+03
2.228486e-01	1.599505e+10	5.075288e-25	2.680745e+05	2.043476e-02	5.304020e+02	3.549640e+03	4.080042e+03
2.230094e-01	1.599092e+10	5.081054e-25	2.674243e+05	2.045786e-02	5.313636e+02	3.548026e+03	4.079390e+03
2.231685e-01	1.598688e+10	5.086786e-25	2.667851e+05	2.048065e-02	5.323148e+02	3.546417e+03	4.078732e+03
2.233271e-01	1.598281e+10	5.092456e-25	2.661484e+05	2.050326e-02	5.332634e+02	3.544816e+03	4.078079e+03
2.234890e-01	1.597862e+10	5.098205e-25	2.654995e+05	2.052629e-02	5.342326e+02	3.543188e+03	4.077420e+03
2.236522e-01	1.597444e+10	5.104035e-25	2.648500e+05	2.054952e-02	5.352107e+02	3.541542e+03	4.076752e+03
2.238095e-01	1.597038e+10	5.109611e-25	2.642238e+05	2.057165e-02	5.361525e+02	3.539939e+03	4.076092e+03
2.239688e-01	1.596623e+10	5.115221e-25	2.635903e+05	2.059411e-02	5.371086e+02	3.538331e+03	4.075440e+03
2.241303e-01	1.596207e+10	5.120936e-25	2.629532e+05	2.061691e-02	5.380783e+02	3.536702e+03	4.074780e+03
2.242930e-01	1.595794e+10	5.126722e-25	2.623160e+05	2.063991e-02	5.390556e+02	3.535056e+03	4.074112e+03
2.244578e-01	1.595380e+10	5.132607e-25	2.616755e+05	2.066324e-02	5.400455e+02	3.533392e+03	4.073437e+03
2.246231e-01	1.594970e+10	5.138540e-25	2.610372e+05	2.068668e-02	5.410395e+02	3.531718e+03	4.072757e+03
2.247808e-01	1.594574e+10	5.144161e-25	2.604276e+05	2.070876e-02	5.419872e+02	3.530103e+03	4.072090e+03
2.249414e-01	1.594167e+10	5.149842e-25	2.598080e+05	2.073130e-02	5.429543e+02	3.528480e+03	4.071434e+03
2.251068e-01	1.593753e+10	5.155720e-25	2.591752e+05	2.075458e-02	5.439511e+02	3.526810e+03	4.070762e+03
2.252722e-01	1.593334e+10	5.161556e-25	2.585422e+05	2.077765e-02	5.449481e+02	3.525130e+03	4.070078e+03
2.254336e-01	1.592922e+10	5.167211e-25	2.579246e+05	2.079997e-02	5.459208e+02	3.523482e+03	4.069403e+03
2.255950e-01	1.592515e+10	5.172894e-25	2.573117e+05	2.082240e-02	5.468947e+02	3.521841e+03	4.068736e+03
2.257601e-01	1.592103e+10	5.178733e-25	2.566899e+05	2.084544e-02	5.478918e+02	3.520170e+03	4.068062e+03
2.259180e-01	1.591714e+10	5.184344e-25	2.560980e+05	2.086733e-02	5.488448e+02	3.518548e+03	4.067393e+03
2.260772e-01	1.591318e+10	5.189960e-25	2.555020e+05	2.088942e-02	5.498075e+02	3.516929e+03	4.066737e+03
2.262399e-01	1.590909e+10	5.195658e-25	2.548940e+05	2.091192e-02	5.507921e+02	3.515279e+03	4.066072e+03
2.264008e-01	1.590509e+10	5.201320e-25	2.542966e+05	2.093411e-02	5.517656e+02	3.513636e+03	4.065401e+03
2.265646e-01	1.590107e+10	5.207110e-25	2.536930e+05	2.095681e-02	5.527579e+02	3.511971e+03	4.064729e+03
2.267280e-01	1.589701e+10	5.212843e-25	2.530910e+05	2.097928e-02	5.537479e+02	3.510303e+03	4.064051e+03
2.268920e-01	1.589290e+10	5.218551e-25	2.524872e+05	2.100169e-02	5.547421e+02	3.508630e+03	4.063373e+03
2.270565e-01	1.588882e+10	5.224304e-25	2.518857e+05	2.102423e-02	5.557402e+02	3.506951e+03	4.062692e+03
2.272168e-01	1.588480e+10	5.229870e-25	2.512993e+05	2.104598e-02	5.567126e+02	3.505305e+03	4.062017e+03
2.273773e-01	1.588075e+10	5.235404e-25	2.507129e+05	2.106774e-02	5.576875e+02	3.503665e+03	4.061352e+03
2.275432e-01	1.587661e+10	5.241156e-25	2.501122e+05	2.109036e-02	5.586963e+02	3.501979e+03	4.060675e+03
2.277075e-01	1.587247e+10	5.246806e-25	2.495174e+05	2.111251e-02	5.596943e+02	3.500296e+03	4.059990e+03
2.278709e-01	1.586831e+10	5.252391e-25	2.489257e+05	2.113446e-02	5.606885e+02	3.498621e+03	4.059309e+03
2.280352e-01	1.586419e+10	5.258035e-25	2.483356e+05	2.115660e-02	5.616886e+02	3.496940e+03	4.058629e+03
2.281965e-01	1.586010e+10	5.263534e-25	2.477565e+05	2.117815e-02	5.626703e+02	3.495281e+03	4.057952e+03
2.283626e-01	1.585586e+10	5.269162e-25	2.471613e+05	2.120040e-02	5.636837e+02	3.493588e+03	4.057272e+03
2.285215e-01	1.585185e+10	5.274573e-25	2.465949e+05	2.122151e-02	5.646517e+02	3.491944e+03	4.056595e+03
2.286858e-01	1.584775e+10	5.280192e-25	2.460151e+05	2.124361e-02	5.656542e+02	3.490270e+03	4.055924e+03
2.288506e-01	1.584369e+10	5.285859e-25	2.454369e+05	2.126575e-02	5.666603e+02	3.488579e+03	4.055239e+03
2.290158e-01	1.583958e+10	5.291495e-25	2.448576e+05	2.128781e-02	5.676693e+02	3.486883e+03	4.054553e+03
2.291737e-01	1.583561e+10	5.296843e-25	2.443032e+05	2.130865e-02	5.686332e+02	3.485246e+03	4.053879e+03
2.293358e-01	1.583159e+10	5.302358e-25	2.437398e+05	2.133028e-02	5.696243e+02	3.483589e+03	4.053213e+03
2.295010e-01	1.582744e+10	5.307939e-25	2.431657e+05	2.135220e-02	5.706354e+02	3.481896e+03	4.052532e+03
2.296674e-01	1.582323e+10	5.313520e-25	2.425880e+05	2.137413e-02	5.716538e+02	3.480187e+03	4.051841e+03
2.298306e-01	1.581916e+10	5.319022e-25	2.420249e+05	2.139561e-02	5.726526e+02	3.478501e+03	4.051153e+03
2.299954e-01	1.581500e+10	5.324535e-25	2.414571e+05	2.141727e-02	5.736625e+02	3.476807e+03	4.050470e+03
2.301607e-01	1.581080e+10	5.330026e-25	2.408881e+05	2.143888e-02	5.746759e+02	3.475106e+03	4.049781e+03
2.303235e-01	1.580670e+10	5.335463e-25	2.403314e+05	2.146016e-02	5.756740e+02	3.473423e+03	4.049097e+03
2.304895e-01	1.580249e+10	5.340963e-25	2.397648e+05	2.148184e-02	5.766929e+02	3.471718e+03	4.048411e+03
2.306560e-01	1.579823e+10	5.346444e-25	2.391967e+05	2.150346e-02	5.777155e+02	3.470002e+03	4.047717e+03
2.308207e-01	1.579407e+10	5.351892e-25	2.386387e+05	2.152484e-02	5.787269e+02	3.468298e+03	4.047025e+03
2.309796e-01	1.579002e+10	5.357108e-25	2.381003e+05	2.154530e-02	5.797024e+02	3.466647e+03	4.046349e+03
2.311393e-01	1.578592e+10	5.362315e-25	2.375603e+05	2.156589e-02	5.806846e+02	3.464999e+03	4.045684e+03
2.313029e-01	1.578176e+10	5.367676e-25	2.370118e+05	2.158710e-02	5.816913e+02	3.463317e+03	4.045009e+03
2.314636e-01	1.577765e+10	5.372905e-25	2.364724e+05	2.160772e-02	5.826802e+02	3.461651e+03	4.044331e+03
2.316290e-01	1.577338e+10	5.378250e-25	2.359188e+05	2.162899e-02	5.836996e+02	3.459950e+03	4.043650e+03
2.317925e-01	1.576921e+10	5.383562e-25	2.353750e+05	2.164995e-02	5.847064e+02	3.458255e+03	4.042962e+03
2.319592e-01	1.576493e+10	5.388935e-25	2.348218e+05	2.167131e-02	5.857338e+02	3.456538e+03	4.042272e+03
2.321239e-01	1.576066e+10	5.394212e-25	2.342749e+05	2.169225e-02	5.867495e+02	3.454829e+03	4.041578e+03
2.322871e-01	1.575649e+10	5.399467e-25	2.337372e+05	2.171305e-02	5.877560e+02	3.453136e+03	4.040892e+03
2.324481e-01	1.575234e+10	5.404615e-25	2.332072e+05	2.173348e-02	5.887495e+02	3.451464e+03	4.040213e+03
2.326149e-01	1.574800e+10	5.409912e-25	2.326595e+05	2.175470e-02	5.897809e+02	3.449747e+03	4.039528e+03
2.327818e-01	1.574372e+10	5.415238e-25	2.321153e+05	2.177588e-02	5.908119e+02	3.448017e+03	4.038829e+03
2.329476e-01	1.573943e+10	5.420493e-25	2.315748e+05	2.179683e-02	5.918371e+02	3.446295e+03	4.038132e+03
2.331144e-01	1.573508e+10	5.425737e-25	2.310319e+05	2.181782e-02	5.928688e+02	3.444567e+03	4.037436e+03
2.332813e-01	1.573077e+10	5.431012e-25	2.304924e+05	2.183888e-02	5.939016e+02	3.442836e+03	4.036737e+03
2.334472e-01	1.572646e+10	5.436217e-25	2.299568e+05	2.185971e-02	5.949283e+02	3.441111e+03	4.036040e+03
2.336105e-01	1.572219e+10	5.441302e-25	2.294297e+05	2.188008e-02	5.959395e+02	3.439410e+03	4.035349e+03
2.337737e-01	1.571788e+10	5.446347e-25	2.289038e+05	2.190041e-02	5.969510e+02	3.437714e+03	4.034665e+03
2.339406e-01	1.571345e+10	5.451471e-25	2.283674e+05	2.192117e-02	5.979861e+02	3.435987e+03	4.033973e+03
2.341075e-01	1.570907e+10	5.456626e-25	2.278345e+05	2.194196e-02	5.990214e+02	3.434252e+03	4.033274e+03
2.342716e-01	1.570474e+10	5.461657e-25	2.273109e+05	2.196226e-02	6.000392e+02	3.432540e+03	4.032579e+03
2.344363e-01	1.570036e+10	5.466673e-25	2.267865e+05	2.198262e-02	6.010617e+02	3.430829e+03	4.031890e+03
2.346026e-01	1.569600e+10	5.471773e-25	2.262610e+05	2.200329e-02	6.020952e+02	3.429100e+03	4.031196e+03
2.347697e-01	1.569159e+10	5.476857e-25	2.257339e+05	2.202394e-02	6.031332e+02	3.427363e+03	4.030496e+03
2.349346e-01	1.568712e+10	5.481776e-25	2.252108e+05	2.204405e-02	6.041581e+02	3.425641e+03	4.029799e+03
2.350985e-01	1.568266e+10	5.486632e-25	2.246921e+05	2.206397e-02	6.051770e+02	3.423932e+03	4.029109e+03
2.352588e-01	1.567836e+10	5.491418e-25	2.241884e+05	2.208351e-02	6.061737e+02	3.422254e+03	4.028428e+03
2.354198e-01	1.567401e+10	5.496195e-25	2.236837e+05	2.210316e-02	6.071761e+02	3.420578e+03	4.027754e+03
2.355847e-01	1.566954e+10	5.501057e-25	2.231681e+05	2.212326e-02	6.082036e+02	3.418866e+03	4.027070e+03
2.357470e-01	1.566519e+10	5.505872e-25	2.226638e+05	2.214303e-02	6.092142e+02	3.417168e+03	4.026382e+03
2.359146e-01	1.566068e+10	5.510813e-25	2.221452e+05	2.216350e-02	6.102589e+02	3.415432e+03	4.025690e+03
2.360783e-01	1.565624e+10	5.515613e-25	2.216380e+05	2.218329e-02	6.112795e+02	3.413715e+03	4.024994e+03
2.362453e-01	1.565170e+10	5.520475e-25	2.211226e+05	2.220352e-02	6.123215e+02	3.411978e+03	4.024300e+03
2.364078e-01	1.564726e+10	5.525179e-25	2.206213e+05	2.222302e-02	6.133348e+02	3.410272e+03	4.023607e+03
2.365697e-01	1.564290e+10	5.529900e-25	2.201262e+05	2.224260e-02	6.143449e+02	3.408580e+03	4.022925e+03
2.367312e-01	1.563853e+10	5.534584e-25	2.196332e+05	2.226209e-02	6.153536e+02	3.406892e+03	4.022246e+03
2.368956e-01	1.563406e+10	5.539320e-25	2.191329e+05	2.228189e-02	6.163806e+02	3.405180e+03	4.021561e+03
2.370613e-01	1.562954e+10	5.544065e-25	2.186292e+05	2.230178e-02	6.174165e+02	3.403451e+03	4.020868e+03
2.372290e-01	1.562494e+10	5.548840e-25	2.181209e+05	2.232184e-02	6.184652e+02	3.401702e+03	4.020168e+03
2.373936e-01	1.562049e+10	5.553565e-25	2.176251e+05	2.234155e-02	6.194945e+02	3.399974e+03	4.019469e+03
2.375585e-01	1.561601e+10	5.558271e-25	2.171298e+05	2.236130e-02	6.205266e+02	3.398249e+03	4.018776e+03
2.377237e-01	1.561150e+10	5.562957e-25	2.166348e+05	2.238100e-02	6.215609e+02	3.396522e+03	4.018082e+03
2.378885e-01	1.560707e+10	5.567667e-25	2.161447e+05	2.240074e-02	6.225928e+02	3.394795e+03	4.017388e+03
2.380523e-01	1.560265e+10	5.572320e-25	2.156589e+05	2.242028e-02	6.236182e+02	3.393079e+03	4.016697e+03
2.382124e-01	1.559824e+10	5.576785e-25	2.151818e+05	2.243913e-02	6.246211e+02	3.391394e+03	4.016015e+03
2.383725e-01	1.559381e+10	5.581226e-25	2.147060e+05	2.245798e-02	6.256250e+02	3.389717e+03	4.015342e+03
2.385405e-01	1.558915e+10	5.585857e-25	2.142090e+05	2.247783e-02	6.266793e+02	3.387975e+03	4.014654e+03
2.387085e-01	1.558448e+10	5.590466e-25	2.137126e+05	2.249749e-02	6.277331e+02	3.386214e+03	4.013948e+03
2.388764e-01	1.557987e+10	5.595116e-25	2.132204e+05	2.251726e-02	6.287871e+02	3.384455e+03	4.013242e+03
2.390416e-01	1.557533e+10	5.599667e-25	2.127369e+05	2.253663e-02	6.298243e+02	3.382716e+03	4.012540e+03
2.392095e-01	1.557063e+10	5.604203e-25	2.122448e+05	2.255617e-02	6.308789e+02	3.380961e+03	4.011840e+03
2.393742e-01	1.556600e+10	5.608629e-25	2.117627e+05	2.257518e-02	6.319132e+02	3.379228e+03	4.011141e+03
2.395353e-01	1.556147e+10	5.612938e-25	2.112922e+05	2.259374e-02	6.329252e+02	3.377530e+03	4.010455e+03
2.396960e-01	1.555694e+10	5.617218e-25	2.108244e+05	2.261227e-02	6.339359e+02	3.375842e+03	4.009778e+03
2.398641e-01	1.555226e+10	5.621735e-25	2.103402e+05	2.263187e-02	6.349938e+02	3.374094e+03	4.009088e+03
2.400313e-01	1.554761e+10	5.626207e-25	2.098590e+05	2.265120e-02	6.360456e+02	3.372338e+03	4.008383e+03
2.401994e-01	1.554284e+10	5.630619e-25	2.093741e+05	2.267046e-02	6.371038e+02	3.370575e+03	4.007678e+03
2.403676e-01	1.553806e+10	5.635014e-25	2.088899e+05	2.268967e-02	6.381634e+02	3.368809e+03	4.006972e+03
2.405360e-01	1.553335e+10	5.639456e-25	2.084096e+05	2.270902e-02	6.392238e+02	3.367040e+03	4.006264e+03
2.407044e-01	1.552863e+10	5.643881e-25	2.079306e+05	2.272834e-02	6.402848e+02	3.365272e+03	4.005557e+03
2.408727e-01	1.552391e+10	5.648285e-25	2.074533e+05	2.274759e-02	6.413458e+02	3.363503e+03	4.004848e+03
2.410411e-01	1.551918e+10	5.652671e-25	2.069773e+05	2.276681e-02	6.424074e+02	3.361733e+03	4.004141e+03
2.412095e-01	1.551437e+10	5.656977e-25	2.065000e+05	2.278585e-02	6.434696e+02	3.359964e+03	4.003433e+03
2.413780e-01	1.550956e+10	5.661269e-25	2.060243e+05	2.280484e-02	6.445325e+02	3.358193e+03	4.002725e+03
2.415460e-01	1.550483e+10	5.665601e-25	2.055538e+05	2.282391e-02	6.455933e+02	3.356425e+03	4.002018e+03
2.417144e-01	1.550009e+10	5.669926e-25	2.050840e+05	2.284301e-02	6.466567e+02	3.354655e+03	4.001311e+03
2.418829e-01	1.549528e+10	5.674175e-25	2.046130e+05	2.286192e-02	6.477208e+02	3.352883e+03	4.000603e+03
2.420515e-01	1.549047e+10	5.678411e-25	2.041435e+05	2.288079e-02	6.487855e+02	3.351110e+03	3.999895e+03
2.422185e-01	1.548570e+10	5.682596e-25	2.036797e+05	2.289944e-02	6.498408e+02	3.349349e+03	3.999190e+03
2.423854e-01	1.548093e+10	5.686766e-25	2.032179e+05	2.291807e-02	6.508960e+02	3.347593e+03	3.998489e+03
2.425521e-01	1.547625e+10	5.690983e-25	2.027610e+05	2.293681e-02	6.519501e+02	3.345837e+03	3.997787e+03
2.427207e-01	1.547151e+10	5.695235e-25	2.023007e+05	2.295576e-02	6.530166e+02	3.344068e+03	3.997084e+03
2.428892e-01	1.546671e+10	5.699411e-25	2.018397e+05	2.297448e-02	6.540828e+02	3.342293e+03	3.996376e+03
2.430577e-01	1.546192e+10	5.703573e-25	2.013805e+05	2.299312e-02	6.551490e+02	3.340519e+03	3.995668e+03
2.432262e-01	1.545712e+10	5.707724e-25	2.009228e+05	2.301176e-02	6.562157e+02	3.338746e+03	3.994961e+03
2.433948e-01	1.545226e+10	5.711802e-25	2.004641e+05	2.303023e-02	6.572832e+02	3.336970e+03	3.994253e+03
2.435633e-01	1.544733e+10	5.715807e-25	2.000048e+05	2.304852e-02	6.583506e+02	3.335195e+03	3.993546e+03
2.437316e-01	1.544241e+10	5.719798e-25	1.995478e+05	2.306675e-02	6.594170e+02	3.333422e+03	3.992839e+03
2.439002e-01	1.543756e+10	5.723848e-25	1.990944e+05	2.308515e-02	6.604855e+02	3.331646e+03	3.992132e+03
2.440681e-01	1.543274e+10	5.727871e-25	1.986445e+05	2.310346e-02	6.615498e+02	3.329876e+03	3.991426e+03
2.442368e-01	1.542790e+10	5.731906e-25	1.981942e+05	2.312187e-02	6.626201e+02	3.328100e+03	3.990720e+03
2.444056e-01	1.542306e+10	5.735935e-25	1.977455e+05	2.314028e-02	6.636910e+02	3.326321e+03	3.990012e+03
2.445742e-01	1.541817e+10	5.739892e-25	1.972967e+05	2.315849e-02	6.647610e+02	3.324543e+03	3.989304e+03
2.447424e-01	1.541331e+10	5.743832e-25	1.968511e+05	2.317662e-02	6.658281e+02	3.322770e+03	3.988598e+03
2.449111e-01	1.540844e+10	5.747779e-25	1.964059e+05	2.319479e-02	6.668992e+02	3.320993e+03	3.987892e+03
2.450799e-01	1.540358e+10	5.751726e-25	1.959624e+05	2.321296e-02	6.679708e+02	3.319214e+03	3.987185e+03
2.452485e-01	1.539874e+10	5.755669e-25	1.955212e+05	2.323114e-02	6.690421e+02	3.317436e+03	3.986478e+03
2.454172e-01	1.539391e+10	5.759609e-25	1.950819e+05	2.324928e-02	6.701137e+02	3.315657e+03	3.985770e+03
2.455857e-01	1.538910e+10	5.763543e-25	1.946451e+05	2.326738e-02	6.711844e+02	3.313879e+03	3.985064e+03
2.457542e-01	1.538424e+10	5.767413e-25	1.942078e+05	2.328532e-02	6.722555e+02	3.312103e+03	3.984358e+03
2.459229e-01	1.537931e+10	5.771221e-25	1.937700e+05	2.330311e-02	6.733274e+02	3.310324e+03	3.983651e+03
2.460915e-01	1.537441e+10	5.775033e-25	1.933341e+05	2.332090e-02	6.744001e+02	3.308546e+03	3.982946e+03
2.462602e-01	1.536952e+10	5.778846e-25	1.929002e+05	2.333867e-02	6.754730e+02	3.306766e+03	3.982239e+03
2.464290e-01	1.536458e+10	5.782599e-25	1.924658e+05	2.335629e-02	6.765465e+02	3.304987e+03	3.981533e+03
2.465978e-01	1.535965e+10	5.786356e-25	1.920334e+05	2.337392e-02	6.776209e+02	3.303206e+03	3.980827e+03
2.467667e-01	1.535475e+10	5.790116e-25	1.916028e+05	2.339154e-02	6.786960e+02	3.301424e+03	3.980120e+03
2.469356e-01	1.534986e+10	5.793880e-25	1.911745e+05	2.340916e-02	6.797712e+02	3.299642e+03	3.979413e+03
2.471045e-01	1.534500e+10	5.797652e-25	1.907483e+05	2.342682e-02	6.808468e+02	3.297860e+03	3.978707e+03
2.472735e-01	1.534016e+10	5.801431e-25	1.903242e+05	2.344447e-02	6.819230e+02	3.296077e+03	3.978000e+03
2.474425e-01	1.533534e+10	5.805217e-25	1.899024e+05	2.346213e-02	6.829995e+02	3.294294e+03	3.977294e+03
2.476115e-01	1.533048e+10	5.808949e-25	1.894805e+05	2.347959e-02	6.840763e+02	3.292511e+03	3.976587e+03
2.477805e-01	1.532558e+10	5.812628e-25	1.890584e+05	2.349690e-02	6.851533e+02	3.290728e+03	3.975881e+03
2.479496e-01	1.532070e+10	5.816316e-25	1.886387e+05	2.351420e-02	6.862307e+02	3.288944e+03	3.975175e+03
2.481186e-01	1.531585e+10	5.820013e-25	1.882211e+05	2.353148e-02	6.873084e+02	3.287160e+03	3.974469e+03
2.482858e-01	1.531108e+10	5.823680e-25	1.878104e+05	2.354855e-02	6.883742e+02	3.285392e+03	3.973766e+03
2.484549e-01	1.530628e+10	5.827401e-25	1.873976e+05	2.356590e-02	6.894528e+02	3.283612e+03	3.973065e+03
2.486240e-01	1.530152e+10	5.831135e-25	1.869869e+05	2.358317e-02	6.905317e+02	3.281827e+03	3.972359e+03
2.487932e-01	1.529678e+10	5.834879e-25	1.865784e+05	2.360045e-02	6.916109e+02	3.280042e+03	3.971653e+03
2.489624e-01	1.529200e+10	5.838574e-25	1.861699e+05	2.361759e-02	6.926906e+02	3.278257e+03	3.970947e+03
2.491265e-01	1.528733e+10	5.842109e-25	1.857735e+05	2.363392e-02	6.937373e+02	3.276514e+03	3.970251e+03
2.492920e-01	1.528265e+10	5.845685e-25	1.853763e+05	2.365050e-02	6.947937e+02	3.274770e+03	3.969564e+03
2.494551e-01	1.527806e+10	5.849222e-25	1.849868e+05	2.366679e-02	6.958345e+02	3.273044e+03	3.968878e+03
2.496247e-01	1.527325e+10	5.852851e-25	1.845826e+05	2.368368e-02	6.969177e+02	3.271270e+03	3.968187e+03
2.497938e-01	1.526843e+10	5.856422e-25	1.841794e+05	2.370025e-02	6.979972e+02	3.269484e+03	3.967481e+03
2.499610e-01	1.526369e+10	5.859969e-25	1.837829e+05	2.371662e-02	6.990648e+02	3.267716e+03	3.966781e+03
2.501280e-01	1.525898e+10	5.863527e-25	1.833892e+05	2.373299e-02	7.001318e+02	3.265953e+03	3.966085e+03
2.502975e-01	1.525418e+10	5.867090e-25	1.829902e+05	2.374949e-02	7.012148e+02	3.264170e+03	3.965385e+03
2.504671e-01	1.524940e+10	5.870670e-25	1.825932e+05	2.376591e-02	7.022983e+02	3.262381e+03	3.964679e+03
2.506367e-01	1.524466e+10	5.874267e-25	1.821985e+05	2.378238e-02	7.033821e+02	3.260592e+03	3.963974e+03
2.508038e-01	1.524003e+10	5.877828e-25	1.818119e+05	2.379856e-02	7.044498e+02	3.258823e+03	3.963273e+03
2.509721e-01	1.523539e+10	5.881433e-25	1.814250e+05	2.381491e-02	7.055262e+02	3.257050e+03	3.962576e+03
2.511399e-01	1.523074e+10	5.884979e-25	1.810396e+05	2.383101e-02	7.065985e+02	3.255279e+03	3.961878e+03
2.513088e-01	1.522608e+10	5.888566e-25	1.806539e+05	2.384720e-02	7.076787e+02	3.253500e+03	3.961179e+03
2.514786e-01	1.522144e+10	5.892187e-25	1.802685e+05	2.386351e-02	7.087647e+02	3.251711e+03	3.960476e+03
2.516472e-01	1.521680e+10	5.895737e-25	1.798862e+05	2.387950e-02	7.098424e+02	3.249930e+03	3.959773e+03
2.518137e-01	1.521219e+10	5.899202e-25	1.795085e+05	2.389509e-02	7.109075e+02	3.248170e+03	3.959077e+03
2.519819e-01	1.520756e+10	5.902718e-25	1.791298e+05	2.391089e-02	7.119834e+02	3.246400e+03	3.958383e+03
2.521517e-01	1.520293e+10	5.906284e-25	1.787498e+05	2.392683e-02	7.130696e+02	3.244613e+03	3.957683e+03
2.523210e-01	1.519827e+10	5.909795e-25	1.783710e+05	2.394254e-02	7.141526e+02	3.242827e+03	3.956980e+03
2.524905e-01	1.519358e+10	5.913267e-25	1.779919e+05	2.395809e-02	7.152376e+02	3.241040e+03	3.956278e+03
2.526602e-01	1.518892e+10	5.916758e-25	1.776150e+05	2.397365e-02	7.163230e+02	3.239252e+03	3.955575e+03
2.528278e-01	1.518426e+10	5.920134e-25	1.772418e+05	2.398753e-02	7.173956e+02	3.237481e+03	3.954877e+03
2.529976e-01	1.517942e+10	5.923430e-25	1.768618e+05	2.400342e-02	7.184827e+02	3.235696e+03	3.954179e+03
2.531674e-01	1.517457e+10	5.926705e-25	1.764826e+05	2.401909e-02	7.195700e+02	3.233907e+03	3.953477e+03
2.533373e-01	1.516978e+10	5.930018e-25	1.761063e+05	2.403475e-02	7.206576e+02	3.232116e+03	3.952774e+03
2.535067e-01	1.516505e+10	5.933358e-25	1.757339e+05	2.405034e-02	7.217420e+02	3.230330e+03	3.952072e+03
2.536745e-01	1.516043e+10	5.936699e-25	1.753679e+05	2.406575e-02	7.228158e+02	3.228559e+03	3.951375e+03
2.538442e-01	1.515580e+10	5.940115e-25	1.750004e+05	2.408138e-02	7.239032e+02	3.226776e+03	3.950679e+03
2.540098e-01	1.515133e+10	5.943477e-25	1.746444e+05	2.409650e-02	7.249630e+02	3.225022e+03	3.949985e+03
2.541801e-01	1.514679e+10	5.946967e-25	1.742813e+05	2.411217e-02	7.260542e+02	3.223239e+03	3.949293e+03
2.543505e-01	1.514223e+10	5.950427e-25	1.739186e+05	2.412760e-02	7.271451e+02	3.221445e+03	3.948591e+03
2.545204e-01	1.513767e+10	5.953847e-25	1.735575e+05	2.414277e-02	7.282334e+02	3.219655e+03	3.947889e+03
2.546894e-01	1.513311e+10	5.957217e-25	1.731990e+05	2.415770e-02	7.293156e+02	3.217874e+03	3.947190e+03
2.548589e-01	1.512858e+10	5.960629e-25	1.728420e+05	2.417263e-02	7.304015e+02	3.216091e+03	3.946492e+03
2.550285e-01	1.512411e+10	5.964070e-25	1.724874e+05	2.418759e-02	7.314878e+02	3.214307e+03	3.945794e+03
2.551982e-01	1.511961e+10	5.967480e-25	1.721332e+05	2.420235e-02	7.325748e+02	3.212521e+03	3.945096e+03
2.553679e-01	1.511509e+10	5.970859e-25	1.717795e+05	2.421697e-02	7.336623e+02	3.210735e+03	3.944398e+03
2.555377e-01	1.511061e+10	5.974265e-25	1.714283e+05	2.423152e-02	7.347498e+02	3.208950e+03	3.943699e+03
2.557075e-01	1.510618e+10	5.977699e-25	1.710795e+05	2.424610e-02	7.358376e+02	3.207164e+03	3.943002e+03
2.558774e-01	1.510173e+10	5.981101e-25	1.707310e+05	2.426049e-02	7.369261e+02	3.205378e+03	3.942304e+03
2.560474e-01	1.509725e+10	5.984472e-25	1.703828e+05	2.427475e-02	7.380155e+02	3.203590e+03	3.941606e+03
2.562175e-01	1.509281e+10	5.987872e-25	1.700367e+05	2.428896e-02	7.391059e+02	3.201802e+03	3.940908e+03
2.563878e-01	1.508832e+10	5.991204e-25	1.696900e+05	2.430170e-02	7.401971e+02	3.200012e+03	3.940209e+03
2.565582e-01	1.508372e+10	5.994420e-25	1.693410e+05	2.431619e-02	7.412888e+02	3.198222e+03	3.939511e+03
2.567286e-01	1.507911e+10	5.997621e-25	1.689931e+05	2.433047e-02	7.423809e+02	3.196431e+03	3.938812e+03
2.568990e-01	1.507457e+10	6.000863e-25	1.686483e+05	2.434474e-02	7.434724e+02	3.194642e+03	3.938114e+03
2.570691e-01	1.507009e+10	6.004144e-25	1.683068e+05	2.435895e-02	7.445627e+02	3.192854e+03	3.937417e+03
2.572392e-01	1.506561e+10	6.007401e-25	1.679661e+05	2.437295e-02	7.456530e+02	3.191068e+03	3.936721e+03
2.574090e-01	1.506113e+10	6.010630e-25	1.676270e+05	2.438679e-02	7.467410e+02	3.189284e+03	3.936025e+03
2.575780e-01	1.505666e+10	6.013820e-25	1.672904e+05	2.440034e-02	7.478234e+02	3.187509e+03	3.935332e+03
2.577479e-01	1.505223e+10	6.017065e-25	1.669547e+05	2.441402e-02	7.489123e+02	3.185728e+03	3.934640e+03
2.579183e-01	1.504783e+10	6.020356e-25	1.666204e+05	2.442770e-02	7.500047e+02	3.183941e+03	3.933946e+03
2.580888e-01	1.504332e+10	6.023526e-25	1.662841e+05	2.443972e-02	7.510971e+02	3.182153e+03	3.933250e+03
2.582593e-01	1.503871e+10	6.026588e-25	1.659460e+05	2.445349e-02	7.521899e+02	3.180364e+03	3.932554e+03
2.584295e-01	1.503419e+10	6.029697e-25	1.656118e+05	2.446715e-02	7.532801e+02	3.178579e+03	3.931859e+03
2.585964e-01	1.502982e+10	6.032793e-25	1.652868e+05	2.448046e-02	7.543492e+02	3.176822e+03	3.931171e+03
2.587641e-01	1.502543e+10	6.035894e-25	1.649615e+05	2.449378e-02	7.554238e+02	3.175066e+03	3.930490e+03
2.589350e-01	1.502096e+10	6.039040e-25	1.646313e+05	2.450719e-02	7.565187e+02	3.173283e+03	3.929802e+03
2.591058e-01	1.501655e+10	6.042233e-25	1.643038e+05	2.452054e-02	7.576133e+02	3.171494e+03	3.929107e+03
2.592750e-01	1.501225e+10	6.045437e-25	1.639823e+05	2.453367e-02	7.586970e+02	3.169718e+03	3.928415e+03
2.594453e-01	1.500792e+10	6.048643e-25	1.636598e+05	2.454674e-02	7.597877e+02	3.167938e+03	3.927726e+03
2.596155e-01	1.500359e+10	6.051830e-25	1.633382e+05	2.455965e-02	7.608782e+02	3.166156e+03	3.927034e+03
2.597835e-01	1.499936e+10	6.055013e-25	1.630233e+05	2.457227e-02	7.619542e+02	3.164392e+03	3.926346e+03
2.599539e-01	1.499504e+10	6.058181e-25	1.627040e+05	2.458370e-02	7.630456e+02	3.162615e+03	3.925661e+03
2.601240e-01	1.499063e+10	6.061240e-25	1.623835e+05	2.459677e-02	7.641351e+02	3.160836e+03	3.924971e+03
2.602944e-01	1.498622e+10	6.064302e-25	1.620640e+05	2.460964e-02	7.652263e+02	3.159054e+03	3.924281e+03
2.604644e-01	1.498184e+10	6.067351e-25	1.617463e+05	2.462228e-02	7.663151e+02	3.157276e+03	3.923592e+03
2.606349e-01	1.497751e+10	6.070459e-25	1.614307e+05	2.463496e-02	7.674066e+02	3.155496e+03	3.922902e+03
2.608055e-01	1.497324e+10	6.073618e-25	1.611178e+05	2.464760e-02	7.684990e+02	3.153714e+03	3.922213e+03
2.609762e-01	1.496898e+10	6.076767e-25	1.608057e+05	2.466003e-02	7.695921e+02	3.151931e+03	3.921523e+03
2.611471e-01	1.496471e+10	6.079903e-25	1.604944e+05	2.467234e-02	7.706858e+02	3.150147e+03	3.920833e+03
2.613165e-01	1.496054e+10	6.083058e-25	1.601883e+05	2.468444e-02	7.717703e+02	3.148375e+03	3.920145e+03
2.614873e-01	1.495629e+10	6.086183e-25	1.598798e+05	2.469521e-02	7.728638e+02	3.146596e+03	3.919460e+03
2.616578e-01	1.495197e+10	6.089200e-25	1.595705e+05	2.470764e-02	7.739546e+02	3.144817e+03	3.918771e+03
2.618281e-01	1.494767e+10	6.092220e-25	1.592627e+05	2.471984e-02	7.750449e+02	3.143040e+03	3.918085e+03
2.619985e-01	1.494344e+10	6.095295e-25	1.589580e+05	2.473197e-02	7.761353e+02	3.141263e+03	3.917399e+03
2.621690e-01	1.493927e+10	6.098422e-25	1.586559e+05	2.474405e-02	7.772258e+02	3.139487e+03	3.916713e+03
2.623395e-01	1.493511e+10	6.101541e-25	1.583548e+05	2.475599e-02	7.783169e+02	3.137710e+03	3.916027e+03
2.625095e-01	1.493098e+10	6.104641e-25	1.580560e+05	2.476765e-02	7.794038e+02	3.135939e+03	3.915343e+03
2.626782e-01	1.492692e+10	6.107763e-25	1.577617e+05	2.477915e-02	7.804831e+02	3.134179e+03	3.914662e+03
2.628489e-01	1.492289e+10	6.110963e-25	1.574668e+05	2.479086e-02	7.815747e+02	3.132407e+03	3.913982e+03
2.630197e-01	1.491885e+10	6.114151e-25	1.571726e+05	2.480232e-02	7.826668e+02	3.130630e+03	3.913297e+03
2.631906e-01	1.491476e+10	6.117277e-25	1.568777e+05	2.481285e-02	7.837597e+02	3.128852e+03	3.912612e+03
2.633617e-01	1.491062e+10	6.120345e-25	1.565823e+05	2.482417e-02	7.848532e+02	3.127074e+03	3.911927e+03
2.635328e-01	1.490655e+10	6.123466e-25	1.562895e+05	2.483542e-02	7.859471e+02	3.125295e+03	3.911242e+03
2.637005e-01	1.490257e+10	6.126522e-25	1.560040e+05	2.484558e-02	7.870182e+02	3.123545e+03	3.910563e+03
2.638687e-01	1.489854e+10	6.129533e-25	1.557173e+05	2.485659e-02	7.880931e+02	3.121799e+03	3.909892e+03
2.640398e-01	1.489445e+10	6.132590e-25	1.554270e+05	2.486770e-02	7.891866e+02	3.120029e+03	3.909216e+03
2.642097e-01	1.489046e+10	6.135675e-25	1.551415e+05	2.487854e-02	7.902713e+02	3.118263e+03	3.908535e+03
2.643802e-01	1.488652e+10	6.138818e-25	1.548575e+05	2.488941e-02	7.913602e+02	3.116496e+03	3.907856e+03
2.645507e-01	1.488252e+10	6.141900e-25	1.545731e+05	2.489934e-02	7.924492e+02	3.114728e+03	3.907177e+03
2.647213e-01	1.487849e+10	6.144928e-25	1.542883e+05	2.491005e-02	7.935386e+02	3.112959e+03	3.906498e+03
2.648923e-01	1.487446e+10	6.147959e-25	1.540041e+05	2.492058e-02	7.946302e+02	3.111187e+03	3.905818e+03
2.650633e-01	1.487049e+10	6.151038e-25	1.537226e+05	2.493101e-02	7.957215e+02	3.109417e+03	3.905138e+03
2.652343e-01	1.486654e+10	6.154116e-25	1.534423e+05	2.494068e-02	7.968128e+02	3.107646e+03	3.904459e+03
2.654054e-01	1.486254e+10	6.157141e-25	1.531617e+05	2.495114e-02	7.979044e+02	3.105875e+03	3.903779e+03
2.655766e-01	1.485856e+10	6.160166e-25	1.528822e+05	2.496137e-02	7.989965e+02	3.104104e+03	3.903100e+03
2.657479e-01	1.485464e+10	6.163243e-25	1.526051e+05	2.497152e-02	8.000892e+02	3.102332e+03	3.902421e+03
2.659156e-01	1.485086e+10	6.166299e-25	1.523363e+05	2.498130e-02	8.011581e+02	3.100590e+03	3.901748e+03
2.660839e-01	1.484707e+10	6.169356e-25	1.520673e+05	2.499110e-02	8.022315e+02	3.098851e+03	3.901083e+03
2.662556e-01	1.484321e+10	6.172461e-25	1.517941e+05	2.500094e-02	8.033258e+02	3.097086e+03	3.900412e+03
2.664270e-01	1.483931e+10	6.175498e-25	1.515209e+05	2.500974e-02	8.044179e+02	3.095316e+03	3.899734e+03
2.665954e-01	1.483549e+10	6.178478e-25	1.512535e+05	2.501914e-02	8.054907e+02	3.093570e+03	3.899061e+03
2.667664e-01	1.483162e+10	6.181501e-25	1.509834e+05	2.502809e-02	8.065802e+02	3.091813e+03	3.898393e+03
2.669374e-01	1.482772e+10	6.184471e-25	1.507130e+05	2.503773e-02	8.076694e+02	3.090049e+03	3.897718e+03
2.671085e-01	1.482383e+10	6.187442e-25	1.504437e+05	2.504715e-02	8.087591e+02	3.088285e+03	3.897044e+03
2.672797e-01	1.481994e+10	6.190409e-25	1.501753e+05	2.505637e-02	8.098490e+02	3.086521e+03	3.896370e+03
2.674511e-01	1.481611e+10	6.193425e-25	1.499091e+05	2.506552e-02	8.109396e+02	3.084757e+03	3.895697e+03
2.676225e-01	1.481234e+10	6.196488e-25	1.496453e+05	2.507469e-02	8.120306e+02	3.082992e+03	3.895023e+03
2.677940e-01	1.480858e+10	6.199542e-25	1.493823e+05	2.508364e-02	8.131216e+02	3.081228e+03	3.894349e+03
2.679656e-01	1.480477e+10	6.202536e-25	1.491188e+05	2.509167e-02	8.142130e+02	3.079463e+03	3.893676e+03
2.681373e-01	1.480086e+10	6.205424e-25	1.488536e+05	2.509971e-02	8.153048e+02	3.077698e+03	3.893003e+03
2.683091e-01	1.479698e+10	6.208319e-25	1.485896e+05	2.510860e-02	8.163972e+02	3.075933e+03	3.892330e+03
2.684810e-01	1.479315e+10	6.211267e-25	1.483280e+05	2.511743e-02	8.174899e+02	3.074168e+03	3.891657e+03
2.686523e-01	1.478935e+10	6.214200e-25	1.480684e+05	2.512608e-02	8.185787e+02	3.072407e+03	3.890986e+03
2.688239e-01	1.478556e+10	6.217132e-25	1.478096e+05	2.513454e-02	8.196682e+02	3.070647e+03	3.890316e+03
2.689951e-01	1.478178e+10	6.220051e-25	1.475521e+05	2.514277e-02	8.207560e+02	3.068890e+03	3.889646e+03
2.691664e-01	1.477796e+10	6.222911e-25	1.472944e+05	2.515011e-02	8.218434e+02	3.067134e+03	3.888978e+03
2.693357e-01	1.477415e+10	6.225691e-25	1.470396e+05	2.515745e-02	8.229178e+02	3.065395e+03	3.888313e+03
2.695070e-01	1.477032e+10	6.228515e-25	1.467833e+05	2.516590e-02	8.240051e+02	3.063646e+03	3.887651e+03
2.696783e-01	1.476651e+10	6.231344e-25	1.465283e+05	2.517408e-02	8.250918e+02	3.061892e+03	3.886984e+03
2.698496e-01	1.476272e+10	6.234174e-25	1.462745e+05	2.518204e-02	8.261783e+02	3.060139e+03	3.886318e+03
2.700210e-01	1.475894e+10	6.237002e-25	1.460217e+05	2.518981e-02	8.272649e+02	3.058387e+03	3.885652e+03
2.701924e-01	1.475507e+10	6.239730e-25	1.457674e+05	2.519599e-02	8.283520e+02	3.056634e+03	3.884986e+03
2.703641e-01	1.475118e+10	6.242422e-25	1.455131e+05	2.520391e-02	8.294397e+02	3.054882e+03	3.884321e+03
2.705359e-01	1.474736e+10	6.245177e-25	1.452612e+05	2.521179e-02	8.305281e+02	3.053128e+03	3.883656e+03
2.707078e-01	1.474356e+10	6.247939e-25	1.450105e+05	2.521954e-02	8.316168e+02	3.051374e+03	3.882991e+03
2.708797e-01	1.473977e+10	6.250708e-25	1.447609e+05	2.522707e-02	8.327056e+02	3.049620e+03	3.882325e+03
2.710518e-01	1.473600e+10	6.253477e-25	1.445125e+05	2.523441e-02	8.337943e+02	3.047866e+03	3.881660e+03
2.712237e-01	1.473215e+10	6.256147e-25	1.442630e+05	2.524014e-02	8.348819e+02	3.046115e+03	3.880996e+03
2.713953e-01	1.472824e+10	6.258722e-25	1.440128e+05	2.524746e-02	8.359675e+02	3.044365e+03	3.880333e+03
2.715668e-01	1.472435e+10	6.261305e-25	1.437641e+05	2.525457e-02	8.370523e+02	3.042620e+03	3.879672e+03
2.717383e-01	1.472045e+10	6.263856e-25	1.435159e+05	2.526027e-02	8.381368e+02	3.040874e+03	3.879011e+03
2.719099e-01	1.471654e+10	6.266385e-25	1.432681e+05	2.526776e-02	8.392212e+02	3.039130e+03	3.878351e+03
2.720816e-01	1.471267e+10	6.268941e-25	1.430221e+05	2.527503e-02	8.403058e+02	3.037385e+03	3.877691e+03
2.722526e-01	1.470885e+10	6.271507e-25	1.427786e+05	2.528204e-02	8.413852e+02	3.035647e+03	3.877033e+03
2.724242e-01	1.470504e+10	6.274098e-25	1.425356e+05	2.528892e-02	8.424691e+02	3.033906e+03	3.876376e+03
2.725960e-01	1.470117e+10	6.276605e-25	1.422916e+05	2.529420e-02	8.435530e+02	3.032164e+03	3.875717e+03
2.727678e-01	1.469723e+10	6.279035e-25	1.420467e+05	2.530107e-02	8.446374e+02	3.030422e+03	3.875059e+03
2.729399e-01	1.469332e+10	6.281490e-25	1.418031e+05	2.530774e-02	8.457222e+02	3.028679e+03	3.874401e+03
2.731120e-01	1.468935e+10	6.283868e-25	1.415588e+05	2.531286e-02	8.468073e+02	3.026936e+03	3.873743e+03
2.732842e-01	1.468533e+10	6.286176e-25	1.413137e+05	2.531955e-02	8.478925e+02	3.025193e+03	3.873086e+03
2.734564e-01	1.468140e+10	6.288567e-25	1.410717e+05	2.532617e-02	8.489776e+02	3.023451e+03	3.872428e+03
2.736286e-01	1.467757e+10	6.291038e-25	1.408329e+05	2.533281e-02	8.500614e+02	3.021710e+03	3.871772e+03
2.738004e-01	1.467378e+10	6.293530e-25	1.405961e+05	2.533923e-02	8.511433e+02	3.019973e+03	3.871116e+03
2.739722e-01	1.466994e+10	6.295946e-25	1.403587e+05	2.534408e-02	8.522246e+02	3.018237e+03	3.870462e+03
2.741441e-01	1.466604e+10	6.298293e-25	1.401207e+05	2.535049e-02	8.533059e+02	3.016503e+03	3.869809e+03
2.743161e-01	1.466219e+10	6.300671e-25	1.398844e+05	2.535668e-02	8.543871e+02	3.014769e+03	3.869156e+03
2.744880e-01	1.465828e+10	6.302978e-25	1.396476e+05	2.536133e-02	8.554677e+02	3.013035e+03	3.868503e+03
2.746599e-01	1.465433e+10	6.305221e-25	1.394103e+05	2.536751e-02	8.565480e+02	3.011303e+03	3.867851e+03
2.748313e-01	1.465044e+10	6.307491e-25	1.391757e+05	2.537345e-02	8.576243e+02	3.009577e+03	3.867201e+03
2.750034e-01	1.464648e+10	6.309705e-25	1.389397e+05	2.537794e-02	8.587046e+02	3.007847e+03	3.866551e+03
2.751756e-01	1.464248e+10	6.311862e-25	1.387033e+05	2.538392e-02	8.597850e+02	3.006116e+03	3.865901e+03
2.753479e-01	1.463845e+10	6.313964e-25	1.384665e+05	2.538839e-02	8.608658e+02	3.004384e+03	3.865250e+03
2.755203e-01	1.463437e+10	6.316017e-25	1.382294e+05	2.539438e-02	8.619471e+02	3.002653e+03	3.864600e+03
2.756929e-01	1.463035e+10	6.318120e-25	1.379943e+05	2.540018e-02	8.630288e+02	3.000921e+03	3.863949e+03
2.758656e-01	1.462630e+10	6.320171e-25	1.377590e+05	2.540448e-02	8.641107e+02	2.999189e+03	3.863299e+03
2.760378e-01	1.462223e+10	6.322169e-25	1.375244e+05	2.541024e-02	8.651887e+02	2.997461e+03	3.862650e+03
2.762096e-01	1.461814e+10	6.324120e-25	1.372903e+05	2.541451e-02	8.662644e+02	2.995739e+03	3.862003e+03
2.763814e-01	1.461404e+10	6.326037e-25	1.370566e+05	2.542034e-02	8.673393e+02	2.994019e+03	3.861358e+03
2.765533e-01	1.461001e+10	6.328022e-25	1.368254e+05	2.542596e-02	8.684142e+02	2.992300e+03	3.860714e+03
2.767252e-01	1.460605e+10	6.330069e-25	1.365963e+05	2.543138e-02	8.694893e+02	2.990580e+03	3.860069e+03
2.768974e-01	1.460211e+10	6.332121e-25	1.363683e+05	2.543594e-02	8.705647e+02	2.988861e+03	3.859425e+03
2.770696e-01	1.459814e+10	6.334132e-25	1.361402e+05	2.544050e-02	8.716403e+02	2.987141e+03	3.858781e+03
2.772418e-01	1.459419e+10	6.336149e-25	1.359133e+05	2.544569e-02	8.727153e+02	2.985423e+03	3.858138e+03
2.774131e-01	1.459023e+10	6.338116e-25	1.356877e+05	2.544932e-02	8.737843e+02	2.983712e+03	3.857496e+03
2.775856e-01	1.458623e+10	6.340058e-25	1.354608e+05	2.545452e-02	8.748601e+02	2.981996e+03	3.856856e+03
2.777582e-01	1.458221e+10	6.341966e-25	1.352339e+05	2.545817e-02	8.759362e+02	2.980277e+03	3.856213e+03
2.779269e-01	1.457827e+10	6.343801e-25	1.350125e+05	2.546308e-02	8.769874e+02	2.978588e+03	3.855576e+03
2.780963e-01	1.457434e+10	6.345660e-25	1.347916e+05	2.546728e-02	8.780420e+02	2.976905e+03	3.854948e+03
2.782693e-01	1.457032e+10	6.347529e-25	1.345664e+05	2.547165e-02	8.791189e+02	2.975196e+03	3.854315e+03
2.784418e-01	1.456629e+10	6.349366e-25	1.343423e+05	2.547586e-02	8.801924e+02	2.973481e+03	3.853673e+03
2.786140e-01	1.456242e+10	6.351342e-25	1.341225e+05	2.550435e-02	8.812638e+02	2.971771e+03	3.853035e+03
2.787863e-01	1.455869e+10	6.353452e-25	1.339066e+05	2.550808e-02	8.823348e+02	2.970062e+03	3.852397e+03
2.789587e-01	1.455493e+10	6.355521e-25	1.336908e+05	2.551178e-02	8.834057e+02	2.968354e+03	3.851760e+03
2.791311e-01	1.455115e+10	6.357552e-25	1.334751e+05	2.551541e-02	8.844763e+02	2.966647e+03	3.851123e+03
2.793035e-01	1.454735e+10	6.359548e-25	1.332595e+05	2.551899e-02	8.855467e+02	2.964940e+03	3.850487e+03
2.794760e-01	1.454353e+10	6.361512e-25	1.330441e+05	2.552251e-02	8.866169e+02	2.963234e+03	3.849851e+03
2.796486e-01	1.453970e+10	6.363445e-25	1.328290e+05	2.552599e-02	8.876871e+02	2.961529e+03	3.849216e+03
2.798212e-01	1.453585e+10	6.365350e-25	1.326141e+05	2.552940e-02	8.887572e+02	2.959824e+03	3.848581e+03
2.799940e-01	1.453199e+10	6.367230e-25	1.323995e+05	2.553276e-02	8.898273e+02	2.958120e+03	3.847947e+03
2.801669e-01	1.452827e+10	6.369252e-25	1.321887e+05	2.556002e-02	8.908978e+02	2.956415e+03	3.847313e+03
2.803399e-01	1.452469e+10	6.371407e-25	1.319815e+05	2.556285e-02	8.919685e+02	2.954711e+03	3.846679e+03
2.805131e-01	1.452108e+10	6.373521e-25	1.317743e+05	2.556559e-02	8.930394e+02	2.953006e+03	3.846046e+03
2.806863e-01	1.451744e+10	6.375597e-25	1.315671e+05	2.556826e-02	8.941102e+02	2.951302e+03	3.845412e+03
2.808592e-01	1.451379e+10	6.377632e-25	1.313604e+05	2.557081e-02	8.951786e+02	2.949601e+03	3.844780e+03
2.810318e-01	1.451014e+10	6.379627e-25	1.311544e+05	2.557329e-02	8.962443e+02	2.947905e+03	3.844149e+03
2.812042e-01	1.450646e+10	6.381587e-25	1.309487e+05	2.557568e-02	8.973085e+02	2.946212e+03	3.843521e+03
2.813767e-01	1.450278e+10	6.383517e-25	1.307434e+05	2.557800e-02	8.983723e+02	2.944521e+03	3.842893e+03
2.815492e-01	1.449908e+10	6.385417e-25	1.305382e+05	2.558024e-02	8.994361e+02	2.942830e+03	3.842266e+03
2.817218e-01	1.449536e+10	6.387291e-25	1.303333e+05	2.558241e-02	9.004999e+02	2.941140e+03	3.841640e+03
2.818945e-01	1.449179e+10	6.389301e-25	1.301321e+05	2.560798e-02	9.015636e+02	2.939449e+03	3.841013e+03
2.820673e-01	1.448834e+10	6.391437e-25	1.299344e+05	2.560957e-02	9.026269e+02	2.937760e+03	3.840387e+03
2.822401e-01	1.448482e+10	6.393484e-25	1.297356e+05	2.561042e-02	9.036901e+02	2.936072e+03	3.839762e+03
2.824131e-01	1.448123e+10	6.395448e-25	1.295358e+05	2.561197e-02	9.047535e+02	2.934384e+03	3.839137e+03
2.825863e-01	1.447763e+10	6.397381e-25	1.293361e+05	2.561341e-02	9.058172e+02	2.932696e+03	3.838513e+03
2.827595e-01	1.447401e+10	6.399285e-25	1.291366e+05	2.561474e-02	9.068810e+02	2.931008e+03	3.837889e+03
2.829328e-01	1.447038e+10	6.401161e-25	1.289373e+05	2.561598e-02	9.079448e+02	2.929320e+03	3.837265e+03
2.831062e-01	1.446674e+10	6.403010e-25	1.287383e+05	2.561712e-02	9.090083e+02	2.927633e+03	3.836641e+03
2.832792e-01	1.446324e+10	6.404986e-25	1.285433e+05	2.564126e-02	9.100690e+02	2.925950e+03	3.836019e+03
2.834520e-01	1.445982e+10	6.407036e-25	1.283511e+05	2.564113e-02	9.111276e+02	2.924271e+03	3.835398e+03
2.836248e-01	1.445634e+10	6.408999e-25	1.281580e+05	2.564170e-02	9.121858e+02	2.922593e+03	3.834779e+03
2.837976e-01	1.445285e+10	6.410928e-25	1.279650e+05	2.564214e-02	9.132433e+02	2.920917e+03	3.834161e+03
2.839704e-01	1.444933e+10	6.412823e-25	1.277722e+05	2.564246e-02	9.143001e+02	2.919243e+03	3.833543e+03
2.841433e-01	1.444580e+10	6.414685e-25	1.275796e+05	2.564267e-02	9.153567e+02	2.917569e+03	3.832926e+03
2.843162e-01	1.444226e+10	6.416517e-25	1.273872e+05	2.564276e-02	9.164128e+02	2.915897e+03	3.832310e+03
2.844891e-01	1.443884e+10	6.418474e-25	1.271983e+05	2.566557e-02	9.174683e+02	2.914226e+03	3.831694e+03
2.846621e-01	1.443550e+10	6.420503e-25	1.270115e+05	2.566440e-02	9.185236e+02	2.912556e+03	3.831079e+03
2.848352e-01	1.443209e+10	6.422441e-25	1.268237e+05	2.566390e-02	9.195788e+02	2.910886e+03	3.830465e+03
2.850085e-01	1.442865e+10	6.424342e-25	1.266358e+05	2.566327e-02	9.206342e+02	2.909217e+03	3.829851e+03
2.851819e-01	1.442520e+10	6.426206e-25	1.264478e+05	2.566251e-02	9.216899e+02	2.907547e+03	3.829237e+03
2.853554e-01	1.442167e+10	6.427987e-25	1.262589e+05	2.566100e-02	9.227458e+02	2.905878e+03	3.828623e+03
2.855290e-01	1.441823e+10	6.429844e-25	1.260722e+05	2.568254e-02	9.238016e+02	2.904209e+03	3.828010e+03
2.857020e-01	1.441492e+10	6.431810e-25	1.258894e+05	2.568115e-02	9.248529e+02	2.902546e+03	3.827399e+03
2.858746e-01	1.441154e+10	6.433679e-25	1.257060e+05	2.567902e-02	9.259013e+02	2.900889e+03	3.826790e+03
2.860472e-01	1.440810e+10	6.435461e-25	1.255218e+05	2.567755e-02	9.269486e+02	2.899234e+03	3.826183e+03
2.862199e-01	1.440478e+10	6.437361e-25	1.253406e+05	2.569829e-02	9.279960e+02	2.897580e+03	3.825576e+03
2.863927e-01	1.440153e+10	6.439325e-25	1.251613e+05	2.569556e-02	9.290436e+02	2.895927e+03	3.824970e+03
2.865657e-01	1.439819e+10	6.441194e-25	1.249808e+05	2.569347e-02	9.300915e+02	2.894273e+03	3.824365e+03
2.867389e-01	1.439484e+10	6.443021e-25	1.248001e+05	2.569123e-02	9.311395e+02	2.892620e+03	3.823759e+03
2.869121e-01	1.439141e+10	6.444757e-25	1.246184e+05	2.568823e-02	9.321871e+02	2.890967e+03	3.823154e+03
2.870854e-01	1.438805e+10	6.446560e-25	1.244387e+05	2.570786e-02	9.332346e+02	2.889315e+03	3.822550e+03
2.872589e-01	1.438476e+10	6.448425e-25	1.242609e+05	2.570435e-02	9.342823e+02	2.887664e+03	3.821946e+03
2.874325e-01	1.438139e+10	6.450196e-25	1.240818e+05	2.570149e-02	9.353303e+02	2.886012e+03	3.821342e+03
2.876063e-01	1.437809e+10	6.452031e-25	1.239047e+05	2.572007e-02	9.363786e+02	2.884361e+03	3.820739e+03
2.877802e-01	1.437485e+10	6.453923e-25	1.237293e+05	2.571668e-02	9.374268e+02	2.882710e+03	3.820136e+03
2.879538e-01	1.437154e+10	6.455711e-25	1.235532e+05	2.571250e-02	9.384725e+02	2.881062e+03	3.819534e+03
2.881269e-01	1.436830e+10	6.457550e-25	1.233794e+05	2.573090e-02	9.395143e+02	2.879420e+03	3.818935e+03
2.882998e-01	1.436513e+10	6.459438e-25	1.232076e+05	2.572622e-02	9.405544e+02	2.877783e+03	3.818337e+03
2.884728e-01	1.436187e+10	6.461222e-25	1.230345e+05	2.572217e-02	9.415944e+02	2.876146e+03	3.817741e+03
2.886460e-01	1.435854e+10	6.462909e-25	1.228601e+05	2.571735e-02	9.426345e+02	2.874510e+03	3.817145e+03
2.888192e-01	1.435527e+10	6.464650e-25	1.226874e+05	2.573474e-02	9.436742e+02	2.872875e+03	3.816549e+03
2.889926e-01	1.435205e+10	6.466441e-25	1.225165e+05	2.572940e-02	9.447136e+02	2.871241e+03	3.815954e+03
2.891660e-01	1.434871e+10	6.468082e-25	1.223433e+05	2.572406e-02	9.457531e+02	2.869607e+03	3.815360e+03
2.893395e-01	1.434542e+10	6.469776e-25	1.221718e+05	2.574074e-02	9.467921e+02	2.867975e+03	3.814767e+03
2.895132e-01	1.434219e+10	6.471517e-25	1.220019e+05	2.573488e-02	9.478311e+02	2.866343e+03	3.814174e+03
2.896870e-01	1.433901e+10	6.473303e-25	1.218335e+05	2.575129e-02	9.488700e+02	2.864712e+03	3.813582e+03
2.898609e-01	1.433588e+10	6.475131e-25	1.216665e+05	2.574488e-02	9.499090e+02	2.863080e+03	3.812989e+03
2.900349e-01	1.433261e+10	6.476799e-25	1.214971e+05	2.573846e-02	9.509481e+02	2.861450e+03	3.812398e+03
2.902091e-01	1.432936e+10	6.478464e-25	1.213283e+05	2.575348e-02	9.519869e+02	2.859820e+03	3.811807e+03
2.903832e-01	1.432611e+10	6.480123e-25	1.211602e+05	2.574667e-02	9.530249e+02	2.858192e+03	3.811216e+03
2.905567e-01	1.432288e+10	6.481769e-25	1.209933e+05	2.576113e-02	9.540585e+02	2.856569e+03	3.810627e+03
2.907299e-01	1.431966e+10	6.483405e-25	1.208273e+05	2.575395e-02	9.550895e+02	2.854952e+03	3.810041e+03
2.909032e-01	1.431649e+10	6.485078e-25	1.206629e+05	2.576847e-02	9.561195e+02	2.853337e+03	3.809457e+03
2.910764e-01	1.431336e+10	6.486785e-25	1.204998e+05	2.576077e-02	9.571489e+02	2.851724e+03	3.808873e+03
2.912498e-01	1.431010e+10	6.488331e-25	1.203343e+05	2.575305e-02	9.581781e+02	2.850112e+03	3.808290e+03
2.914232e-01	1.430688e+10	6.489914e-25	1.201702e+05	2.576676e-02	9.592069e+02	2.848501e+03	3.807708e+03
2.915967e-01	1.430371e+10	6.491529e-25	1.200073e+05	2.575850e-02	9.602355e+02	2.846891e+03	3.807127e+03
2.917704e-01	1.430052e+10	6.493129e-25	1.198447e+05	2.577131e-02	9.612639e+02	2.845282e+03	3.806546e+03
2.919442e-01	1.429734e+10	6.494712e-25	1.196825e+05	2.576265e-02	9.622923e+02	2.843673e+03	3.805966e+03
2.921182e-01	1.429415e+10	6.496279e-25	1.195205e+05	2.577494e-02	9.633207e+02	2.842065e+03	3.805386e+03
2.922923e-01	1.429095e+10	6.497828e-25	1.193587e+05	2.576587e-02	9.643491e+02	2.840457e+03	3.804806e+03
2.924665e-01	1.428774e+10	6.499357e-25	1.191973e+05	2.577761e-02	9.653776e+02	2.838850e+03	3.804228e+03
2.926409e-01	1.428453e+10	6.500867e-25	1.190360e+05	2.576812e-02	9.664062e+02	2.837243e+03	3.803650e+03
2.928154e-01	1.428131e+10	6.502355e-25	1.188750e+05	2.577932e-02	9.674344e+02	2.835637e+03	3.803072e+03
2.929895e-01	1.427809e+10	6.503818e-25	1.187147e+05	2.576943e-02	9.684597e+02	2.834035e+03	3.802495e+03
2.931635e-01	1.427486e+10	6.505256e-25	1.185548e+05	2.578005e-02	9.694834e+02	2.832437e+03	3.801920e+03
2.933372e-01	1.427176e+10	6.506810e-25	1.183980e+05	2.579057e-02	9.705046e+02	2.830842e+03	3.801347e+03
2.935109e-01	1.426864e+10	6.508331e-25	1.182414e+05	2.577995e-02	9.715244e+02	2.829251e+03	3.800775e+03
2.936846e-01	1.426551e+10	6.509821e-25	1.180850e+05	2.578988e-02	9.725434e+02	2.827662e+03	3.800205e+03
2.938583e-01	1.426236e+10	6.511279e-25	1.179286e+05	2.577885e-02	9.735619e+02	2.826073e+03	3.799635e+03
2.940322e-01	1.425919e+10	6.512704e-25	1.177723e+05	2.578819e-02	9.745799e+02	2.824487e+03	3.799067e+03
2.942060e-01	1.425601e+10	6.514096e-25	1.176161e+05	2.577676e-02	9.755970e+02	2.822902e+03	3.798499e+03
2.943799e-01	1.425281e+10	6.515454e-25	1.174600e+05	2.578551e-02	9.766137e+02	2.821319e+03	3.797932e+03
2.945539e-01	1.424971e+10	6.516917e-25	1.173063e+05	2.579419e-02	9.776301e+02	2.819736e+03	3.797366e+03
2.947281e-01	1.424658e+10	6.518340e-25	1.171525e+05	2.578198e-02	9.786466e+02	2.818154e+03	3.796801e+03
2.949025e-01	1.424343e+10	6.519723e-25	1.169984e+05	2.579005e-02	9.796633e+02	2.816572e+03	3.796235e+03
2.950770e-01	1.424025e+10	6.521063e-25	1.168442e+05	2.577741e-02	9.806798e+02	2.814991e+03	3.795671e+03
2.952516e-01	1.423705e+10	6.522361e-25	1.166898e+05	2.578487e-02	9.816963e+02	2.813411e+03	3.795107e+03
2.954259e-01	1.423394e+10	6.523752e-25	1.165381e+05	2.579221e-02	9.827099e+02	2.811834e+03	3.794544e+03
2.956000e-01	1.423081e+10	6.525091e-25	1.163864e+05	2.577884e-02	9.837211e+02	2.810262e+03	3.793983e+03
2.957741e-01	1.422765e+10	6.526380e-25	1.162345e+05	2.578553e-02	9.847315e+02	2.808692e+03	3.793424e+03
2.959482e-01	1.422457e+10	6.527757e-25	1.160849e+05	2.579210e-02	9.857413e+02	2.807124e+03	3.792865e+03
2.961224e-01	1.422146e+10	6.529077e-25	1.159349e+05	2.577800e-02	9.867501e+02	2.805558e+03	3.792308e+03
2.962965e-01	1.421832e+10	6.530340e-25	1.157845e+05	2.578391e-02	9.877580e+02	2.803994e+03	3.791752e+03
2.964707e-01	1.421525e+10	6.531683e-25	1.156362e+05	2.578969e-02	9.887654e+02	2.802431e+03	3.791197e+03
2.966451e-01	1.421214e+10	6.532964e-25	1.154874e+05	2.577485e-02	9.897724e+02	2.800870e+03	3.790642e+03
2.968195e-01	1.420898e+10	6.534182e-25	1.153381e+05	2.577996e-02	9.907790e+02	2.799310e+03	3.790089e+03
2.969941e-01	1.420590e+10	6.535473e-25	1.151906e+05	2.578493e-02	9.917852e+02	2.797750e+03	3.789535e+03
2.971687e-01	1.420277e+10	6.536695e-25	1.150426e+05	2.576937e-02	9.927910e+02	2.796192e+03	3.788983e+03
2.973435e-01	1.419959e+10	6.537848e-25	1.148939e+05	2.577364e-02	9.937968e+02	2.794635e+03	3.788432e+03
2.975184e-01	1.419648e+10	6.539068e-25	1.147469e+05	2.577777e-02	9.948024e+02	2.793079e+03	3.787881e+03
2.976935e-01	1.419331e+10	6.540214e-25	1.145991e+05	2.576151e-02	9.958078e+02	2.791523e+03	3.787331e+03
2.978681e-01	1.419010e+10	6.541280e-25	1.144511e+05	2.576491e-02	9.968096e+02	2.789972e+03	3.786782e+03
2.980425e-01	1.418695e+10	6.542404e-25	1.143050e+05	2.576817e-02	9.978089e+02	2.788426e+03	3.786235e+03
2.982168e-01	1.418387e+10	6.543583e-25	1.141605e+05	2.577128e-02	9.988071e+02	2.786883e+03	3.785690e+03
2.983912e-01	1.418073e+10	6.544677e-25	1.140152e+05	2.575414e-02	9.998046e+02	2.785341e+03	3.785146e+03
2.985656e-01	1.417752e+10	6.545684e-25	1.138691e+05	2.575651e-02	1.000801e+03	2.783802e+03	3.784603e+03
2.987401e-01	1.417436e+10	6.546741e-25	1.137244e+05	2.575872e-02	1.001797e+03	2.782264e+03	3.784061e+03
2.989147e-01	1.417126e+10	6.547842e-25	1.135810e+05	2.576075e-02	1.002793e+03	2.780728e+03	3.783520e+03
2.990894e-01	1.416820e+10	6.548984e-25	1.134389e+05	2.576260e-02	1.003787e+03	2.779193e+03	3.782980e+03
2.992641e-01	1.416506e+10	6.550026e-25	1.132957e+05	2.574423e-02	1.004782e+03	2.777659e+03	3.782441e+03
2.994391e-01	1.416185e+10	6.550969e-25	1.131513e+05	2.574528e-02	1.005776e+03	2.776127e+03	3.781903e+03
2.996141e-01	1.415868e+10	6.551945e-25	1.130081e+05	2.574615e-02	1.006770e+03	2.774595e+03	3.781365e+03
2.997892e-01	1.415555e+10	6.552952e-25	1.128659e+05	2.574682e-02	1.007763e+03	2.773064e+03	3.780828e+03
2.999645e-01	1.415244e+10	6.553986e-25	1.127247e+05	2.574729e-02	1.008757e+03	2.771535e+03	3.780292e+03
3.001395e-01	1.414937e+10	6.555039e-25	1.125847e+05	2.574754e-02	1.009748e+03	2.770009e+03	3.779756e+03
3.003142e-01	1.414634e+10	6.556108e-25	1.124459e+05	2.574755e-02	1.010735e+03	2.768488e+03	3.779223e+03
3.004888e-01	1.414321e+10	6.557056e-25	1.123058e+05	2.572754e-02	1.011722e+03	2.766970e+03	3.778692e+03
3.006634e-01	1.414000e+10	6.557882e-25	1.121643e+05	2.572673e-02	1.012707e+03	2.765455e+03	3.778162e+03
3.008380e-01	1.413681e+10	6.558720e-25	1.120236e+05	2.572569e-02	1.013691e+03	2.763943e+03	3.777634e+03
3.010127e-01	1.413363e+10	6.559567e-25	1.118837e+05	2.572444e-02	1.014675e+03	2.762431e+03	3.777106e+03
3.011874e-01	1.413047e+10	6.560419e-25	1.117444e+05	2.572296e-02	1.015657e+03	2.760922e+03	3.776580e+03
3.013622e-01	1.412733e+10	6.561272e-25	1.116058e+05	2.572124e-02	1.016639e+03	2.759415e+03	3.776054e+03
3.015370e-01	1.412419e+10	6.562124e-25	1.114678e+05	2.571928e-02	1.017620e+03	2.757910e+03	3.775529e+03
3.017120e-01	1.412106e+10	6.562970e-25	1.113301e+05	2.571706e-02	1.018600e+03	2.756406e+03	3.775006e+03
3.018870e-01	1.411793e+10	6.563807e-25	1.111929e+05	2.571459e-02	1.019580e+03	2.754903e+03	3.774483e+03
3.020622e-01	1.411480e+10	6.564633e-25	1.110560e+05	2.571186e-02	1.020560e+03	2.753401e+03	3.773961e+03
3.022375e-01	1.411167e+10	6.565443e-25	1.109193e+05	2.570886e-02	1.021540e+03	2.751901e+03	3.773440e+03
3.024130e-01	1.410853e+10	6.566234e-25	1.107829e+05	2.570558e-02	1.022519e+03	2.750401e+03	3.772920e+03
3.025886e-01	1.410538e+10	6.567003e-25	1.106465e+05	2.570202e-02	1.023498e+03	2.748903e+03	3.772401e+03
3.027638e-01	1.410223e+10	6.567745e-25	1.105107e+05	2.569817e-02	1.024474e+03	2.747408e+03	3.771882e+03
3.029387e-01	1.409907e+10	6.568457e-25	1.103752e+05	2.569405e-02	1.025447e+03	2.745919e+03	3.771366e+03
3.031135e-01	1.409591e+10	6.569138e-25	1.102400e+05	2.568966e-02	1.026417e+03	2.744434e+03	3.770852e+03
3.032882e-01	1.409272e+10	6.569784e-25	1.101049e+05	2.568499e-02	1.027387e+03	2.742953e+03	3.770339e+03
3.034630e-01	1.408952e+10	6.570394e-25	1.099697e+05	2.568003e-02	1.028355e+03	2.741472e+03	3.769828e+03
3.036379e-01	1.408629e+10	6.570965e-25	1.098344e+05	2.567479e-02	1.029324e+03	2.739994e+03	3.769318e+03
3.038129e-01	1.408303e+10	6.571495e-25	1.096989e+05	2.566927e-02	1.030291e+03	2.738517e+03	3.768808e+03
3.039880e-01	1.407976e+10	6.571981e-25	1.095634e+05	2.566346e-02	1.031257e+03	2.737042e+03	3.768300e+03
3.041631e-01	1.407645e+10	6.572421e-25	1.094276e+05	2.565736e-02	1.032223e+03	2.735569e+03	3.767792e+03
3.043383e-01	1.407311e+10	6.572814e-25	1.092915e+05	2.565098e-02	1.033189e+03	2.734097e+03	3.767286e+03
3.045137e-01	1.406974e+10	6.573157e-25	1.091551e+05	2.564432e-02	1.034154e+03	2.732626e+03	3.766780e+03
3.046893e-01	1.406634e+10	6.573449e-25	1.090184e+05	2.563738e-02	1.035119e+03	2.731156e+03	3.766275e+03
3.048651e-01	1.406290e+10	6.573687e-25	1.088813e+05	2.563015e-02	1.036084e+03	2.729688e+03	3.765772e+03
3.050406e-01	1.405942e+10	6.573870e-25	1.087440e+05	2.562266e-02	1.037046e+03	2.728222e+03	3.765268e+03
3.052159e-01	1.405592e+10	6.573996e-25	1.086066e+05	2.561490e-02	1.038006e+03	2.726761e+03	3.764767e+03
3.053911e-01	1.405239e+10	6.574065e-25	1.084690e+05	2.560690e-02	1.038965e+03	2.725303e+03	3.764267e+03
3.055662e-01	1.404881e+10	6.574076e-25	1.083310e+05	2.559864e-02	1.039921e+03	2.723848e+03	3.763769e+03
3.057414e-01	1.404520e+10	6.574027e-25	1.081927e+05	2.559014e-02	1.040877e+03	2.722396e+03	3.763273e+03
3.059167e-01	1.404155e+10	6.573918e-25	1.080540e+05	2.558140e-02	1.041832e+03	2.720945e+03	3.762777e+03
3.060920e-01	1.403786e+10	6.573749e-25	1.079148e+05	2.557241e-02	1.042786e+03	2.719497e+03	3.762283e+03
3.062674e-01	1.403413e+10	6.573518e-25	1.077752e+05	2.556319e-02	1.043740e+03	2.718050e+03	3.761790e+03
3.064429e-01	1.403035e+10	6.573226e-25	1.076351e+05	2.555373e-02	1.044693e+03	2.716604e+03	3.761297e+03
3.066185e-01	1.402654e+10	6.572871e-25	1.074946e+05	2.554405e-02	1.045645e+03	2.715161e+03	3.760805e+03
3.067943e-01	1.402267e+10	6.572454e-25	1.073535e+05	2.553415e-02	1.046597e+03	2.713718e+03	3.760315e+03
3.069702e-01	1.401877e+10	6.571974e-25	1.072119e+05	2.552404e-02	1.047548e+03	2.712277e+03	3.759825e+03
3.071463e-01	1.401482e+10	6.571431e-25	1.070698e+05	2.551371e-02	1.048499e+03	2.710837e+03	3.759336e+03
3.073224e-01	1.401083e+10	6.570826e-25	1.069272e+05	2.550319e-02	1.049450e+03	2.709398e+03	3.758848e+03
3.074983e-01	1.400681e+10	6.570160e-25	1.067845e+05	2.549248e-02	1.050398e+03	2.707964e+03	3.758361e+03
3.076739e-01	1.400275e+10	6.569434e-25	1.066417e+05	2.548162e-02	1.051342e+03	2.706534e+03	3.757876e+03
3.078492e-01	1.399866e+10	6.568649e-25	1.064986e+05	2.547060e-02	1.052285e+03	2.705109e+03	3.757393e+03
3.080244e-01	1.399454e+10	6.567805e-25	1.063554e+05	2.545943e-02	1.053225e+03	2.703687e+03	3.756912e+03
3.081997e-01	1.399037e+10	6.566902e-25	1.062118e+05	2.544812e-02	1.054164e+03	2.702269e+03	3.756433e+03
3.083750e-01	1.398617e+10	6.565941e-25	1.060678e+05	2.543665e-02	1.055103e+03	2.700852e+03	3.755955e+03
3.085504e-01	1.398193e+10	6.564922e-25	1.059233e+05	2.542504e-02	1.056041e+03	2.699437e+03	3.755478e+03
3.087260e-01	1.397765e+10	6.563847e-25	1.057786e+05	2.541329e-02	1.056978e+03	2.698024e+03	3.755002e+03
3.089016e-01	1.397334e+10	6.562717e-25	1.056335e+05	2.540141e-02	1.057914e+03	2.696612e+03	3.754526e+03
3.090773e-01	1.396899e+10	6.561532e-25	1.054881e+05	2.538941e-02	1.058850e+03	2.695203e+03	3.754052e+03
3.092531e-01	1.396461e+10	6.560294e-25	1.053423e+05	2.537730e-02	1.059784e+03	2.693795e+03	3.753579e+03
3.094291e-01	1.396019e+10	6.559003e-25	1.051962e+05	2.536507e-02	1.060719e+03	2.692388e+03	3.753107e+03
3.096052e-01	1.395573e+10	6.557661e-25	1.050498e+05	2.535273e-02	1.061654e+03	2.690982e+03	3.752636e+03
3.097816e-01	1.395124e+10	6.556269e-25	1.049031e+05	2.534029e-02	1.062588e+03	2.689577e+03	3.752165e+03
3.099577e-01	1.394673e+10	6.554832e-25	1.047564e+05	2.532776e-02	1.063519e+03	2.688176e+03	3.751695e+03
3.101335e-01	1.394221e+10	6.553353e-25	1.046098e+05	2.531518e-02	1.064448e+03	2.686779e+03	3.751227e+03
3.103092e-01	1.393766e+10	6.551830e-25	1.044633e+05	2.530255e-02	1.065375e+03	2.685388e+03	3.750762e+03
3.104849e-01	1.393308e+10	6.550264e-25	1.043166e+05	2.528985e-02	1.066300e+03	2.683997e+03	3.750297e+03
3.106607e-01	1.392848e+10	6.548658e-25	1.041699e+05	2.527710e-02	1.067225e+03	2.682610e+03	3.749834e+03
3.108365e-01	1.392386e+10	6.547013e-25	1.040231e+05	2.526429e-02	1.068148e+03	2.681224e+03	3.749372e+03
3.110124e-01	1.391922e+10	6.545329e-25	1.038763e+05	2.525144e-02	1.069071e+03	2.679841e+03	3.748912e+03
3.111883e-01	1.391456e+10	6.543610e-25	1.037295e+05	2.523854e-02	1.069993e+03	2.678460e+03	3.748452e+03
3.113643e-01	1.390988e+10	6.541856e-25	1.035827e+05	2.522560e-02	1.070913e+03	2.677080e+03	3.747993e+03
3.115404e-01	1.390518e+10	6.540069e-25	1.034359e+05	2.521263e-02	1.071833e+03	2.675703e+03	3.747536e+03
3.117167e-01	1.390047e+10	6.538249e-25	1.032890e+05	2.519962e-02	1.072753e+03	2.674327e+03	3.747080e+03
3.118932e-01	1.389573e+10	6.536398e-25	1.031421e+05	2.518658e-02	1.073672e+03	2.672952e+03	3.746624e+03
3.120698e-01	1.389098e+10	6.534519e-25	1.029953e+05	2.517351e-02	1.074591e+03	2.671579e+03	3.746169e+03
3.122466e-01	1.388622e+10	6.532612e-25	1.028486e+05	2.516038e-02	1.075509e+03	2.670207e+03	3.745716e+03
3.124234e-01	1.388145e+10	6.530680e-25	1.027020e+05	2.514720e-02	1.076426e+03	2.668837e+03	3.745263e+03
3.125996e-01	1.387668e+10	6.528731e-25	1.025561e+05	2.513399e-02	1.077339e+03	2.667472e+03	3.744811e+03
3.127755e-01	1.387192e+10	6.526764e-25	1.024108e+05	2.512079e-02	1.078249e+03	2.666114e+03	3.744362e+03
3.129514e-01	1.386715e+10	6.524776e-25	1.022657e+05	2.510753e-02	1.079157e+03	2.664758e+03	3.743915e+03
3.131273e-01	1.386238e+10	6.522768e-25	1.021208e+05	2.509429e-02	1.080064e+03	2.663405e+03	3.743469e+03
3.133034e-01	1.385759e+10	6.520741e-25	1.019761e+05	2.508099e-02	1.080971e+03	2.662055e+03	3.743025e+03
3.134796e-01	1.385280e+10	6.518687e-25	1.018316e+05	2.506033e-02	1.081877e+03	2.660705e+03	3.742582e+03
3.136559e-01	1.384799e+10	6.516610e-25	1.016871e+05	2.504736e-02	1.082781e+03	2.659358e+03	3.742139e+03
3.138322e-01	1.384319e+10	6.514520e-25	1.015431e+05	2.503435e-02	1.083685e+03	2.658012e+03	3.741698e+03
3.140087e-01	1.383838e+10	6.512410e-25	1.013992e+05	2.501407e-02	1.084589e+03	2.656669e+03	3.741257e+03
3.141853e-01	1.383356e+10	6.510281e-25	1.012555e+05	2.500134e-02	1.085491e+03	2.655327e+03	3.740818e+03
3.143622e-01	1.382874e+10	6.508144e-25	1.011121e+05	2.498857e-02	1.086394e+03	2.653985e+03	3.740379e+03
3.145391e-01	1.382391e+10	6.505991e-25	1.009690e+05	2.496869e-02	1.087296e+03	2.652646e+03	3.739942e+03
3.147162e-01	1.381909e+10	6.503826e-25	1.008261e+05	2.495625e-02	1.088197e+03	2.651308e+03	3.739504e+03
3.148931e-01	1.381428e+10	6.501654e-25	1.006839e+05	2.493671e-02	1.089095e+03	2.649974e+03	3.739069e+03
3.150695e-01	1.380948e+10	6.499480e-25	1.005425e+05	2.492461e-02	1.089990e+03	2.648645e+03	3.738635e+03
3.152457e-01	1.380470e+10	6.497303e-25	1.004017e+05	2.490552e-02	1.090882e+03	2.647321e+03	3.738203e+03
3.154221e-01	1.379992e+10	6.495121e-25	1.002614e+05	2.489377e-02	1.091773e+03	2.645999e+03	3.737773e+03
3.155984e-01	1.379515e+10	6.492944e-25	1.001216e+05	2.488199e-02	1.092664e+03	2.644680e+03	3.737344e+03
3.157749e-01	1.379040e+10	6.490765e-25	9.998234e+04	2.486339e-02	1.093553e+03	2.643363e+03	3.736916e+03
3.159515e-01	1.378565e+10	6.488584e-25	9.984350e+04	2.485192e-02	1.094441e+03	2.642048e+03	3.736489e+03
3.161281e-01	1.378091e+10	6.486402e-25	9.970516e+04	2.483365e-02	1.095329e+03	2.640735e+03	3.736063e+03
3.163048e-01	1.377618e+10	6.484223e-25	9.956738e+04	2.482249e-02	1.096215e+03	2.639424e+03	3.735639e+03
3.164816e-01	1.377146e+10	6.482046e-25	9.943012e+04	2.480457e-02	1.097100e+03	2.638115e+03	3.735215e+03
3.166586e-01	1.376676e+10	6.479872e-25	9.929338e+04	2.479370e-02	1.097985e+03	2.636808e+03	3.734793e+03
3.168357e-01	1.376207e+10	6.477701e-25	9.915713e+04	2.477612e-02	1.098869e+03	2.635502e+03	3.734371e+03
3.170130e-01	1.375738e+10	6.475528e-25	9.902129e+04	2.475876e-02	1.099752e+03	2.634198e+03	3.733950e+03
3.171904e-01	1.375271e+10	6.473362e-25	9.888604e+04	2.474848e-02	1.100635e+03	2.632895e+03	3.733530e+03
3.173678e-01	1.374806e+10	6.471206e-25	9.875146e+04	2.473146e-02	1.101516e+03	2.631595e+03	3.733112e+03
3.175448e-01	1.374344e+10	6.469064e-25	9.861787e+04	2.472146e-02	1.102394e+03	2.630300e+03	3.732694e+03
3.177217e-01	1.373884e+10	6.466935e-25	9.848507e+04	2.470484e-02	1.103270e+03	2.629009e+03	3.732278e+03
3.178985e-01	1.373426e+10	6.464817e-25	9.835298e+04	2.469512e-02	1.104144e+03	2.627721e+03	3.731864e+03
3.180755e-01	1.372970e+10	6.462709e-25	9.822154e+04	2.467884e-02	1.105016e+03	2.626435e+03	3.731452e+03
3.182525e-01	1.372515e+10	6.460605e-25	9.809063e+04	2.466277e-02	1.105888e+03	2.625152e+03	3.731040e+03
3.184295e-01	1.372063e+10	6.458513e-25	9.796040e+04	2.465356e-02	1.106759e+03	2.623871e+03	3.730630e+03
3.186066e-01	1.371612e+10	6.456434e-25	9.783087e+04	2.463780e-02	1.107628e+03	2.622593e+03	3.730221e+03
3.187838e-01	1.371163e+10	6.454360e-25	9.770191e+04	2.462224e-02	1.108496e+03	2.621316e+03	3.729812e+03
3.189610e-01	1.370716e+10	6.452299e-25	9.757359e+04	2.461350e-02	1.109363e+03	2.620042e+03	3.729405e+03
3.191385e-01	1.370271e+10	6.450251e-25	9.744587e+04	2.459822e-02	1.110229e+03	2.618770e+03	3.728999e+03
3.193161e-01	1.369827e+10	6.448206e-25	9.731865e+04	2.458312e-02	1.111095e+03	2.617499e+03	3.728595e+03
3.194938e-01	1.369385e+10	6.446175e-25	9.719207e+04	2.457477e-02	1.111960e+03	2.616230e+03	3.728190e+03
3.196716e-01	1.368945e+10	6.444156e-25	9.706615e+04	2.455992e-02	1.112824e+03	2.614963e+03	3.727787e+03
3.198493e-01	1.368508e+10	6.442146e-25	9.694091e+04	2.454526e-02	1.113686e+03	2.613699e+03	3.727385e+03
3.200266e-01	1.368072e+10	6.440146e-25	9.681655e+04	2.453080e-02	1.114544e+03	2.612440e+03	3.726984e+03
3.202038e-01	1.367639e+10	6.438162e-25	9.669295e+04	2.452302e-02	1.115400e+03	2.611185e+03	3.726585e+03
3.203811e-01	1.367208e+10	6.436190e-25	9.657002e+04	2.450882e-02	1.116255e+03	2.609933e+03	3.726188e+03
3.205585e-01	1.366779e+10	6.434224e-25	9.644762e+04	2.449477e-02	1.117109e+03	2.608683e+03	3.725792e+03
3.207360e-01	1.366351e+10	6.432262e-25	9.632573e+04	2.448088e-02	1.117962e+03	2.607435e+03	3.725397e+03
3.209136e-01	1.365924e+10	6.430305e-25	9.620435e+04	2.446713e-02	1.118814e+03	2.606190e+03	3.725004e+03
3.210912e-01	1.365499e+10	6.428354e-25	9.608353e+04	2.445352e-02	1.119664e+03	2.604946e+03	3.724611e+03
3.212690e-01	1.365075e+10	6.426415e-25	9.596334e+04	2.444650e-02	1.120514e+03	2.603705e+03	3.724219e+03
3.214468e-01	1.364654e+10	6.424487e-25	9.584372e+04	2.443307e-02	1.121362e+03	2.602466e+03	3.723828e+03
3.216249e-01	1.364233e+10	6.422560e-25	9.572453e+04	2.441976e-02	1.122210e+03	2.601229e+03	3.723439e+03
3.218031e-01	1.363814e+10	6.420636e-25	9.560576e+04	2.440657e-02	1.123057e+03	2.599993e+03	3.723050e+03
3.219815e-01	1.363395e+10	6.418713e-25	9.548743e+04	2.439349e-02	1.123904e+03	2.598758e+03	3.722662e+03
3.221599e-01	1.362978e+10	6.416792e-25	9.536957e+04	2.438052e-02	1.124749e+03	2.597526e+03	3.722275e+03
3.223384e-01	1.362561e+10	6.414874e-25	9.525223e+04	2.436766e-02	1.125593e+03	2.596297e+03	3.721889e+03
3.225165e-01	1.362147e+10	6.412962e-25	9.513567e+04	2.435493e-02	1.126433e+03	2.595072e+03	3.721505e+03
3.226943e-01	1.361735e+10	6.411055e-25	9.501977e+04	2.434232e-02	1.127270e+03	2.593852e+03	3.721122e+03
3.228721e-01	1.361324e+10	6.409150e-25	9.490440e+04	2.432983e-02	1.128106e+03	2.592636e+03	3.720742e+03
3.230500e-01	1.360914e+10	6.407244e-25	9.478947e+04	2.431744e-02	1.128940e+03	2.591422e+03	3.720362e+03
3.232278e-01	1.360505e+10	6.405339e-25	9.467501e+04	2.430514e-02	1.129773e+03	2.590211e+03	3.719984e+03
3.234058e-01	1.360097e+10	6.403433e-25	9.456096e+04	2.429292e-02	1.130604e+03	2.589003e+03	3.719607e+03
3.235839e-01	1.359690e+10	6.401524e-25	9.444729e+04	2.428078e-02	1.131435e+03	2.587797e+03	3.719231e+03
3.237620e-01	1.359283e+10	6.399612e-25	9.433401e+04	2.426870e-02	1.132264e+03	2.586593e+03	3.718857e+03
3.239403e-01	1.358877e+10	6.397696e-25	9.422107e+04	2.425669e-02	1.133092e+03	2.585391e+03	3.718483e+03
3.241188e-01	1.358471e+10	6.395775e-25	9.410844e+04	2.424473e-02	1.133920e+03	2.584191e+03	3.718111e+03
3.242974e-01	1.358066e+10	6.393848e-25	9.399610e+04	2.423282e-02	1.134747e+03	2.582992e+03	3.717739e+03
3.244762e-01	1.357660e+10	6.391914e-25	9.388405e+04	2.422095e-02	1.135573e+03	2.581796e+03	3.717369e+03
3.246552e-01	1.357255e+10	6.389972e-25	9.377229e+04	2.420912e-02	1.136398e+03	2.580601e+03	3.716999e+03
3.248343e-01	1.356851e+10	6.388023e-25	9.366082e+04	2.419732e-02	1.137222e+03	2.579408e+03	3.716630e+03
3.250130e-01	1.356447e+10	6.386069e-25	9.354992e+04	2.418557e-02	1.138043e+03	2.578220e+03	3.716263e+03
3.251915e-01	1.356044e+10	6.384109e-25	9.343948e+04	2.417386e-02	1.138861e+03	2.577036e+03	3.715897e+03
3.253700e-01	1.355642e+10	6.382140e-25	9.332937e+04	2.416218e-02	1.139678e+03	2.575856e+03	3.715533e+03
3.255485e-01	1.355239e+10	6.380159e-25	9.321953e+04	2.415052e-02	1.140493e+03	2.574678e+03	3.715171e+03
3.257272e-01	1.354837e+10	6.378166e-25	9.310992e+04	2.413886e-02	1.141306e+03	2.573503e+03	3.714810e+03
3.259059e-01	1.354434e+10	6.376160e-25	9.300054e+04	2.412720e-02	1.142119e+03	2.572331e+03	3.714450e+03
3.260847e-01	1.354031e+10	6.374139e-25	9.289139e+04	2.411553e-02	1.142930e+03	2.571161e+03	3.714091e+03
3.262635e-01	1.353627e+10	6.372103e-25	9.278243e+04	2.410385e-02	1.143740e+03	2.569993e+03	3.713733e+03
3.264425e-01	1.353223e+10	6.370050e-25	9.267362e+04	2.409215e-02	1.144549e+03	2.568827e+03	3.713377e+03
3.266217e-01	1.352819e+10	6.367978e-25	9.256490e+04	2.408042e-02	1.145358e+03	2.567664e+03	3.713022e+03
3.268011e-01	1.352413e+10	6.365887e-25	9.245628e+04	2.406865e-02	1.146165e+03	2.566502e+03	3.712667e+03
3.269806e-01	1.352007e+10	6.363776e-25	9.234775e+04	2.405684e-02	1.146972e+03	2.565342e+03	3.712314e+03
3.271602e-01	1.351600e+10	6.361644e-25	9.223934e+04	2.404498e-02	1.147777e+03	2.564184e+03	3.711962e+03
3.273398e-01	1.351192e+10	6.359493e-25	9.213111e+04	2.403307e-02	1.148581e+03	2.563030e+03	3.711611e+03
3.275192e-01	1.350784e+10	6.357322e-25	9.202312e+04	2.402113e-02	1.149382e+03	2.561879e+03	3.711261e+03
3.276985e-01	1.350375e+10	6.355130e-25	9.191532e+04	2.400914e-02	1.150181e+03	2.560732e+03	3.710912e+03
3.278778e-01	1.349965e+10	6.352915e-25	9.180765e+04	2.399709e-02	1.150978e+03	2.559588e+03	3.710566e+03
3.280572e-01	1.349554e+10	6.350676e-25	9.170004e+04	2.398498e-02	1.151774e+03	2.558447e+03	3.710221e+03
3.282364e-01	1.349143e+10	6.348413e-25	9.159257e+04	2.397279e-02	1.152568e+03	2.557309e+03	3.709877e+03
3.284158e-01	1.348730e+10	6.346125e-25	9.148517e+04	2.396054e-02	1.153360e+03	2.556175e+03	3.709535e+03
3.285951e-01	1.348316e+10	6.343810e-25	9.137781e+04	2.394821e-02	1.154151e+03	2.555043e+03	3.709193e+03
3.287746e-01	1.347900e+10	6.341467e-25	9.127046e+04	2.393578e-02	1.154940e+03	2.553914e+03	3.708854e+03
3.289541e-01	1.347483e+10	6.339094e-25	9.116306e+04	2.392326e-02	1.155729e+03	2.552787e+03	3.708515e+03
3.291339e-01	1.347064e+10	6.336690e-25	9.105559e+04	2.391064e-02	1.156516e+03	2.551661e+03	3.708178e+03
3.293139e-01	1.346644e+10	6.334254e-25	9.094803e+04	2.389791e-02	1.157303e+03	2.550538e+03	3.707841e+03
3.294940e-01	1.346221e+10	6.331787e-25	9.084038e+04	2.388507e-02	1.158089e+03	2.549417e+03	3.707506e+03
3.296742e-01	1.345796e+10	6.329288e-25	9.073273e+04	2.387211e-02	1.158873e+03	2.548298e+03	3.707171e+03
3.298542e-01	1.345371e+10	6.326761e-25	9.062517e+04	2.385906e-02	1.159655e+03	2.547183e+03	3.706838e+03
3.300341e-01	1.344944e+10	6.324204e-25	9.051768e+04	2.384590e-02	1.160435e+03	2.546072e+03	3.706507e+03
3.302139e-01	1.344516e+10	6.321617e-25	9.041023e+04	2.383264e-02	1.161212e+03	2.544964e+03	3.706177e+03
3.303936e-01	1.344086e+10	6.318998e-25	9.030279e+04	2.381927e-02	1.161988e+03	2.543861e+03	3.705849e+03
3.305733e-01	1.343654e+10	6.316346e-25	9.019532e+04	2.380578e-02	1.162762e+03	2.542760e+03	3.705522e+03
3.307531e-01	1.343221e+10	6.313661e-25	9.008781e+04	2.379217e-02	1.163534e+03	2.541662e+03	3.705196e+03
3.309329e-01	1.342785e+10	6.310942e-25	8.998023e+04	2.377844e-02	1.164305e+03	2.540567e+03	3.704872e+03
3.311128e-01	1.342348e+10	6.308187e-25	8.987255e+04	2.376457e-02	1.165074e+03	2.539475e+03	3.704549e+03
3.312928e-01	1.341908e+10	6.305396e-25	8.976475e+04	2.375057e-02	1.165842e+03	2.538386e+03	3.704228e+03
3.314729e-01	1.341466e+10	6.302569e-25	8.965680e+04	2.373643e-02	1.166609e+03	2.537298e+03	3.703907e+03
3.316533e-01	1.341022e+10	6.299704e-25	8.954868e+04	2.372214e-02	1.167376e+03	2.536213e+03	3.703588e+03
3.318338e-01	1.340575e+10	6.296802e-25	8.944043e+04	2.370771e-02	1.168141e+03	2.535129e+03	3.703270e+03
3.320141e-01	1.340127e+10	6.293868e-25	8.933223e+04	2.369315e-02	1.168903e+03	2.534050e+03	3.702953e+03
3.321942e-01	1.339678e+10	6.290902e-25	8.922406e+04	2.367847e-02	1.169663e+03	2.532974e+03	3.702637e+03
3.323742e-01	1.339227e+10	6.287903e-25	8.911592e+04	2.366367e-02	1.170421e+03	2.531903e+03	3.702323e+03
3.325541e-01	1.338774e+10	6.284871e-25	8.900777e+04	2.364874e-02	1.171176e+03	2.530835e+03	3.702011e+03
3.327339e-01	1.338319e+10	6.281805e-25	8.889960e+04	2.363369e-02	1.171929e+03	2.529771e+03	3.701701e+03
3.329137e-01	1.337862e+10	6.278705e-25	8.879137e+04	2.361850e-02	1.172681e+03	2.528711e+03	3.701392e+03
3.330935e-01	1.337404e+10	6.275569e-25	8.868307e+04	2.360317e-02	1.173431e+03	2.527653e+03	3.701084e+03
3.332733e-01	1.336943e+10	6.272398e-25	8.857468e+04	2.358771e-02	1.174179e+03	2.526599e+03	3.700778e+03
3.334533e-01	1.336480e+10	6.269191e-25	8.846618e+04	2.357210e-02	1.174926e+03	2.525547e+03	3.700473e+03
3.336334e-01	1.336015e+10	6.265948e-25	8.835754e+04	2.355635e-02	1.175671e+03	2.524498e+03	3.700169e+03
3.338136e-01	1.335547e+10	6.262667e-25	8.824875e+04	2.354045e-02	1.176416e+03	2.523451e+03	3.699867e+03
3.339940e-01	1.335078e+10	6.259349e-25	8.813980e+04	2.352441e-02	1.177159e+03	2.522406e+03	3.699565e+03
3.341742e-01	1.334606e+10	6.256000e-25	8.803089e+04	2.350823e-02	1.177900e+03	2.521364e+03	3.699265e+03
3.343543e-01	1.334133e+10	6.252621e-25	8.792203e+04	2.349193e-02	1.178639e+03	2.520327e+03	3.698966e+03
3.345343e-01	1.333659e+10	6.249211e-25	8.781320e+04	2.347551e-02	1.179375e+03	2.519293e+03	3.698668e+03
3.347142e-01	1.333183e+10	6.245771e-25	8.770440e+04	2.345898e-02	1.180109e+03	2.518264e+03	3.698373e+03
3.348940e-01	1.332706e+10	6.242299e-25	8.759560e+04	2.344232e-02	1.180841e+03	2.517238e+03	3.698078e+03
3.350737e-01	1.332227e+10	6.238797e-25	8.748680e+04	2.342554e-02	1.181571e+03	2.516215e+03	3.697786e+03
3.352534e-01	1.331746e+10	6.235263e-25	8.737798e+04	2.340864e-02	1.182299e+03	2.515196e+03	3.697495e+03
3.354332e-01	1.331263e+10	6.231698e-25	8.726913e+04	2.339161e-02	1.183025e+03	2.514180e+03	3.697205e+03
3.356130e-01	1.330779e+10	6.228102e-25	8.716023e+04	2.337446e-02	1.183750e+03	2.513167e+03	3.696917e+03
3.357930e-01	1.330293e+10	6.224473e-25	8.705126e+04	2.335718e-02	1.184473e+03	2.512157e+03	3.696630e+03
3.359730e-01	1.329805e+10	6.220813e-25	8.694221e+04	2.333977e-02	1.185195e+03	2.511149e+03	3.696344e+03
3.361532e-01	1.329314e+10	6.217121e-25	8.683307e+04	2.332223e-02	1.185916e+03	2.510143e+03	3.696060e+03
3.363336e-01	1.328822e+10	6.213396e-25	8.672383e+04	2.330456e-02	1.186636e+03	2.509140e+03	3.695776e+03
3.365143e-01	1.328328e+10	6.209638e-25	8.661448e+04	2.328675e-02	1.187355e+03	2.508139e+03	3.695494e+03
3.366951e-01	1.327832e+10	6.205849e-25	8.650503e+04	2.326882e-02	1.188073e+03	2.507140e+03	3.695213e+03
3.368759e-01	1.327335e+10	6.202034e-25	8.639562e+04	2.325077e-02	1.188789e+03	2.506143e+03	3.694932e+03
3.370566e-01	1.326836e+10	6.198195e-25	8.628634e+04	2.323263e-02	1.189503e+03	2.505151e+03	3.694653e+03
3.372372e-01	1.326337e+10	6.194333e-25	8.617716e+04	2.321440e-02	1.190214e+03	2.504162e+03	3.694376e+03
3.374178e-01	1.325836e+10	6.190447e-25	8.606808e+04	2.319607e-02	1.190924e+03	2.503177e+03	3.694100e+03
3.375984e-01	1.325335e+10	6.186538e-25	8.595907e+04	2.317766e-02	1.191631e+03	2.502195e+03	3.693826e+03
3.377789e-01	1.324832e+10	6.182605e-25	8.585014e+04	2.315915e-02	1.192337e+03	2.501216e+03	3.693553e+03
3.379595e-01	1.324328e+10	6.178648e-25	8.574126e+04	2.314055e-02	1.193041e+03	2.500240e+03	3.693281e+03
3.381402e-01	1.323823e+10	6.174668e-25	8.563243e+04	2.312185e-02	1.193743e+03	2.499268e+03	3.693011e+03
3.383210e-01	1.323317e+10	6.170665e-25	8.552364e+04	2.310307e-02	1.194445e+03	2.498298e+03	3.692742e+03
3.385020e-01	1.322809e+10	6.166638e-25	8.541488e+04	2.308419e-02	1.195144e+03	2.497331e+03	3.692475e+03
3.386831e-01	1.322301e+10	6.162589e-25	8.530614e+04	2.306521e-02	1.195843e+03	2.496366e+03	3.692209e+03
3.388644e-01	1.321791e+10	6.158515e-25	8.519742e+04	2.304615e-02	1.196541e+03	2.495403e+03	3.691944e+03
3.390460e-01	1.321279e+10	6.154419e-25	8.508872e+04	2.302699e-02	1.197237e+03	2.494442e+03	3.691679e+03
3.392277e-01	1.320767e+10	6.150302e-25	8.498005e+04	2.300774e-02	1.197933e+03	2.493484e+03	3.691417e+03
3.394093e-01	1.320254e+10	6.146172e-25	8.487165e+04	2.298844e-02	1.198626e+03	2.492529e+03	3.691154e+03
3.395908e-01	1.319742e+10	6.142030e-25	8.476350e+04	2.296909e-02	1.199317e+03	2.491578e+03	3.690894e+03
3.397722e-01	1.319229e+10	6.137875e-25	8.465560e+04	2.294970e-02	1.200005e+03	2.490630e+03	3.690635e+03
3.399535e-01	1.318716e+10	6.133708e-25	8.454794e+04	2.293026e-02	1.200691e+03	2.489687e+03	3.690378e+03
3.401348e-01	1.318203e+10	6.129529e-25	8.444050e+04	2.291078e-02	1.201376e+03	2.488747e+03	3.690123e+03
3.403161e-01	1.317690e+10	6.125339e-25	8.433327e+04	2.289126e-02	1.202058e+03	2.487810e+03	3.689868e+03
3.404975e-01	1.317177e+10	6.121136e-25	8.422625e+04	2.287170e-02	1.202739e+03	2.486877e+03	3.689616e+03
3.406789e-01	1.316663e+10	6.116922e-25	8.411943e+04	2.285209e-02	1.203418e+03	2.485946e+03	3.689364e+03
3.408605e-01	1.316150e+10	6.112696e-25	8.401280e+04	2.283244e-02	1.204096e+03	2.485019e+03	3.689114e+03
3.410422e-01	1.315636e+10	6.108459e-25	8.390635e+04	2.281274e-02	1.204772e+03	2.484093e+03	3.688866e+03
3.412241e-01	1.315121e+10	6.104212e-25	8.380009e+04	2.279301e-02	1.205448e+03	2.483171e+03	3.688618e+03
3.414062e-01	1.314607e+10	6.099953e-25	8.369399e+04	2.277323e-02	1.206122e+03	2.482250e+03	3.688372e+03
3.415886e-01	1.314092e+10	6.095684e-25	8.358808e+04	2.275339e-02	1.206795e+03	2.481332e+03	3.688127e+03
3.417711e-01	1.313577e+10	6.091406e-25	8.348234e+04	2.273348e-02	1.207467e+03	2.480416e+03	3.687883e+03
3.419540e-01	1.313062e+10	6.087119e-25	8.337681e+04	2.271355e-02	1.208138e+03	2.479502e+03	3.687640e+03
3.421366e-01	1.312548e+10	6.082833e-25	8.327170e+04	2.269359e-02	1.208806e+03	2.478592e+03	3.687398e+03
3.423192e-01	1.312035e+10	6.078549e-25	8.316701e+04	2.267362e-02	1.209473e+03	2.477685e+03	3.687158e+03
3.425017e-01	1.311523e+10	6.074266e-25	8.306272e+04	2.265364e-02	1.210137e+03	2.476783e+03	3.686919e+03
3.426841e-01	1.311012e+10	6.069985e-25	8.295882e+04	2.263366e-02	1.210799e+03	2.475884e+03	3.686682e+03
3.428666e-01	1.310502e+10	6.065705e-25	8.285531e+04	2.261367e-02	1.211459e+03	2.474988e+03	3.686446e+03
3.430492e-01	1.309993e+10	6.061427e-25	8.275218e+04	2.259368e-02	1.212117e+03	2.474096e+03	3.686212e+03
3.432318e-01	1.309485e+10	6.057151e-25	8.264941e+04	2.257368e-02	1.212774e+03	2.473206e+03	3.685980e+03
3.434145e-01	1.308977e+10	6.052878e-25	8.254701e+04	2.255369e-02	1.213429e+03	2.472319e+03	3.685748e+03
3.435974e-01	1.308471e+10	6.048607e-25	8.244498e+04	2.253369e-02	1.214083e+03	2.471435e+03	3.685518e+03
3.437804e-01	1.307966e+10	6.044339e-25	8.234331e+04	2.251370e-02	1.214735e+03	2.470554e+03	3.685289e+03
3.439636e-01	1.307461e+10	6.040075e-25	8.224199e+04	2.249371e-02	1.215386e+03	2.469675e+03	3.685062e+03
3.441471e-01	1.306958e+10	6.035816e-25	8.214104e+04	2.247373e-02	1.216036e+03	2.468799e+03	3.684835e+03
3.443308e-01	1.306455e+10	6.031561e-25	8.204046e+04	2.245376e-02	1.216685e+03	2.467925e+03	3.684610e+03
3.445147e-01	1.305954e+10	6.027312e-25	8.194025e+04	2.243381e-02	1.217333e+03	2.467054e+03	3.684386e+03
3.446990e-01	1.305454e+10	6.023070e-25	8.184042e+04	2.241387e-02	1.217979e+03	2.466185e+03	3.684164e+03
3.448831e-01	1.304956e+10	6.018844e-25	8.174118e+04	2.239399e-02	1.218624e+03	2.465318e+03	3.683942e+03
3.450672e-01	1.304461e+10	6.014634e-25	8.164254e+04	2.237417e-02	1.219266e+03	2.464455e+03	3.683721e+03
3.452512e-01	1.303967e+10	6.010442e-25	8.154448e+04	2.235441e-02	1.219906e+03	2.463597e+03	3.683502e+03
3.454352e-01	1.303476e+10	6.006267e-25	8.144700e+04	2.233472e-02	1.220543e+03	2.462741e+03	3.683285e+03
3.456193e-01	1.302988e+10	6.002109e-25	8.135010e+04	2.231510e-02	1.221180e+03	2.461890e+03	3.683069e+03
3.458034e-01	1.302501e+10	5.997969e-25	8.125376e+04	2.229555e-02	1.221814e+03	2.461041e+03	3.682855e+03
3.459877e-01	1.302017e+10	5.993847e-25	8.115799e+04	2.227607e-02	1.222447e+03	2.460195e+03	3.682642e+03
3.461720e-01	1.301535e+10	5.989744e-25	8.106277e+04	2.225665e-02	1.223078e+03	2.459352e+03	3.682430e+03
3.463566e-01	1.301056e+10	5.985660e-25	8.096812e+04	2.223731e-02	1.223707e+03	2.458513e+03	3.682220e+03
3.465413e-01	1.300579e+10	5.981595e-25	8.087403e+04	2.221804e-02	1.224336e+03	2.457675e+03	3.682011e+03
3.467263e-01	1.300104e+10	5.977551e-25	8.078050e+04	2.219884e-02	1.224963e+03	2.456840e+03	3.681803e+03
3.469114e-01	1.299631e+10	5.973528e-25	8.068754e+04	2.217971e-02	1.225588e+03	2.456008e+03	3.681597e+03
3.470968e-01	1.299162e+10	5.969526e-25	8.059517e+04	2.216067e-02	1.226213e+03	2.455179e+03	3.681391e+03
3.472823e-01	1.298695e+10	5.965551e-25	8.050347e+04	2.214171e-02	1.226835e+03	2.454352e+03	3.681187e+03
3.474679e-01	1.298231e+10	5.961603e-25	8.041244e+04	2.212285e-02	1.227456e+03	2.453528e+03	3.680984e+03
3.476536e-01	1.297770e+10	5.957681e-25	8.032206e+04	2.210409e-02	1.228075e+03	2.452708e+03	3.680783e+03
3.478395e-01	1.297313e+10	5.953786e-25	8.023235e+04	2.208543e-02	1.228693e+03	2.451890e+03	3.680583e+03
3.480256e-01	1.296858e+10	5.949919e-25	8.014331e+04	2.206686e-02	1.229309e+03	2.451075e+03	3.680384e+03
3.482118e-01	1.296406e+10	5.946081e-25	8.005494e+04	2.204839e-02	1.229924e+03	2.450263e+03	3.680187e+03
3.483980e-01	1.295959e+10	5.942277e-25	7.996735e+04	2.203003e-02	1.230537e+03	2.449454e+03	3.679991e+03
3.485842e-01	1.295515e+10	5.938507e-25	7.988056e+04	2.201179e-02	1.231147e+03	2.448649e+03	3.679796e+03
3.487704e-01	1.295075e+10	5.934772e-25	7.979456e+04	2.199368e-02	1.231755e+03	2.447847e+03	3.679603e+03
3.489566e-01	1.294638e+10	5.931071e-25	7.970933e+04	2.197568e-02	1.232362e+03	2.447050e+03	3.679411e+03
3.491429e-01	1.294205e+10	5.927405e-25	7.962487e+04	2.195780e-02	1.232966e+03	2.446255e+03	3.679221e+03
3.493293e-01	1.293776e+10	5.923773e-25	7.954116e+04	2.194003e-02	1.233569e+03	2.445463e+03	3.679032e+03
3.495158e-01	1.293351e+10	5.920175e-25	7.945820e+04	2.192237e-02	1.234170e+03	2.444675e+03	3.678845e+03
3.497025e-01	1.292929e+10	5.916612e-25	7.937599e+04	2.190482e-02	1.234769e+03	2.443890e+03	3.678659e+03
3.498893e-01	1.292511e+10	5.913082e-25	7.929451e+04	2.188737e-02	1.235367e+03	2.443107e+03	3.678475e+03
3.500764e-01	1.292097e+10	5.909588e-25	7.921378e+04	2.187003e-02	1.235964e+03	2.442328e+03	3.678292e+03
3.502635e-01	1.291687e+10	5.906130e-25	7.913382e+04	2.185279e-02	1.236559e+03	2.441551e+03	3.678110e+03
3.504509e-01	1.291280e+10	5.902708e-25	7.905463e+04	2.183566e-02	1.237152e+03	2.440778e+03	3.677929e+03
3.506383e-01	1.290877e+10	5.899322e-25	7.897620e+04	2.181863e-02	1.237743e+03	2.440007e+03	3.677750e+03
3.508259e-01	1.290479e+10	5.895974e-25	7.889856e+04	2.180171e-02	1.238333e+03	2.439240e+03	3.677572e+03
3.510135e-01	1.290084e+10	5.892664e-25	7.882174e+04	2.178490e-02	1.238920e+03	2.438476e+03	3.677396e+03
3.512010e-01	1.289694e+10	5.889397e-25	7.874582e+04	2.176820e-02	1.239505e+03	2.437716e+03	3.677221e+03
3.513883e-01	1.289309e+10	5.886173e-25	7.867079e+04	2.175163e-02	1.240088e+03	2.436959e+03	3.677047e+03
3.515754e-01	1.288928e+10	5.882989e-25	7.859664e+04	2.173518e-02	1.240668e+03	2.436208e+03	3.676876e+03
3.517625e-01	1.288551e+10	5.879846e-25	7.852334e+04	2.171884e-02	1.241245e+03	2.435460e+03	3.676705e+03
3.519495e-01	1.288179e+10	5.876744e-25	7.845088e+04	2.170261e-02	1.241820e+03	2.434716e+03	3.676537e+03
3.521365e-01	1.287811e+10	5.873680e-25	7.837924e+04	2.168648e-02	1.242393e+03	2.433977e+03	3.676370e+03
3.523235e-01	1.287447e+10	5.870654e-25	7.830840e+04	2.167044e-02	1.242964e+03	2.433240e+03	3.676204e+03
3.525105e-01	1.287087e+10	5.867666e-25	7.823835e+04	2.165449e-02	1.243533e+03	2.432508e+03	3.676041e+03
3.526975e-01	1.286731e+10	5.864714e-25	7.816906e+04	2.163862e-02	1.244100e+03	2.431779e+03	3.675878e+03
3.528847e-01	1.286378e+10	5.861798e-25	7.810053e+04	2.162283e-02	1.244665e+03	2.431053e+03	3.675717e+03
3.530719e-01	1.286030e+10	5.858917e-25	7.803274e+04	2.160711e-02	1.245228e+03	2.430330e+03	3.675558e+03
3.532593e-01	1.285685e+10	5.856071e-25	7.796567e+04	2.159145e-02	1.245789e+03	2.429611e+03	3.675400e+03
3.534468e-01	1.285344e+10	5.853257e-25	7.789930e+04	2.157585e-02	1.246349e+03	2.428895e+03	3.675244e+03
3.536345e-01	1.285007e+10	5.850477e-25	7.783363e+04	2.156030e-02	1.246907e+03	2.428182e+03	3.675089e+03
3.538224e-01	1.284673e+10	5.847728e-25	7.776864e+04	2.154480e-02	1.247463e+03	2.427472e+03	3.674935e+03
3.540105e-01	1.284342e+10	5.845009e-25	7.770431e+04	2.152934e-02	1.248018e+03	2.426765e+03	3.674783e+03
3.541987e-01	1.284015e+10	5.842321e-25	7.764063e+04	2.151391e-02	1.248572e+03	2.426060e+03	3.674632e+03
3.543872e-01	1.283691e+10	5.839661e-25	7.757759e+04	2.149852e-02	1.249123e+03	2.425359e+03	3.674483e+03
3.545760e-01	1.283370e+10	5.837029e-25	7.751516e+04	2.148314e-02	1.249674e+03	2.424660e+03	3.674334e+03
3.547649e-01	1.283052e+10	5.834425e-25	7.745334e+04	2.146778e-02	1.250223e+03	2.423964e+03	3.674187e+03
3.549542e-01	1.282737e+10	5.831846e-25	7.739211e+04	2.145243e-02	1.250770e+03	2.423272e+03	3.674042e+03
3.551437e-01	1.282424e+10	5.829292e-25	7.733146e+04	2.143708e-02	1.251316e+03	2.422581e+03	3.673898e+03
3.553335e-01	1.282115e+10	5.826763e-25	7.727136e+04	2.142173e-02	1.251861e+03	2.421894e+03	3.673755e+03
3.555235e-01	1.281808e+10	5.824255e-25	7.721181e+04	2.140638e-02	1.252404e+03	2.421209e+03	3.673613e+03
3.557139e-01	1.281504e+10	5.821770e-25	7.715278e+04	2.139100e-02	1.252946e+03	2.420527e+03	3.673473e+03
3.559046e-01	1.281202e+10	5.819305e-25	7.709427e+04	2.137561e-02	1.253486e+03	2.419848e+03	3.673334e+03
3.560955e-01	1.280903e+10	5.816859e-25	7.703625e+04	2.136019e-02	1.254026e+03	2.419171e+03	3.673196e+03
3.562868e-01	1.280606e+10	5.814431e-25	7.697870e+04	2.134473e-02	1.254563e+03	2.418496e+03	3.673060e+03
3.564784e-01	1.280311e+10	5.812020e-25	7.692162e+04	2.132923e-02	1.255100e+03	2.417825e+03	3.672925e+03
3.566704e-01	1.280018e+10	5.809624e-25	7.686498e+04	2.131369e-02	1.255635e+03	2.417157e+03	3.672791e+03
3.568626e-01	1.279727e+10	5.807242e-25	7.680877e+04	2.129809e-02	1.256169e+03	2.416490e+03	3.672659e+03
3.570552e-01	1.279438e+10	5.804873e-25	7.675296e+04	2.128243e-02	1.256701e+03	2.415827e+03	3.672528e+03
3.572481e-01	1.279150e+10	5.802515e-25	7.669754e+04	2.126671e-02	1.257232e+03	2.415166e+03	3.672398e+03
3.574414e-01	1.278864e+10	5.800167e-25	7.664249e+04	2.125091e-02	1.257762e+03	2.414508e+03	3.672270e+03
3.576350e-01	1.278580e+10	5.797828e-25	7.658780e+04	2.123504e-02	1.258290e+03	2.413853e+03	3.672143e+03
3.578289e-01	1.278297e+10	5.795497e-25	7.653346e+04	2.121908e-02	1.258817e+03	2.413200e+03	3.672017e+03
3.580230e-01	1.278015e+10	5.793172e-25	7.647946e+04	2.120304e-02	1.259342e+03	2.412551e+03	3.671892e+03
3.582175e-01	1.277734e+10	5.790852e-25	7.642577e+04	2.118690e-02	1.259865e+03	2.411904e+03	3.671769e+03
3.584122e-01	1.277454e+10	5.788536e-25	7.637237e+04	2.117067e-02	1.260388e+03	2.411260e+03	3.671648e+03
3.586072e-01	1.277176e+10	5.786221e-25	7.631925e+04	2.115433e-02	1.260908e+03	2.410619e+03	3.671527e+03
3.588025e-01	1.276898e+10	5.783907e-25	7.626638e+04	2.113788e-02	1.261427e+03	2.409981e+03	3.671408e+03
3.589980e-01	1.276620e+10	5.781591e-25	7.621374e+04	2.112131e-02	1.261944e+03	2.409347e+03	3.671291e+03
3.591939e-01	1.276343e+10	5.779272e-25	7.616130e+04	2.110462e-02	1.262460e+03	2.408715e+03	3.671175e+03
3.593901e-01	1.276067e+10	5.776948e-25	7.610906e+04	2.108780e-02	1.262974e+03	2.408086e+03	3.671060e+03
3.595866e-01	1.275790e+10	5.774618e-25	7.605698e+04	2.107084e-02	1.263487e+03	2.407460e+03	3.670947e+03
3.597833e-01	1.275514e+10	5.772281e-25	7.600507e+04	2.105374e-02	1.263998e+03	2.406837e+03	3.670835e+03
3.599804e-01	1.275238e+10	5.769933e-25	7.595326e+04	2.103649e-02	1.264507e+03	2.406217e+03	3.670725e+03
3.601779e-01	1.274961e+10	5.767575e-25	7.590156e+04	2.101909e-02	1.265015e+03	2.405601e+03	3.670616e+03
3.603754e-01	1.274684e+10	5.765205e-25	7.584999e+04	2.100154e-02	1.265521e+03	2.404987e+03	3.670508e+03
3.605734e-01	1.274407e+10	5.762821e-25	7.579846e+04	2.098382e-02	1.266025e+03	2.404376e+03	3.670402e+03
3.607715e-01	1.274129e+10	5.760422e-25	7.574701e+04	2.096594e-02	1.266528e+03	2.403769e+03	3.670297e+03
3.609699e-01	1.273850e+10	5.758005e-25	7.569558e+04	2.094789e-02	1.267029e+03	2.403165e+03	3.670194e+03
3.611686e-01	1.273571e+10	5.755571e-25	7.564418e+04	2.092967e-02	1.267528e+03	2.402564e+03	3.670092e+03
3.613675e-01	1.273290e+10	5.753117e-25	7.559279e+04	2.091127e-02	1.268025e+03	2.401967e+03	3.669991e+03
3.615666e-01	1.273009e+10	5.750642e-25	7.554139e+04	2.089269e-02	1.268520e+03	2.401373e+03	3.669893e+03
3.617659e-01	1.272726e+10	5.748144e-25	7.548995e+04	2.087392e-02	1.269013e+03	2.400782e+03	3.669795e+03
3.619654e-01	1.272442e+10	5.745622e-25	7.543845e+04	2.085496e-02	1.269504e+03	2.400195e+03	3.669699e+03
3.621652e-01	1.272156e+10	5.743074e-25	7.538688e+04	2.083581e-02	1.269994e+03	2.399611e+03	3.669605e+03
3.623652e-01	1.271869e+10	5.740499e-25	7.533522e+04	2.081646e-02	1.270481e+03	2.399030e+03	3.669512e+03
3.625654e-01	1.271580e+10	5.737895e-25	7.528344e+04	2.079690e-02	1.270967e+03	2.398454e+03	3.669421e+03
3.627659e-01	1.271289e+10	5.735261e-25	7.523153e+04	2.077714e-02	1.271451e+03	2.397880e+03	3.669331e+03
3.629667e-01	1.270997e+10	5.732595e-25	7.517947e+04	2.075717e-02	1.271933e+03	2.397310e+03	3.669242e+03
3.631677e-01	1.270702e+10	5.729896e-25	7.512724e+04	2.073698e-02	1.272413e+03	2.396743e+03	3.669155e+03
3.633689e-01	1.270405e+10	5.727163e-25	7.507483e+04	2.071657e-02	1.272891e+03	2.396179e+03	3.669070e+03
3.635704e-01	1.270105e+10	5.724393e-25	7.502220e+04	2.069594e-02	1.273367e+03	2.395619e+03	3.668986e+03
3.637721e-01	1.269803e+10	5.721587e-25	7.496936e+04	2.067509e-02	1.273841e+03	2.395063e+03	3.668904e+03
3.639740e-01	1.269498e+10	5.718743e-25	7.491629e+04	2.065401e-02	1.274314e+03	2.394510e+03	3.668823e+03
3.641762e-01	1.269191e+10	5.715860e-25	7.486298e+04	2.063271e-02	1.274784e+03	2.393960e+03	3.668744e+03
3.643785e-01	1.268881e+10	5.712937e-25	7.480942e+04	2.061117e-02	1.275252e+03	2.393414e+03	3.668666e+03
3.645811e-01	1.268568e+10	5.709972e-25	7.475558e+04	2.058941e-02	1.275718e+03	2.392872e+03	3.668590e+03
3.647839e-01	1.268253e+10	5.706965e-25	7.470146e+04	2.056742e-02	1.276182e+03	2.392333e+03	3.668515e+03
3.649868e-01	1.267934e+10	5.703915e-25	7.464704e+04	2.054519e-02	1.276644e+03	2.391798e+03	3.668443e+03
3.651900e-01	1.267612e+10	5.700819e-25	7.459231e+04	2.052272e-02	1.277104e+03	2.391267e+03	3.668371e+03
3.653935e-01	1.267287e+10	5.697679e-25	7.453725e+04	2.050002e-02	1.277562e+03	2.390739e+03	3.668301e+03
3.655971e-01	1.266958e+10	5.694491e-25	7.448185e+04	2.047707e-02	1.278018e+03	2.390215e+03	3.668233e+03
3.658010e-01	1.266626e+10	5.691256e-25	7.442609e+04	2.045389e-02	1.278472e+03	2.389694e+03	3.668166e+03
3.660050e-01	1.266291e+10	5.687973e-25	7.436998e+04	2.043046e-02	1.278923e+03	2.389177e+03	3.668100e+03
3.662094e-01	1.265952e+10	5.684641e-25	7.431349e+04	2.040679e-02	1.279373e+03	2.388664e+03	3.668037e+03
3.664139e-01	1.265609e+10	5.681258e-25	7.425661e+04	2.038287e-02	1.279820e+03	2.388154e+03	3.667975e+03
3.666186e-01	1.265263e+10	5.677825e-25	7.419936e+04	2.035872e-02	1.280265e+03	2.387649e+03	3.667914e+03
3.668233e-01	1.264913e+10	5.674345e-25	7.414176e+04	2.033434e-02	1.280708e+03	2.387146e+03	3.667854e+03
3.670281e-01	1.264560e+10	5.670816e-25	7.408381e+04	2.030974e-02	1.281148e+03	2.386649e+03	3.667796e+03
3.672329e-01	1.264203e+10	5.667238e-25	7.402550e+04	2.028492e-02	1.281585e+03	2.386155e+03	3.667740e+03
3.674377e-01	1.263843e+10	5.663610e-25	7.396683e+04	2.025988e-02	1.282020e+03	2.385665e+03	3.667686e+03
3.676425e-01	1.263479e+10	5.659934e-25	7.390779e+04	2.023463e-02	1.282452e+03	2.385180e+03	3.667632e+03
3.678473e-01	1.263111e+10	5.656207e-25	7.384839e+04	2.020917e-02	1.282882e+03	2.384699e+03	3.667581e+03
3.680521e-01	1.262740e+10	5.652430e-25	7.378860e+04	2.018349e-02	1.283309e+03	2.384222e+03	3.667531e+03
3.682570e-01	1.262365e+10	5.648604e-25	7.372844e+04	2.015760e-02	1.283733e+03	2.383749e+03	3.667482e+03
3.684619e-01	1.261986e+10	5.644726e-25	7.366790e+04	2.013151e-02	1.284155e+03	2.383280e+03	3.667435e+03
3.686667e-01	1.261604e+10	5.640798e-25	7.360697e+04	2.010521e-02	1.284574e+03	2.382816e+03	3.667390e+03
3.688716e-01	1.261218e+10	5.636820e-25	7.354565e+04	2.007871e-02	1.284991e+03	2.382356e+03	3.667346e+03
3.690765e-01	1.260828e+10	5.632791e-25	7.348395e+04	2.005200e-02	1.285404e+03	2.381900e+03	3.667304e+03
3.692815e-01	1.260434e+10	5.628711e-25	7.342186e+04	2.002510e-02	1.285816e+03	2.381448e+03	3.667264e+03
3.694864e-01	1.260037e+10	5.624581e-25	7.335939e+04	1.999800e-02	1.286224e+03	2.381001e+03	3.667225e+03
3.696914e-01	1.259636e+10	5.620401e-25	7.329653e+04	1.997071e-02	1.286630e+03	2.380557e+03	3.667187e+03
3.698964e-01	1.259231e+10	5.616170e-25	7.323328e+04	1.994324e-02	1.287034e+03	2.380118e+03	3.667152e+03
3.701015e-01	1.258823e+10	5.611890e-25	7.316966e+04	1.991557e-02	1.287434e+03	2.379683e+03	3.667117e+03
3.703065e-01	1.258411e+10	5.607560e-25	7.310566e+04	1.988773e-02	1.287832e+03	2.379252e+03	3.667084e+03
3.705115e-01	1.257995e+10	5.603182e-25	7.304129e+04	1.985972e-02	1.288228e+03	2.378825e+03	3.667053e+03
3.707166e-01	1.257575e+10	5.598755e-25	7.297656e+04	1.983153e-02	1.288621e+03	2.378403e+03	3.667024e+03
3.709216e-01	1.257152e+10	5.594280e-25	7.291146e+04	1.980317e-02	1.289011e+03	2.377985e+03	3.666995e+03
3.711267e-01	1.256726e+10	5.589757e-25	7.284601e+04	1.977465e-02	1.289398e+03	2.377571e+03	3.666969e+03
3.713318e-01	1.256295e+10	5.585188e-25	7.278021e+04	1.974597e-02	1.289783e+03	2.377161e+03	3.666944e+03
3.715370e-01	1.255862e+10	5.580571e-25	7.271406e+04	1.971714e-02	1.290165e+03	2.376755e+03	3.666920e+03
3.717421e-01	1.255425e+10	5.575910e-25	7.264758e+04	1.968816e-02	1.290545e+03	2.376354e+03	3.666898e+03
3.719473e-01	1.254984e+10	5.571203e-25	7.258077e+04	1.965904e-02	1.290922e+03	2.375957e+03	3.666878e+03
3.721525e-01	1.254541e+10	5.566451e-25	7.251364e+04	1.962978e-02	1.291296e+03	2.375564e+03	3.666859e+03
3.723577e-01	1.254094e+10	5.561657e-25	7.244620e+04	1.960039e-02	1.291667e+03	2.375175e+03	3.666842e+03
3.725629e-01	1.253644e+10	5.556820e-25	7.237846e+04	1.957087e-02	1.292036e+03	2.374790e+03	3.666826e+03
3.727681e-01	1.253191e+10	5.551941e-25	7.231045e+04	1.954124e-02	1.292403e+03	2.374410e+03	3.666812e+03
3.729734e-01	1.252734e+10	5.547023e-25	7.224216e+04	1.951149e-02	1.292766e+03	2.374033e+03	3.666800e+03
3.731786e-01	1.252275e+10	5.542065e-25	7.217361e+04	1.948164e-02	1.293127e+03	2.373662e+03	3.666789e+03
3.733839e-01	1.251813e+10	5.537068e-25	7.210481e+04	1.945169e-02	1.293485e+03	2.373294e+03	3.666779e+03
3.735892e-01	1.251349e+10	5.532035e-25	7.203578e+04	1.942165e-02	1.293841e+03	2.372930e+03	3.666771e+03
3.737945e-01	1.250882e+10	5.526965e-25	7.196652e+04	1.939152e-02	1.294194e+03	2.372571e+03	3.666765e+03
3.739998e-01	1.250412e+10	5.521860e-25	7.189707e+04	1.936131e-02	1.294544e+03	2.372216e+03	3.666760e+03
3.742052e-01	1.249939e+10	5.516722e-25	7.182741e+04	1.933103e-02	1.294892e+03	2.371865e+03	3.666757e+03
3.744105e-01	1.249465e+10	5.511552e-25	7.175759e+04	1.930069e-02	1.295237e+03	2.371519e+03	3.666755e+03
3.746159e-01	1.248988e+10	5.506350e-25	7.168760e+04	1.927029e-02	1.295579e+03	2.371176e+03	3.666755e+03
3.748214e-01	1.248509e+10	5.501119e-25	7.161746e+04	1.923984e-02	1.295918e+03	2.370838e+03	3.666756e+03
3.750268e-01	1.248028e+10	5.495860e-25	7.154721e+04	1.920935e-02	1.296255e+03	2.370504e+03	3.666759e+03
3.752322e-01	1.247546e+10	5.490574e-25	7.147685e+04	1.917882e-02	1.296590e+03	2.370174e+03	3.666764e+03
3.754377e-01	1.247061e+10	5.485263e-25	7.140640e+04	1.914828e-02	1.296921e+03	2.369849e+03	3.666770e+03
3.756432e-01	1.246575e+10	5.479929e-25	7.133589e+04	1.911771e-02	1.297250e+03	2.369527e+03	3.666777e+03
3.758486e-01	1.246088e+10	5.474573e-25	7.126532e+04	1.908713e-02	1.297576e+03	2.369210e+03	3.666787e+03
3.760541e-01	1.245599e+10	5.469197e-25	7.119473e+04	1.905656e-02	1.297900e+03	2.368897e+03	3.666797e+03
3.762596e-01	1.245109e+10	5.463802e-25	7.112412e+04	1.902598e-02	1.298221e+03	2.368589e+03	3.666810e+03
3.764652e-01	1.244618e+10	5.458390e-25	7.105353e+04	1.899543e-02	1.298539e+03	2.368284e+03	3.666823e+03
3.766707e-01	1.244126e+10	5.452962e-25	7.098296e+04	1.896489e-02	1.298855e+03	2.367984e+03	3.666839e+03
3.768763e-01	1.243634e+10	5.447520e-25	7.091244e+04	1.893438e-02	1.299167e+03	2.367689e+03	3.666856e+03
3.770819e-01	1.243140e+10	5.442067e-25	7.084200e+04	1.890391e-02	1.299477e+03	2.367397e+03	3.666874e+03
3.772875e-01	1.242647e+10	5.436603e-25	7.077164e+04	1.887349e-02	1.299785e+03	2.367109e+03	3.666894e+03
3.774932e-01	1.242153e+10	5.431130e-25	7.070139e+04	1.884311e-02	1.300090e+03	2.366826e+03	3.666916e+03
3.776988e-01	1.241659e+10	5.425650e-25	7.063129e+04	1.881280e-02	1.300392e+03	2.366547e+03	3.666939e+03
3.779045e-01	1.241165e+10	5.420166e-25	7.056134e+04	1.878256e-02	1.300691e+03	2.366273e+03	3.666964e+03
3.781101e-01	1.240671e+10	5.414679e-25	7.049157e+04	1.875240e-02	1.300988e+03	2.366002e+03	3.666990e+03
3.783158e-01	1.240178e+10	5.409190e-25	7.042201e+04	1.872232e-02	1.301281e+03	2.365736e+03	3.667017e+03
3.785215e-01	1.239685e+10	5.403701e-25	7.035267e+04	1.869233e-02	1.301573e+03	2.365474e+03	3.667047e+03
3.787273e-01	1.239192e+10	5.398215e-25	7.028357e+04	1.866244e-02	1.301861e+03	2.365217e+03	3.667078e+03
3.789330e-01	1.238701e+10	5.392732e-25	7.021474e+04	1.863266e-02	1.302147e+03	2.364963e+03	3.667110e+03
3.791387e-01	1.238211e+10	5.387255e-25	7.014620e+04	1.860299e-02	1.302430e+03	2.364714e+03	3.667144e+03
3.793445e-01	1.237721e+10	5.381785e-25	7.007796e+04	1.857344e-02	1.302710e+03	2.364469e+03	3.667179e+03
3.795503e-01	1.237233e+10	5.376324e-25	7.001005e+04	1.854401e-02	1.302987e+03	2.364229e+03	3.667216e+03
3.797561e-01	1.236746e+10	5.370874e-25	6.994249e+04	1.851472e-02	1.303262e+03	2.363992e+03	3.667255e+03
3.799620e-01	1.236261e+10	5.365435e-25	6.987530e+04	1.848557e-02	1.303534e+03	2.363760e+03	3.667295e+03
3.801678e-01	1.235778e+10	5.360011e-25	6.980850e+04	1.845656e-02	1.303803e+03	2.363533e+03	3.667336e+03
3.803737e-01	1.235296e+10	5.354602e-25	6.974212e+04	1.842771e-02	1.304070e+03	2.363309e+03	3.667379e+03
3.805796e-01	1.234817e+10	5.349211e-25	6.967616e+04	1.839901e-02	1.304333e+03	2.363090e+03	3.667423e+03
3.807855e-01	1.234340e+10	5.343839e-25	6.961066e+04	1.837048e-02	1.304594e+03	2.362875e+03	3.667470e+03
3.809914e-01	1.233865e+10	5.338487e-25	6.954563e+04	1.834211e-02	1.304853e+03	2.362664e+03	3.667517e+03
3.811973e-01	1.233392e+10	5.333158e-25	6.948109e+04	1.831392e-02	1.305108e+03	2.362458e+03	3.667566e+03
3.814033e-01	1.232923e+10	5.327851e-25	6.941706e+04	1.828591e-02	1.305361e+03	2.362256e+03	3.667617e+03
3.816092e-01	1.232455e+10	5.322569e-25	6.935354e+04	1.825808e-02	1.305611e+03	2.362058e+03	3.667669e+03
3.818152e-01	1.231991e+10	5.317313e-25	6.929056e+04	1.823043e-02	1.305858e+03	2.361865e+03	3.667723e+03
3.820212e-01	1.231530e+10	5.312084e-25	6.922814e+04	1.820298e-02	1.306102e+03	2.361675e+03	3.667778e+03
3.822272e-01	1.231071e+10	5.306883e-25	6.916628e+04	1.817572e-02	1.306344e+03	2.361490e+03	3.667834e+03
3.824333e-01	1.230616e+10	5.301712e-25	6.910501e+04	1.814865e-02	1.306583e+03	2.361310e+03	3.667893e+03
3.826394e-01	1.230164e+10	5.296571e-25	6.904433e+04	1.812179e-02	1.306819e+03	2.361134e+03	3.667953e+03
3.828454e-01	1.229716e+10	5.291463e-25	6.898427e+04	1.809513e-02	1.307052e+03	2.360962e+03	3.668014e+03
3.830515e-01	1.229271e+10	5.286387e-25	6.892482e+04	1.806867e-02	1.307283e+03	2.360794e+03	3.668077e+03
3.832576e-01	1.228829e+10	5.281345e-25	6.886602e+04	1.804243e-02	1.307511e+03	2.360630e+03	3.668141e+03
3.834637e-01	1.228392e+10	5.276338e-25	6.880786e+04	1.801639e-02	1.307736e+03	2.360471e+03	3.668207e+03
3.836699e-01	1.227958e+10	5.271367e-25	6.875035e+04	1.799057e-02	1.307958e+03	2.360316e+03	3.668274e+03
3.838760e-01	1.227527e+10	5.266432e-25	6.869351e+04	1.796496e-02	1.308178e+03	2.360165e+03	3.668343e+03
3.840822e-01	1.227101e+10	5.261533e-25	6.863733e+04	1.793956e-02	1.308395e+03	2.360019e+03	3.668414e+03
3.842884e-01	1.226678e+10	5.256672e-25	6.858184e+04	1.791437e-02	1.308609e+03	2.359877e+03	3.668486e+03
3.844946e-01	1.226260e+10	5.251848e-25	6.852702e+04	1.788940e-02	1.308820e+03	2.359739e+03	3.668560e+03
3.847008e-01	1.225845e+10	5.247063e-25	6.847289e+04	1.786464e-02	1.309029e+03	2.359606e+03	3.668635e+03
3.849070e-01	1.225435e+10	5.242316e-25	6.841945e+04	1.784009e-02	1.309235e+03	2.359477e+03	3.668711e+03
3.851133e-01	1.225029e+10	5.237607e-25	6.836670e+04	1.781576e-02	1.309438e+03	2.359352e+03	3.668790e+03
3.853196e-01	1.224626e+10	5.232938e-25	6.831464e+04	1.779163e-02	1.309638e+03	2.359231e+03	3.668869e+03
3.855259e-01	1.224228e+10	5.228308e-25	6.826329e+04	1.776772e-02	1.309835e+03	2.359115e+03	3.668950e+03
3.857322e-01	1.223834e+10	5.223717e-25	6.821263e+04	1.774401e-02	1.310030e+03	2.359003e+03	3.669033e+03
3.859385e-01	1.223444e+10	5.219165e-25	6.816266e+04	1.772051e-02	1.310222e+03	2.358895e+03	3.669117e+03
3.861449e-01	1.223058e+10	5.214652e-25	6.811339e+04	1.769722e-02	1.310411e+03	2.358792e+03	3.669203e+03
3.863512e-01	1.222676e+10	5.210178e-25	6.806481e+04	1.767412e-02	1.310598e+03	2.358692e+03	3.669290e+03
3.865576e-01	1.222299e+10	5.205742e-25	6.801691e+04	1.765122e-02	1.310782e+03	2.358598e+03	3.669379e+03
3.867640e-01	1.221925e+10	5.201344e-25	6.796969e+04	1.762852e-02	1.310963e+03	2.358507e+03	3.669470e+03
3.869704e-01	1.221555e+10	5.196983e-25	6.792314e+04	1.760600e-02	1.311141e+03	2.358420e+03	3.669561e+03
3.871768e-01	1.221189e+10	5.192660e-25	6.787725e+04	1.758367e-02	1.311316e+03	2.358338e+03	3.669655e+03
3.873832e-01	1.220827e+10	5.188372e-25	6.783202e+04	1.756153e-02	1.311489e+03	2.358260e+03	3.669749e+03
3.875897e-01	1.220469e+10	5.184120e-25	6.778743e+04	1.753956e-02	1.311659e+03	2.358186e+03	3.669846e+03
3.877962e-01	1.220115e+10	5.179902e-25	6.774347e+04	1.751776e-02	1.311827e+03	2.358117e+03	3.669943e+03
3.880027e-01	1.219764e+10	5.175718e-25	6.770014e+04	1.749613e-02	1.311991e+03	2.358052e+03	3.670043e+03
3.882092e-01	1.219417e+10	5.171567e-25	6.765742e+04	1.747466e-02	1.312153e+03	2.357991e+03	3.670143e+03
3.884157e-01	1.219073e+10	5.167448e-25	6.761530e+04	1.745335e-02	1.312312e+03	2.357934e+03	3.670246e+03
3.886223e-01	1.218733e+10	5.163361e-25	6.757376e+04	1.743220e-02	1.312468e+03	2.357881e+03	3.670350e+03
3.888288e-01	1.218396e+10	5.159302e-25	6.753279e+04	1.741119e-02	1.312622e+03	2.357833e+03	3.670454e+03
3.890354e-01	1.218062e+10	5.155273e-25	6.749238e+04	1.739032e-02	1.312772e+03	2.357789e+03	3.670561e+03
3.892420e-01	1.217731e+10	5.151271e-25	6.745250e+04	1.736958e-02	1.312920e+03	2.357749e+03	3.670669e+03
3.894486e-01	1.217403e+10	5.147294e-25	6.741314e+04	1.734897e-02	1.313065e+03	2.357713e+03	3.670779e+03
3.896552e-01	1.217078e+10	5.143342e-25	6.737427e+04	1.732848e-02	1.313208e+03	2.357682e+03	3.670890e+03
3.898619e-01	1.216756e+10	5.139413e-25	6.733589e+04	1.730810e-02	1.313347e+03	2.357655e+03	3.671002e+03
3.900685e-01	1.216436e+10	5.135506e-25	6.729797e+04	1.728782e-02	1.313484e+03	2.357632e+03	3.671116e+03
3.902752e-01	1.216119e+10	5.131618e-25	6.726048e+04	1.726765e-02	1.313618e+03	2.357613e+03	3.671231e+03
3.904819e-01	1.215804e+10	5.127749e-25	6.722342e+04	1.724757e-02	1.313749e+03	2.357598e+03	3.671347e+03
3.906886e-01	1.215491e+10	5.123897e-25	6.718675e+04	1.722757e-02	1.313877e+03	2.357588e+03	3.671465e+03
3.908954e-01	1.215180e+10	5.120060e-25	6.715047e+04	1.720765e-02	1.314003e+03	2.357582e+03	3.671585e+03
3.911021e-01	1.214870e+10	5.116237e-25	6.711453e+04	1.718780e-02	1.314125e+03	2.357581e+03	3.671706e+03
3.913089e-01	1.214563e+10	5.112425e-25	6.707893e+04	1.716801e-02	1.314245e+03	2.357583e+03	3.671828e+03
3.915156e-01	1.214256e+10	5.108624e-25	6.704364e+04	1.714828e-02	1.314362e+03	2.357590e+03	3.671951e+03
3.917224e-01	1.213952e+10	5.104831e-25	6.700864e+04	1.712859e-02	1.314476e+03	2.357601e+03	3.672076e+03
3.919292e-01	1.213648e+10	5.101044e-25	6.697390e+04	1.710895e-02	1.314587e+03	2.357615e+03	3.672203e+03
3.921360e-01	1.213345e+10	5.097263e-25	6.693939e+04	1.708933e-02	1.314696e+03	2.357635e+03	3.672330e+03
3.923429e-01	1.213043e+10	5.093484e-25	6.690510e+04	1.706974e-02	1.314801e+03	2.357658e+03	3.672459e+03
3.925497e-01	1.212742e+10	5.089706e-25	6.687100e+04	1.705016e-02	1.314904e+03	2.357686e+03	3.672590e+03
3.927566e-01	1.212441e+10	5.085927e-25	6.683706e+04	1.703060e-02	1.315004e+03	2.357717e+03	3.672721e+03
3.929635e-01	1.212140e+10	5.082146e-25	6.680327e+04	1.701103e-02	1.315101e+03	2.357754e+03	3.672854e+03
3.931704e-01	1.211840e+10	5.078360e-25	6.676959e+04	1.699146e-02	1.315195e+03	2.357794e+03	3.672989e+03
3.933773e-01	1.211539e+10	5.074569e-25	6.673601e+04	1.697187e-02	1.315286e+03	2.357838e+03	3.673124e+03
3.935843e-01	1.211238e+10	5.070769e-25	6.670250e+04	1.695226e-02	1.315374e+03	2.357887e+03	3.673261e+03
3.937912e-01	1.210937e+10	5.066960e-25	6.666903e+04	1.693263e-02	1.315460e+03	2.357940e+03	3.673400e+03
3.939982e-01	1.210635e+10	5.063140e-25	6.663560e+04	1.691296e-02	1.315542e+03	2.357997e+03	3.673539e+03
3.942052e-01	1.210333e+10	5.059306e-25	6.660216e+04	1.689324e-02	1.315622e+03	2.358058e+03	3.673680e+03
3.944121e-01	1.210029e+10	5.055458e-25	6.656870e+04	1.687348e-02	1.315699e+03	2.358123e+03	3.673822e+03
3.946192e-01	1.209725e+10	5.051593e-25	6.653519e+04	1.685366e-02	1.315773e+03	2.358193e+03	3.673966e+03
3.948262e-01	1.209419e+10	5.047710e-25	6.650162e+04	1.683378e-02	1.315844e+03	2.358266e+03	3.674111e+03
3.950332e-01	1.209112e+10	5.043807e-25	6.646796e+04	1.681382e-02	1.315913e+03	2.358344e+03	3.674257e+03
3.952402e-01	1.208803e+10	5.039884e-25	6.643420e+04	1.679379e-02	1.315978e+03	2.358426e+03	3.674405e+03
3.954473e-01	1.208493e+10	5.035937e-25	6.640030e+04	1.677368e-02	1.316041e+03	2.358513e+03	3.674553e+03
3.956544e-01	1.208181e+10	5.031966e-25	6.636625e+04	1.675348e-02	1.316101e+03	2.358603e+03	3.674704e+03
3.958615e-01	1.207867e+10	5.027971e-25	6.633205e+04	1.673318e-02	1.316157e+03	2.358697e+03	3.674855e+03
3.960687e-01	1.207551e+10	5.023947e-25	6.629764e+04	1.671279e-02	1.316211e+03	2.358796e+03	3.675008e+03
3.962757e-01	1.207232e+10	5.019897e-25	6.626305e+04	1.669229e-02	1.316263e+03	2.358899e+03	3.675161e+03
3.964828e-01	1.206912e+10	5.015818e-25	6.622824e+04	1.667168e-02	1.316311e+03	2.359006e+03	3.675317e+03
3.966901e-01	1.206588e+10	5.011705e-25	6.619318e+04	1.665095e-02	1.316356e+03	2.359117e+03	3.675473e+03
3.968972e-01	1.206263e+10	5.007564e-25	6.615788e+04	1.663011e-02	1.316399e+03	2.359232e+03	3.675631e+03
3.971045e-01	1.205934e+10	5.003387e-25	6.612230e+04	1.660913e-02	1.316439e+03	2.359352e+03	3.675790e+03
3.973117e-01	1.205603e+10	4.999179e-25	6.608646e+04	1.658803e-02	1.316475e+03	2.359475e+03	3.675950e+03
3.975189e-01	1.205269e+10	4.994937e-25	6.605033e+04	1.656680e-02	1.316509e+03	2.359602e+03	3.676112e+03
3.977263e-01	1.204932e+10	4.990655e-25	6.601387e+04	1.654542e-02	1.316540e+03	2.359735e+03	3.676275e+03
3.979337e-01	1.204592e+10	4.986338e-25	6.597709e+04	1.652389e-02	1.316569e+03	2.359870e+03	3.676439e+03
3.981410e-01	1.204249e+10	4.981988e-25	6.594002e+04	1.650223e-02	1.316594e+03	2.360010e+03	3.676604e+03
3.983482e-01	1.203903e+10	4.977600e-25	6.590262e+04	1.648042e-02	1.316617e+03	2.360154e+03	3.676771e+03
3.985558e-01	1.203554e+10	4.973170e-25	6.586484e+04	1.645845e-02	1.316636e+03	2.360303e+03	3.676939e+03
3.987631e-01	1.203201e+10	4.968707e-25	6.582676e+04	1.643634e-02	1.316653e+03	2.360455e+03	3.677108e+03
3.989705e-01	1.202845e+10	4.964205e-25	6.578832e+04	1.641408e-02	1.316667e+03	2.360611e+03	3.677278e+03
3.991779e-01	1.202486e+10	4.959664e-25	6.574953e+04	1.639166e-02	1.316679e+03	2.360771e+03	3.677450e+03
3.993853e-01	1.202124e+10	4.955084e-25	6.571038e+04	1.636908e-02	1.316687e+03	2.360936e+03	3.677623e+03
3.995928e-01	1.201758e+10	4.950465e-25	6.567087e+04	1.634634e-02	1.316692e+03	2.361104e+03	3.677797e+03
3.998006e-01	1.201388e+10	4.945801e-25	6.563095e+04	1.632341e-02	1.316695e+03	2.361278e+03	3.677973e+03
4.000084e-01	1.201015e+10	4.941097e-25	6.559066e+04	1.630031e-02	1.316695e+03	2.361455e+03	3.678150e+03
4.002162e-01	1.200638e+10	4.936355e-25	6.555001e+04	1.627705e-02	1.316692e+03	2.361636e+03	3.678328e+03
4.004238e-01	1.200259e+10	4.931580e-25	6.550905e+04	1.625364e-02	1.316686e+03	2.361821e+03	3.678506e+03
4.006317e-01	1.199875e+10	4.926760e-25	6.546767e+04	1.623005e-02	1.316677e+03	2.362011e+03	3.678688e+03
4.008397e-01	1.199489e+10	4.921902e-25	6.542594e+04	1.620629e-02	1.316665e+03	2.362204e+03	3.678869e+03
4.010474e-01	1.199099e+10	4.917013e-25	6.538392e+04	1.618239e-02	1.316651e+03	2.362401e+03	3.679051e+03
4.012554e-01	1.198706e+10	4.912080e-25	6.534149e+04	1.615830e-02	1.316633e+03	2.362603e+03	3.679236e+03
4.014635e-01	1.198310e+10	4.907111e-25	6.529873e+04	1.613404e-02	1.316613e+03	2.362809e+03	3.679422e+03
4.016713e-01	1.197911e+10	4.902113e-25	6.525570e+04	1.610965e-02	1.316590e+03	2.363018e+03	3.679608e+03
4.018795e-01	1.197508e+10	4.897072e-25	6.521228e+04	1.608507e-02	1.316564e+03	2.363233e+03	3.679796e+03
4.020874e-01	1.197103e+10	4.892005e-25	6.516862e+04	1.606035e-02	1.316535e+03	2.363450e+03	3.679984e+03
4.022953e-01	1.196695e+10	4.886904e-25	6.512466e+04	1.603548e-02	1.316503e+03	2.363672e+03	3.680175e+03
4.025033e-01	1.196284e+10	4.881772e-25	6.508041e+04	1.601046e-02	1.316468e+03	2.363898e+03	3.680366e+03
4.027113e-01	1.195871e+10	4.876608e-25	6.503589e+04	1.598528e-02	1.316430e+03	2.364128e+03	3.680558e+03
4.029197e-01	1.195454e+10	4.871405e-25	6.499103e+04	1.595992e-02	1.316390e+03	2.364364e+03	3.680753e+03
4.031278e-01	1.195035e+10	4.866182e-25	6.494600e+04	1.593443e-02	1.316346e+03	2.364601e+03	3.680948e+03
4.033363e-01	1.194613e+10	4.860922e-25	6.490065e+04	1.590877e-02	1.316300e+03	2.364845e+03	3.681145e+03
4.035448e-01	1.194188e+10	4.855636e-25	6.485509e+04	1.588295e-02	1.316250e+03	2.365092e+03	3.681342e+03
4.037530e-01	1.193762e+10	4.850332e-25	6.480940e+04	1.585703e-02	1.316198e+03	2.365343e+03	3.681540e+03
4.039616e-01	1.193334e+10	4.844996e-25	6.476344e+04	1.583095e-02	1.316142e+03	2.365599e+03	3.681741e+03
4.041699e-01	1.192904e+10	4.839646e-25	6.471739e+04	1.580475e-02	1.316084e+03	2.365857e+03	3.681941e+03
4.043786e-01	1.192471e+10	4.834266e-25	6.467111e+04	1.577840e-02	1.316023e+03	2.366122e+03	3.682144e+03
4.045873e-01	1.192037e+10	4.828866e-25	6.462470e+04	1.575191e-02	1.315958e+03	2.366390e+03	3.682348e+03
4.047961e-01	1.191601e+10	4.823447e-25	6.457816e+04	1.572530e-02	1.315891e+03	2.366662e+03	3.682553e+03
4.050050e-01	1.191164e+10	4.818012e-25	6.453154e+04	1.569857e-02	1.315821e+03	2.366938e+03	3.682759e+03
4.052135e-01	1.190726e+10	4.812571e-25	6.448491e+04	1.567176e-02	1.315748e+03	2.367217e+03	3.682965e+03
4.054221e-01	1.190287e+10	4.807116e-25	6.443823e+04	1.564485e-02	1.315672e+03	2.367501e+03	3.683173e+03
4.056310e-01	1.189846e+10	4.801639e-25	6.439143e+04	1.561780e-02	1.315592e+03	2.367792e+03	3.683384e+03
4.058397e-01	1.189406e+10	4.796162e-25	6.434469e+04	1.559067e-02	1.315510e+03	2.368083e+03	3.683593e+03
4.060484e-01	1.188964e+10	4.790675e-25	6.429796e+04	1.556346e-02	1.315425e+03	2.368380e+03	3.683805e+03
4.062571e-01	1.188522e+10	4.785182e-25	6.425126e+04	1.553616e-02	1.315337e+03	2.368680e+03	3.684017e+03
4.064659e-01	1.188080e+10	4.779683e-25	6.420459e+04	1.550877e-02	1.315247e+03	2.368985e+03	3.684232e+03
4.066747e-01	1.187637e+10	4.774179e-25	6.415800e+04	1.548130e-02	1.315153e+03	2.369294e+03	3.684447e+03
4.068836e-01	1.187194e+10	4.768674e-25	6.411149e+04	1.545375e-02	1.315056e+03	2.369607e+03	3.684663e+03
4.070929e-01	1.186751e+10	4.763158e-25	6.406500e+04	1.542610e-02	1.314956e+03	2.369926e+03	3.684882e+03
4.073019e-01	1.186309e+10	4.757652e-25	6.401873e+04	1.539840e-02	1.314853e+03	2.370247e+03	3.685100e+03
4.075113e-01	1.185866e+10	4.752139e-25	6.397252e+04	1.537061e-02	1.314747e+03	2.370574e+03	3.685321e+03
4.077203e-01	1.185424e+10	4.746640e-25	6.392656e+04	1.534279e-02	1.314638e+03	2.370903e+03	3.685541e+03
4.079294e-01	1.184984e+10	4.741147e-25	6.388080e+04	1.531494e-02	1.314526e+03	2.371237e+03	3.685763e+03
4.081386e-01	1.184544e+10	4.735661e-25	6.383524e+04	1.528704e-02	1.314412e+03	2.371575e+03	3.685986e+03
4.083478e-01	1.184105e+10	4.730184e-25	6.378991e+04	1.525909e-02	1.314294e+03	2.371917e+03	3.686211e+03
4.085570e-01	1.183668e+10	4.724716e-25	6.374483e+04	1.523112e-02	1.314173e+03	2.372263e+03	3.686436e+03
4.087667e-01	1.183230e+10	4.719251e-25	6.369994e+04	1.520307e-02	1.314049e+03	2.372615e+03	3.686664e+03
4.089760e-01	1.182796e+10	4.713809e-25	6.365542e+04	1.517502e-02	1.313923e+03	2.372969e+03	3.686891e+03
4.091854e-01	1.182362e+10	4.708381e-25	6.361120e+04	1.514697e-02	1.313793e+03	2.373328e+03	3.687120e+03
4.093952e-01	1.181930e+10	4.702959e-25	6.356723e+04	1.511886e-02	1.313660e+03	2.373692e+03	3.687352e+03
4.096047e-01	1.181500e+10	4.697565e-25	6.352368e+04	1.509077e-02	1.313524e+03	2.374059e+03	3.687583e+03
4.098142e-01	1.181072e+10	4.692189e-25	6.348048e+04	1.506268e-02	1.313386e+03	2.374430e+03	3.687815e+03
4.100238e-01	1.180647e+10	4.686832e-25	6.343766e+04	1.503460e-02	1.313244e+03	2.374805e+03	3.688049e+03
4.102334e-01	1.180224e+10	4.681497e-25	6.339523e+04	1.500652e-02	1.313099e+03	2.375185e+03	3.688284e+03
4.104431e-01	1.179803e+10	4.676184e-25	6.335320e+04	1.497845e-02	1.312952e+03	2.375569e+03	3.688520e+03
4.106532e-01	1.179383e+10	4.670884e-25	6.331152e+04	1.495036e-02	1.312801e+03	2.375958e+03	3.688759e+03
4.108633e-01	1.178966e+10	4.665609e-25	6.327027e+04	1.492227e-02	1.312647e+03	2.376351e+03	3.688998e+03
4.110735e-01	1.178552e+10	4.660359e-25	6.322947e+04	1.489421e-02	1.312490e+03	2.376748e+03	3.689238e+03
4.112838e-01	1.178141e+10	4.655135e-25	6.318913e+04	1.486617e-02	1.312331e+03	2.377149e+03	3.689479e+03
4.114940e-01	1.177733e+10	4.649939e-25	6.314926e+04	1.483817e-02	1.312168e+03	2.377554e+03	3.689722e+03
4.117044e-01	1.177327e+10	4.644770e-25	6.310988e+04	1.481020e-02	1.312002e+03	2.377963e+03	3.689966e+03
4.119144e-01	1.176926e+10	4.639640e-25	6.307106e+04	1.478231e-02	1.311834e+03	2.378376e+03	3.690209e+03
4.121248e-01	1.176527e+10	4.634530e-25	6.303267e+04	1.475445e-02	1.311662e+03	2.378794e+03	3.690456e+03
4.123353e-01	1.176131e+10	4.629450e-25	6.299480e+04	1.472662e-02	1.311487e+03	2.379216e+03	3.690703e+03
4.125458e-01	1.175738e+10	4.624401e-25	6.295744e+04	1.469885e-02	1.311309e+03	2.379642e+03	3.690952e+03
4.127564e-01	1.175348e+10	4.619383e-25	6.292061e+04	1.467113e-02	1.311129e+03	2.380072e+03	3.691201e+03
4.129670e-01	1.174962e+10	4.614396e-25	6.288432e+04	1.464347e-02	1.310945e+03	2.380507e+03	3.691451e+03
4.131772e-01	1.174580e+10	4.609451e-25	6.284863e+04	1.461591e-02	1.310758e+03	2.380944e+03	3.691702e+03
4.133876e-01	1.174202e+10	4.604538e-25	6.281348e+04	1.458843e-02	1.310569e+03	2.381386e+03	3.691955e+03
4.135979e-01	1.173826e+10	4.599658e-25	6.277887e+04	1.456103e-02	1.310376e+03	2.381832e+03	3.692208e+03
4.138087e-01	1.173454e+10	4.594801e-25	6.274476e+04	1.453366e-02	1.310180e+03	2.382284e+03	3.692464e+03
4.140192e-01	1.173086e+10	4.589987e-25	6.271125e+04	1.450639e-02	1.309982e+03	2.382737e+03	3.692719e+03
4.142297e-01	1.172721e+10	4.585205e-25	6.267829e+04	1.447922e-02	1.309780e+03	2.383196e+03	3.692976e+03
4.144402e-01	1.172360e+10	4.580456e-25	6.264589e+04	1.445213e-02	1.309575e+03	2.383659e+03	3.693234e+03
4.146508e-01	1.172003e+10	4.575740e-25	6.261403e+04	1.442512e-02	1.309368e+03	2.384126e+03	3.693493e+03
4.148619e-01	1.171648e+10	4.571048e-25	6.258267e+04	1.439816e-02	1.309157e+03	2.384598e+03	3.693755e+03
4.150726e-01	1.171298e+10	4.566398e-25	6.255191e+04	1.437132e-02	1.308943e+03	2.385073e+03	3.694016e+03
4.152837e-01	1.170950e+10	4.561771e-25	6.252164e+04	1.434454e-02	1.308725e+03	2.385554e+03	3.694279e+03
4.154945e-01	1.170606e+10	4.557184e-25	6.249197e+04	1.431788e-02	1.308505e+03	2.386037e+03	3.694542e+03
4.157057e-01	1.170265e+10	4.552621e-25	6.246277e+04	1.429130e-02	1.308282e+03	2.386526e+03	3.694808e+03
4.159170e-01	1.169928e+10	4.548089e-25	6.243411e+04	1.426480e-02	1.308055e+03	2.387019e+03	3.695075e+03
4.161279e-01	1.169595e+10	4.543596e-25	6.240602e+04	1.423843e-02	1.307826e+03	2.387515e+03	3.695341e+03
4.163392e-01	1.169264e+10	4.539125e-25	6.237839e+04	1.421214e-02	1.307593e+03	2.388016e+03	3.695610e+03
4.165506e-01	1.168936e+10	4.534683e-25	6.235128e+04	1.418594e-02	1.307357e+03	2.388522e+03	3.695879e+03
4.167617e-01	1.168613e+10	4.530279e-25	6.232471e+04	1.415987e-02	1.307119e+03	2.389030e+03	3.696149e+03
4.169728e-01	1.168292e+10	4.525902e-25	6.229863e+04	1.413393e-02	1.306877e+03	2.389543e+03	3.696420e+03
4.171840e-01	1.167974e+10	4.521552e-25	6.227303e+04	1.410808e-02	1.306633e+03	2.390060e+03	3.696692e+03
4.173956e-01	1.167659e+10	4.517221e-25	6.224784e+04	1.408231e-02	1.306385e+03	2.390582e+03	3.696967e+03
4.176068e-01	1.167347e+10	4.512924e-25	6.222316e+04	1.405666e-02	1.306134e+03	2.391107e+03	3.697241e+03
4.178181e-01	1.167038e+10	4.508651e-25	6.219892e+04	1.403113e-02	1.305880e+03	2.391637e+03	3.697517e+03
4.180294e-01	1.166731e+10	4.504401e-25	6.217511e+04	1.400571e-02	1.305623e+03	2.392170e+03	3.697793e+03
4.182408e-01	1.166427e+10	4.500174e-25	6.215172e+04	1.398039e-02	1.305363e+03	2.392708e+03	3.698071e+03
4.184526e-01	1.166125e+10	4.495961e-25	6.212868e+04	1.395515e-02	1.305099e+03	2.393252e+03	3.698351e+03
4.186645e-01	1.165826e+10	4.491768e-25	6.210603e+04	1.393000e-02	1.304833e+03	2.393798e+03	3.698631e+03
4.188764e-01	1.165528e+10	4.487594e-25	6.208375e+04	1.390496e-02	1.304563e+03	2.394350e+03	3.698913e+03
4.190880e-01	1.165233e+10	4.483446e-25	6.206187e+04	1.388005e-02	1.304291e+03	2.394903e+03	3.699194e+03
4.192996e-01	1.164940e+10	4.479315e-25	6.204032e+04	1.385526e-02	1.304015e+03	2.395462e+03	3.699477e+03
4.195116e-01	1.164649e+10	4.475191e-25	6.201905e+04	1.383054e-02	1.303736e+03	2.396026e+03	3.699762e+03
4.197233e-01	1.164359e+10	4.471090e-25	6.199812e+04	1.380595e-02	1.303455e+03	2.396592e+03	3.700047e+03
4.199351e-01	1.164072e+10	4.467000e-25	6.197748e+04	1.378146e-02	1.303170e+03	2.397162e+03	3.700333e+03
4.201472e-01	1.163785e+10	4.462916e-25	6.195706e+04	1.375705e-02	1.302882e+03	2.397739e+03	3.700621e+03
4.203591e-01	1.163500e+10	4.458848e-25	6.193693e+04	1.373276e-02	1.302592e+03	2.398317e+03	3.700909e+03
4.205710e-01	1.163216e+10	4.454789e-25	6.191702e+04	1.370857e-02	1.302298e+03	2.398900e+03	3.701198e+03
4.207829e-01	1.162933e+10	4.450737e-25	6.189732e+04	1.368449e-02	1.302001e+03	2.399487e+03	3.701488e+03
4.209952e-01	1.162651e+10	4.446684e-25	6.187778e+04	1.366047e-02	1.301701e+03	2.400079e+03	3.701780e+03
4.212073e-01	1.162369e+10	4.442642e-25	6.185843e+04	1.363656e-02	1.301398e+03	2.400674e+03	3.702072e+03
4.214193e-01	1.162088e+10	4.438603e-25	6.183923e+04	1.361275e-02	1.301092e+03	2.401273e+03	3.702365e+03
4.216314e-01	1.161808e+10	4.434565e-25	6.182015e+04	1.358904e-02	1.300783e+03	2.401876e+03	3.702660e+03
4.218436e-01	1.161528e+10	4.430526e-25	6.180117e+04	1.356541e-02	1.300471e+03	2.402484e+03	3.702955e+03
4.220562e-01	1.161247e+10	4.426479e-25	6.178225e+04	1.354184e-02	1.300156e+03	2.403097e+03	3.703253e+03
4.222688e-01	1.160967e+10	4.422429e-25	6.176339e+04	1.351834e-02	1.299837e+03	2.403713e+03	3.703550e+03
4.224811e-01	1.160686e+10	4.418381e-25	6.174460e+04	1.349495e-02	1.299516e+03	2.404332e+03	3.703848e+03
4.226934e-01	1.160405e+10	4.414326e-25	6.172582e+04	1.347165e-02	1.299192e+03	2.404955e+03	3.704147e+03
4.229058e-01	1.160124e+10	4.410263e-25	6.170705e+04	1.344843e-02	1.298865e+03	2.405582e+03	3.704447e+03
4.231182e-01	1.159842e+10	4.406191e-25	6.168824e+04	1.342529e-02	1.298535e+03	2.406213e+03	3.704749e+03
4.233306e-01	1.159559e+10	4.402108e-25	6.166939e+04	1.340221e-02	1.298202e+03	2.406849e+03	3.705051e+03
4.235432e-01	1.159275e+10	4.398012e-25	6.165048e+04	1.337921e-02	1.297866e+03	2.407488e+03	3.705354e+03
4.237561e-01	1.158989e+10	4.393895e-25	6.163144e+04	1.335624e-02	1.297527e+03	2.408133e+03	3.705659e+03
4.239690e-01	1.158702e+10	4.389763e-25	6.161228e+04	1.333333e-02	1.297184e+03	2.408781e+03	3.705965e+03
4.241817e-01	1.158414e+10	4.385621e-25	6.159303e+04	1.331050e-02	1.296839e+03	2.409432e+03	3.706270e+03
4.243944e-01	1.158124e+10	4.381460e-25	6.157363e+04	1.328775e-02	1.296490e+03	2.410087e+03	3.706577e+03
4.246074e-01	1.157831e+10	4.377272e-25	6.155401e+04	1.326502e-02	1.296139e+03	2.410748e+03	3.706886e+03
4.248206e-01	1.157537e+10	4.373063e-25	6.153420e+04	1.324233e-02	1.295784e+03	2.411412e+03	3.707196e+03
4.250337e-01	1.157241e+10	4.368830e-25	6.151418e+04	1.321969e-02	1.295426e+03	2.412081e+03	3.707506e+03
4.252470e-01	1.156942e+10	4.364574e-25	6.149391e+04	1.319710e-02	1.295065e+03	2.412753e+03	3.707817e+03
4.254602e-01	1.156641e+10	4.360292e-25	6.147340e+04	1.317454e-02	1.294701e+03	2.413429e+03	3.708129e+03
4.256735e-01	1.156337e+10	4.355983e-25	6.145260e+04	1.315203e-02	1.294333e+03	2.414109e+03	3.708442e+03
4.258865e-01	1.156031e+10	4.351653e-25	6.143155e+04	1.312958e-02	1.293964e+03	2.414791e+03	3.708755e+03
4.260995e-01	1.155721e+10	4.347293e-25	6.141018e+04	1.310718e-02	1.293591e+03	2.415479e+03	3.709070e+03
4.263130e-01	1.155409e+10	4.342896e-25	6.138844e+04	1.308477e-02	1.293215e+03	2.416171e+03	3.709386e+03
4.265261e-01	1.155094e+10	4.338474e-25	6.136640e+04	1.306241e-02	1.292836e+03	2.416865e+03	3.709701e+03
4.267396e-01	1.154775e+10	4.334012e-25	6.134394e+04	1.304006e-02	1.292453e+03	2.417566e+03	3.710020e+03
4.269532e-01	1.154452e+10	4.329515e-25	6.132111e+04	1.301771e-02	1.292068e+03	2.418270e+03	3.710338e+03
4.271668e-01	1.154126e+10	4.324983e-25	6.129787e+04	1.299538e-02	1.291679e+03	2.418978e+03	3.710657e+03
4.273800e-01	1.153797e+10	4.320422e-25	6.127426e+04	1.297309e-02	1.291288e+03	2.419688e+03	3.710976e+03
4.275937e-01	1.153463e+10	4.315817e-25	6.125017e+04	1.295079e-02	1.290893e+03	2.420405e+03	3.711298e+03
4.278074e-01	1.153126e+10	4.311173e-25	6.122564e+04	1.292849e-02	1.290495e+03	2.421125e+03	3.711620e+03
4.280212e-01	1.152785e+10	4.306490e-25	6.120065e+04	1.290619e-02	1.290094e+03	2.421848e+03	3.711943e+03
4.282347e-01	1.152440e+10	4.301775e-25	6.117523e+04	1.288392e-02	1.289691e+03	2.422574e+03	3.712265e+03
4.284482e-01	1.152091e+10	4.297019e-25	6.114932e+04	1.286165e-02	1.289285e+03	2.423305e+03	3.712589e+03
4.286617e-01	1.151737e+10	4.292222e-25	6.112292e+04	1.283938e-02	1.288875e+03	2.424039e+03	3.712914e+03
4.288756e-01	1.151379e+10	4.287374e-25	6.109597e+04	1.281707e-02	1.288462e+03	2.424779e+03	3.713241e+03
4.290896e-01	1.151016e+10	4.282485e-25	6.106849e+04	1.279474e-02	1.288045e+03	2.425523e+03	3.713568e+03
4.293036e-01	1.150649e+10	4.277551e-25	6.104049e+04	1.277239e-02	1.287626e+03	2.426270e+03	3.713896e+03
4.295173e-01	1.150277e+10	4.272582e-25	6.101199e+04	1.275004e-02	1.287204e+03	2.427019e+03	3.714223e+03
4.297314e-01	1.149901e+10	4.267561e-25	6.098291e+04	1.272766e-02	1.286779e+03	2.427774e+03	3.714553e+03
4.299456e-01	1.149520e+10	4.262494e-25	6.095327e+04	1.270524e-02	1.286350e+03	2.428534e+03	3.714884e+03
4.301597e-01	1.149134e+10	4.257383e-25	6.092307e+04	1.268280e-02	1.285919e+03	2.429296e+03	3.715215e+03
4.303736e-01	1.148743e+10	4.252235e-25	6.089235e+04	1.266035e-02	1.285485e+03	2.430061e+03	3.715546e+03
4.305875e-01	1.148348e+10	4.247041e-25	6.086107e+04	1.263787e-02	1.285048e+03	2.430830e+03	3.715878e+03
4.308015e-01	1.147949e+10	4.241802e-25	6.082921e+04	1.261537e-02	1.284607e+03	2.431603e+03	3.716211e+03
4.310155e-01	1.147544e+10	4.236517e-25	6.079677e+04	1.259282e-02	1.284164e+03	2.432380e+03	3.716544e+03
4.312295e-01	1.147134e+10	4.231186e-25	6.076376e+04	1.257023e-02	1.283718e+03	2.433161e+03	3.716879e+03
4.314436e-01	1.146720e+10	4.225810e-25	6.073017e+04	1.254760e-02	1.283269e+03	2.433945e+03	3.717214e+03
4.316577e-01	1.146300e+10	4.220388e-25	6.069601e+04	1.252492e-02	1.282817e+03	2.434734e+03	3.717551e+03
4.318719e-01	1.145876e+10	4.214922e-25	6.066126e+04	1.250220e-02	1.282362e+03	2.435526e+03	3.717887e+03
4.320861e-01	1.145446e+10	4.209410e-25	6.062593e+04	1.247942e-02	1.281903e+03	2.436322e+03	3.718225e+03
4.323004e-01	1.145012e+10	4.203853e-25	6.059004e+04	1.245660e-02	1.281442e+03	2.437121e+03	3.718563e+03
4.325150e-01	1.144573e+10	4.198244e-25	6.055351e+04	1.243370e-02	1.280977e+03	2.437926e+03	3.718904e+03
4.327293e-01	1.144129e+10	4.192599e-25	6.051647e+04	1.241076e-02	1.280510e+03	2.438733e+03	3.719244e+03
4.329437e-01	1.143680e+10	4.186910e-25	6.047887e+04	1.238778e-02	1.280040e+03	2.439544e+03	3.719584e+03
4.331581e-01	1.143227e+10	4.181179e-25	6.044072e+04	1.236474e-02	1.279567e+03	2.440359e+03	3.719926e+03
4.333728e-01	1.142768e+10	4.175397e-25	6.040196e+04	1.234161e-02	1.279090e+03	2.441179e+03	3.720270e+03
4.335873e-01	1.142305e+10	4.169582e-25	6.036271e+04	1.231845e-02	1.278611e+03	2.442001e+03	3.720612e+03
4.338019e-01	1.141838e+10	4.163727e-25	6.032294e+04	1.229524e-02	1.278129e+03	2.442827e+03	3.720956e+03
4.340164e-01	1.141366e+10	4.157831e-25	6.028264e+04	1.227196e-02	1.277644e+03	2.443657e+03	3.721301e+03
4.342314e-01	1.140889e+10	4.151888e-25	6.024177e+04	1.224860e-02	1.277155e+03	2.444492e+03	3.721647e+03
4.344463e-01	1.140408e+10	4.145906e-25	6.020040e+04	1.222517e-02	1.276664e+03	2.445330e+03	3.721994e+03
4.346610e-01	1.139923e+10	4.139897e-25	6.015860e+04	1.220171e-02	1.276170e+03	2.446171e+03	3.722340e+03
4.348757e-01	1.139435e+10	4.133851e-25	6.011633e+04	1.217820e-02	1.275673e+03	2.447015e+03	3.722688e+03
4.350905e-01	1.138942e+10	4.127770e-25	6.007360e+04	1.215463e-02	1.275173e+03	2.447863e+03	3.723036e+03
4.353053e-01	1.138445e+10	4.121656e-25	6.003043e+04	1.213100e-02	1.274670e+03	2.448715e+03	3.723386e+03
4.355205e-01	1.137944e+10	4.115500e-25	5.998677e+04	1.210728e-02	1.274164e+03	2.449573e+03	3.723737e+03
4.357357e-01	1.137439e+10	4.109313e-25	5.994269e+04	1.208350e-02	1.273654e+03	2.450433e+03	3.724088e+03
4.359509e-01	1.136930e+10	4.103096e-25	5.989821e+04	1.205966e-02	1.273142e+03	2.451298e+03	3.724440e+03
4.361659e-01	1.136419e+10	4.096860e-25	5.985343e+04	1.203580e-02	1.272627e+03	2.452164e+03	3.724791e+03
4.363812e-01	1.135904e+10	4.090588e-25	5.980822e+04	1.201186e-02	1.272109e+03	2.453036e+03	3.725145e+03
4.365966e-01	1.135385e+10	4.084290e-25	5.976268e+04	1.198786e-02	1.271587e+03	2.453911e+03	3.725499e+03
4.368116e-01	1.134865e+10	4.077977e-25	5.971688e+04	1.196383e-02	1.271064e+03	2.454789e+03	3.725852e+03
4.370271e-01	1.134341e+10	4.071632e-25	5.967073e+04	1.193974e-02	1.270536e+03	2.455672e+03	3.726208e+03
4.372425e-01	1.133814e+10	4.065267e-25	5.962430e+04	1.191559e-02	1.270006e+03	2.456558e+03	3.726564e+03
4.374580e-01	1.133285e+10	4.058883e-25	5.957761e+04	1.189140e-02	1.269472e+03	2.457448e+03	3.726921e+03
4.376736e-01	1.132754e+10	4.052480e-25	5.953070e+04	1.186717e-02	1.268936e+03	2.458341e+03	3.727278e+03
4.378892e-01	1.132220e+10	4.046063e-25	5.948358e+04	1.184289e-02	1.268397e+03	2.459239e+03	3.727635e+03
4.381048e-01	1.131685e+10	4.039631e-25	5.943629e+04	1.181858e-02	1.267855e+03	2.460140e+03	3.727994e+03
4.383201e-01	1.131148e+10	4.033196e-25	5.938890e+04	1.179426e-02	1.267310e+03	2.461042e+03	3.728352e+03
4.385355e-01	1.130611e+10	4.026751e-25	5.934138e+04	1.176992e-02	1.266763e+03	2.461949e+03	3.728712e+03
4.387509e-01	1.130071e+10	4.020296e-25	5.929376e+04	1.174554e-02	1.266212e+03	2.462860e+03	3.729072e+03
4.389664e-01	1.129531e+10	4.013836e-25	5.924605e+04	1.172114e-02	1.265659e+03	2.463774e+03	3.729433e+03
4.391819e-01	1.128990e+10	4.007370e-25	5.919829e+04	1.169672e-02	1.265103e+03	2.464691e+03	3.729794e+03
4.393975e-01	1.128447e+10	4.000901e-25	5.915051e+04	1.167228e-02	1.264544e+03	2.465612e+03	3.730156e+03
4.396133e-01	1.127904e+10	3.994422e-25	5.910265e+04	1.164780e-02	1.263981e+03	2.466539e+03	3.730520e+03
4.398292e-01	1.127360e+10	3.987943e-25	5.905482e+04	1.162330e-02	1.263415e+03	2.467469e+03	3.730884e+03
4.400452e-01	1.126817e+10	3.981468e-25	5.900704e+04	1.159879e-02	1.262847e+03	2.468402e+03	3.731249e+03
4.402612e-01	1.126273e+10	3.974996e-25	5.895935e+04	1.157427e-02	1.262275e+03	2.469339e+03	3.731614e+03
4.404772e-01	1.125729e+10	3.968532e-25	5.891176e+04	1.154976e-02	1.261700e+03	2.470279e+03	3.731979e+03
4.406933e-01	1.125186e+10	3.962075e-25	5.886430e+04	1.152524e-02	1.261123e+03	2.471223e+03	3.732346e+03
4.409094e-01	1.124644e+10	3.955629e-25	5.881701e+04	1.150074e-02	1.260543e+03	2.472171e+03	3.732713e+03
4.411252e-01	1.124104e+10	3.949204e-25	5.876997e+04	1.147627e-02	1.259960e+03	2.473120e+03	3.733080e+03
4.413414e-01	1.123563e+10	3.942784e-25	5.872308e+04	1.145179e-02	1.259374e+03	2.474075e+03	3.733449e+03
4.415573e-01	1.123025e+10	3.936388e-25	5.867650e+04	1.142736e-02	1.258786e+03	2.475031e+03	3.733817e+03
4.417735e-01	1.122488e+10	3.930001e-25	5.863013e+04	1.140293e-02	1.258194e+03	2.475993e+03	3.734187e+03
4.419898e-01	1.121953e+10	3.923634e-25	5.858406e+04	1.137851e-02	1.257599e+03	2.476958e+03	3.734557e+03
4.422059e-01	1.121420e+10	3.917297e-25	5.853837e+04	1.135416e-02	1.257003e+03	2.477925e+03	3.734928e+03
4.424222e-01	1.120889e+10	3.910975e-25	5.849297e+04	1.132982e-02	1.256402e+03	2.478897e+03	3.735300e+03
4.426386e-01	1.120360e+10	3.904677e-25	5.844795e+04	1.130552e-02	1.255799e+03	2.479873e+03	3.735672e+03
4.428547e-01	1.119834e+10	3.898414e-25	5.840339e+04	1.128128e-02	1.255194e+03	2.480850e+03	3.736044e+03
4.430712e-01	1.119311e+10	3.892171e-25	5.835919e+04	1.125707e-02	1.254585e+03	2.481833e+03	3.736418e+03
4.432877e-01	1.118790e+10	3.885958e-25	5.831545e+04	1.123291e-02	1.253973e+03	2.482818e+03	3.736792e+03
4.435039e-01	1.118274e+10	3.879785e-25	5.827224e+04	1.120882e-02	1.253360e+03	2.483806e+03	3.737165e+03
4.437205e-01	1.117760e+10	3.873636e-25	5.822947e+04	1.118478e-02	1.252742e+03	2.484799e+03	3.737541e+03
4.439368e-01	1.117250e+10	3.867531e-25	5.818728e+04	1.116082e-02	1.252123e+03	2.485793e+03	3.737916e+03
4.441531e-01	1.116744e+10	3.861461e-25	5.814564e+04	1.113693e-02	1.251501e+03	2.486791e+03	3.738292e+03
4.443698e-01	1.116241e+10	3.855420e-25	5.810450e+04	1.111309e-02	1.250876e+03	2.487794e+03	3.738670e+03
4.445862e-01	1.115743e+10	3.849426e-25	5.806401e+04	1.108934e-02	1.250248e+03	2.488799e+03	3.739047e+03
4.448027e-01	1.115249e+10	3.843472e-25	5.802412e+04	1.106567e-02	1.249618e+03	2.489807e+03	3.739425e+03
4.450195e-01	1.114759e+10	3.837552e-25	5.798481e+04	1.104206e-02	1.248984e+03	2.490820e+03	3.739804e+03
4.452363e-01	1.114273e+10	3.831674e-25	5.794615e+04	1.101852e-02	1.248347e+03	2.491837e+03	3.740184e+03
4.454531e-01	1.113792e+10	3.825840e-25	5.790815e+04	1.099507e-02	1.247708e+03	2.492856e+03	3.740564e+03
4.456697e-01	1.113316e+10	3.820058e-25	5.787088e+04	1.097173e-02	1.247067e+03	2.493877e+03	3.740944e+03
4.458864e-01	1.112846e+10	3.814322e-25	5.783431e+04	1.094849e-02	1.246423e+03	2.494902e+03	3.741325e+03
4.461030e-01	1.112380e+10	3.808632e-25	5.779844e+04	1.092535e-02	1.245776e+03	2.495931e+03	3.741707e+03
4.463197e-01	1.111919e+10	3.802990e-25	5.776330e+04	1.090230e-02	1.245127e+03	2.496962e+03	3.742089e+03
4.465367e-01	1.111463e+10	3.797389e-25	5.772886e+04	1.087933e-02	1.244473e+03	2.497998e+03	3.742472e+03
4.467535e-01	1.111014e+10	3.791844e-25	5.769521e+04	1.085647e-02	1.243818e+03	2.499036e+03	3.742854e+03
4.469703e-01	1.110569e+10	3.786349e-25	5.766233e+04	1.083373e-02	1.243161e+03	2.500077e+03	3.743238e+03
4.471874e-01	1.110130e+10	3.780897e-25	5.763017e+04	1.081106e-02	1.242499e+03	2.501124e+03	3.743623e+03
4.474046e-01	1.109696e+10	3.775495e-25	5.759880e+04	1.078850e-02	1.241835e+03	2.502174e+03	3.744009e+03
4.476218e-01	1.109268e+10	3.770145e-25	5.756822e+04	1.076604e-02	1.241168e+03	2.503226e+03	3.744395e+03
4.478390e-01	1.108845e+10	3.764847e-25	5.753843e+04	1.074369e-02	1.240499e+03	2.504282e+03	3.744781e+03
4.480560e-01	1.108429e+10	3.759607e-25	5.750948e+04	1.072147e-02	1.239827e+03	2.505340e+03	3.745167e+03
4.482733e-01	1.108018e+10	3.754412e-25	5.748131e+04	1.069934e-02	1.239152e+03	2.506402e+03	3.745555e+03
4.484903e-01	1.107614e+10	3.749276e-25	5.745397e+04	1.067734e-02	1.238475e+03	2.507467e+03	3.745942e+03
4.487077e-01	1.107214e+10	3.744185e-25	5.742742e+04	1.065544e-02	1.237795e+03	2.508536e+03	3.746331e+03
4.489248e-01	1.106821e+10	3.739153e-25	5.740171e+04	1.063365e-02	1.237113e+03	2.509606e+03	3.746719e+03
4.491419e-01	1.106435e+10	3.734173e-25	5.737681e+04	1.061199e-02	1.236428e+03	2.510680e+03	3.747108e+03
4.493594e-01	1.106053e+10	3.729238e-25	5.735269e+04	1.059041e-02	1.235739e+03	2.511760e+03	3.747499e+03
4.495769e-01	1.105677e+10	3.724354e-25	5.732937e+04	1.056894e-02	1.235048e+03	2.512841e+03	3.747889e+03
4.497941e-01	1.105308e+10	3.719528e-25	5.730689e+04	1.054760e-02	1.234355e+03	2.513925e+03	3.748279e+03
4.500114e-01	1.104944e+10	3.714752e-25	5.728520e+04	1.052636e-02	1.233659e+03	2.515012e+03	3.748671e+03
4.502290e-01	1.104585e+10	3.710020e-25	5.726427e+04	1.050522e-02	1.232960e+03	2.516103e+03	3.749063e+03
4.504466e-01	1.104233e+10	3.705337e-25	5.724413e+04	1.048417e-02	1.232258e+03	2.517198e+03	3.749456e+03
4.506640e-01	1.103886e+10	3.700708e-25	5.722478e+04	1.046324e-02	1.231554e+03	2.518294e+03	3.749848e+03
4.508817e-01	1.103544e+10	3.696122e-25	5.720617e+04	1.044240e-02	1.230847e+03	2.519395e+03	3.750242e+03
4.510994e-01	1.103208e+10	3.691583e-25	5.718831e+04	1.042165e-02	1.230137e+03	2.520498e+03	3.750635e+03
4.513172e-01	1.102877e+10	3.687090e-25	5.717119e+04	1.040100e-02	1.229425e+03	2.521605e+03	3.751030e+03
4.515349e-01	1.102551e+10	3.682642e-25	5.715479e+04	1.038043e-02	1.228710e+03	2.522715e+03	3.751425e+03
4.517525e-01	1.102231e+10	3.678243e-25	5.713912e+04	1.035998e-02	1.227993e+03	2.523827e+03	3.751820e+03
4.519703e-01	1.101915e+10	3.673881e-25	5.712412e+04	1.033961e-02	1.227273e+03	2.524943e+03	3.752216e+03
4.521882e-01	1.101604e+10	3.669561e-25	5.710980e+04	1.031931e-02	1.226550e+03	2.526062e+03	3.752612e+03
4.524059e-01	1.101298e+10	3.665286e-25	5.709614e+04	1.029911e-02	1.225826e+03	2.527183e+03	3.753009e+03
4.526236e-01	1.100997e+10	3.661050e-25	5.708312e+04	1.027899e-02	1.225099e+03	2.528307e+03	3.753406e+03
4.528415e-01	1.100699e+10	3.656846e-25	5.707070e+04	1.025893e-02	1.224368e+03	2.529435e+03	3.753803e+03
4.530595e-01	1.100406e+10	3.652678e-25	5.705886e+04	1.023894e-02	1.223635e+03	2.530566e+03	3.754201e+03
4.532773e-01	1.100117e+10	3.648549e-25	5.704761e+04	1.021902e-02	1.222901e+03	2.531698e+03	3.754599e+03
4.534951e-01	1.099832e+10	3.644452e-25	5.703690e+04	1.019918e-02	1.222164e+03	2.532834e+03	3.754998e+03
4.537132e-01	1.099550e+10	3.640382e-25	5.702670e+04	1.017937e-02	1.221423e+03	2.533975e+03	3.755398e+03
4.539311e-01	1.099272e+10	3.636346e-25	5.701700e+04	1.015963e-02	1.220681e+03	2.535116e+03	3.755797e+03
4.541490e-01	1.098998e+10	3.632337e-25	5.700776e+04	1.013995e-02	1.219936e+03	2.536261e+03	3.756197e+03
4.543670e-01	1.098726e+10	3.628353e-25	5.699896e+04	1.012031e-02	1.219189e+03	2.537408e+03	3.756597e+03
4.545849e-01	1.098457e+10	3.624393e-25	5.699057e+04	1.010070e-02	1.218439e+03	2.538559e+03	3.756998e+03
4.548032e-01	1.098190e+10	3.620450e-25	5.698255e+04	1.008112e-02	1.217687e+03	2.539713e+03	3.757400e+03
4.550215e-01	1.097926e+10	3.616527e-25	5.697488e+04	1.006156e-02	1.216931e+03	2.540871e+03	3.757802e+03
4.552395e-01	1.097664e+10	3.612626e-25	5.696753e+04	1.004205e-02	1.216175e+03	2.542029e+03	3.758204e+03
4.554579e-01	1.097404e+10	3.608736e-25	5.696046e+04	1.002254e-02	1.215414e+03	2.543193e+03	3.758607e+03
4.556760e-01	1.097145e+10	3.604865e-25	5.695366e+04	1.000306e-02	1.214653e+03	2.544357e+03	3.759010e+03
4.558944e-01	1.096888e+10	3.601001e-25	5.694707e+04	9.983584e-03	1.213888e+03	2.545526e+03	3.759414e+03
4.561129e-01	1.096631e+10	3.597146e-25	5.694067e+04	9.964105e-03	1.213120e+03	2.546698e+03	3.759818e+03
4.563311e-01	1.096376e+10	3.593302e-25	5.693444e+04	9.944643e-03	1.212352e+03	2.547870e+03	3.760222e+03
4.565496e-01	1.096121e+10	3.589460e-25	5.692832e+04	9.925167e-03	1.211580e+03	2.549047e+03	3.760627e+03
4.567681e-01	1.095867e+10	3.585621e-25	5.692229e+04	9.905677e-03	1.210805e+03	2.550227e+03	3.761032e+03
4.569865e-01	1.095613e+10	3.581787e-25	5.691632e+04	9.886187e-03	1.210029e+03	2.551408e+03	3.761437e+03
4.572050e-01	1.095358e+10	3.577947e-25	5.691036e+04	9.866671e-03	1.209250e+03	2.552594e+03	3.761843e+03
4.574237e-01	1.095103e+10	3.574104e-25	5.690439e+04	9.847124e-03	1.208468e+03	2.553782e+03	3.762250e+03
4.576423e-01	1.094847e+10	3.570255e-25	5.689837e+04	9.827550e-03	1.207684e+03	2.554973e+03	3.762657e+03
4.578610e-01	1.094590e+10	3.566398e-25	5.689226e+04	9.807942e-03	1.206898e+03	2.556167e+03	3.763064e+03
4.580795e-01	1.094332e+10	3.562536e-25	5.688604e+04	9.788312e-03	1.206110e+03	2.557361e+03	3.763471e+03
4.582982e-01	1.094073e+10	3.558658e-25	5.687967e+04	9.768632e-03	1.205319e+03	2.558560e+03	3.763879e+03
4.585168e-01	1.093812e+10	3.554769e-25	5.687311e+04	9.748914e-03	1.204526e+03	2.559760e+03	3.764286e+03
4.587356e-01	1.093548e+10	3.550860e-25	5.686632e+04	9.729137e-03	1.203731e+03	2.560964e+03	3.764695e+03
4.589542e-01	1.093283e+10	3.546938e-25	5.685929e+04	9.709314e-03	1.202933e+03	2.562170e+03	3.765103e+03
4.591728e-01	1.093015e+10	3.542995e-25	5.685197e+04	9.689439e-03	1.202134e+03	2.563379e+03	3.765512e+03
4.593917e-01	1.092744e+10	3.539025e-25	5.684432e+04	9.669486e-03	1.201331e+03	2.564591e+03	3.765922e+03
4.596104e-01	1.092470e+10	3.535036e-25	5.683632e+04	9.649476e-03	1.200527e+03	2.565804e+03	3.766331e+03
4.598291e-01	1.092193e+10	3.531020e-25	5.682794e+04	9.629403e-03	1.199720e+03	2.567020e+03	3.766741e+03
4.600481e-01	1.091912e+10	3.526972e-25	5.681913e+04	9.609241e-03	1.198911e+03	2.568241e+03	3.767151e+03
4.602668e-01	1.091628e+10	3.522899e-25	5.680989e+04	9.589012e-03	1.198100e+03	2.569461e+03	3.767561e+03
4.604859e-01	1.091339e+10	3.518790e-25	5.680016e+04	9.568696e-03	1.197285e+03	2.570687e+03	3.767972e+03
4.607047e-01	1.091047e+10	3.514652e-25	5.678993e+04	9.548306e-03	1.196470e+03	2.571913e+03	3.768383e+03
4.609238e-01	1.090750e+10	3.510475e-25	5.677916e+04	9.527822e-03	1.195651e+03	2.573143e+03	3.768794e+03
4.611427e-01	1.090448e+10	3.506266e-25	5.676784e+04	9.507261e-03	1.194831e+03	2.574374e+03	3.769206e+03
4.613618e-01	1.090142e+10	3.502015e-25	5.675592e+04	9.486601e-03	1.194008e+03	2.575610e+03	3.769618e+03
4.615808e-01	1.089830e+10	3.497729e-25	5.674340e+04	9.465859e-03	1.193183e+03	2.576846e+03	3.770030e+03
4.617998e-01	1.089514e+10	3.493402e-25	5.673024e+04	9.445031e-03	1.192357e+03	2.578085e+03	3.770442e+03
4.620188e-01	1.089192e+10	3.489034e-25	5.671642e+04	9.424108e-03	1.191528e+03	2.579326e+03	3.770854e+03
4.622378e-01	1.088864e+10	3.484622e-25	5.670192e+04	9.403090e-03	1.190697e+03	2.580570e+03	3.771266e+03
4.624569e-01	1.088531e+10	3.480166e-25	5.668672e+04	9.381975e-03	1.189864e+03	2.581816e+03	3.771680e+03
4.626760e-01	1.088192e+10	3.475664e-25	5.667079e+04	9.360762e-03	1.189028e+03	2.583064e+03	3.772093e+03
4.628954e-01	1.087847e+10	3.471112e-25	5.665411e+04	9.339436e-03	1.188190e+03	2.584317e+03	3.772507e+03
4.631147e-01	1.087495e+10	3.466513e-25	5.663666e+04	9.318005e-03	1.187349e+03	2.585571e+03	3.772920e+03
4.633339e-01	1.087138e+10	3.461870e-25	5.661846e+04	9.296490e-03	1.186507e+03	2.586827e+03	3.773334e+03
4.635531e-01	1.086775e+10	3.457178e-25	5.659947e+04	9.274884e-03	1.185663e+03	2.588085e+03	3.773748e+03
4.637724e-01	1.086405e+10	3.452438e-25	5.657968e+04	9.253179e-03	1.184817e+03	2.589345e+03	3.774162e+03
4.639917e-01	1.086028e+10	3.447647e-25	5.655908e+04	9.231376e-03	1.183969e+03	2.590607e+03	3.774577e+03
4.642110e-01	1.085645e+10	3.442806e-25	5.653765e+04	9.209477e-03	1.183119e+03	2.591872e+03	3.774991e+03
4.644305e-01	1.085255e+10	3.437910e-25	5.651537e+04	9.187466e-03	1.182266e+03	2.593141e+03	3.775407e+03
4.646499e-01	1.084858e+10	3.432967e-25	5.649228e+04	9.165370e-03	1.181412e+03	2.594410e+03	3.775822e+03
4.648693e-01	1.084455e+10	3.427974e-25	5.646833e+04	9.143188e-03	1.180556e+03	2.595682e+03	3.776237e+03
4.650887e-01	1.084045e+10	3.422930e-25	5.644354e+04	9.120914e-03	1.179697e+03	2.596956e+03	3.776653e+03
4.653081e-01	1.083628e+10	3.417834e-25	5.641790e+04	9.098551e-03	1.178837e+03	2.598231e+03	3.777068e+03
4.655278e-01	1.083203e+10	3.412683e-25	5.639137e+04	9.076085e-03	1.177974e+03	2.599512e+03	3.777485e+03
4.657475e-01	1.082772e+10	3.407480e-25	5.636399e+04	9.053528e-03	1.177109e+03	2.600793e+03	3.777902e+03
4.659670e-01	1.082335e+10	3.402232e-25	5.633579e+04	9.030904e-03	1.176242e+03	2.602076e+03	3.778318e+03
4.661866e-01	1.081891e+10	3.396934e-25	5.630673e+04	9.008207e-03	1.175374e+03	2.603360e+03	3.778734e+03
4.664062e-01	1.081440e+10	3.391586e-25	5.627683e+04	8.985434e-03	1.174504e+03	2.604647e+03	3.779151e+03
4.666258e-01	1.080982e+10	3.386190e-25	5.624610e+04	8.962587e-03	1.173632e+03	2.605935e+03	3.779567e+03
4.668456e-01	1.080517e+10	3.380739e-25	5.621450e+04	8.939655e-03	1.172757e+03	2.607228e+03	3.779985e+03
4.670653e-01	1.080046e+10	3.375246e-25	5.618210e+04	8.916666e-03	1.171881e+03	2.608521e+03	3.780402e+03
4.672850e-01	1.079569e+10	3.369706e-25	5.614890e+04	8.893621e-03	1.171003e+03	2.609816e+03	3.780820e+03
4.675049e-01	1.079084e+10	3.364115e-25	5.611486e+04	8.870500e-03	1.170123e+03	2.611115e+03	3.781237e+03
4.677248e-01	1.078594e+10	3.358479e-25	5.608004e+04	8.847319e-03	1.169240e+03	2.612415e+03	3.781655e+03
4.679448e-01	1.078097e+10	3.352799e-25	5.604444e+04	8.824088e-03	1.168356e+03	2.613717e+03	3.782073e+03
4.681648e-01	1.077594e+10	3.347075e-25	5.600808e+04	8.800810e-03	1.167470e+03	2.615022e+03	3.782491e+03
4.683849e-01	1.077085e+10	3.341310e-25	5.597098e+04	8.777490e-03	1.166581e+03	2.616329e+03	3.782910e+03
4.686047e-01	1.076570e+10	3.335510e-25	5.593319e+04	8.754148e-03	1.165692e+03	2.617636e+03	3.783328e+03
4.688246e-01	1.076050e+10	3.329671e-25	5.589470e+04	8.730780e-03	1.164801e+03	2.618945e+03	3.783746e+03
4.690447e-01	1.075524e+10	3.323789e-25	5.585549e+04	8.707368e-03	1.163907e+03	2.620258e+03	3.784165e+03
4.692648e-01	1.074992e+10	3.317870e-25	5.581562e+04	8.683927e-03	1.163011e+03	2.621572e+03	3.784583e+03
4.694850e-01	1.074456e+10	3.311917e-25	5.577511e+04	8.660467e-03	1.162114e+03	2.622888e+03	3.785002e+03
4.697052e-01	1.073914e+10	3.305930e-25	5.573398e+04	8.636995e-03	1.161214e+03	2.624207e+03	3.785421e+03
4.699254e-01	1.073367e+10	3.299912e-25	5.569227e+04	8.613514e-03	1.160313e+03	2.625527e+03	3.785840e+03
4.701454e-01	1.072817e+10	3.293869e-25	5.565002e+04	8.590046e-03	1.159411e+03	2.626848e+03	3.786259e+03
4.703657e-01	1.072261e+10	3.287793e-25	5.560720e+04	8.566570e-03	1.158506e+03	2.628172e+03	3.786678e+03
4.705858e-01	1.071702e+10	3.281696e-25	5.556391e+04	8.543111e-03	1.157600e+03	2.629497e+03	3.787097e+03
4.708059e-01	1.071138e+10	3.275574e-25	5.552013e+04	8.519670e-03	1.156693e+03	2.630824e+03	3.787516e+03
4.710261e-01	1.070571e+10	3.269429e-25	5.547589e+04	8.496246e-03	1.155783e+03	2.632152e+03	3.787936e+03
4.712462e-01	1.070000e+10	3.263263e-25	5.543123e+04	8.472846e-03	1.154872e+03	2.633482e+03	3.788355e+03
4.714664e-01	1.069426e+10	3.257078e-25	5.538617e+04	8.449473e-03	1.153959e+03	2.634814e+03	3.788774e+03
4.716867e-01	1.068848e+10	3.250876e-25	5.534075e+04	8.426133e-03	1.153045e+03	2.636148e+03	3.789193e+03
4.719069e-01	1.068268e+10	3.244658e-25	5.529499e+04	8.402831e-03	1.152128e+03	2.637484e+03	3.789613e+03
4.721272e-01	1.067685e+10	3.238427e-25	5.524892e+04	8.379573e-03	1.151210e+03	2.638822e+03	3.790032e+03
4.723477e-01	1.067100e+10	3.232178e-25	5.520254e+04	8.356348e-03	1.150290e+03	2.640163e+03	3.790453e+03
4.725680e-01	1.066512e+10	3.225926e-25	5.515595e+04	8.333186e-03	1.149368e+03	2.641503e+03	3.790872e+03
4.727885e-01	1.065922e+10	3.219660e-25	5.510912e+04	8.310073e-03	1.148444e+03	2.642848e+03	3.791292e+03
4.730089e-01	1.065331e+10	3.213394e-25	5.506214e+04	8.287033e-03	1.147520e+03	2.644192e+03	3.791711e+03
4.732293e-01	1.064738e+10	3.207125e-25	5.501501e+04	8.264065e-03	1.146593e+03	2.645538e+03	3.792131e+03
4.734498e-01	1.064145e+10	3.200853e-25	5.496777e+04	8.241171e-03	1.145665e+03	2.646885e+03	3.792551e+03
4.736704e-01	1.063549e+10	3.194576e-25	5.492040e+04	8.218338e-03	1.144735e+03	2.648236e+03	3.792971e+03
4.738909e-01	1.062954e+10	3.188306e-25	5.487302e+04	8.195597e-03	1.143803e+03	2.649587e+03	3.793391e+03
4.741114e-01	1.062358e+10	3.182039e-25	5.482561e+04	8.172946e-03	1.142871e+03	2.650940e+03	3.793810e+03
4.743319e-01	1.061762e+10	3.175779e-25	5.477822e+04	8.150386e-03	1.141936e+03	2.652294e+03	3.794230e+03
4.745525e-01	1.061166e+10	3.169525e-25	5.473086e+04	8.127920e-03	1.141000e+03	2.653650e+03	3.794650e+03
4.747730e-01	1.060570e+10	3.163281e-25	5.468357e+04	8.105551e-03	1.140063e+03	2.655007e+03	3.795070e+03
4.749938e-01	1.059974e+10	3.157042e-25	5.463634e+04	8.083271e-03	1.139123e+03	2.656367e+03	3.795490e+03
4.752146e-01	1.059378e+10	3.150816e-25	5.458924e+04	8.061091e-03	1.138182e+03	2.657729e+03	3.795911e+03
4.754355e-01	1.058784e+10	3.144605e-25	5.454229e+04	8.039021e-03	1.137239e+03	2.659092e+03	3.796331e+03
4.756563e-01	1.058191e+10	3.138409e-25	5.449554e+04	8.017063e-03	1.136294e+03	2.660457e+03	3.796751e+03
4.758772e-01	1.057599e+10	3.132231e-25	5.444899e+04	7.995221e-03	1.135349e+03	2.661823e+03	3.797171e+03
4.760981e-01	1.057009e+10	3.126072e-25	5.440269e+04	7.973497e-03	1.134402e+03	2.663190e+03	3.797592e+03
4.763189e-01	1.056421e+10	3.119938e-25	5.435669e+04	7.951908e-03	1.133454e+03	2.664558e+03	3.798011e+03
4.765397e-01	1.055835e+10	3.113827e-25	5.431099e+04	7.930447e-03	1.132504e+03	2.665927e+03	3.798431e+03
4.767606e-01	1.055250e+10	3.107734e-25	5.426556e+04	7.909100e-03	1.131553e+03	2.667298e+03	3.798851e+03
4.769815e-01	1.054669e+10	3.101671e-25	5.422052e+04	7.887889e-03	1.130601e+03	2.668670e+03	3.799271e+03
4.772025e-01	1.054089e+10	3.095629e-25	5.417580e+04	7.866800e-03	1.129647e+03	2.670044e+03	3.799691e+03
4.774234e-01	1.053513e+10	3.089619e-25	5.413150e+04	7.845852e-03	1.128692e+03	2.671419e+03	3.800111e+03
4.776444e-01	1.052940e+10	3.083633e-25	5.408758e+04	7.825030e-03	1.127735e+03	2.672796e+03	3.800531e+03
4.778655e-01	1.052369e+10	3.077677e-25	5.404409e+04	7.804339e-03	1.126776e+03	2.674175e+03	3.800951e+03
4.780865e-01	1.051802e+10	3.071756e-25	5.400108e+04	7.783797e-03	1.125817e+03	2.675553e+03	3.801370e+03
4.783074e-01	1.051238e+10	3.065866e-25	5.395853e+04	7.763396e-03	1.124857e+03	2.676933e+03	3.801790e+03
4.785284e-01	1.050678e+10	3.060009e-25	5.391647e+04	7.743133e-03	1.123895e+03	2.678315e+03	3.802209e+03
4.787494e-01	1.050121e+10	3.054186e-25	5.387491e+04	7.723010e-03	1.122932e+03	2.679697e+03	3.802629e+03
4.789705e-01	1.049569e+10	3.048396e-25	5.383386e+04	7.703026e-03	1.121967e+03	2.681081e+03	3.803048e+03
4.791915e-01	1.049020e+10	3.042642e-25	5.379334e+04	7.683181e-03	1.121001e+03	2.682467e+03	3.803468e+03
4.794128e-01	1.048474e+10	3.036918e-25	5.375333e+04	7.663463e-03	1.120033e+03	2.683855e+03	3.803888e+03
4.796339e-01	1.047933e+10	3.031236e-25	5.371390e+04	7.643893e-03	1.119064e+03	2.685242e+03	3.804307e+03
4.798552e-01	1.047396e+10	3.025585e-25	5.367501e+04	7.624454e-03	1.118094e+03	2.686633e+03	3.804726e+03
4.800765e-01	1.046863e+10	3.019972e-25	5.363669e+04	7.605150e-03	1.117122e+03	2.688024e+03	3.805146e+03
4.802977e-01	1.046335e+10	3.014400e-25	5.359898e+04	7.585994e-03	1.116149e+03	2.689415e+03	3.805565e+03
4.805189e-01	1.045811e+10	3.008866e-25	5.356186e+04	7.566978e-03	1.115175e+03	2.690808e+03	3.805983e+03
4.807402e-01	1.045291e+10	3.003370e-25	5.352534e+04	7.548097e-03	1.114200e+03	2.692202e+03	3.806402e+03
4.809614e-01	1.044776e+10	2.997913e-25	5.348941e+04	7.529349e-03	1.113224e+03	2.693598e+03	3.806821e+03
4.811827e-01	1.044266e+10	2.992493e-25	5.345408e+04	7.510734e-03	1.112246e+03	2.694994e+03	3.807240e+03
4.814040e-01	1.043760e+10	2.987112e-25	5.341936e+04	7.492248e-03	1.111267e+03	2.696392e+03	3.807659e+03
4.816253e-01	1.043258e+10	2.981770e-25	5.338525e+04	7.473891e-03	1.110287e+03	2.697790e+03	3.808077e+03
4.818466e-01	1.042761e+10	2.976465e-25	5.335174e+04	7.455659e-03	1.109305e+03	2.699190e+03	3.808495e+03
4.820682e-01	1.042268e+10	2.971195e-25	5.331882e+04	7.437541e-03	1.108322e+03	2.700592e+03	3.808914e+03
4.822895e-01	1.041780e+10	2.965966e-25	5.328652e+04	7.419551e-03	1.107338e+03	2.701993e+03	3.809332e+03
4.825111e-01	1.041296e+10	2.960772e-25	5.325479e+04	7.401672e-03	1.106353e+03	2.703397e+03	3.809750e+03
4.827327e-01	1.040816e+10	2.955614e-25	5.322366e+04	7.383906e-03	1.105366e+03	2.704802e+03	3.810168e+03
4.829543e-01	1.040341e+10	2.950494e-25	5.319313e+04	7.366254e-03	1.104378e+03	2.706208e+03	3.810586e+03
4.831758e-01	1.039870e+10	2.945413e-25	5.316319e+04	7.348720e-03	1.103389e+03	2.707614e+03	3.811003e+03
4.833973e-01	1.039404e+10	2.940369e-25	5.313384e+04	7.331296e-03	1.102400e+03	2.709021e+03	3.811421e+03
4.836188e-01	1.038942e+10	2.935359e-25	5.310505e+04	7.313975e-03	1.101409e+03	2.710429e+03	3.811838e+03
4.838404e-01	1.038484e+10	2.930385e-25	5.307681e+04	7.296753e-03	1.100417e+03	2.711838e+03	3.812255e+03
4.840621e-01	1.038030e+10	2.925440e-25	5.304910e+04	7.279617e-03	1.099424e+03	2.713248e+03	3.812672e+03
4.842837e-01	1.037580e+10	2.920533e-25	5.302195e+04	7.262580e-03	1.098430e+03	2.714659e+03	3.813089e+03
4.845054e-01	1.037134e+10	2.915655e-25	5.299530e+04	7.245625e-03	1.097434e+03	2.716072e+03	3.813506e+03
4.847271e-01	1.036692e+10	2.910811e-25	5.296918e+04	7.228760e-03	1.096438e+03	2.717484e+03	3.813922e+03
4.849487e-01	1.036254e+10	2.905999e-25	5.294355e+04	7.211978e-03	1.095441e+03	2.718896e+03	3.814337e+03
4.851705e-01	1.035818e+10	2.901213e-25	5.291838e+04	7.195263e-03	1.094442e+03	2.720312e+03	3.814754e+03
4.853922e-01	1.035387e+10	2.896459e-25	5.289369e+04	7.178627e-03	1.093444e+03	2.721726e+03	3.815170e+03
4.856141e-01	1.034959e+10	2.891730e-25	5.286943e+04	7.162052e-03	1.092443e+03	2.723143e+03	3.815586e+03
4.858358e-01	1.034534e+10	2.887031e-25	5.284562e+04	7.145546e-03	1.091442e+03	2.724558e+03	3.816001e+03
4.860576e-01	1.034112e+10	2.882358e-25	5.282221e+04	7.129102e-03	1.090441e+03	2.725975e+03	3.816416e+03
4.862795e-01	1.033692e+10	2.877707e-25	5.279919e+04	7.112704e-03	1.089437e+03	2.727394e+03	3.816831e+03
4.865013e-01	1.033276e+10	2.873083e-25	5.277655e+04	7.096362e-03	1.088434e+03	2.728811e+03	3.817245e+03
4.867232e-01	1.032862e+10	2.868481e-25	5.275426e+04	7.080068e-03	1.087430e+03	2.730230e+03	3.817660e+03
4.869452e-01	1.032451e+10	2.863897e-25	5.273229e+04	7.063807e-03	1.086424e+03	2.731651e+03	3.818075e+03
4.871670e-01	1.032042e+10	2.859336e-25	5.271064e+04	7.047589e-03	1.085418e+03	2.733071e+03	3.818489e+03
4.873889e-01	1.031635e+10	2.854795e-25	5.268928e+04	7.031405e-03	1.084411e+03	2.734492e+03	3.818902e+03
4.876110e-01	1.031229e+10	2.850268e-25	5.266817e+04	7.015241e-03	1.083402e+03	2.735914e+03	3.819316e+03
4.878329e-01	1.030826e+10	2.845761e-25	5.264733e+04	6.999106e-03	1.082393e+03	2.737336e+03	3.819730e+03
4.880549e-01	1.030424e+10	2.841269e-25	5.262670e+04	6.982992e-03	1.081384e+03	2.738759e+03	3.820143e+03
4.882770e-01	1.030024e+10	2.836788e-25	5.260626e+04	6.966884e-03	1.080372e+03	2.740184e+03	3.820556e+03
4.884990e-01	1.029624e+10	2.832322e-25	5.258600e+04	6.950792e-03	1.079361e+03	2.741608e+03	3.820969e+03
4.887210e-01	1.029226e+10	2.827868e-25	5.256590e+04	6.934709e-03	1.078349e+03	2.743033e+03	3.821382e+03
4.889430e-01	1.028829e+10	2.823424e-25	5.254593e+04	6.918627e-03	1.077336e+03	2.744458e+03	3.821794e+03
4.891652e-01	1.028432e+10	2.818986e-25	5.252605e+04	6.902534e-03	1.076321e+03	2.745885e+03	3.822206e+03
4.893875e-01	1.028036e+10	2.814556e-25	5.250624e+04	6.886433e-03	1.075306e+03	2.747312e+03	3.822618e+03
4.896097e-01	1.027640e+10	2.810132e-25	5.248650e+04	6.870320e-03	1.074289e+03	2.748740e+03	3.823030e+03
4.898320e-01	1.027244e+10	2.805713e-25	5.246679e+04	6.854192e-03	1.073272e+03	2.750169e+03	3.823441e+03
4.900541e-01	1.026848e+10	2.801301e-25	5.244710e+04	6.838054e-03	1.072255e+03	2.751597e+03	3.823852e+03
4.902763e-01	1.026452e+10	2.796891e-25	5.242739e+04	6.821896e-03	1.071237e+03	2.753026e+03	3.824263e+03
4.904985e-01	1.026056e+10	2.792483e-25	5.240765e+04	6.805713e-03	1.070218e+03	2.754455e+03	3.824673e+03
4.907207e-01	1.025659e+10	2.788074e-25	5.238784e+04	6.789499e-03	1.069198e+03	2.755885e+03	3.825083e+03
4.909429e-01	1.025261e+10	2.783665e-25	5.236795e+04	6.773253e-03	1.068178e+03	2.757315e+03	3.825493e+03
4.911651e-01	1.024862e+10	2.779253e-25	5.234795e+04	6.756970e-03	1.067157e+03	2.758745e+03	3.825902e+03
4.913875e-01	1.024462e+10	2.774835e-25	5.232781e+04	6.740640e-03	1.066134e+03	2.760177e+03	3.826311e+03
4.916098e-01	1.024060e+10	2.770416e-25	5.230752e+04	6.724273e-03	1.065111e+03	2.761609e+03	3.826720e+03
4.918321e-01	1.023658e+10	2.765990e-25	5.228707e+04	6.707862e-03	1.064088e+03	2.763040e+03	3.827128e+03
4.920544e-01	1.023253e+10	2.761558e-25	5.226641e+04	6.691404e-03	1.063063e+03	2.764472e+03	3.827536e+03
4.922768e-01	1.022847e+10	2.757118e-25	5.224554e+04	6.674895e-03	1.062038e+03	2.765905e+03	3.827943e+03
4.924993e-01	1.022439e+10	2.752667e-25	5.222442e+04	6.658325e-03	1.061012e+03	2.767338e+03	3.828351e+03
4.927218e-01	1.022028e+10	2.748206e-25	5.220304e+04	6.641696e-03	1.059985e+03	2.768772e+03	3.828757e+03
4.929442e-01	1.021615e+10	2.743736e-25	5.218139e+04	6.625018e-03	1.058958e+03	2.770205e+03	3.829164e+03
4.931666e-01	1.021200e+10	2.739256e-25	5.215945e+04	6.608282e-03	1.057931e+03	2.771639e+03	3.829569e+03
4.933892e-01	1.020783e+10	2.734759e-25	5.213718e+04	6.591478e-03	1.056902e+03	2.773074e+03	3.829975e+03
4.936116e-01	1.020362e+10	2.730252e-25	5.211459e+04	6.574615e-03	1.055873e+03	2.774507e+03	3.830380e+03
4.938341e-01	1.019939e+10	2.725731e-25	5.209165e+04	6.557690e-03	1.054844e+03	2.775941e+03	3.830785e+03
4.940566e-01	1.019513e+10	2.721195e-25	5.206835e+04	6.540698e-03	1.053814e+03	2.777375e+03	3.831189e+03
4.942793e-01	1.019084e+10	2.716641e-25	5.204465e+04	6.523632e-03	1.052783e+03	2.778811e+03	3.831593e+03
4.945018e-01	1.018651e+10	2.712073e-25	5.202056e+04	6.506503e-03	1.051752e+03	2.780245e+03	3.831996e+03
4.947244e-01	1.018216e+10	2.707488e-25	5.199607e+04	6.489307e-03	1.050720e+03	2.781679e+03	3.832399e+03
4.949470e-01	1.017777e+10	2.702885e-25	5.197115e+04	6.472042e-03	1.049689e+03	2.783113e+03	3.832802e+03
4.951696e-01	1.017334e+10	2.698264e-25	5.194579e+04	6.454706e-03	1.048656e+03	2.784547e+03	3.833204e+03
4.953922e-01	1.016888e+10	2.693624e-25	5.191998e+04	6.437300e-03	1.047624e+03	2.785982e+03	3.833605e+03
4.956149e-01	1.016438e+10	2.688963e-25	5.189370e+04	6.419815e-03	1.046590e+03	2.787417e+03	3.834007e+03
4.958377e-01	1.015984e+10	2.684282e-25	5.186695e+04	6.402257e-03	1.045556e+03	2.788852e+03	3.834408e+03
4.960604e-01	1.015527e+10	2.679584e-25	5.183973e+04	6.384636e-03	1.044522e+03	2.790287e+03	3.834809e+03
4.962832e-01	1.015065e+10	2.674862e-25	5.181201e+04	6.366940e-03	1.043487e+03	2.791722e+03	3.835209e+03
4.965059e-01	1.014600e+10	2.670123e-25	5.178380e+04	6.349179e-03	1.042452e+03	2.793156e+03	3.835608e+03
4.967288e-01	1.014130e+10	2.665361e-25	5.175508e+04	6.331345e-03	1.041416e+03	2.794591e+03	3.836008e+03
4.969517e-01	1.013657e+10	2.660577e-25	5.172584e+04	6.313439e-03	1.040380e+03	2.796026e+03	3.836407e+03
4.971745e-01	1.013179e+10	2.655775e-25	5.169611e+04	6.295474e-03	1.039344e+03	2.797461e+03	3.836805e+03
4.973974e-01	1.012698e+10	2.650949e-25	5.166584e+04	6.277438e-03	1.038307e+03	2.798896e+03	3.837203e+03
4.976202e-01	1.012212e+10	2.646105e-25	5.163506e+04	6.259342e-03	1.037270e+03	2.800330e+03	3.837600e+03
4.978431e-01	1.011722e+10	2.641236e-25	5.160375e+04	6.241179e-03	1.036232e+03	2.801765e+03	3.837998e+03
4.980660e-01	1.011228e+10	2.636349e-25	5.157192e+04	6.222958e-03	1.035195e+03	2.803199e+03	3.838394e+03
4.982890e-01	1.010729e+10	2.631438e-25	5.153954e+04	6.204672e-03	1.034156e+03	2.804635e+03	3.838790e+03
4.985119e-01	1.010227e+10	2.626509e-25	5.150665e+04	6.186333e-03	1.033117e+03	2.806068e+03	3.839186e+03
4.987348e-01	1.009720e+10	2.621558e-25	5.147324e+04	6.167940e-03	1.032078e+03	2.807502e+03	3.839581e+03
4.989578e-01	1.009209e+10	2.616584e-25	5.143928e+04	6.149486e-03	1.031038e+03	2.808937e+03	3.839976e+03
4.991809e-01	1.008694e+10	2.611590e-25	5.140479e+04	6.130977e-03	1.029998e+03	2.810372e+03	3.840370e+03
4.994038e-01	1.008174e+10	2.606578e-25	5.136980e+04	6.112426e-03	1.028958e+03	2.811805e+03	3.840763e+03
4.996268e-01	1.007651e+10	2.601546e-25	5.133429e+04	6.093830e-03	1.027917e+03	2.813238e+03	3.841156e+03
4.998498e-01	1.007124e+10	2.596495e-25	5.129827e+04	6.075190e-03	1.026877e+03	2.814671e+03	3.841548e+03
5.000728e-01	1.006592e+10	2.591424e-25	5.126174e+04	6.056508e-03	1.025835e+03	2.816104e+03	3.841940e+03
5.002958e-01	1.006057e+10	2.586334e-25	5.122470e+04	6.037786e-03	1.024794e+03	2.817537e+03	3.842331e+03
5.005189e-01	1.005518e+10	2.581226e-25	5.118717e+04	6.019028e-03	1.023752e+03	2.818969e+03	3.842721e+03
5.007421e-01	1.004974e+10	2.576098e-25	5.114913e+04	6.000228e-03	1.022709e+03	2.820403e+03	3.843112e+03
5.009653e-01	1.004427e+10	2.570952e-25	5.111060e+04	5.981395e-03	1.021666e+03	2.821835e+03	3.843501e+03
5.011884e-01	1.003876e+10	2.565792e-25	5.107163e+04	5.962541e-03	1.020623e+03	2.823267e+03	3.843890e+03
5.014115e-01	1.003321e+10	2.560615e-25	5.103219e+04	5.943665e-03	1.019580e+03	2.824698e+03	3.844278e+03
5.016348e-01	1.002763e+10	2.555420e-25	5.099227e+04	5.924761e-03	1.018536e+03	2.826130e+03	3.844666e+03
5.018579e-01	1.002201e+10	2.550213e-25	5.095193e+04	5.905842e-03	1.017492e+03	2.827560e+03	3.845053e+03
5.020811e-01	1.001636e+10	2.544991e-25	5.091116e+04	5.886911e-03	1.016449e+03	2.828990e+03	3.845439e+03
5.023043e-01	1.001067e+10	2.539755e-25	5.086996e+04	5.867968e-03	1.015405e+03	2.830420e+03	3.845825e+03
5.025275e-01	1.000495e+10	2.534506e-25	5.082835e+04	5.849016e-03	1.014361e+03	2.831849e+03	3.846210e+03
5.027509e-01	9.999200e+09	2.529242e-25	5.078632e+04	5.830051e-03	1.013316e+03	2.833279e+03	3.846595e+03
5.029743e-01	9.993415e+09	2.523966e-25	5.074390e+04	5.811082e-03	1.012271e+03	2.834708e+03	3.846978e+03
5.031976e-01	9.987600e+09	2.518679e-25	5.070110e+04	5.792113e-03	1.011226e+03	2.836136e+03	3.847362e+03
5.034210e-01	9.981756e+09	2.513382e-25	5.065794e+04	5.773149e-03	1.010181e+03	2.837564e+03	3.847744e+03
5.036445e-01	9.975884e+09	2.508075e-25	5.061444e+04	5.754192e-03	1.009135e+03	2.838991e+03	3.848126e+03
5.038678e-01	9.969988e+09	2.502762e-25	5.057062e+04	5.735254e-03	1.008091e+03	2.840417e+03	3.848507e+03
5.040911e-01	9.964067e+09	2.497441e-25	5.052648e+04	5.716334e-03	1.007046e+03	2.841842e+03	3.848888e+03
5.043145e-01	9.958120e+09	2.492112e-25	5.048204e+04	5.697431e-03	1.006001e+03	2.843267e+03	3.849268e+03
5.045379e-01	9.952150e+09	2.486777e-25	5.043730e+04	5.678549e-03	1.004956e+03	2.844691e+03	3.849647e+03
5.047614e-01	9.946155e+09	2.481434e-25	5.039227e+04	5.659683e-03	1.003911e+03	2.846115e+03	3.850026e+03
5.049848e-01	9.940141e+09	2.476088e-25	5.034699e+04	5.640850e-03	1.002866e+03	2.847538e+03	3.850404e+03
5.052082e-01	9.934107e+09	2.470738e-25	5.030146e+04	5.622050e-03	1.001821e+03	2.848960e+03	3.850781e+03
5.054318e-01	9.928050e+09	2.465382e-25	5.025568e+04	5.603277e-03	1.000775e+03	2.850383e+03	3.851158e+03
5.056552e-01	9.921979e+09	2.460026e-25	5.020970e+04	5.584544e-03	9.997297e+02	2.851804e+03	3.851534e+03
5.058787e-01	9.915891e+09	2.454668e-25	5.016352e+04	5.565854e-03	9.986844e+02	2.853225e+03	3.851909e+03
5.061023e-01	9.909785e+09	2.449307e-25	5.011712e+04	5.547200e-03	9.976386e+02	2.854646e+03	3.852284e+03
5.063258e-01	9.903667e+09	2.443948e-25	5.007058e+04	5.528596e-03	9.965932e+02	2.856065e+03	3.852658e+03
5.065494e-01	9.897536e+09	2.438589e-25	5.002388e+04	5.510042e-03	9.955478e+02	2.857484e+03	3.853032e+03
5.067730e-01	9.891390e+09	2.433229e-25	4.997700e+04	5.491533e-03	9.945018e+02	2.858903e+03	3.853405e+03
5.069967e-01	9.885233e+09	2.427870e-25	4.993000e+04	5.473075e-03	9.934557e+02	2.860322e+03	3.853777e+03
5.072203e-01	9.879069e+09	2.422518e-25	4.988291e+04	5.454681e-03	9.924102e+02	2.861738e+03	3.854149e+03
5.074440e-01	9.872894e+09	2.417165e-25	4.983569e+04	5.436341e-03	9.913641e+02	2.863156e+03	3.854520e+03
5.076676e-01	9.866714e+09	2.411820e-25	4.978841e+04	5.418067e-03	9.903186e+02	2.864571e+03	3.854890e+03
5.078914e-01	9.860524e+09	2.406477e-25	4.974104e+04	5.399853e-03	9.892725e+02	2.865987e+03	3.855259e+03
5.081152e-01	9.854330e+09	2.401139e-25	4.969360e+04	5.381702e-03	9.882264e+02	2.867402e+03	3.855628e+03
5.083390e-01	9.848131e+09	2.395808e-25	4.964613e+04	5.363619e-03	9.871804e+02	2.868816e+03	3.855996e+03
5.085626e-01	9.841932e+09	2.390486e-25	4.959864e+04	5.345614e-03	9.861349e+02	2.870229e+03	3.856364e+03
5.087864e-01	9.835731e+09	2.385172e-25	4.955114e+04	5.327683e-03	9.850894e+02	2.871641e+03	3.856730e+03
5.090102e-01	9.829526e+09	2.379863e-25	4.950361e+04	5.309820e-03	9.840434e+02	2.873053e+03	3.857096e+03
5.092340e-01	9.823321e+09	2.374563e-25	4.945608e+04	5.292030e-03	9.829974e+02	2.874464e+03	3.857461e+03
5.094579e-01	9.817117e+09	2.369273e-25	4.940858e+04	5.274318e-03	9.819516e+02	2.875874e+03	3.857825e+03
5.096818e-01	9.810915e+09	2.363992e-25	4.936111e+04	5.256685e-03	9.809057e+02	2.877283e+03	3.858189e+03
5.099056e-01	9.804719e+09	2.358725e-25	4.931371e+04	5.239140e-03	9.798604e+02	2.878691e+03	3.858551e+03
5.101295e-01	9.798523e+09	2.353465e-25	4.926633e+04	5.221672e-03	9.788148e+02	2.880098e+03	3.858913e+03
5.103533e-01	9.792335e+09	2.348220e-25	4.921905e+04	5.204292e-03	9.777697e+02	2.881504e+03	3.859274e+03
5.105772e-01	9.786152e+09	2.342988e-25	4.917184e+04	5.186999e-03	9.767248e+02	2.882909e+03	3.859634e+03
5.108010e-01	9.779976e+09	2.337767e-25	4.912473e+04	5.169791e-03	9.756800e+02	2.884313e+03	3.859993e+03
5.110249e-01	9.773807e+09	2.332560e-25	4.907770e+04	5.152670e-03	9.746355e+02	2.885716e+03	3.860351e+03
5.112489e-01	9.767642e+09	2.327363e-25	4.903076e+04	5.135629e-03	9.735906e+02	2.887119e+03	3.860709e+03
5.114728e-01	9.761490e+09	2.322182e-25	4.898396e+04	5.118680e-03	9.725464e+02	2.888520e+03	3.861066e+03
5.116968e-01	9.755346e+09	2.317016e-25	4.893729e+04	5.101822e-03	9.715024e+02	2.889919e+03	3.861422e+03
5.119208e-01	9.749209e+09	2.311862e-25	4.889072e+04	5.085047e-03	9.704581e+02	2.891319e+03	3.861777e+03
5.121448e-01	9.743086e+09	2.306725e-25	4.884431e+04	5.068366e-03	9.694146e+02	2.892717e+03	3.862131e+03
5.123689e-01	9.736971e+09	2.301601e-25	4.879803e+04	5.051770e-03	9.683707e+02	2.894114e+03	3.862485e+03
5.125929e-01	9.730871e+09	2.296495e-25	4.875193e+04	5.035268e-03	9.673275e+02	2.895510e+03	3.862837e+03
5.128170e-01	9.724780e+09	2.291402e-25	4.870596e+04	5.018852e-03	9.662841e+02	2.896906e+03	3.863190e+03
5.130411e-01	9.718701e+09	2.286326e-25	4.866016e+04	5.002524e-03	9.652408e+02	2.898300e+03	3.863541e+03
5.132653e-01	9.712636e+09	2.281265e-25	4.861453e+04	4.986286e-03	9.641977e+02	2.899693e+03	3.863891e+03
5.134894e-01	9.706588e+09	2.276224e-25	4.856911e+04	4.970143e-03	9.631555e+02	2.901085e+03	3.864240e+03
5.137136e-01	9.700551e+09	2.271197e-25	4.852384e+04	4.954086e-03	9.621129e+02	2.902477e+03	3.864589e+03
5.139378e-01	9.694528e+09	2.266186e-25	4.847876e+04	4.938115e-03	9.610705e+02	2.903867e+03	3.864937e+03
5.141619e-01	9.688522e+09	2.261196e-25	4.843389e+04	4.922239e-03	9.600288e+02	2.905256e+03	3.865284e+03
5.143861e-01	9.682529e+09	2.256220e-25	4.838919e+04	4.906446e-03	9.589869e+02	2.906644e+03	3.865631e+03
5.146103e-01	9.676555e+09	2.251263e-25	4.834472e+04	4.890745e-03	9.579457e+02	2.908031e+03	3.865976e+03
5.148345e-01	9.670592e+09	2.246322e-25	4.830042e+04	4.875126e-03	9.569042e+02	2.909417e+03	3.866321e+03
5.150588e-01	9.664646e+09	2.241398e-25	4.825633e+04	4.859590e-03	9.558630e+02	2.910802e+03	3.866665e+03
5.152830e-01	9.658718e+09	2.236493e-25	4.821246e+04	4.844144e-03	9.548226e+02	2.912185e+03	3.867008e+03
5.155072e-01	9.652807e+09	2.231607e-25	4.816879e+04	4.828784e-03	9.537824e+02	2.913568e+03	3.867350e+03
5.157315e-01	9.646912e+09	2.226738e-25	4.812533e+04	4.813505e-03	9.527426e+02	2.914949e+03	3.867691e+03
5.159557e-01	9.641033e+09	2.221886e-25	4.808208e+04	4.798308e-03	9.517030e+02	2.916329e+03	3.868032e+03
5.161801e-01	9.635167e+09	2.217050e-25	4.803902e+04	4.783185e-03	9.506633e+02	2.917709e+03	3.868372e+03
5.164044e-01	9.629321e+09	2.212233e-25	4.799619e+04	4.768144e-03	9.496244e+02	2.919086e+03	3.868711e+03
5.166288e-01	9.623488e+09	2.207432e-25	4.795354e+04	4.753176e-03	9.485854e+02	2.920464e+03	3.869049e+03
5.168531e-01	9.617674e+09	2.202650e-25	4.791112e+04	4.738287e-03	9.475471e+02	2.921839e+03	3.869386e+03
5.170774e-01	9.611876e+09	2.197885e-25	4.786890e+04	4.723475e-03	9.465092e+02	2.923213e+03	3.869722e+03
5.173018e-01	9.606095e+09	2.193138e-25	4.782689e+04	4.708735e-03	9.454717e+02	2.924586e+03	3.870058e+03
5.175261e-01	9.600330e+09	2.188407e-25	4.778508e+04	4.694065e-03	9.444345e+02	2.925957e+03	3.870392e+03
5.177506e-01	9.594577e+09	2.183692e-25	4.774346e+04	4.679460e-03	9.433972e+02	2.927328e+03	3.870726e+03
5.179750e-01	9.588844e+09	2.178995e-25	4.770205e+04	4.664925e-03	9.423608e+02	2.928697e+03	3.871058e+03
5.181996e-01	9.583123e+09	2.174313e-25	4.766081e+04	4.650452e-03	9.413242e+02	2.930066e+03	3.871390e+03
5.184240e-01	9.577420e+09	2.169649e-25	4.761979e+04	4.636047e-03	9.402886e+02	2.931432e+03	3.871720e+03
5.186484e-01	9.571732e+09	2.165002e-25	4.757896e+04	4.621706e-03	9.392535e+02	2.932797e+03	3.872050e+03
5.188729e-01	9.566059e+09	2.160371e-25	4.753831e+04	4.607425e-03	9.382187e+02	2.934160e+03	3.872379e+03
5.190975e-01	9.560398e+09	2.155754e-25	4.749782e+04	4.593197e-03	9.371839e+02	2.935523e+03	3.872707e+03
5.193221e-01	9.554751e+09	2.151152e-25	4.745752e+04	4.579024e-03	9.361495e+02	2.936885e+03	3.873034e+03
5.195467e-01	9.549119e+09	2.146566e-25	4.741739e+04	4.564906e-03	9.351155e+02	2.938245e+03	3.873360e+03
5.197712e-01	9.543502e+09	2.141998e-25	4.737745e+04	4.550845e-03	9.340824e+02	2.939603e+03	3.873685e+03
5.199959e-01	9.537897e+09	2.137442e-25	4.733765e+04	4.536831e-03	9.330491e+02	2.940960e+03	3.874009e+03
5.202206e-01	9.532304e+09	2.132901e-25	4.729802e+04	4.522864e-03	9.320162e+02	2.942316e+03	3.874332e+03
5.204452e-01	9.526727e+09	2.128377e-25	4.725856e+04	4.508949e-03	9.309842e+02	2.943670e+03	3.874654e+03
5.206699e-01	9.521159e+09	2.123865e-25	4.721923e+04	4.495075e-03	9.299522e+02	2.945024e+03	3.874976e+03
5.208945e-01	9.515606e+09	2.119370e-25	4.718007e+04	4.481247e-03	9.289210e+02	2.946375e+03	3.875296e+03
5.211191e-01	9.510064e+09	2.114888e-25	4.714104e+04	4.467462e-03	9.278902e+02	2.947724e+03	3.875615e+03
5.213437e-01	9.504533e+09	2.110420e-25	4.710216e+04	4.453715e-03	9.268599e+02	2.949073e+03	3.875933e+03
5.215684e-01	9.499013e+09	2.105966e-25	4.706340e+04	4.440006e-03	9.258300e+02	2.950420e+03	3.876250e+03
5.217932e-01	9.493501e+09	2.101522e-25	4.702475e+04	4.426326e-03	9.248001e+02	2.951766e+03	3.876566e+03
5.220180e-01	9.487998e+09	2.097091e-25	4.698621e+04	4.412677e-03	9.237705e+02	2.953111e+03	3.876882e+03
5.222428e-01	9.482504e+09	2.092672e-25	4.694779e+04	4.399059e-03	9.227415e+02	2.954455e+03	3.877196e+03
5.224677e-01	9.477020e+09	2.088266e-25	4.690948e+04	4.385471e-03	9.217129e+02	2.955797e+03	3.877510e+03
5.226925e-01	9.471544e+09	2.083872e-25	4.687126e+04	4.371910e-03	9.206848e+02	2.957138e+03	3.877822e+03
5.229174e-01	9.466076e+09	2.079490e-25	4.683314e+04	4.358375e-03	9.196571e+02	2.958477e+03	3.878134e+03
5.231422e-01	9.460618e+09	2.075121e-25	4.679513e+04	4.344868e-03	9.186305e+02	2.959814e+03	3.878444e+03
5.233670e-01	9.455167e+09	2.070763e-25	4.675720e+04	4.331385e-03	9.176044e+02	2.961149e+03	3.878754e+03
5.235918e-01	9.449723e+09	2.066416e-25	4.671935e+04	4.317922e-03	9.165789e+02	2.962484e+03	3.879062e+03
5.238166e-01	9.444285e+09	2.062080e-25	4.668157e+04	4.304478e-03	9.155539e+02	2.963816e+03	3.879370e+03
5.240414e-01	9.438852e+09	2.057755e-25	4.664386e+04	4.291051e-03	9.145295e+02	2.965147e+03	3.879677e+03
5.242663e-01	9.433425e+09	2.053439e-25	4.660620e+04	4.277639e-03	9.135056e+02	2.966477e+03	3.879982e+03
5.244913e-01	9.428000e+09	2.049131e-25	4.656857e+04	4.264236e-03	9.124818e+02	2.967805e+03	3.880287e+03
5.247162e-01	9.422582e+09	2.044835e-25	4.653102e+04	4.250849e-03	9.114591e+02	2.969132e+03	3.880591e+03
5.249411e-01	9.417167e+09	2.040548e-25	4.649350e+04	4.237475e-03	9.104370e+02	2.970456e+03	3.880893e+03
5.251660e-01	9.411757e+09	2.036270e-25	4.645602e+04	4.224110e-03	9.094154e+02	2.971779e+03	3.881195e+03
5.253909e-01	9.406349e+09	2.032001e-25	4.641857e+04	4.210753e-03	9.083944e+02	2.973101e+03	3.881495e+03
5.256159e-01	9.400943e+09	2.027741e-25	4.638114e+04	4.197404e-03	9.073741e+02	2.974421e+03	3.881795e+03
5.258410e-01	9.395537e+09	2.023487e-25	4.634371e+04	4.184056e-03	9.063539e+02	2.975740e+03	3.882094e+03
5.260660e-01	9.390136e+09	2.019243e-25	4.630631e+04	4.170715e-03	9.053348e+02	2.977056e+03	3.882391e+03
5.262911e-01	9.384733e+09	2.015005e-25	4.626890e+04	4.157375e-03	9.043159e+02	2.978372e+03	3.882687e+03
5.265162e-01	9.379331e+09	2.010774e-25	4.623150e+04	4.144036e-03	9.032975e+02	2.979685e+03	3.882983e+03
5.267413e-01	9.373932e+09	2.006553e-25	4.619410e+04	4.130704e-03	9.022802e+02	2.980997e+03	3.883277e+03
5.269663e-01	9.368532e+09	2.002339e-25	4.615670e+04	4.117374e-03	9.012634e+02	2.982307e+03	3.883570e+03
5.271914e-01	9.363133e+09	1.998133e-25	4.611929e+04	4.104044e-03	9.002473e+02	2.983615e+03	3.883862e+03
5.274166e-01	9.357730e+09	1.993931e-25	4.608183e+04	4.090708e-03	8.992312e+02	2.984922e+03	3.884153e+03
5.276417e-01	9.352329e+09	1.989737e-25	4.604437e+04	4.077374e-03	8.982162e+02	2.986227e+03	3.884443e+03
5.278668e-01	9.346926e+09	1.985550e-25	4.600689e+04	4.064039e-03	8.972018e+02	2.987530e+03	3.884732e+03
5.280921e-01	9.341518e+09	1.981367e-25	4.596935e+04	4.050697e-03	8.961875e+02	2.988832e+03	3.885020e+03
5.283174e-01	9.336108e+09	1.977190e-25	4.593177e+04	4.037350e-03	8.951738e+02	2.990133e+03	3.885307e+03
5.285426e-01	9.330696e+09	1.973019e-25	4.589415e+04	4.023999e-03	8.941608e+02	2.991432e+03	3.885592e+03
5.287679e-01	9.325281e+09	1.968854e-25	4.585648e+04	4.010645e-03	8.931482e+02	2.992729e+03	3.885877e+03
5.289921e-01	9.319889e+09	1.964715e-25	4.581895e+04	3.997334e-03	8.921413e+02	2.994016e+03	3.886157e+03
5.292174e-01	9.314470e+09	1.960563e-25	4.578119e+04	3.983994e-03	8.911305e+02	2.995311e+03	3.886441e+03
5.294426e-01	9.309046e+09	1.956415e-25	4.574337e+04	3.970632e-03	8.901203e+02	2.996602e+03	3.886722e+03
5.296626e-01	9.303745e+09	1.952369e-25	4.570637e+04	3.957489e-03	8.891340e+02	2.997852e+03	3.886986e+03
5.298880e-01	9.298310e+09	1.948229e-25	4.566841e+04	3.944199e-03	8.881245e+02	2.999151e+03	3.887275e+03
5.301105e-01	9.292941e+09	1.944148e-25	4.563087e+04	3.930941e-03	8.871287e+02	3.000415e+03	3.887544e+03
5.303355e-01	9.287508e+09	1.940026e-25	4.559284e+04	3.917621e-03	8.861225e+02	3.001702e+03	3.887825e+03
5.305545e-01	9.282212e+09	1.936017e-25	4.555573e+04	3.904508e-03	8.851431e+02	3.002938e+03	3.888082e+03
5.307694e-01	9.277012e+09	1.932088e-25	4.551925e+04	3.891669e-03	8.841831e+02	3.004152e+03	3.888335e+03
5.309948e-01	9.271555e+09	1.927973e-25	4.548093e+04	3.878448e-03	8.831774e+02	3.005450e+03	3.888628e+03
5.312201e-01	9.266091e+09	1.923862e-25	4.544252e+04	3.865050e-03	8.821722e+02	3.006728e+03	3.888900e+03
5.314455e-01	9.260620e+09	1.919755e-25	4.540401e+04	3.851649e-03	8.811677e+02	3.008004e+03	3.889171e+03
5.316686e-01	9.255199e+09	1.915693e-25	4.536581e+04	3.838341e-03	8.801740e+02	3.009260e+03	3.889434e+03
5.318856e-01	9.249922e+09	1.911747e-25	4.532857e+04	3.825333e-03	8.792084e+02	3.010472e+03	3.889681e+03
5.321102e-01	9.244453e+09	1.907667e-25	4.528993e+04	3.812102e-03	8.782097e+02	3.011752e+03	3.889962e+03
5.323338e-01	9.239000e+09	1.903607e-25	4.525135e+04	3.798781e-03	8.772160e+02	3.013008e+03	3.890224e+03
5.325589e-01	9.233505e+09	1.899525e-25	4.521243e+04	3.785416e-03	8.762168e+02	3.014275e+03	3.890492e+03
5.327783e-01	9.228142e+09	1.895550e-25	4.517439e+04	3.772268e-03	8.752434e+02	3.015494e+03	3.890737e+03
5.330009e-01	9.222694e+09	1.891521e-25	4.513569e+04	3.759082e-03	8.742568e+02	3.016746e+03	3.891003e+03
5.332243e-01	9.217218e+09	1.887480e-25	4.509675e+04	3.745808e-03	8.732672e+02	3.017997e+03	3.891264e+03
5.334424e-01	9.211866e+09	1.883539e-25	4.505863e+04	3.732749e-03	8.723021e+02	3.019203e+03	3.891506e+03
5.336613e-01	9.206486e+09	1.879587e-25	4.502026e+04	3.719749e-03	8.713340e+02	3.020425e+03	3.891759e+03
5.338774e-01	9.201167e+09	1.875687e-25	4.498226e+04	3.706855e-03	8.703788e+02	3.021622e+03	3.892001e+03
5.340937e-01	9.195836e+09	1.871788e-25	4.494414e+04	3.694007e-03	8.694238e+02	3.022824e+03	3.892247e+03
5.343076e-01	9.190558e+09	1.867935e-25	4.490633e+04	3.681263e-03	8.684800e+02	3.024005e+03	3.892485e+03
5.345259e-01	9.185162e+09	1.864004e-25	4.486762e+04	3.668379e-03	8.675176e+02	3.025223e+03	3.892740e+03
5.347448e-01	9.179742e+09	1.860066e-25	4.482869e+04	3.655401e-03	8.665533e+02	3.026434e+03	3.892988e+03
5.349575e-01	9.174471e+09	1.856244e-25	4.479077e+04	3.642684e-03	8.656173e+02	3.027596e+03	3.893213e+03
5.351719e-01	9.169148e+09	1.852393e-25	4.475242e+04	3.630009e-03	8.646744e+02	3.028781e+03	3.893455e+03
5.353857e-01	9.163831e+09	1.848555e-25	4.471406e+04	3.617338e-03	8.637349e+02	3.029956e+03	3.893691e+03
5.355996e-01	9.158504e+09	1.844719e-25	4.467558e+04	3.604685e-03	8.627960e+02	3.031132e+03	3.893927e+03
5.358206e-01	9.152991e+09	1.840756e-25	4.463568e+04	3.591742e-03	8.618265e+02	3.032359e+03	3.894185e+03
5.360345e-01	9.147647e+09	1.836925e-25	4.459695e+04	3.578986e-03	8.608889e+02	3.033516e+03	3.894405e+03
5.362481e-01	9.142302e+09	1.833101e-25	4.455817e+04	3.566380e-03	8.599535e+02	3.034683e+03	3.894636e+03
5.364610e-01	9.136967e+09	1.829293e-25	4.451938e+04	3.553823e-03	8.590219e+02	3.035844e+03	3.894865e+03
5.366768e-01	9.131548e+09	1.825433e-25	4.447993e+04	3.541167e-03	8.580780e+02	3.037026e+03	3.895104e+03
5.368894e-01	9.126204e+09	1.821636e-25	4.444097e+04	3.528615e-03	8.571494e+02	3.038176e+03	3.895325e+03
5.370966e-01	9.120983e+09	1.817935e-25	4.440285e+04	3.516353e-03	8.562441e+02	3.039291e+03	3.895535e+03
5.373063e-01	9.115693e+09	1.814193e-25	4.436417e+04	3.504099e-03	8.553294e+02	3.040433e+03	3.895762e+03
5.375174e-01	9.110356e+09	1.810426e-25	4.432509e+04	3.491759e-03	8.544087e+02	3.041580e+03	3.895988e+03
5.377302e-01	9.104969e+09	1.806633e-25	4.428558e+04	3.479345e-03	8.534817e+02	3.042734e+03	3.896215e+03
5.379348e-01	9.099782e+09	1.802988e-25	4.424748e+04	3.467262e-03	8.525911e+02	3.043820e+03	3.896411e+03
5.381484e-01	9.094355e+09	1.799183e-25	4.420756e+04	3.454964e-03	8.516620e+02	3.044991e+03	3.896653e+03
5.383645e-01	9.088858e+09	1.795338e-25	4.416706e+04	3.442434e-03	8.507232e+02	3.046158e+03	3.896881e+03
5.385778e-01	9.083419e+09	1.791544e-25	4.412693e+04	3.429997e-03	8.497968e+02	3.047299e+03	3.897095e+03
5.387877e-01	9.078058e+09	1.787811e-25	4.408731e+04	3.417769e-03	8.488859e+02	3.048417e+03	3.897303e+03
5.389948e-01	9.072760e+09	1.784131e-25	4.404810e+04	3.405737e-03	8.479879e+02	3.049519e+03	3.897507e+03
5.392028e-01	9.067429e+09	1.780437e-25	4.400858e+04	3.393740e-03	8.470869e+02	3.050633e+03	3.897720e+03
5.394121e-01	9.062054e+09	1.776720e-25	4.396868e+04	3.381698e-03	8.461808e+02	3.051752e+03	3.897933e+03
5.396197e-01	9.056714e+09	1.773036e-25	4.392898e+04	3.369727e-03	8.452830e+02	3.052854e+03	3.898137e+03
5.398265e-01	9.051385e+09	1.769368e-25	4.388930e+04	3.357845e-03	8.443895e+02	3.053952e+03	3.898341e+03
5.400349e-01	9.046004e+09	1.765673e-25	4.384917e+04	3.345936e-03	8.434896e+02	3.055062e+03	3.898551e+03
5.402395e-01	9.040712e+09	1.762048e-25	4.380965e+04	3.334182e-03	8.426070e+02	3.056137e+03	3.898744e+03
5.404382e-01	9.035562e+09	1.758527e-25	4.377112e+04	3.322753e-03	8.417500e+02	3.057176e+03	3.898926e+03
5.406348e-01	9.030457e+09	1.755045e-25	4.373289e+04	3.311533e-03	8.409030e+02	3.058209e+03	3.899112e+03
5.408440e-01	9.025016e+09	1.751342e-25	4.369207e+04	3.299872e-03	8.400030e+02	3.059340e+03	3.899343e+03
5.410486e-01	9.019685e+09	1.747722e-25	4.365202e+04	3.288215e-03	8.391233e+02	3.060407e+03	3.899530e+03
5.412485e-01	9.014465e+09	1.744186e-25	4.361275e+04	3.276849e-03	8.382644e+02	3.061447e+03	3.899711e+03
5.414596e-01	9.008943e+09	1.740453e-25	4.357114e+04	3.265144e-03	8.373585e+02	3.062579e+03	3.899938e+03
5.416693e-01	9.003445e+09	1.736746e-25	4.352966e+04	3.253340e-03	8.364592e+02	3.063675e+03	3.900134e+03
5.418754e-01	8.998033e+09	1.733106e-25	4.348876e+04	3.241737e-03	8.355764e+02	3.064744e+03	3.900320e+03
5.420784e-01	8.992692e+09	1.729521e-25	4.344833e+04	3.230347e-03	8.347075e+02	3.065796e+03	3.900504e+03
5.422795e-01	8.987387e+09	1.725968e-25	4.340812e+04	3.219109e-03	8.338470e+02	3.066840e+03	3.900687e+03
5.424873e-01	8.981899e+09	1.722302e-25	4.336646e+04	3.207675e-03	8.329597e+02	3.067935e+03	3.900895e+03
5.426967e-01	8.976354e+09	1.718606e-25	4.332430e+04	3.196100e-03	8.320656e+02	3.069027e+03	3.901092e+03
5.429031e-01	8.970879e+09	1.714966e-25	4.328262e+04	3.184652e-03	8.311855e+02	3.070089e+03	3.901275e+03
5.431071e-01	8.965455e+09	1.711368e-25	4.324126e+04	3.173378e-03	8.303159e+02	3.071140e+03	3.901456e+03
5.433124e-01	8.959987e+09	1.707749e-25	4.319950e+04	3.162128e-03	8.294419e+02	3.072203e+03	3.901645e+03
5.435201e-01	8.954443e+09	1.704088e-25	4.315710e+04	3.150798e-03	8.285583e+02	3.073279e+03	3.901838e+03
5.437267e-01	8.948915e+09	1.700447e-25	4.311476e+04	3.139503e-03	8.276800e+02	3.074341e+03	3.902021e+03
5.439352e-01	8.943325e+09	1.696774e-25	4.307188e+04	3.128189e-03	8.267945e+02	3.075416e+03	3.902211e+03
5.441432e-01	8.937737e+09	1.693111e-25	4.302896e+04	3.116903e-03	8.259121e+02	3.076482e+03	3.902394e+03
5.443509e-01	8.932147e+09	1.689456e-25	4.298596e+04	3.105675e-03	8.250320e+02	3.077544e+03	3.902576e+03
5.445615e-01	8.926465e+09	1.685748e-25	4.294217e+04	3.094374e-03	8.241402e+02	3.078627e+03	3.902767e+03
5.447696e-01	8.920838e+09	1.682087e-25	4.289876e+04	3.083161e-03	8.232599e+02	3.079682e+03	3.902942e+03
5.449730e-01	8.915326e+09	1.678508e-25	4.285616e+04	3.072201e-03	8.223999e+02	3.080707e+03	3.903107e+03
5.451728e-01	8.909899e+09	1.674992e-25	4.281416e+04	3.061484e-03	8.215557e+02	3.081714e+03	3.903270e+03
5.453745e-01	8.904410e+09	1.671446e-25	4.277162e+04	3.050787e-03	8.207047e+02	3.082741e+03	3.903446e+03
5.455704e-01	8.899067e+09	1.668001e-25	4.273016e+04	3.040315e-03	8.198787e+02	3.083719e+03	3.903597e+03
5.457726e-01	8.893542e+09	1.664447e-25	4.268722e+04	3.029731e-03	8.190273e+02	3.084755e+03	3.903782e+03
5.459779e-01	8.887918e+09	1.660838e-25	4.264346e+04	3.018966e-03	8.181632e+02	3.085798e+03	3.903961e+03
5.461853e-01	8.882225e+09	1.657194e-25	4.259910e+04	3.008113e-03	8.172915e+02	3.086847e+03	3.904139e+03
5.463891e-01	8.876619e+09	1.653614e-25	4.255535e+04	2.997400e-03	8.164354e+02	3.087863e+03	3.904298e+03
5.465903e-01	8.871073e+09	1.650081e-25	4.251201e+04	2.986875e-03	8.155911e+02	3.088865e+03	3.904456e+03
5.467880e-01	8.865611e+09	1.646609e-25	4.246926e+04	2.976553e-03	8.147619e+02	3.089847e+03	3.904609e+03
5.469901e-01	8.860013e+09	1.643060e-25	4.242540e+04	2.966153e-03	8.139150e+02	3.090867e+03	3.904782e+03
5.471891e-01	8.854494e+09	1.639568e-25	4.238209e+04	2.955839e-03	8.130821e+02	3.091852e+03	3.904934e+03
5.473912e-01	8.848873e+09	1.636021e-25	4.233793e+04	2.945492e-03	8.122369e+02	3.092866e+03	3.905103e+03
5.475956e-01	8.843176e+09	1.632434e-25	4.229311e+04	2.935048e-03	8.113826e+02	3.093887e+03	3.905270e+03
5.477994e-01	8.837484e+09	1.628858e-25	4.224826e+04	2.924628e-03	8.105317e+02	3.094897e+03	3.905428e+03
5.480032e-01	8.831779e+09	1.625284e-25	4.220327e+04	2.914253e-03	8.096816e+02	3.095906e+03	3.905587e+03
5.482086e-01	8.826020e+09	1.621684e-25	4.215778e+04	2.903859e-03	8.088260e+02	3.096924e+03	3.905750e+03
5.484078e-01	8.820420e+09	1.618191e-25	4.211349e+04	2.893699e-03	8.079964e+02	3.097892e+03	3.905888e+03
5.486050e-01	8.814863e+09	1.614734e-25	4.206948e+04	2.883732e-03	8.071758e+02	3.098858e+03	3.906034e+03
5.488061e-01	8.809185e+09	1.611210e-25	4.202447e+04	2.873688e-03	8.063401e+02	3.099855e+03	3.906195e+03
5.490111e-01	8.803386e+09	1.607619e-25	4.197843e+04	2.863484e-03	8.054893e+02	3.100870e+03	3.906359e+03
5.492174e-01	8.797535e+09	1.604005e-25	4.193193e+04	2.853210e-03	8.046335e+02	3.101884e+03	3.906517e+03
5.494207e-01	8.791759e+09	1.600445e-25	4.188596e+04	2.843061e-03	8.037911e+02	3.102869e+03	3.906660e+03
5.496211e-01	8.786053e+09	1.596938e-25	4.184050e+04	2.833092e-03	8.029616e+02	3.103839e+03	3.906800e+03
5.498216e-01	8.780333e+09	1.593429e-25	4.179487e+04	2.823194e-03	8.021324e+02	3.104815e+03	3.906947e+03
5.500182e-01	8.774712e+09	1.589990e-25	4.174998e+04	2.813464e-03	8.013198e+02	3.105760e+03	3.907079e+03
5.502173e-01	8.769007e+09	1.586507e-25	4.170437e+04	2.803731e-03	8.004979e+02	3.106731e+03	3.907229e+03
5.504158e-01	8.763307e+09	1.583035e-25	4.165874e+04	2.794013e-03	7.996789e+02	3.107690e+03	3.907369e+03
5.506130e-01	8.757635e+09	1.579589e-25	4.161328e+04	2.784382e-03	7.988663e+02	3.108639e+03	3.907505e+03
5.508094e-01	8.751973e+09	1.576157e-25	4.156787e+04	2.774828e-03	7.980576e+02	3.109583e+03	3.907641e+03
5.510121e-01	8.746120e+09	1.572616e-25	4.152087e+04	2.765097e-03	7.972241e+02	3.110574e+03	3.907798e+03
5.512122e-01	8.740330e+09	1.569123e-25	4.147432e+04	2.755402e-03	7.964019e+02	3.111528e+03	3.907930e+03
5.514104e-01	8.734585e+09	1.565664e-25	4.142809e+04	2.745838e-03	7.955884e+02	3.112472e+03	3.908060e+03
5.516120e-01	8.728729e+09	1.562147e-25	4.138092e+04	2.736213e-03	7.947619e+02	3.113444e+03	3.908206e+03
5.518110e-01	8.722937e+09	1.558676e-25	4.133420e+04	2.726659e-03	7.939464e+02	3.114388e+03	3.908334e+03
5.520104e-01	8.717124e+09	1.555201e-25	4.128729e+04	2.717159e-03	7.931305e+02	3.115337e+03	3.908468e+03
5.522100e-01	8.711296e+09	1.551724e-25	4.124019e+04	2.707677e-03	7.923147e+02	3.116286e+03	3.908601e+03
5.524149e-01	8.705298e+09	1.548155e-25	4.119169e+04	2.698037e-03	7.914778e+02	3.117272e+03	3.908750e+03
5.526145e-01	8.699449e+09	1.544682e-25	4.114434e+04	2.688540e-03	7.906637e+02	3.118202e+03	3.908865e+03
5.528156e-01	8.693543e+09	1.541184e-25	4.109649e+04	2.679090e-03	7.898441e+02	3.119155e+03	3.909000e+03
5.530185e-01	8.687575e+09	1.537657e-25	4.104809e+04	2.669588e-03	7.890182e+02	3.120116e+03	3.909134e+03
5.532189e-01	8.681670e+09	1.534175e-25	4.100017e+04	2.660175e-03	7.882031e+02	3.121052e+03	3.909255e+03
5.534190e-01	8.675764e+09	1.530701e-25	4.095218e+04	2.650831e-03	7.873899e+02	3.121990e+03	3.909380e+03
5.536163e-01	8.669929e+09	1.527276e-25	4.090475e+04	2.641611e-03	7.865886e+02	3.122907e+03	3.909495e+03
5.538158e-01	8.664023e+09	1.523817e-25	4.085669e+04	2.632383e-03	7.857797e+02	3.123845e+03	3.909624e+03
5.540128e-01	8.658182e+09	1.520404e-25	4.080913e+04	2.623237e-03	7.849815e+02	3.124756e+03	3.909738e+03
5.542089e-01	8.652359e+09	1.517009e-25	4.076167e+04	2.614179e-03	7.841876e+02	3.125667e+03	3.909854e+03
5.544059e-01	8.646499e+09	1.513601e-25	4.071389e+04	2.605126e-03	7.833908e+02	3.126584e+03	3.909975e+03
5.546041e-01	8.640598e+09	1.510175e-25	4.066573e+04	2.596049e-03	7.825900e+02	3.127506e+03	3.910096e+03
5.548003e-01	8.634744e+09	1.506785e-25	4.061793e+04	2.587044e-03	7.817975e+02	3.128409e+03	3.910206e+03
5.549961e-01	8.628900e+09	1.503407e-25	4.057016e+04	2.578106e-03	7.810080e+02	3.129311e+03	3.910319e+03
5.551905e-01	8.623087e+09	1.500056e-25	4.052264e+04	2.569243e-03	7.802246e+02	3.130203e+03	3.910427e+03
5.553830e-01	8.617324e+09	1.496739e-25	4.047548e+04	2.560481e-03	7.794493e+02	3.131083e+03	3.910532e+03
5.555831e-01	8.611327e+09	1.493295e-25	4.042638e+04	2.551518e-03	7.786445e+02	3.132021e+03	3.910666e+03
5.557851e-01	8.605266e+09	1.489823e-25	4.037674e+04	2.542423e-03	7.778330e+02	3.132952e+03	3.910784e+03
5.559841e-01	8.599288e+09	1.486405e-25	4.032775e+04	2.533425e-03	7.770339e+02	3.133853e+03	3.910887e+03
5.561841e-01	8.593274e+09	1.482974e-25	4.027843e+04	2.524456e-03	7.762318e+02	3.134767e+03	3.910999e+03
5.563861e-01	8.587192e+09	1.479512e-25	4.022853e+04	2.515431e-03	7.754224e+02	3.135693e+03	3.911115e+03
5.565852e-01	8.581192e+09	1.476105e-25	4.017928e+04	2.506500e-03	7.746254e+02	3.136588e+03	3.911214e+03
5.567847e-01	8.575177e+09	1.472695e-25	4.012988e+04	2.497616e-03	7.738278e+02	3.137493e+03	3.911321e+03
5.569832e-01	8.569183e+09	1.469305e-25	4.008064e+04	2.488781e-03	7.730347e+02	3.138388e+03	3.911423e+03
5.571790e-01	8.563269e+09	1.465967e-25	4.003203e+04	2.480067e-03	7.722534e+02	3.139263e+03	3.911517e+03
5.573775e-01	8.557266e+09	1.462586e-25	3.998267e+04	2.471320e-03	7.714619e+02	3.140165e+03	3.911626e+03
5.575725e-01	8.551367e+09	1.459270e-25	3.993415e+04	2.462675e-03	7.706853e+02	3.141030e+03	3.911715e+03
5.577694e-01	8.545405e+09	1.455926e-25	3.988509e+04	2.454033e-03	7.699019e+02	3.141918e+03	3.911820e+03
5.579642e-01	8.539505e+09	1.452624e-25	3.983653e+04	2.445457e-03	7.691277e+02	3.142782e+03	3.911910e+03
5.581582e-01	8.533625e+09	1.449339e-25	3.978812e+04	2.436952e-03	7.683575e+02	3.143645e+03	3.912003e+03
5.583528e-01	8.527723e+09	1.446049e-25	3.973952e+04	2.428458e-03	7.675855e+02	3.144513e+03	3.912099e+03
5.585448e-01	8.521897e+09	1.442807e-25	3.969154e+04	2.420057e-03	7.668245e+02	3.145358e+03	3.912183e+03
5.587372e-01	8.516060e+09	1.439566e-25	3.964345e+04	2.411698e-03	7.660632e+02	3.146211e+03	3.912274e+03
5.589238e-01	8.510394e+09	1.436425e-25	3.959675e+04	2.403533e-03	7.653250e+02	3.147020e+03	3.912345e+03
5.591128e-01	8.504654e+09	1.433250e-25	3.954944e+04	2.395380e-03	7.645782e+02	3.147860e+03	3.912438e+03
5.593048e-01	8.498822e+09	1.430030e-25	3.950137e+04	2.387126e-03	7.638206e+02	3.148713e+03	3.912534e+03
5.594930e-01	8.493106e+09	1.426880e-25	3.945425e+04	2.378973e-03	7.630786e+02	3.149529e+03	3.912607e+03
5.596834e-01	8.487320e+09	1.423697e-25	3.940655e+04	2.370816e-03	7.623286e+02	3.150370e+03	3.912698e+03
5.598828e-01	8.481260e+09	1.420370e-25	3.935658e+04	2.362372e-03	7.615441e+02	3.151268e+03	3.912812e+03
5.600754e-01	8.475407e+09	1.417163e-25	3.930832e+04	2.354049e-03	7.607869e+02	3.152089e+03	3.912876e+03
5.602677e-01	8.469565e+09	1.413968e-25	3.926014e+04	2.345839e-03	7.600320e+02	3.152925e+03	3.912957e+03
5.604670e-01	8.463507e+09	1.410661e-25	3.921019e+04	2.337434e-03	7.592500e+02	3.153812e+03	3.913062e+03
5.606635e-01	8.457538e+09	1.407409e-25	3.916097e+04	2.329053e-03	7.584803e+02	3.154655e+03	3.913135e+03
5.608586e-01	8.451614e+09	1.404187e-25	3.911212e+04	2.320770e-03	7.577168e+02	3.155494e+03	3.913211e+03
5.610551e-01	8.445647e+09	1.400948e-25	3.906291e+04	2.312478e-03	7.569485e+02	3.156347e+03	3.913295e+03
5.612477e-01	8.439799e+09	1.397780e-25	3.901470e+04	2.304307e-03	7.561961e+02	3.157165e+03	3.913361e+03
5.614353e-01	8.434105e+09	1.394700e-25	3.896776e+04	2.296352e-03	7.554638e+02	3.157956e+03	3.913420e+03
5.616233e-01	8.428402e+09	1.391621e-25	3.892074e+04	2.288462e-03	7.547308e+02	3.158762e+03	3.913493e+03
5.618101e-01	8.422739e+09	1.388569e-25	3.887407e+04	2.280623e-03	7.540032e+02	3.159557e+03	3.913561e+03
5.619964e-01	8.417092e+09	1.385531e-25	3.882753e+04	2.272830e-03	7.532780e+02	3.160351e+03	3.913629e+03
5.621844e-01	8.411397e+09	1.382472e-25	3.878060e+04	2.265010e-03	7.525469e+02	3.161157e+03	3.913703e+03
5.623727e-01	8.405698e+09	1.379417e-25	3.873365e+04	2.257180e-03	7.518156e+02	3.161957e+03	3.913773e+03
5.625615e-01	8.399987e+09	1.376360e-25	3.868661e+04	2.249351e-03	7.510830e+02	3.162759e+03	3.913842e+03
5.627524e-01	8.394214e+09	1.373275e-25	3.863906e+04	2.241469e-03	7.503426e+02	3.163573e+03	3.913916e+03
5.629459e-01	8.388369e+09	1.370158e-25	3.859095e+04	2.233506e-03	7.495933e+02	3.164397e+03	3.913990e+03
5.631389e-01	8.382543e+09	1.367056e-25	3.854300e+04	2.225548e-03	7.488464e+02	3.165209e+03	3.914055e+03
5.633316e-01	8.376733e+09	1.363967e-25	3.849519e+04	2.217624e-03	7.481016e+02	3.166017e+03	3.914119e+03
5.635208e-01	8.371031e+09	1.360941e-25	3.844828e+04	2.209823e-03	7.473706e+02	3.166800e+03	3.914170e+03
5.637037e-01	8.365525e+09	1.358024e-25	3.840300e+04	2.202267e-03	7.466646e+02	3.167545e+03	3.914210e+03
5.638909e-01	8.359894e+09	1.355046e-25	3.835672e+04	2.194676e-03	7.459430e+02	3.168339e+03	3.914282e+03
5.640804e-01	8.354201e+09	1.352039e-25	3.830993e+04	2.186988e-03	7.452133e+02	3.169135e+03	3.914348e+03
5.642688e-01	8.348545e+09	1.349057e-25	3.826346e+04	2.179322e-03	7.444884e+02	3.169914e+03	3.914402e+03
5.644575e-01	8.342887e+09	1.346079e-25	3.821700e+04	2.171681e-03	7.437633e+02	3.170696e+03	3.914460e+03
5.646500e-01	8.337122e+09	1.343050e-25	3.816968e+04	2.163946e-03	7.430246e+02	3.171503e+03	3.914528e+03
5.648441e-01	8.331316e+09	1.340003e-25	3.812203e+04	2.156140e-03	7.422804e+02	3.172309e+03	3.914589e+03
5.650316e-01	8.325715e+09	1.337069e-25	3.807609e+04	2.148525e-03	7.415623e+02	3.173059e+03	3.914622e+03
5.652223e-01	8.320027e+09	1.334095e-25	3.802946e+04	2.140917e-03	7.408331e+02	3.173851e+03	3.914684e+03
5.654143e-01	8.314304e+09	1.331107e-25	3.798256e+04	2.133253e-03	7.400994e+02	3.174641e+03	3.914741e+03
5.656045e-01	8.308644e+09	1.328156e-25	3.793619e+04	2.125644e-03	7.393732e+02	3.175412e+03	3.914786e+03
5.657954e-01	8.302971e+09	1.325203e-25	3.788975e+04	2.118057e-03	7.386452e+02	3.176192e+03	3.914837e+03
5.659837e-01	8.297383e+09	1.322299e-25	3.784402e+04	2.110555e-03	7.379278e+02	3.176949e+03	3.914877e+03
5.661746e-01	8.291726e+09	1.319364e-25	3.779776e+04	2.103031e-03	7.372012e+02	3.177731e+03	3.914932e+03
5.663635e-01	8.286138e+09	1.316468e-25	3.775207e+04	2.095553e-03	7.364828e+02	3.178489e+03	3.914971e+03
5.665517e-01	8.280575e+09	1.313591e-25	3.770662e+04	2.088136e-03	7.357674e+02	3.179246e+03	3.915014e+03
5.667362e-01	8.275134e+09	1.310780e-25	3.766218e+04	2.080852e-03	7.350671e+02	3.179977e+03	3.915044e+03
5.669286e-01	8.269467e+09	1.307858e-25	3.761592e+04	2.073411e-03	7.343376e+02	3.180774e+03	3.915112e+03
5.671183e-01	8.263889e+09	1.304986e-25	3.757042e+04	2.065976e-03	7.336191e+02	3.181526e+03	3.915145e+03
5.673083e-01	8.258310e+09	1.302117e-25	3.752493e+04	2.058583e-03	7.329000e+02	3.182287e+03	3.915186e+03
5.674979e-01	8.252754e+09	1.299264e-25	3.747965e+04	2.051220e-03	7.321832e+02	3.183041e+03	3.915224e+03
5.676858e-01	8.247256e+09	1.296446e-25	3.743488e+04	2.043929e-03	7.314735e+02	3.183783e+03	3.915256e+03
5.678760e-01	8.241700e+09	1.293601e-25	3.738966e+04	2.036615e-03	7.307559e+02	3.184545e+03	3.915301e+03
5.680646e-01	8.236200e+09	1.290791e-25	3.734492e+04	2.029340e-03	7.300451e+02	3.185286e+03	3.915331e+03
5.682536e-01	8.230697e+09	1.287982e-25	3.730019e+04	2.022094e-03	7.293335e+02	3.186033e+03	3.915367e+03
5.684414e-01	8.225239e+09	1.285200e-25	3.725583e+04	2.014895e-03	7.286270e+02	3.186769e+03	3.915396e+03
5.686282e-01	8.219820e+09	1.282443e-25	3.721183e+04	2.007759e-03	7.279253e+02	3.187499e+03	3.915425e+03
5.688166e-01	8.214363e+09	1.279670e-25	3.716755e+04	2.000613e-03	7.272182e+02	3.188243e+03	3.915461e+03
5.690062e-01	8.208883e+09	1.276889e-25	3.712310e+04	1.993439e-03	7.265078e+02	3.188988e+03	3.915495e+03
5.691970e-01	8.203376e+09	1.274099e-25	3.707846e+04	1.986240e-03	7.257934e+02	3.189736e+03	3.915529e+03
5.693862e-01	8.197927e+09	1.271342e-25	3.703433e+04	1.979094e-03	7.250860e+02	3.190466e+03	3.915552e+03
5.695720e-01	8.192586e+09	1.268643e-25	3.699109e+04	1.972079e-03	7.243920e+02	3.191175e+03	3.915568e+03
5.697590e-01	8.187219e+09	1.265935e-25	3.694766e+04	1.965090e-03	7.236941e+02	3.191903e+03	3.915597e+03
5.699463e-01	8.181851e+09	1.263231e-25	3.690426e+04	1.958099e-03	7.229956e+02	3.192627e+03	3.915623e+03
5.701344e-01	8.176473e+09	1.260526e-25	3.686080e+04	1.951109e-03	7.222952e+02	3.193353e+03	3.915649e+03
5.703168e-01	8.171265e+09	1.257910e-25	3.681874e+04	1.944279e-03	7.216163e+02	3.194036e+03	3.915652e+03
5.704989e-01	8.166078e+09	1.255307e-25	3.677688e+04	1.937543e-03	7.209395e+02	3.194731e+03	3.915671e+03
5.706897e-01	8.160652e+09	1.252589e-25	3.673311e+04	1.930607e-03	7.202311e+02	3.195489e+03	3.915720e+03
5.708759e-01	8.155364e+09	1.249944e-25	3.669048e+04	1.923715e-03	7.195401e+02	3.196184e+03	3.915724e+03
5.710629e-01	8.150065e+09	1.247297e-25	3.664779e+04	1.916875e-03	7.188470e+02	3.196897e+03	3.915744e+03
5.712542e-01	8.144654e+09	1.244598e-25	3.660422e+04	1.909940e-03	7.181387e+02	3.197637e+03	3.915776e+03
5.714355e-01	8.139533e+09	1.242047e-25	3.656302e+04	1.903234e-03	7.174676e+02	3.198290e+03	3.915758e+03
5.716185e-01	8.134375e+09	1.239482e-25	3.652153e+04	1.896617e-03	7.167911e+02	3.198986e+03	3.915777e+03
5.718093e-01	8.129005e+09	1.236814e-25	3.647837e+04	1.889804e-03	7.160864e+02	3.199730e+03	3.915817e+03
5.719942e-01	8.123811e+09	1.234238e-25	3.643664e+04	1.883079e-03	7.154042e+02	3.200405e+03	3.915809e+03
5.721798e-01	8.118606e+09	1.231660e-25	3.639486e+04	1.876423e-03	7.147201e+02	3.201102e+03	3.915822e+03
5.723662e-01	8.113387e+09	1.229079e-25	3.635298e+04	1.869762e-03	7.140338e+02	3.201801e+03	3.915835e+03
5.725526e-01	8.108179e+09	1.226506e-25	3.631122e+04	1.863116e-03	7.133485e+02	3.202495e+03	3.915843e+03
5.727407e-01	8.102932e+09	1.223918e-25	3.626916e+04	1.856450e-03	7.126577e+02	3.203199e+03	3.915857e+03
5.729285e-01	8.097699e+09	1.221342e-25	3.622724e+04	1.849795e-03	7.119685e+02	3.203895e+03	3.915863e+03
5.731198e-01	8.092379e+09	1.218725e-25	3.618465e+04	1.843080e-03	7.112675e+02	3.204613e+03	3.915881e+03
5.733089e-01	8.087129e+09	1.216148e-25	3.614263e+04	1.836406e-03	7.105753e+02	3.205303e+03	3.915878e+03
5.734915e-01	8.082068e+09	1.213666e-25	3.610215e+04	1.829938e-03	7.099075e+02	3.205951e+03	3.915859e+03
5.736745e-01	8.077004e+09	1.211187e-25	3.606167e+04	1.823552e-03	7.092394e+02	3.206623e+03	3.915862e+03
5.738602e-01	8.071874e+09	1.208678e-25	3.602067e+04	1.817118e-03	7.085622e+02	3.207310e+03	3.915873e+03
5.740444e-01	8.066790e+09	1.206196e-25	3.598006e+04	1.810713e-03	7.078909e+02	3.207977e+03	3.915868e+03
5.742328e-01	8.061599e+09	1.203666e-25	3.593862e+04	1.804245e-03	7.072053e+02	3.208676e+03	3.915881e+03
5.744184e-01	8.056491e+09	1.201179e-25	3.589785e+04	1.797823e-03	7.065302e+02	3.209340e+03	3.915870e+03
5.746022e-01	8.051442e+09	1.198724e-25	3.585757e+04	1.791496e-03	7.058626e+02	3.209998e+03	3.915860e+03
5.747863e-01	8.046391e+09	1.196273e-25	3.581730e+04	1.785205e-03	7.051946e+02	3.210662e+03	3.915857e+03
5.749624e-01	8.041564e+09	1.193934e-25	3.577882e+04	1.779119e-03	7.045556e+02	3.211268e+03	3.915824e+03
5.751423e-01	8.036640e+09	1.191551e-25	3.573959e+04	1.773048e-03	7.039038e+02	3.211926e+03	3.915830e+03
5.753280e-01	8.031563e+09	1.189097e-25	3.569915e+04	1.766822e-03	7.032316e+02	3.212611e+03	3.915842e+03
5.755149e-01	8.026460e+09	1.186635e-25	3.565851e+04	1.760532e-03	7.025559e+02	3.213282e+03	3.915838e+03
5.757017e-01	8.021366e+09	1.184181e-25	3.561797e+04	1.754254e-03	7.018811e+02	3.213946e+03	3.915827e+03
5.758896e-01	8.016245e+09	1.181718e-25	3.557721e+04	1.747972e-03	7.012026e+02	3.214618e+03	3.915820e+03
5.760743e-01	8.011218e+09	1.179304e-25	3.553722e+04	1.741777e-03	7.005366e+02	3.215260e+03	3.915797e+03
5.762582e-01	8.006219e+09	1.176906e-25	3.549746e+04	1.735656e-03	6.998743e+02	3.215906e+03	3.915781e+03
5.764399e-01	8.001282e+09	1.174542e-25	3.545821e+04	1.729613e-03	6.992203e+02	3.216539e+03	3.915759e+03
5.766249e-01	7.996263e+09	1.172143e-25	3.541831e+04	1.723540e-03	6.985557e+02	3.217199e+03	3.915755e+03
5.768103e-01	7.991236e+09	1.169744e-25	3.537835e+04	1.717447e-03	6.978903e+02	3.217849e+03	3.915740e+03
5.769963e-01	7.986196e+09	1.167342e-25	3.533830e+04	1.711356e-03	6.972232e+02	3.218501e+03	3.915724e+03
5.771807e-01	7.981204e+09	1.164967e-25	3.529863e+04	1.705318e-03	6.965629e+02	3.219137e+03	3.915700e+03
5.773694e-01	7.976100e+09	1.162542e-25	3.525809e+04	1.699221e-03	6.958882e+02	3.219806e+03	3.915695e+03
5.775541e-01	7.971104e+09	1.160173e-25	3.521840e+04	1.693191e-03	6.952281e+02	3.220432e+03	3.915660e+03
5.777403e-01	7.966075e+09	1.157792e-25	3.517846e+04	1.687191e-03	6.945641e+02	3.221079e+03	3.915643e+03
5.779263e-01	7.961052e+09	1.155417e-25	3.513857e+04	1.681202e-03	6.939013e+02	3.221718e+03	3.915619e+03
5.781138e-01	7.955990e+09	1.153029e-25	3.509837e+04	1.675202e-03	6.932340e+02	3.222367e+03	3.915601e+03
5.783014e-01	7.950927e+09	1.150644e-25	3.505816e+04	1.669206e-03	6.925668e+02	3.223009e+03	3.915576e+03
5.784863e-01	7.945942e+09	1.148299e-25	3.501858e+04	1.663293e-03	6.919104e+02	3.223629e+03	3.915539e+03
5.786714e-01	7.940950e+09	1.145956e-25	3.497894e+04	1.657421e-03	6.912535e+02	3.224260e+03	3.915513e+03
5.788589e-01	7.935895e+09	1.143586e-25	3.493880e+04	1.651514e-03	6.905888e+02	3.224904e+03	3.915493e+03
5.790459e-01	7.930856e+09	1.141229e-25	3.489878e+04	1.645617e-03	6.899266e+02	3.225534e+03	3.915461e+03
5.792335e-01	7.925800e+09	1.138867e-25	3.485863e+04	1.639733e-03	6.892627e+02	3.226169e+03	3.915432e+03
5.794219e-01	7.920724e+09	1.136501e-25	3.481831e+04	1.633847e-03	6.885967e+02	3.226806e+03	3.915402e+03
5.796089e-01	7.915687e+09	1.134156e-25	3.477829e+04	1.628005e-03	6.879363e+02	3.227427e+03	3.915364e+03
5.797948e-01	7.910677e+09	1.131829e-25	3.473849e+04	1.622221e-03	6.872803e+02	3.228045e+03	3.915326e+03
5.799814e-01	7.905648e+09	1.129497e-25	3.469853e+04	1.616451e-03	6.866223e+02	3.228670e+03	3.915292e+03
5.801668e-01	7.900651e+09	1.127184e-25	3.465882e+04	1.610720e-03	6.859695e+02	3.229282e+03	3.915251e+03
5.803508e-01	7.895690e+09	1.124892e-25	3.461939e+04	1.605051e-03	6.853222e+02	3.229886e+03	3.915209e+03
5.805349e-01	7.890726e+09	1.122602e-25	3.457992e+04	1.599413e-03	6.846753e+02	3.230495e+03	3.915170e+03
5.807197e-01	7.885739e+09	1.120306e-25	3.454026e+04	1.593777e-03	6.840265e+02	3.231106e+03	3.915133e+03
5.808977e-01	7.880936e+09	1.118099e-25	3.450205e+04	1.588298e-03	6.834023e+02	3.231666e+03	3.915068e+03
5.810750e-01	7.876149e+09	1.115903e-25	3.446396e+04	1.582915e-03	6.827812e+02	3.232243e+03	3.915025e+03
5.812586e-01	7.871190e+09	1.113633e-25	3.442450e+04	1.577424e-03	6.821392e+02	3.232865e+03	3.915004e+03
5.814391e-01	7.866310e+09	1.111402e-25	3.438564e+04	1.571957e-03	6.815083e+02	3.233441e+03	3.914950e+03
5.816232e-01	7.861332e+09	1.109132e-25	3.434600e+04	1.566462e-03	6.808662e+02	3.234051e+03	3.914917e+03
5.818041e-01	7.856436e+09	1.106902e-25	3.430700e+04	1.561019e-03	6.802359e+02	3.234624e+03	3.914859e+03
5.819847e-01	7.851546e+09	1.104680e-25	3.426802e+04	1.555630e-03	6.796077e+02	3.235204e+03	3.914811e+03
5.821708e-01	7.846500e+09	1.102391e-25	3.422779e+04	1.550145e-03	6.789610e+02	3.235822e+03	3.914783e+03
5.823558e-01	7.841482e+09	1.100120e-25	3.418777e+04	1.544652e-03	6.783191e+02	3.236409e+03	3.914728e+03
5.825417e-01	7.836435e+09	1.097839e-25	3.414750e+04	1.539170e-03	6.776749e+02	3.237005e+03	3.914680e+03
5.827294e-01	7.831333e+09	1.095539e-25	3.410678e+04	1.533660e-03	6.770251e+02	3.237609e+03	3.914634e+03
5.829137e-01	7.826319e+09	1.093282e-25	3.406674e+04	1.528221e-03	6.763876e+02	3.238181e+03	3.914568e+03
5.831002e-01	7.821240e+09	1.091001e-25	3.402616e+04	1.522786e-03	6.757432e+02	3.238778e+03	3.914521e+03
5.832880e-01	7.816120e+09	1.088706e-25	3.398524e+04	1.517322e-03	6.750950e+02	3.239375e+03	3.914470e+03
5.834737e-01	7.811052e+09	1.086439e-25	3.394471e+04	1.511908e-03	6.744546e+02	3.239950e+03	3.914405e+03
5.836598e-01	7.805964e+09	1.084168e-25	3.390399e+04	1.506519e-03	6.738131e+02	3.240535e+03	3.914348e+03
5.838461e-01	7.800867e+09	1.081898e-25	3.386320e+04	1.501141e-03	6.731721e+02	3.241116e+03	3.914289e+03
5.840316e-01	7.795783e+09	1.079637e-25	3.382247e+04	1.495794e-03	6.725341e+02	3.241691e+03	3.914226e+03
5.842164e-01	7.790714e+09	1.077389e-25	3.378185e+04	1.490485e-03	6.718995e+02	3.242261e+03	3.914161e+03
5.844043e-01	7.785551e+09	1.075103e-25	3.374046e+04	1.485138e-03	6.712549e+02	3.242854e+03	3.914109e+03
5.845915e-01	7.780400e+09	1.072827e-25	3.369914e+04	1.479793e-03	6.706132e+02	3.243429e+03	3.914042e+03
5.847764e-01	7.775303e+09	1.070580e-25	3.365822e+04	1.474515e-03	6.699799e+02	3.243989e+03	3.913969e+03
5.849600e-01	7.770237e+09	1.068352e-25	3.361753e+04	1.469301e-03	6.693520e+02	3.244546e+03	3.913898e+03
5.851457e-01	7.765102e+09	1.066097e-25	3.357627e+04	1.464070e-03	6.687173e+02	3.245121e+03	3.913838e+03
5.853328e-01	7.759921e+09	1.063828e-25	3.353461e+04	1.458810e-03	6.680787e+02	3.245696e+03	3.913774e+03
5.855165e-01	7.754826e+09	1.061600e-25	3.349362e+04	1.453621e-03	6.674524e+02	3.246240e+03	3.913692e+03
5.857013e-01	7.749694e+09	1.059362e-25	3.345230e+04	1.448456e-03	6.668234e+02	3.246802e+03	3.913626e+03
5.858842e-01	7.744601e+09	1.057145e-25	3.341128e+04	1.443331e-03	6.662012e+02	3.247347e+03	3.913548e+03
5.860717e-01	7.739375e+09	1.054875e-25	3.336916e+04	1.438148e-03	6.655647e+02	3.247926e+03	3.913491e+03
5.862572e-01	7.734194e+09	1.052630e-25	3.332738e+04	1.432981e-03	6.649358e+02	3.248474e+03	3.913409e+03
5.864422e-01	7.729019e+09	1.050392e-25	3.328562e+04	1.427856e-03	6.643096e+02	3.249023e+03	3.913332e+03
5.866275e-01	7.723826e+09	1.048151e-25	3.324368e+04	1.422744e-03	6.636831e+02	3.249574e+03	3.913257e+03
5.868100e-01	7.718700e+09	1.045944e-25	3.320227e+04	1.417698e-03	6.630666e+02	3.250104e+03	3.913170e+03
5.869955e-01	7.713482e+09	1.043702e-25	3.316008e+04	1.412631e-03	6.624407e+02	3.250662e+03	3.913103e+03
5.871827e-01	7.708205e+09	1.041439e-25	3.311739e+04	1.407521e-03	6.618097e+02	3.251219e+03	3.913029e+03
5.873706e-01	7.702898e+09	1.039169e-25	3.307444e+04	1.402398e-03	6.611769e+02	3.251773e+03	3.912949e+03
5.875587e-01	7.697575e+09	1.036897e-25	3.303133e+04	1.397281e-03	6.605441e+02	3.252323e+03	3.912867e+03
5.877439e-01	7.692322e+09	1.034660e-25	3.298876e+04	1.392230e-03	6.599215e+02	3.252851e+03	3.912772e+03
5.879282e-01	7.687084e+09	1.032435e-25	3.294628e+04	1.387233e-03	6.593025e+02	3.253382e+03	3.912685e+03
5.881133e-01	7.681815e+09	1.030200e-25	3.290352e+04	1.382243e-03	6.586817e+02	3.253920e+03	3.912602e+03
5.882959e-01	7.676605e+09	1.027996e-25	3.286122e+04	1.377307e-03	6.580698e+02	3.254437e+03	3.912507e+03
5.884809e-01	7.671316e+09	1.025764e-25	3.281826e+04	1.372359e-03	6.574506e+02	3.254977e+03	3.912428e+03
5.886681e-01	7.665956e+09	1.023506e-25	3.277468e+04	1.367366e-03	6.568249e+02	3.255521e+03	3.912346e+03
5.888555e-01	7.660576e+09	1.021246e-25	3.273093e+04	1.362364e-03	6.561989e+02	3.256057e+03	3.912256e+03
5.890430e-01	7.655183e+09	1.018985e-25	3.268704e+04	1.357371e-03	6.555733e+02	3.256590e+03	3.912163e+03
5.892278e-01	7.649854e+09	1.016755e-25	3.264364e+04	1.352440e-03	6.549570e+02	3.257103e+03	3.912060e+03
5.894132e-01	7.644500e+09	1.014521e-25	3.260002e+04	1.347534e-03	6.543400e+02	3.257628e+03	3.911968e+03
5.895997e-01	7.639101e+09	1.012272e-25	3.255601e+04	1.342615e-03	6.537197e+02	3.258157e+03	3.911877e+03
5.897869e-01	7.633670e+09	1.010015e-25	3.251171e+04	1.337688e-03	6.530977e+02	3.258685e+03	3.911782e+03
5.899729e-01	7.628264e+09	1.007774e-25	3.246758e+04	1.332790e-03	6.524805e+02	3.259199e+03	3.911680e+03
5.901576e-01	7.622883e+09	1.005548e-25	3.242364e+04	1.327938e-03	6.518684e+02	3.259708e+03	3.911576e+03
5.903385e-01	7.617603e+09	1.003369e-25	3.238050e+04	1.323178e-03	6.512698e+02	3.260194e+03	3.911464e+03
5.905209e-01	7.612265e+09	1.001171e-25	3.233686e+04	1.318432e-03	6.506667e+02	3.260704e+03	3.911371e+03
5.907030e-01	7.606929e+09	9.989779e-26	3.229322e+04	1.313693e-03	6.500660e+02	3.261203e+03	3.911269e+03
5.908824e-01	7.601659e+09	9.968169e-26	3.225009e+04	1.309016e-03	6.494744e+02	3.261684e+03	3.911158e+03
5.910592e-01	7.596455e+09	9.946878e-26	3.220749e+04	1.304419e-03	6.488922e+02	3.262156e+03	3.911049e+03
5.912338e-01	7.591307e+09	9.925863e-26	3.216533e+04	1.299894e-03	6.483179e+02	3.262622e+03	3.910940e+03
5.914064e-01	7.586207e+09	9.905082e-26	3.212353e+04	1.295432e-03	6.477504e+02	3.263083e+03	3.910833e+03
5.915774e-01	7.581145e+09	9.884502e-26	3.208203e+04	1.291025e-03	6.471888e+02	3.263538e+03	3.910727e+03
5.917470e-01	7.576114e+09	9.864093e-26	3.204077e+04	1.286665e-03	6.466322e+02	3.263990e+03	3.910622e+03
5.919155e-01	7.571109e+09	9.843827e-26	3.199970e+04	1.282347e-03	6.460799e+02	3.264437e+03	3.910517e+03
5.920830e-01	7.566123e+09	9.823680e-26	3.195877e+04	1.278065e-03	6.455313e+02	3.264882e+03	3.910413e+03
5.922497e-01	7.561151e+09	9.803631e-26	3.191794e+04	1.273814e-03	6.449856e+02	3.265324e+03	3.910309e+03
5.924158e-01	7.556188e+09	9.783659e-26	3.187718e+04	1.269589e-03	6.444424e+02	3.265763e+03	3.910205e+03
5.925815e-01	7.551230e+09	9.763746e-26	3.183643e+04	1.265386e-03	6.439011e+02	3.266200e+03	3.910101e+03
5.927469e-01	7.546273e+09	9.743875e-26	3.179568e+04	1.261201e-03	6.433613e+02	3.266636e+03	3.909997e+03
5.929121e-01	7.541312e+09	9.724029e-26	3.175489e+04	1.257032e-03	6.428225e+02	3.267070e+03	3.909893e+03
5.930769e-01	7.536353e+09	9.704231e-26	3.171410e+04	1.252879e-03	6.422854e+02	3.267502e+03	3.909787e+03
5.932399e-01	7.531442e+09	9.684662e-26	3.167368e+04	1.248770e-03	6.417547e+02	3.267921e+03	3.909676e+03
5.934013e-01	7.526571e+09	9.665294e-26	3.163360e+04	1.244714e-03	6.412298e+02	3.268335e+03	3.909565e+03
5.935613e-01	7.521736e+09	9.646102e-26	3.159379e+04	1.240703e-03	6.407100e+02	3.268745e+03	3.909455e+03
5.937200e-01	7.516930e+09	9.627062e-26	3.155421e+04	1.236733e-03	6.401945e+02	3.269152e+03	3.909346e+03
5.938777e-01	7.512149e+09	9.608155e-26	3.151482e+04	1.232799e-03	6.396829e+02	3.269555e+03	3.909238e+03
5.940345e-01	7.507387e+09	9.589362e-26	3.147558e+04	1.228897e-03	6.391747e+02	3.269955e+03	3.909129e+03
5.941905e-01	7.502640e+09	9.570664e-26	3.143646e+04	1.225023e-03	6.386693e+02	3.270352e+03	3.909021e+03
5.943460e-01	7.497905e+09	9.552047e-26	3.139743e+04	1.221173e-03	6.381664e+02	3.270747e+03	3.908914e+03
5.945010e-01	7.493179e+09	9.533495e-26	3.135845e+04	1.217344e-03	6.376656e+02	3.271140e+03	3.908806e+03
5.946556e-01	7.488457e+09	9.514996e-26	3.131951e+04	1.213534e-03	6.371666e+02	3.271532e+03	3.908698e+03
5.948099e-01	7.483736e+09	9.496535e-26	3.128057e+04	1.209738e-03	6.366689e+02	3.271921e+03	3.908590e+03
5.949641e-01	7.479012e+09	9.478099e-26	3.124160e+04	1.205955e-03	6.361722e+02	3.272310e+03	3.908482e+03
5.951183e-01	7.474284e+09	9.459677e-26	3.120259e+04	1.202182e-03	6.356762e+02	3.272698e+03	3.908374e+03
5.952725e-01	7.469549e+09	9.441260e-26	3.116351e+04	1.198417e-03	6.351806e+02	3.273084e+03	3.908265e+03
5.954263e-01	7.464821e+09	9.422907e-26	3.112448e+04	1.194668e-03	6.346868e+02	3.273467e+03	3.908154e+03
5.955788e-01	7.460126e+09	9.404712e-26	3.108572e+04	1.190951e-03	6.341974e+02	3.273842e+03	3.908039e+03
5.957302e-01	7.455458e+09	9.386656e-26	3.104718e+04	1.187269e-03	6.337118e+02	3.274213e+03	3.907925e+03
5.958807e-01	7.450814e+09	9.368724e-26	3.100884e+04	1.183620e-03	6.332296e+02	3.274582e+03	3.907812e+03
5.960304e-01	7.446190e+09	9.350900e-26	3.097065e+04	1.179999e-03	6.327504e+02	3.274948e+03	3.907698e+03
5.961793e-01	7.441583e+09	9.333171e-26	3.093260e+04	1.176404e-03	6.322737e+02	3.275312e+03	3.907585e+03
5.963277e-01	7.436989e+09	9.315523e-26	3.089465e+04	1.172831e-03	6.317994e+02	3.275673e+03	3.907473e+03
5.964756e-01	7.432405e+09	9.297945e-26	3.085679e+04	1.169279e-03	6.313269e+02	3.276033e+03	3.907360e+03
5.966231e-01	7.427828e+09	9.280423e-26	3.081898e+04	1.165744e-03	6.308561e+02	3.276391e+03	3.907247e+03
5.967703e-01	7.423255e+09	9.262947e-26	3.078120e+04	1.162225e-03	6.303865e+02	3.276748e+03	3.907134e+03
5.969174e-01	7.418684e+09	9.245508e-26	3.074343e+04	1.158718e-03	6.299179e+02	3.277103e+03	3.907021e+03
5.970643e-01	7.414112e+09	9.228096e-26	3.070566e+04	1.155222e-03	6.294500e+02	3.277458e+03	3.906908e+03
5.972111e-01	7.409537e+09	9.210700e-26	3.066786e+04	1.151736e-03	6.289827e+02	3.277812e+03	3.906794e+03
5.973580e-01	7.404957e+09	9.193316e-26	3.063002e+04	1.148257e-03	6.285156e+02	3.278164e+03	3.906680e+03
5.975050e-01	7.400371e+09	9.175934e-26	3.059213e+04	1.144784e-03	6.280486e+02	3.278517e+03	3.906565e+03
5.976519e-01	7.395783e+09	9.158577e-26	3.055422e+04	1.141319e-03	6.275823e+02	3.278867e+03	3.906449e+03
5.977979e-01	7.391220e+09	9.141345e-26	3.051652e+04	1.137879e-03	6.271192e+02	3.279210e+03	3.906329e+03
5.979431e-01	7.386680e+09	9.124226e-26	3.047901e+04	1.134466e-03	6.266591e+02	3.279551e+03	3.906210e+03
5.980875e-01	7.382159e+09	9.107207e-26	3.044166e+04	1.131079e-03	6.262017e+02	3.279889e+03	3.906091e+03
5.982313e-01	7.377655e+09	9.090277e-26	3.040445e+04	1.127714e-03	6.257466e+02	3.280225e+03	3.905972e+03
5.983745e-01	7.373163e+09	9.073424e-26	3.036734e+04	1.124370e-03	6.252934e+02	3.280560e+03	3.905853e+03
5.985174e-01	7.368682e+09	9.056637e-26	3.033033e+04	1.121044e-03	6.248420e+02	3.280893e+03	3.905735e+03
5.986599e-01	7.364209e+09	9.039908e-26	3.029338e+04	1.117735e-03	6.243921e+02	3.281224e+03	3.905616e+03
5.988021e-01	7.359743e+09	9.023229e-26	3.025649e+04	1.114440e-03	6.239436e+02	3.281554e+03	3.905497e+03
5.989441e-01	7.355280e+09	9.006591e-26	3.021964e+04	1.111158e-03	6.234961e+02	3.281882e+03	3.905379e+03
5.990859e-01	7.350819e+09	8.989985e-26	3.018280e+04	1.107887e-03	6.230495e+02	3.282210e+03	3.905259e+03
5.992277e-01	7.346358e+09	8.973406e-26	3.014597e+04	1.104625e-03	6.226035e+02	3.282536e+03	3.905140e+03
5.993694e-01	7.341896e+09	8.956847e-26	3.010912e+04	1.101372e-03	6.221580e+02	3.282862e+03	3.905020e+03
5.995113e-01	7.337430e+09	8.940300e-26	3.007225e+04	1.098126e-03	6.217127e+02	3.283187e+03	3.904900e+03
5.996532e-01	7.332958e+09	8.923759e-26	3.003534e+04	1.094886e-03	6.212675e+02	3.283512e+03	3.904779e+03
5.997952e-01	7.328480e+09	8.907218e-26	2.999838e+04	1.091650e-03	6.208222e+02	3.283836e+03	3.904658e+03
5.999367e-01	7.324018e+09	8.890767e-26	2.996157e+04	1.088430e-03	6.203790e+02	3.284154e+03	3.904533e+03
6.000775e-01	7.319577e+09	8.874413e-26	2.992492e+04	1.085233e-03	6.199382e+02	3.284470e+03	3.904408e+03
6.002177e-01	7.315153e+09	8.858149e-26	2.988843e+04	1.082057e-03	6.194997e+02	3.284784e+03	3.904283e+03
6.003573e-01	7.310743e+09	8.841965e-26	2.985206e+04	1.078902e-03	6.190630e+02	3.285096e+03	3.904159e+03
6.004966e-01	7.306347e+09	8.825851e-26	2.981580e+04	1.075764e-03	6.186280e+02	3.285406e+03	3.904034e+03
6.006354e-01	7.301960e+09	8.809798e-26	2.977964e+04	1.072642e-03	6.181944e+02	3.285715e+03	3.903909e+03
6.007740e-01	7.297582e+09	8.793799e-26	2.974354e+04	1.069535e-03	6.177620e+02	3.286023e+03	3.903785e+03
6.009124e-01	7.293209e+09	8.777845e-26	2.970750e+04	1.066441e-03	6.173305e+02	3.286329e+03	3.903660e+03
6.010506e-01	7.288841e+09	8.761931e-26	2.967151e+04	1.063358e-03	6.168999e+02	3.286635e+03	3.903535e+03
6.011887e-01	7.284475e+09	8.746049e-26	2.963554e+04	1.060286e-03	6.164699e+02	3.286940e+03	3.903410e+03
6.013267e-01	7.280110e+09	8.730195e-26	2.959959e+04	1.057222e-03	6.160404e+02	3.287244e+03	3.903284e+03
6.014648e-01	7.275745e+09	8.714361e-26	2.956363e+04	1.054166e-03	6.156112e+02	3.287547e+03	3.903158e+03
6.016029e-01	7.271377e+09	8.698543e-26	2.952767e+04	1.051117e-03	6.151821e+02	3.287849e+03	3.903031e+03
6.017411e-01	7.267006e+09	8.682735e-26	2.949170e+04	1.048074e-03	6.147530e+02	3.288151e+03	3.902904e+03
6.018794e-01	7.262630e+09	8.666934e-26	2.945569e+04	1.045036e-03	6.143237e+02	3.288453e+03	3.902776e+03
6.020176e-01	7.258259e+09	8.651174e-26	2.941973e+04	1.042007e-03	6.138953e+02	3.288752e+03	3.902647e+03
6.021552e-01	7.253907e+09	8.635503e-26	2.938393e+04	1.038995e-03	6.134689e+02	3.289047e+03	3.902515e+03
6.022923e-01	7.249571e+09	8.619913e-26	2.934827e+04	1.036003e-03	6.130444e+02	3.289340e+03	3.902384e+03
6.024289e-01	7.245248e+09	8.604396e-26	2.931274e+04	1.033028e-03	6.126216e+02	3.289631e+03	3.902253e+03
6.025652e-01	7.240938e+09	8.588945e-26	2.927732e+04	1.030070e-03	6.122001e+02	3.289922e+03	3.902122e+03
6.027012e-01	7.236639e+09	8.573553e-26	2.924199e+04	1.027127e-03	6.117800e+02	3.290211e+03	3.901991e+03
6.028369e-01	7.232347e+09	8.558212e-26	2.920674e+04	1.024196e-03	6.113609e+02	3.290498e+03	3.901859e+03
6.029724e-01	7.228063e+09	8.542916e-26	2.917156e+04	1.021278e-03	6.109428e+02	3.290785e+03	3.901728e+03
6.031078e-01	7.223783e+09	8.527660e-26	2.913643e+04	1.018371e-03	6.105255e+02	3.291071e+03	3.901596e+03
6.032430e-01	7.219507e+09	8.512440e-26	2.910134e+04	1.015474e-03	6.101088e+02	3.291356e+03	3.901464e+03
6.033783e-01	7.215233e+09	8.497248e-26	2.906628e+04	1.012585e-03	6.096927e+02	3.291639e+03	3.901332e+03
6.035135e-01	7.210961e+09	8.482082e-26	2.903124e+04	1.009705e-03	6.092770e+02	3.291923e+03	3.901200e+03
6.036488e-01	7.206687e+09	8.466930e-26	2.899619e+04	1.006831e-03	6.088613e+02	3.292205e+03	3.901067e+03
6.037843e-01	7.202409e+09	8.451789e-26	2.896114e+04	1.003962e-03	6.084456e+02	3.292488e+03	3.900933e+03
6.039199e-01	7.198128e+09	8.436655e-26	2.892606e+04	1.001098e-03	6.080298e+02	3.292769e+03	3.900799e+03
6.040556e-01	7.193846e+09	8.421538e-26	2.889098e+04	9.982391e-04	6.076140e+02	3.293050e+03	3.900664e+03
6.041907e-01	7.189582e+09	8.406504e-26	2.885607e+04	9.953954e-04	6.072001e+02	3.293326e+03	3.900527e+03
6.043254e-01	7.185333e+09	8.391548e-26	2.882130e+04	9.925695e-04	6.067879e+02	3.293601e+03	3.900389e+03
6.044597e-01	7.181099e+09	8.376662e-26	2.878665e+04	9.897599e-04	6.063772e+02	3.293874e+03	3.900252e+03
6.045937e-01	7.176877e+09	8.361839e-26	2.875212e+04	9.869655e-04	6.059677e+02	3.294146e+03	3.900114e+03
6.047274e-01	7.172665e+09	8.347073e-26	2.871768e+04	9.841849e-04	6.055594e+02	3.294417e+03	3.899977e+03
6.048609e-01	7.168463e+09	8.332358e-26	2.868333e+04	9.814171e-04	6.051521e+02	3.294687e+03	3.899839e+03
6.049941e-01	7.164268e+09	8.317689e-26	2.864906e+04	9.786609e-04	6.047456e+02	3.294956e+03	3.899701e+03
6.051273e-01	7.160079e+09	8.303062e-26	2.861485e+04	9.759155e-04	6.043398e+02	3.295223e+03	3.899563e+03
6.052603e-01	7.155896e+09	8.288473e-26	2.858069e+04	9.731801e-04	6.039347e+02	3.295490e+03	3.899425e+03
6.053933e-01	7.151715e+09	8.273914e-26	2.854657e+04	9.704534e-04	6.035299e+02	3.295756e+03	3.899286e+03
6.055263e-01	7.147537e+09	8.259379e-26	2.851248e+04	9.677343e-04	6.031254e+02	3.296022e+03	3.899148e+03
6.056594e-01	7.143358e+09	8.244864e-26	2.847841e+04	9.650219e-04	6.027209e+02	3.296287e+03	3.899008e+03
6.057926e-01	7.139179e+09	8.230367e-26	2.844434e+04	9.623154e-04	6.023164e+02	3.296552e+03	3.898868e+03
6.059259e-01	7.134998e+09	8.215882e-26	2.841027e+04	9.596142e-04	6.019117e+02	3.296816e+03	3.898728e+03
6.060593e-01	7.130815e+09	8.201408e-26	2.837620e+04	9.569178e-04	6.015068e+02	3.297080e+03	3.898587e+03
6.061925e-01	7.126642e+09	8.186992e-26	2.834223e+04	9.542321e-04	6.011029e+02	3.297341e+03	3.898444e+03
6.063253e-01	7.122486e+09	8.172649e-26	2.830840e+04	9.515618e-04	6.007006e+02	3.297599e+03	3.898299e+03
6.064576e-01	7.118344e+09	8.158374e-26	2.827470e+04	9.489071e-04	6.002997e+02	3.297856e+03	3.898155e+03
6.065897e-01	7.114215e+09	8.144163e-26	2.824113e+04	9.462669e-04	5.999000e+02	3.298111e+03	3.898011e+03
6.067214e-01	7.110097e+09	8.130009e-26	2.820766e+04	9.436402e-04	5.995015e+02	3.298366e+03	3.897867e+03
6.068530e-01	7.105990e+09	8.115907e-26	2.817428e+04	9.410261e-04	5.991040e+02	3.298619e+03	3.897723e+03
6.069843e-01	7.101891e+09	8.101853e-26	2.814099e+04	9.384235e-04	5.987073e+02	3.298872e+03	3.897579e+03
6.071155e-01	7.097799e+09	8.087843e-26	2.810778e+04	9.358316e-04	5.983114e+02	3.299123e+03	3.897434e+03
6.072466e-01	7.093714e+09	8.073872e-26	2.807463e+04	9.332497e-04	5.979161e+02	3.299374e+03	3.897290e+03
6.073776e-01	7.089634e+09	8.059936e-26	2.804153e+04	9.306770e-04	5.975213e+02	3.299623e+03	3.897145e+03
6.075086e-01	7.085558e+09	8.046033e-26	2.800849e+04	9.281129e-04	5.971270e+02	3.299872e+03	3.896999e+03
6.076396e-01	7.081486e+09	8.032158e-26	2.797548e+04	9.255566e-04	5.967329e+02	3.300120e+03	3.896853e+03
6.077706e-01	7.077416e+09	8.018308e-26	2.794251e+04	9.230076e-04	5.963391e+02	3.300368e+03	3.896707e+03
6.079016e-01	7.073347e+09	8.004480e-26	2.790956e+04	9.204652e-04	5.959455e+02	3.300615e+03	3.896561e+03
6.080328e-01	7.069278e+09	7.990670e-26	2.787663e+04	9.179287e-04	5.955518e+02	3.300862e+03	3.896413e+03
6.081640e-01	7.065209e+09	7.976876e-26	2.784372e+04	9.153977e-04	5.951582e+02	3.301108e+03	3.896266e+03
6.082950e-01	7.061152e+09	7.963140e-26	2.781091e+04	9.128775e-04	5.947656e+02	3.301351e+03	3.896116e+03
6.084256e-01	7.057110e+09	7.949471e-26	2.777824e+04	9.103714e-04	5.943744e+02	3.301592e+03	3.895966e+03
6.085559e-01	7.053081e+09	7.935866e-26	2.774569e+04	9.078795e-04	5.939845e+02	3.301831e+03	3.895816e+03
6.086859e-01	7.049065e+09	7.922319e-26	2.771326e+04	9.054009e-04	5.935958e+02	3.302070e+03	3.895666e+03
6.088156e-01	7.045060e+09	7.908827e-26	2.768094e+04	9.029349e-04	5.932081e+02	3.302308e+03	3.895516e+03
6.089451e-01	7.041065e+09	7.895385e-26	2.764871e+04	9.004806e-04	5.928212e+02	3.302544e+03	3.895366e+03
6.090745e-01	7.037079e+09	7.881990e-26	2.761657e+04	8.980373e-04	5.924352e+02	3.302780e+03	3.895215e+03
6.092037e-01	7.033101e+09	7.868638e-26	2.758450e+04	8.956043e-04	5.920499e+02	3.303015e+03	3.895065e+03
6.093327e-01	7.029130e+09	7.855324e-26	2.755251e+04	8.931809e-04	5.916652e+02	3.303249e+03	3.894914e+03
6.094618e-01	7.025165e+09	7.842046e-26	2.752058e+04	8.907664e-04	5.912809e+02	3.303482e+03	3.894763e+03
6.095907e-01	7.021204e+09	7.828800e-26	2.748870e+04	8.883601e-04	5.908970e+02	3.303714e+03	3.894611e+03
6.097197e-01	7.017248e+09	7.815584e-26	2.745687e+04	8.859617e-04	5.905134e+02	3.303946e+03	3.894460e+03
6.098486e-01	7.013295e+09	7.802396e-26	2.742508e+04	8.835706e-04	5.901300e+02	3.304177e+03	3.894307e+03
6.099776e-01	7.009344e+09	7.789231e-26	2.739332e+04	8.811863e-04	5.897466e+02	3.304408e+03	3.894155e+03
6.101067e-01	7.005394e+09	7.776085e-26	2.736159e+04	8.788080e-04	5.893633e+02	3.304638e+03	3.894002e+03
6.102359e-01	7.001445e+09	7.762957e-26	2.732988e+04	8.764352e-04	5.889798e+02	3.304868e+03	3.893848e+03
6.103649e-01	6.997505e+09	7.749875e-26	2.729826e+04	8.740713e-04	5.885971e+02	3.305096e+03	3.893693e+03
6.104935e-01	6.993579e+09	7.736856e-26	2.726676e+04	8.717202e-04	5.882156e+02	3.305321e+03	3.893537e+03
6.106219e-01	6.989667e+09	7.723896e-26	2.723539e+04	8.693822e-04	5.878354e+02	3.305545e+03	3.893381e+03
6.107500e-01	6.985766e+09	7.710992e-26	2.720413e+04	8.670566e-04	5.874561e+02	3.305769e+03	3.893225e+03
6.108778e-01	6.981877e+09	7.698138e-26	2.717297e+04	8.647426e-04	5.870778e+02	3.305991e+03	3.893068e+03
6.110055e-01	6.977997e+09	7.685332e-26	2.714190e+04	8.624394e-04	5.867004e+02	3.306212e+03	3.892912e+03
6.111329e-01	6.974126e+09	7.672570e-26	2.711092e+04	8.601465e-04	5.863237e+02	3.306432e+03	3.892756e+03
6.112603e-01	6.970263e+09	7.659850e-26	2.708002e+04	8.578635e-04	5.859476e+02	3.306651e+03	3.892599e+03
6.113874e-01	6.966408e+09	7.647171e-26	2.704920e+04	8.555900e-04	5.855723e+02	3.306870e+03	3.892442e+03
6.115145e-01	6.962560e+09	7.634529e-26	2.701844e+04	8.533256e-04	5.851975e+02	3.307087e+03	3.892285e+03
6.116416e-01	6.958717e+09	7.621920e-26	2.698775e+04	8.510693e-04	5.848232e+02	3.307304e+03	3.892127e+03
6.117686e-01	6.954878e+09	7.609339e-26	2.695710e+04	8.488204e-04	5.844491e+02	3.307520e+03	3.891969e+03
6.118956e-01	6.951043e+09	7.596783e-26	2.692649e+04	8.465784e-04	5.840753e+02	3.307736e+03	3.891811e+03
6.120227e-01	6.947209e+09	7.584249e-26	2.689591e+04	8.443424e-04	5.837016e+02	3.307951e+03	3.891653e+03
6.121499e-01	6.943377e+09	7.571732e-26	2.686536e+04	8.421121e-04	5.833280e+02	3.308166e+03	3.891494e+03
6.122772e-01	6.939545e+09	7.559231e-26	2.683482e+04	8.398867e-04	5.829543e+02	3.308380e+03	3.891334e+03
6.124044e-01	6.935719e+09	7.546764e-26	2.680435e+04	8.376684e-04	5.825811e+02	3.308593e+03	3.891174e+03
6.125313e-01	6.931906e+09	7.534355e-26	2.677399e+04	8.354615e-04	5.822091e+02	3.308803e+03	3.891012e+03
6.126579e-01	6.928106e+09	7.522001e-26	2.674375e+04	8.332666e-04	5.818383e+02	3.309012e+03	3.890850e+03
6.127843e-01	6.924317e+09	7.509698e-26	2.671362e+04	8.310830e-04	5.814685e+02	3.309220e+03	3.890688e+03
6.129104e-01	6.920539e+09	7.497446e-26	2.668359e+04	8.289105e-04	5.810997e+02	3.309426e+03	3.890526e+03
6.130363e-01	6.916772e+09	7.485241e-26	2.665365e+04	8.267486e-04	5.807317e+02	3.309632e+03	3.890364e+03
6.131620e-01	6.913013e+09	7.473078e-26	2.662380e+04	8.245965e-04	5.803645e+02	3.309838e+03	3.890202e+03
6.132876e-01	6.909262e+09	7.460956e-26	2.659403e+04	8.224538e-04	5.799980e+02	3.310042e+03	3.890040e+03
6.134131e-01	6.905519e+09	7.448871e-26	2.656433e+04	8.203199e-04	5.796321e+02	3.310245e+03	3.889877e+03
6.135384e-01	6.901782e+09	7.436819e-26	2.653469e+04	8.181940e-04	5.792666e+02	3.310448e+03	3.889715e+03
6.136638e-01	6.898049e+09	7.424795e-26	2.650510e+04	8.160755e-04	5.789015e+02	3.310651e+03	3.889552e+03
6.137891e-01	6.894320e+09	7.412797e-26	2.647555e+04	8.139636e-04	5.785366e+02	3.310852e+03	3.889389e+03
6.139145e-01	6.890593e+09	7.400821e-26	2.644604e+04	8.118579e-04	5.781718e+02	3.311054e+03	3.889226e+03
6.140399e-01	6.886869e+09	7.388864e-26	2.641655e+04	8.097576e-04	5.778070e+02	3.311255e+03	3.889062e+03
6.141655e-01	6.883144e+09	7.376923e-26	2.638709e+04	8.076624e-04	5.774421e+02	3.311455e+03	3.888897e+03
6.142911e-01	6.879420e+09	7.364995e-26	2.635764e+04	8.055718e-04	5.770772e+02	3.311655e+03	3.888733e+03
6.144167e-01	6.875702e+09	7.353099e-26	2.632824e+04	8.034877e-04	5.767126e+02	3.311854e+03	3.888566e+03
6.145420e-01	6.871997e+09	7.341261e-26	2.629897e+04	8.014145e-04	5.763492e+02	3.312050e+03	3.888399e+03
6.146669e-01	6.868305e+09	7.329477e-26	2.626982e+04	7.993529e-04	5.759870e+02	3.312245e+03	3.888232e+03
6.147916e-01	6.864623e+09	7.317737e-26	2.624075e+04	7.973017e-04	5.756255e+02	3.312439e+03	3.888065e+03
6.149161e-01	6.860951e+09	7.306043e-26	2.621178e+04	7.952604e-04	5.752650e+02	3.312632e+03	3.887897e+03
6.150404e-01	6.857288e+09	7.294393e-26	2.618290e+04	7.932289e-04	5.749052e+02	3.312825e+03	3.887730e+03
6.151645e-01	6.853635e+09	7.282784e-26	2.615410e+04	7.912065e-04	5.745462e+02	3.313016e+03	3.887562e+03
6.152885e-01	6.849988e+09	7.271210e-26	2.612537e+04	7.891926e-04	5.741877e+02	3.313207e+03	3.887395e+03
6.154123e-01	6.846347e+09	7.259668e-26	2.609670e+04	7.871865e-04	5.738297e+02	3.313397e+03	3.887227e+03
6.155362e-01	6.842712e+09	7.248155e-26	2.606808e+04	7.851875e-04	5.734720e+02	3.313587e+03	3.887059e+03
6.156600e-01	6.839080e+09	7.236667e-26	2.603950e+04	7.831949e-04	5.731146e+02	3.313776e+03	3.886891e+03
6.157838e-01	6.835450e+09	7.225201e-26	2.601096e+04	7.812083e-04	5.727575e+02	3.313965e+03	3.886722e+03
6.159077e-01	6.831823e+09	7.213753e-26	2.598245e+04	7.792271e-04	5.724004e+02	3.314153e+03	3.886553e+03
6.160317e-01	6.828197e+09	7.202321e-26	2.595396e+04	7.772507e-04	5.720435e+02	3.314340e+03	3.886384e+03
6.161557e-01	6.824571e+09	7.190903e-26	2.592548e+04	7.752788e-04	5.716864e+02	3.314527e+03	3.886214e+03
6.162799e-01	6.820944e+09	7.179496e-26	2.589701e+04	7.733110e-04	5.713293e+02	3.314714e+03	3.886043e+03
6.164039e-01	6.817324e+09	7.168124e-26	2.586861e+04	7.713499e-04	5.709729e+02	3.314899e+03	3.885871e+03
6.165277e-01	6.813717e+09	7.156804e-26	2.584032e+04	7.693989e-04	5.706177e+02	3.315081e+03	3.885699e+03
6.166511e-01	6.810121e+09	7.145532e-26	2.581213e+04	7.674582e-04	5.702635e+02	3.315262e+03	3.885526e+03
6.167744e-01	6.806535e+09	7.134303e-26	2.578402e+04	7.655272e-04	5.699102e+02	3.315443e+03	3.885353e+03
6.168974e-01	6.802957e+09	7.123114e-26	2.575600e+04	7.636052e-04	5.695578e+02	3.315623e+03	3.885181e+03
6.170202e-01	6.799388e+09	7.111963e-26	2.572806e+04	7.616918e-04	5.692062e+02	3.315802e+03	3.885008e+03
6.171429e-01	6.795826e+09	7.100848e-26	2.570018e+04	7.597865e-04	5.688552e+02	3.315980e+03	3.884835e+03
6.172655e-01	6.792270e+09	7.089764e-26	2.567237e+04	7.578887e-04	5.685047e+02	3.316158e+03	3.884662e+03
6.173880e-01	6.788719e+09	7.078708e-26	2.564460e+04	7.559978e-04	5.681547e+02	3.316335e+03	3.884489e+03
6.175105e-01	6.785172e+09	7.067676e-26	2.561688e+04	7.541131e-04	5.678050e+02	3.316511e+03	3.884316e+03
6.176330e-01	6.781628e+09	7.056665e-26	2.558919e+04	7.522342e-04	5.674555e+02	3.316687e+03	3.884143e+03
6.177555e-01	6.778085e+09	7.045673e-26	2.556153e+04	7.503605e-04	5.671062e+02	3.316863e+03	3.883969e+03
6.178780e-01	6.774544e+09	7.034697e-26	2.553389e+04	7.484915e-04	5.667569e+02	3.317038e+03	3.883795e+03
6.180006e-01	6.771004e+09	7.023734e-26	2.550626e+04	7.466269e-04	5.664077e+02	3.317213e+03	3.883620e+03
6.181234e-01	6.767462e+09	7.012783e-26	2.547865e+04	7.447662e-04	5.660583e+02	3.317387e+03	3.883445e+03
6.182463e-01	6.763920e+09	7.001840e-26	2.545103e+04	7.429091e-04	5.657089e+02	3.317561e+03	3.883270e+03
6.183689e-01	6.760387e+09	6.990939e-26	2.542350e+04	7.410592e-04	5.653603e+02	3.317732e+03	3.883092e+03
6.184913e-01	6.756865e+09	6.980082e-26	2.539607e+04	7.392187e-04	5.650127e+02	3.317902e+03	3.882915e+03
6.186134e-01	6.753352e+09	6.969268e-26	2.536872e+04	7.373874e-04	5.646661e+02	3.318071e+03	3.882737e+03
6.187353e-01	6.749848e+09	6.958492e-26	2.534145e+04	7.355646e-04	5.643202e+02	3.318240e+03	3.882560e+03
6.188570e-01	6.746352e+09	6.947753e-26	2.531425e+04	7.337501e-04	5.639751e+02	3.318407e+03	3.882382e+03
6.189785e-01	6.742863e+09	6.937048e-26	2.528712e+04	7.319434e-04	5.636307e+02	3.318574e+03	3.882205e+03
6.190999e-01	6.739380e+09	6.926374e-26	2.526005e+04	7.301438e-04	5.632867e+02	3.318740e+03	3.882027e+03
6.192212e-01	6.735902e+09	6.915726e-26	2.523302e+04	7.283508e-04	5.629432e+02	3.318906e+03	3.881849e+03
6.193425e-01	6.732428e+09	6.905102e-26	2.520604e+04	7.265638e-04	5.626000e+02	3.319071e+03	3.881671e+03
6.194637e-01	6.728957e+09	6.894498e-26	2.517909e+04	7.247823e-04	5.622571e+02	3.319236e+03	3.881493e+03
6.195850e-01	6.725487e+09	6.883913e-26	2.515216e+04	7.230058e-04	5.619143e+02	3.319400e+03	3.881314e+03
6.197063e-01	6.722019e+09	6.873343e-26	2.512526e+04	7.212340e-04	5.615716e+02	3.319564e+03	3.881135e+03
6.198276e-01	6.718551e+09	6.862786e-26	2.509837e+04	7.194663e-04	5.612289e+02	3.319727e+03	3.880956e+03
6.199490e-01	6.715083e+09	6.852240e-26	2.507148e+04	7.177024e-04	5.608861e+02	3.319890e+03	3.880776e+03
6.200706e-01	6.711614e+09	6.841703e-26	2.504460e+04	7.159419e-04	5.605433e+02	3.320052e+03	3.880596e+03
6.201922e-01	6.708145e+09	6.831178e-26	2.501773e+04	7.141852e-04	5.602006e+02	3.320214e+03	3.880414e+03
6.203135e-01	6.704686e+09	6.820696e-26	2.499095e+04	7.124360e-04	5.598590e+02	3.320373e+03	3.880232e+03
6.204345e-01	6.701237e+09	6.810258e-26	2.496426e+04	7.106959e-04	5.595185e+02	3.320530e+03	3.880049e+03
6.205553e-01	6.697797e+09	6.799856e-26	2.493764e+04	7.089641e-04	5.591789e+02	3.320688e+03	3.879866e+03
6.206759e-01	6.694364e+09	6.789486e-26	2.491109e+04	7.072398e-04	5.588401e+02	3.320844e+03	3.879684e+03
6.207963e-01	6.690937e+09	6.779149e-26	2.488460e+04	7.055227e-04	5.585021e+02	3.320999e+03	3.879501e+03
6.209166e-01	6.687516e+09	6.768841e-26	2.485816e+04	7.038123e-04	5.581646e+02	3.321154e+03	3.879319e+03
6.210368e-01	6.684100e+09	6.758559e-26	2.483177e+04	7.021083e-04	5.578278e+02	3.321308e+03	3.879136e+03
6.211569e-01	6.680688e+09	6.748299e-26	2.480542e+04	7.004100e-04	5.574913e+02	3.321462e+03	3.878953e+03
6.212770e-01	6.677278e+09	6.738060e-26	2.477910e+04	6.987169e-04	5.571552e+02	3.321614e+03	3.878770e+03
6.213971e-01	6.673870e+09	6.727837e-26	2.475280e+04	6.970286e-04	5.568193e+02	3.321767e+03	3.878586e+03
6.215172e-01	6.670463e+09	6.717630e-26	2.472652e+04	6.953447e-04	5.564836e+02	3.321919e+03	3.878402e+03
6.216373e-01	6.667057e+09	6.707434e-26	2.470026e+04	6.936648e-04	5.561479e+02	3.322070e+03	3.878218e+03
6.217575e-01	6.663650e+09	6.697250e-26	2.467400e+04	6.919886e-04	5.558123e+02	3.322222e+03	3.878034e+03
6.218778e-01	6.660242e+09	6.687073e-26	2.464773e+04	6.903156e-04	5.554767e+02	3.322373e+03	3.877849e+03
6.219982e-01	6.656832e+09	6.676903e-26	2.462147e+04	6.886456e-04	5.551410e+02	3.322523e+03	3.877664e+03
6.221186e-01	6.653424e+09	6.666751e-26	2.459523e+04	6.869798e-04	5.548056e+02	3.322672e+03	3.877478e+03
6.222386e-01	6.650027e+09	6.656641e-26	2.456908e+04	6.853216e-04	5.544713e+02	3.322819e+03	3.877290e+03
6.223584e-01	6.646638e+09	6.646569e-26	2.454301e+04	6.836716e-04	5.541380e+02	3.322965e+03	3.877103e+03
6.224780e-01	6.643256e+09	6.636528e-26	2.451699e+04	6.820289e-04	5.538055e+02	3.323111e+03	3.876916e+03
6.225974e-01	6.639880e+09	6.626516e-26	2.449103e+04	6.803927e-04	5.534737e+02	3.323255e+03	3.876729e+03
6.227167e-01	6.636509e+09	6.616531e-26	2.446512e+04	6.787628e-04	5.531424e+02	3.323400e+03	3.876542e+03
6.228359e-01	6.633143e+09	6.606571e-26	2.443926e+04	6.771390e-04	5.528117e+02	3.323543e+03	3.876355e+03
6.229549e-01	6.629780e+09	6.596633e-26	2.441343e+04	6.755206e-04	5.524814e+02	3.323686e+03	3.876168e+03
6.230740e-01	6.626420e+09	6.586714e-26	2.438763e+04	6.739072e-04	5.521515e+02	3.323829e+03	3.875980e+03
6.231929e-01	6.623062e+09	6.576812e-26	2.436185e+04	6.722985e-04	5.518217e+02	3.323971e+03	3.875792e+03
6.233119e-01	6.619705e+09	6.566924e-26	2.433609e+04	6.706939e-04	5.514922e+02	3.324112e+03	3.875604e+03
6.234309e-01	6.616348e+09	6.557047e-26	2.431033e+04	6.690931e-04	5.511627e+02	3.324253e+03	3.875416e+03
6.235500e-01	6.612990e+09	6.547181e-26	2.428458e+04	6.674958e-04	5.508333e+02	3.324394e+03	3.875228e+03
6.236691e-01	6.609631e+09	6.537322e-26	2.425883e+04	6.659017e-04	5.505037e+02	3.324535e+03	3.875039e+03
6.237884e-01	6.606270e+09	6.527470e-26	2.423308e+04	6.643104e-04	5.501741e+02	3.324675e+03	3.874849e+03
6.239077e-01	6.602908e+09	6.517622e-26	2.420732e+04	6.627217e-04	5.498442e+02	3.324815e+03	3.874659e+03
6.240269e-01	6.599549e+09	6.507798e-26	2.418159e+04	6.611376e-04	5.495149e+02	3.324953e+03	3.874468e+03
6.241459e-01	6.596197e+09	6.498006e-26	2.415593e+04	6.595602e-04	5.491864e+02	3.325089e+03	3.874276e+03
6.242646e-01	6.592853e+09	6.488248e-26	2.413034e+04	6.579899e-04	5.488588e+02	3.325225e+03	3.874084e+03
6.243831e-01	6.589516e+09	6.478521e-26	2.410481e+04	6.564264e-04	5.485319e+02	3.325360e+03	3.873892e+03
6.245015e-01	6.586184e+09	6.468820e-26	2.407932e+04	6.548691e-04	5.482058e+02	3.325494e+03	3.873700e+03
6.246197e-01	6.582856e+09	6.459143e-26	2.405388e+04	6.533176e-04	5.478803e+02	3.325628e+03	3.873508e+03
6.247378e-01	6.579532e+09	6.449487e-26	2.402847e+04	6.517713e-04	5.475553e+02	3.325761e+03	3.873316e+03
6.248559e-01	6.576211e+09	6.439850e-26	2.400309e+04	6.502298e-04	5.472308e+02	3.325893e+03	3.873124e+03
6.249738e-01	6.572891e+09	6.430229e-26	2.397772e+04	6.486928e-04	5.469066e+02	3.326025e+03	3.872932e+03
6.250918e-01	6.569572e+09	6.420622e-26	2.395238e+04	6.471597e-04	5.465828e+02	3.326156e+03	3.872739e+03
6.252098e-01	6.566253e+09	6.411026e-26	2.392704e+04	6.456303e-04	5.462591e+02	3.326287e+03	3.872546e+03
6.253278e-01	6.562933e+09	6.401439e-26	2.390170e+04	6.441043e-04	5.459356e+02	3.326418e+03	3.872353e+03
6.254459e-01	6.559612e+09	6.391861e-26	2.387637e+04	6.425813e-04	5.456122e+02	3.326547e+03	3.872160e+03
6.255641e-01	6.556290e+09	6.382288e-26	2.385103e+04	6.410611e-04	5.452888e+02	3.326677e+03	3.871965e+03
6.256823e-01	6.552965e+09	6.372720e-26	2.382567e+04	6.395433e-04	5.449654e+02	3.326806e+03	3.871771e+03
6.258006e-01	6.549637e+09	6.363154e-26	2.380031e+04	6.380279e-04	5.446419e+02	3.326934e+03	3.871576e+03
6.259189e-01	6.546312e+09	6.353608e-26	2.377497e+04	6.365164e-04	5.443188e+02	3.327061e+03	3.871380e+03
6.260369e-01	6.542994e+09	6.344092e-26	2.374969e+04	6.350110e-04	5.439966e+02	3.327187e+03	3.871183e+03
6.261548e-01	6.539681e+09	6.334603e-26	2.372446e+04	6.335116e-04	5.436751e+02	3.327311e+03	3.870986e+03
6.262724e-01	6.536373e+09	6.325137e-26	2.369927e+04	6.320178e-04	5.433542e+02	3.327436e+03	3.870790e+03
6.263900e-01	6.533069e+09	6.315696e-26	2.367412e+04	6.305295e-04	5.430340e+02	3.327559e+03	3.870593e+03
6.265074e-01	6.529769e+09	6.306276e-26	2.364901e+04	6.290465e-04	5.427143e+02	3.327682e+03	3.870397e+03
6.266246e-01	6.526472e+09	6.296876e-26	2.362393e+04	6.275683e-04	5.423952e+02	3.327805e+03	3.870200e+03
6.267419e-01	6.523176e+09	6.287492e-26	2.359887e+04	6.260945e-04	5.420765e+02	3.327927e+03	3.870003e+03
6.268590e-01	6.519882e+09	6.278123e-26	2.357383e+04	6.246248e-04	5.417582e+02	3.328048e+03	3.869806e+03
6.269762e-01	6.516588e+09	6.268765e-26	2.354880e+04	6.231588e-04	5.414401e+02	3.328169e+03	3.869609e+03
6.270934e-01	6.513295e+09	6.259418e-26	2.352377e+04	6.216961e-04	5.411223e+02	3.328289e+03	3.869412e+03
6.272105e-01	6.510000e+09	6.250080e-26	2.349874e+04	6.202365e-04	5.408047e+02	3.328409e+03	3.869214e+03
6.273278e-01	6.506703e+09	6.240747e-26	2.347371e+04	6.187797e-04	5.404870e+02	3.328529e+03	3.869016e+03
6.274451e-01	6.503406e+09	6.231423e-26	2.344868e+04	6.173257e-04	5.401694e+02	3.328648e+03	3.868817e+03
6.275622e-01	6.500112e+09	6.222122e-26	2.342369e+04	6.158764e-04	5.398524e+02	3.328765e+03	3.868618e+03
6.276792e-01	6.496823e+09	6.212842e-26	2.339873e+04	6.144320e-04	5.395358e+02	3.328882e+03	3.868418e+03
6.277960e-01	6.493536e+09	6.203582e-26	2.337380e+04	6.129925e-04	5.392198e+02	3.328998e+03	3.868218e+03
6.279128e-01	6.490253e+09	6.194340e-26	2.334890e+04	6.115576e-04	5.389042e+02	3.329114e+03	3.868018e+03
6.280294e-01	6.486970e+09	6.185113e-26	2.332402e+04	6.101269e-04	5.385889e+02	3.329229e+03	3.867818e+03
6.281461e-01	6.483689e+09	6.175900e-26	2.329915e+04	6.086999e-04	5.382738e+02	3.329344e+03	3.867618e+03
6.282627e-01	6.480407e+09	6.166696e-26	2.327429e+04	6.072763e-04	5.379588e+02	3.329459e+03	3.867418e+03
6.283793e-01	6.477127e+09	6.157509e-26	2.324945e+04	6.058565e-04	5.376442e+02	3.329572e+03	3.867217e+03
6.284958e-01	6.473849e+09	6.148338e-26	2.322463e+04	6.044410e-04	5.373299e+02	3.329685e+03	3.867015e+03
6.286122e-01	6.470573e+09	6.139183e-26	2.319983e+04	6.030295e-04	5.370160e+02	3.329798e+03	3.866814e+03
6.287285e-01	6.467298e+09	6.130040e-26	2.317505e+04	6.016217e-04	5.367025e+02	3.329910e+03	3.866612e+03
6.288449e-01	6.464022e+09	6.120908e-26	2.315026e+04	6.002173e-04	5.363891e+02	3.330021e+03	3.866410e+03
6.289612e-01	6.460746e+09	6.111785e-26	2.312549e+04	5.988160e-04	5.360760e+02	3.330132e+03	3.866208e+03
6.290775e-01	6.457472e+09	6.102681e-26	2.310074e+04	5.974187e-04	5.357634e+02	3.330242e+03	3.866005e+03
6.291935e-01	6.454204e+09	6.093600e-26	2.307603e+04	5.960265e-04	5.354516e+02	3.330350e+03	3.865802e+03
6.293094e-01	6.450938e+09	6.084540e-26	2.305136e+04	5.946392e-04	5.351404e+02	3.330458e+03	3.865599e+03
6.294252e-01	6.447677e+09	6.075502e-26	2.302672e+04	5.932568e-04	5.348298e+02	3.330565e+03	3.865395e+03
6.295408e-01	6.444419e+09	6.066482e-26	2.300211e+04	5.918790e-04	5.345198e+02	3.330672e+03	3.865192e+03
6.296563e-01	6.441163e+09	6.057479e-26	2.297753e+04	5.905054e-04	5.342103e+02	3.330778e+03	3.864988e+03
6.297718e-01	6.437908e+09	6.048490e-26	2.295296e+04	5.891356e-04	5.339012e+02	3.330883e+03	3.864785e+03
6.298872e-01	6.434653e+09	6.039512e-26	2.292840e+04	5.877693e-04	5.335924e+02	3.330988e+03	3.864581e+03
6.300027e-01	6.431398e+09	6.030543e-26	2.290384e+04	5.864061e-04	5.332838e+02	3.331093e+03	3.864377e+03
6.301181e-01	6.428142e+09	6.021582e-26	2.287929e+04	5.850457e-04	5.329754e+02	3.331197e+03	3.864172e+03
6.302336e-01	6.424884e+09	6.012627e-26	2.285472e+04	5.836878e-04	5.326670e+02	3.331301e+03	3.863968e+03
6.303491e-01	6.421623e+09	6.003676e-26	2.283015e+04	5.823323e-04	5.323587e+02	3.331404e+03	3.863763e+03
6.304648e-01	6.418360e+09	5.994727e-26	2.280556e+04	5.809787e-04	5.320503e+02	3.331507e+03	3.863557e+03
6.305804e-01	6.415097e+09	5.985790e-26	2.278098e+04	5.796281e-04	5.317422e+02	3.331609e+03	3.863351e+03
6.306957e-01	6.411840e+09	5.976880e-26	2.275645e+04	5.782824e-04	5.314349e+02	3.331709e+03	3.863144e+03
6.308108e-01	6.408589e+09	5.967998e-26	2.273198e+04	5.769427e-04	5.311285e+02	3.331808e+03	3.862937e+03
6.309257e-01	6.405345e+09	5.959143e-26	2.270755e+04	5.756084e-04	5.308229e+02	3.331907e+03	3.862730e+03
6.310404e-01	6.402103e+09	5.950307e-26	2.268316e+04	5.742790e-04	5.305179e+02	3.332006e+03	3.862524e+03
6.311550e-01	6.398864e+09	5.941487e-26	2.265880e+04	5.729538e-04	5.302135e+02	3.332104e+03	3.862317e+03
6.312695e-01	6.395628e+09	5.932686e-26	2.263446e+04	5.716327e-04	5.299096e+02	3.332201e+03	3.862111e+03
6.313839e-01	6.392393e+09	5.923899e-26	2.261014e+04	5.703156e-04	5.296062e+02	3.332298e+03	3.861904e+03
6.314983e-01	6.389159e+09	5.915126e-26	2.258584e+04	5.690020e-04	5.293032e+02	3.332394e+03	3.861697e+03
6.316126e-01	6.385925e+09	5.906362e-26	2.256154e+04	5.676916e-04	5.290005e+02	3.332490e+03	3.861490e+03
6.317269e-01	6.382691e+09	5.897608e-26	2.253725e+04	5.663841e-04	5.286980e+02	3.332585e+03	3.861283e+03
6.318412e-01	6.379456e+09	5.888861e-26	2.251295e+04	5.650793e-04	5.283955e+02	3.332681e+03	3.861076e+03
6.319556e-01	6.376218e+09	5.880119e-26	2.248865e+04	5.637769e-04	5.280931e+02	3.332775e+03	3.860868e+03
6.320700e-01	6.372978e+09	5.871380e-26	2.246433e+04	5.624766e-04	5.277907e+02	3.332870e+03	3.860661e+03
6.321845e-01	6.369735e+09	5.862644e-26	2.244000e+04	5.611783e-04	5.274881e+02	3.332964e+03	3.860452e+03
6.322990e-01	6.366491e+09	5.853913e-26	2.241566e+04	5.598821e-04	5.271856e+02	3.333057e+03	3.860243e+03
6.324133e-01	6.363252e+09	5.845208e-26	2.239138e+04	5.585904e-04	5.268837e+02	3.333149e+03	3.860033e+03
6.325274e-01	6.360018e+09	5.836527e-26	2.236714e+04	5.573039e-04	5.265826e+02	3.333240e+03	3.859823e+03
6.326413e-01	6.356788e+09	5.827867e-26	2.234293e+04	5.560221e-04	5.262821e+02	3.333331e+03	3.859613e+03
6.327551e-01	6.353563e+09	5.819230e-26	2.231877e+04	5.547451e-04	5.259822e+02	3.333420e+03	3.859403e+03
6.328687e-01	6.350341e+09	5.810611e-26	2.229464e+04	5.534724e-04	5.256828e+02	3.333510e+03	3.859193e+03
6.329821e-01	6.347122e+09	5.802009e-26	2.227053e+04	5.522039e-04	5.253839e+02	3.333599e+03	3.858983e+03
6.330955e-01	6.343904e+09	5.793422e-26	2.224645e+04	5.509391e-04	5.250853e+02	3.333687e+03	3.858773e+03
6.332088e-01	6.340687e+09	5.784847e-26	2.222238e+04	5.496777e-04	5.247871e+02	3.333776e+03	3.858563e+03
6.333221e-01	6.337470e+09	5.776282e-26	2.219831e+04	5.484193e-04	5.244891e+02	3.333863e+03	3.858352e+03
6.334354e-01	6.334253e+09	5.767726e-26	2.217425e+04	5.471638e-04	5.241914e+02	3.333950e+03	3.858142e+03
6.335487e-01	6.331034e+09	5.759177e-26	2.215019e+04	5.459108e-04	5.238938e+02	3.334037e+03	3.857931e+03
6.336620e-01	6.327813e+09	5.750633e-26	2.212612e+04	5.446600e-04	5.235964e+02	3.334123e+03	3.857720e+03
6.337754e-01	6.324590e+09	5.742092e-26	2.210204e+04	5.434114e-04	5.232991e+02	3.334209e+03	3.857508e+03
6.338889e-01	6.321364e+09	5.733554e-26	2.207794e+04	5.421646e-04	5.230018e+02	3.334295e+03	3.857296e+03
6.340024e-01	6.318135e+09	5.725017e-26	2.205383e+04	5.409194e-04	5.227046e+02	3.334379e+03	3.857084e+03
6.341158e-01	6.314909e+09	5.716499e-26	2.202975e+04	5.396777e-04	5.224079e+02	3.334463e+03	3.856870e+03
6.342290e-01	6.311688e+09	5.708003e-26	2.200571e+04	5.384407e-04	5.221120e+02	3.334545e+03	3.856657e+03
6.343420e-01	6.308472e+09	5.699532e-26	2.198172e+04	5.372085e-04	5.218168e+02	3.334626e+03	3.856443e+03
6.344549e-01	6.305260e+09	5.691079e-26	2.195776e+04	5.359807e-04	5.215222e+02	3.334707e+03	3.856229e+03
6.345676e-01	6.302050e+09	5.682642e-26	2.193383e+04	5.347567e-04	5.212279e+02	3.334788e+03	3.856016e+03
6.346802e-01	6.298842e+09	5.674222e-26	2.190992e+04	5.335366e-04	5.209342e+02	3.334868e+03	3.855802e+03
6.347927e-01	6.295637e+09	5.665817e-26	2.188604e+04	5.323201e-04	5.206409e+02	3.334947e+03	3.855588e+03
6.349052e-01	6.292432e+09	5.657424e-26	2.186217e+04	5.311070e-04	5.203479e+02	3.335026e+03	3.855374e+03
6.350176e-01	6.289228e+09	5.649042e-26	2.183831e+04	5.298969e-04	5.200553e+02	3.335105e+03	3.855160e+03
6.351300e-01	6.286023e+09	5.640669e-26	2.181445e+04	5.286895e-04	5.197629e+02	3.335184e+03	3.854946e+03
6.352424e-01	6.282818e+09	5.632303e-26	2.179060e+04	5.274847e-04	5.194707e+02	3.335262e+03	3.854732e+03
6.353548e-01	6.279611e+09	5.623943e-26	2.176674e+04	5.262822e-04	5.191787e+02	3.335339e+03	3.854518e+03
6.354673e-01	6.276402e+09	5.615587e-26	2.174287e+04	5.250817e-04	5.188867e+02	3.335416e+03	3.854303e+03
6.355798e-01	6.273190e+09	5.607234e-26	2.171900e+04	5.238832e-04	5.185949e+02	3.335493e+03	3.854088e+03
6.356924e-01	6.269975e+09	5.598883e-26	2.169510e+04	5.226863e-04	5.183030e+02	3.335569e+03	3.853872e+03
6.358050e-01	6.266759e+09	5.590540e-26	2.167121e+04	5.214917e-04	5.180113e+02	3.335645e+03	3.853656e+03
6.359174e-01	6.263549e+09	5.582219e-26	2.164736e+04	5.203011e-04	5.177203e+02	3.335719e+03	3.853439e+03
6.360296e-01	6.260343e+09	5.573922e-26	2.162357e+04	5.191152e-04	5.174301e+02	3.335792e+03	3.853222e+03
6.361416e-01	6.257143e+09	5.565647e-26	2.159981e+04	5.179339e-04	5.171405e+02	3.335865e+03	3.853005e+03
6.362535e-01	6.253946e+09	5.557390e-26	2.157609e+04	5.167568e-04	5.168514e+02	3.335937e+03	3.852789e+03
6.363652e-01	6.250751e+09	5.549150e-26	2.155239e+04	5.155834e-04	5.165629e+02	3.336009e+03	3.852572e+03
6.364769e-01	6.247559e+09	5.540925e-26	2.152872e+04	5.144137e-04	5.162747e+02	3.336081e+03	3.852356e+03
6.365885e-01	6.244368e+09	5.532713e-26	2.150507e+04	5.132471e-04	5.159868e+02	3.336152e+03	3.852139e+03
6.367000e-01	6.241177e+09	5.524511e-26	2.148143e+04	5.120835e-04	5.156991e+02	3.336223e+03	3.851922e+03
6.368115e-01	6.237986e+09	5.516318e-26	2.145779e+04	5.109226e-04	5.154116e+02	3.336294e+03	3.851705e+03
6.369230e-01	6.234795e+09	5.508133e-26	2.143416e+04	5.097642e-04	5.151241e+02	3.336364e+03	3.851488e+03
6.370346e-01	6.231602e+09	5.499954e-26	2.141052e+04	5.086080e-04	5.148367e+02	3.336434e+03	3.851271e+03
6.371462e-01	6.228407e+09	5.491780e-26	2.138688e+04	5.074540e-04	5.145493e+02	3.336504e+03	3.851053e+03
6.372578e-01	6.225210e+09	5.483609e-26	2.136323e+04	5.063017e-04	5.142618e+02	3.336573e+03	3.850835e+03
6.373695e-01	6.222010e+09	5.475441e-26	2.133957e+04	5.051512e-04	5.139743e+02	3.336642e+03	3.850616e+03
6.374813e-01	6.218807e+09	5.467274e-26	2.131589e+04	5.040023e-04	5.136868e+02	3.336710e+03	3.850397e+03
6.375931e-01	6.215606e+09	5.459122e-26	2.129223e+04	5.028562e-04	5.133996e+02	3.336778e+03	3.850177e+03
6.377045e-01	6.212411e+09	5.450994e-26	2.126863e+04	5.017144e-04	5.131132e+02	3.336843e+03	3.849957e+03
6.378158e-01	6.209221e+09	5.442887e-26	2.124507e+04	5.005772e-04	5.128275e+02	3.336909e+03	3.849736e+03
6.379270e-01	6.206035e+09	5.434800e-26	2.122155e+04	4.994440e-04	5.125424e+02	3.336973e+03	3.849516e+03
6.380380e-01	6.202851e+09	5.426731e-26	2.119806e+04	4.983146e-04	5.122578e+02	3.337038e+03	3.849296e+03
6.381489e-01	6.199671e+09	5.418676e-26	2.117460e+04	4.971888e-04	5.119737e+02	3.337102e+03	3.849075e+03
6.382598e-01	6.196491e+09	5.410635e-26	2.115115e+04	4.960662e-04	5.116899e+02	3.337165e+03	3.848855e+03
6.383705e-01	6.193313e+09	5.402606e-26	2.112772e+04	4.949465e-04	5.114065e+02	3.337228e+03	3.848635e+03
6.384813e-01	6.190135e+09	5.394586e-26	2.110430e+04	4.938295e-04	5.111234e+02	3.337291e+03	3.848414e+03
6.385921e-01	6.186957e+09	5.386575e-26	2.108089e+04	4.927151e-04	5.108405e+02	3.337353e+03	3.848193e+03
6.387028e-01	6.183777e+09	5.378570e-26	2.105748e+04	4.916029e-04	5.105578e+02	3.337414e+03	3.847972e+03
6.388136e-01	6.180597e+09	5.370571e-26	2.103406e+04	4.904929e-04	5.102752e+02	3.337476e+03	3.847751e+03
6.389245e-01	6.177414e+09	5.362577e-26	2.101065e+04	4.893847e-04	5.099926e+02	3.337537e+03	3.847529e+03
6.390354e-01	6.174229e+09	5.354586e-26	2.098722e+04	4.882784e-04	5.097100e+02	3.337597e+03	3.847307e+03
6.391464e-01	6.171042e+09	5.346597e-26	2.096378e+04	4.871736e-04	5.094274e+02	3.337657e+03	3.847085e+03
6.392574e-01	6.167853e+09	5.338615e-26	2.094034e+04	4.860709e-04	5.091448e+02	3.337717e+03	3.846862e+03
6.393683e-01	6.164669e+09	5.330653e-26	2.091695e+04	4.849717e-04	5.088629e+02	3.337775e+03	3.846638e+03
6.394790e-01	6.161489e+09	5.322711e-26	2.089359e+04	4.838765e-04	5.085815e+02	3.337832e+03	3.846414e+03
6.395895e-01	6.158313e+09	5.314789e-26	2.087027e+04	4.827852e-04	5.083007e+02	3.337889e+03	3.846190e+03
6.396999e-01	6.155141e+09	5.306884e-26	2.084699e+04	4.816977e-04	5.080204e+02	3.337946e+03	3.845966e+03
6.398102e-01	6.151972e+09	5.298996e-26	2.082374e+04	4.806138e-04	5.077407e+02	3.338002e+03	3.845742e+03
6.399204e-01	6.148805e+09	5.291122e-26	2.080051e+04	4.795330e-04	5.074614e+02	3.338057e+03	3.845519e+03
6.400305e-01	6.145639e+09	5.283260e-26	2.077731e+04	4.784553e-04	5.071824e+02	3.338113e+03	3.845295e+03
6.401406e-01	6.142474e+09	5.275410e-26	2.075411e+04	4.773804e-04	5.069037e+02	3.338168e+03	3.845071e+03
6.402507e-01	6.139309e+09	5.267568e-26	2.073093e+04	4.763080e-04	5.066253e+02	3.338222e+03	3.844847e+03
6.403608e-01	6.136144e+09	5.259735e-26	2.070775e+04	4.752379e-04	5.063471e+02	3.338276e+03	3.844623e+03
6.404709e-01	6.132978e+09	5.251908e-26	2.068458e+04	4.741700e-04	5.060690e+02	3.338330e+03	3.844399e+03
6.405811e-01	6.129811e+09	5.244087e-26	2.066141e+04	4.731042e-04	5.057909e+02	3.338384e+03	3.844175e+03
6.406913e-01	6.126642e+09	5.236270e-26	2.063823e+04	4.720401e-04	5.055129e+02	3.338437e+03	3.843950e+03
6.408016e-01	6.123471e+09	5.228457e-26	2.061504e+04	4.709778e-04	5.052349e+02	3.338490e+03	3.843725e+03
6.409119e-01	6.120297e+09	5.220646e-26	2.059184e+04	4.699170e-04	5.049568e+02	3.338542e+03	3.843499e+03
6.410222e-01	6.117126e+09	5.212852e-26	2.056868e+04	4.688591e-04	5.046791e+02	3.338593e+03	3.843273e+03
6.411323e-01	6.113959e+09	5.205076e-26	2.054555e+04	4.678049e-04	5.044019e+02	3.338644e+03	3.843046e+03
6.412422e-01	6.110796e+09	5.197319e-26	2.052246e+04	4.667542e-04	5.041251e+02	3.338694e+03	3.842819e+03
6.413521e-01	6.107637e+09	5.189580e-26	2.049941e+04	4.657073e-04	5.038488e+02	3.338744e+03	3.842592e+03
6.414618e-01	6.104481e+09	5.181858e-26	2.047640e+04	4.646639e-04	5.035729e+02	3.338793e+03	3.842366e+03
6.415714e-01	6.101328e+09	5.174150e-26	2.045341e+04	4.636237e-04	5.032972e+02	3.338842e+03	3.842139e+03
6.416809e-01	6.098177e+09	5.166457e-26	2.043044e+04	4.625865e-04	5.030220e+02	3.338890e+03	3.841912e+03
6.417904e-01	6.095028e+09	5.158775e-26	2.040750e+04	4.615522e-04	5.027470e+02	3.338938e+03	3.841685e+03
6.418999e-01	6.091878e+09	5.151103e-26	2.038456e+04	4.605204e-04	5.024721e+02	3.338986e+03	3.841458e+03
6.420094e-01	6.088730e+09	5.143441e-26	2.036164e+04	4.594911e-04	5.021973e+02	3.339034e+03	3.841231e+03
6.421189e-01	6.085580e+09	5.135786e-26	2.033873e+04	4.584640e-04	5.019228e+02	3.339081e+03	3.841003e+03
6.422284e-01	6.082430e+09	5.128138e-26	2.031582e+04	4.574389e-04	5.016485e+02	3.339127e+03	3.840776e+03
6.423379e-01	6.079279e+09	5.120496e-26	2.029291e+04	4.564158e-04	5.013741e+02	3.339173e+03	3.840548e+03
6.424476e-01	6.076126e+09	5.112858e-26	2.027000e+04	4.553944e-04	5.010999e+02	3.339219e+03	3.840319e+03
6.425573e-01	6.072971e+09	5.105224e-26	2.024708e+04	4.543747e-04	5.008255e+02	3.339264e+03	3.840090e+03
6.426670e-01	6.069814e+09	5.097592e-26	2.022415e+04	4.533565e-04	5.005512e+02	3.339309e+03	3.839860e+03
6.427766e-01	6.066662e+09	5.089983e-26	2.020128e+04	4.523417e-04	5.002776e+02	3.339352e+03	3.839630e+03
6.428860e-01	6.063516e+09	5.082395e-26	2.017845e+04	4.513308e-04	5.000047e+02	3.339394e+03	3.839399e+03
6.429953e-01	6.060374e+09	5.074826e-26	2.015567e+04	4.503236e-04	4.997323e+02	3.339436e+03	3.839169e+03
6.431044e-01	6.057236e+09	5.067275e-26	2.013292e+04	4.493200e-04	4.994603e+02	3.339478e+03	3.838938e+03
6.432135e-01	6.054101e+09	5.059739e-26	2.011020e+04	4.483195e-04	4.991888e+02	3.339519e+03	3.838708e+03
6.433224e-01	6.050968e+09	5.052217e-26	2.008751e+04	4.473221e-04	4.989178e+02	3.339560e+03	3.838477e+03
6.434314e-01	6.047837e+09	5.044708e-26	2.006484e+04	4.463275e-04	4.986471e+02	3.339600e+03	3.838247e+03
6.435402e-01	6.044707e+09	5.037210e-26	2.004219e+04	4.453355e-04	4.983766e+02	3.339640e+03	3.838016e+03
6.436491e-01	6.041578e+09	5.029722e-26	2.001956e+04	4.443459e-04	4.981063e+02	3.339679e+03	3.837786e+03
6.437580e-01	6.038449e+09	5.022242e-26	1.999694e+04	4.433586e-04	4.978362e+02	3.339719e+03	3.837555e+03
6.438669e-01	6.035320e+09	5.014770e-26	1.997432e+04	4.423733e-04	4.975659e+02	3.339758e+03	3.837324e+03
6.439758e-01	6.032190e+09	5.007305e-26	1.995171e+04	4.413901e-04	4.972956e+02	3.339796e+03	3.837092e+03
6.440848e-01	6.029059e+09	4.999845e-26	1.992910e+04	4.404086e-04	4.970258e+02	3.339835e+03	3.836860e+03
6.441938e-01	6.025926e+09	4.992389e-26	1.990648e+04	4.394288e-04	4.967558e+02	3.339872e+03	3.836628e+03
6.443030e-01	6.022791e+09	4.984938e-26	1.988387e+04	4.384506e-04	4.964856e+02	3.339910e+03	3.836396e+03
6.444121e-01	6.019657e+09	4.977494e-26	1.986126e+04	4.374743e-04	4.962155e+02	3.339947e+03	3.836162e+03
6.445211e-01	6.016528e+09	4.970072e-26	1.983871e+04	4.365014e-04	4.959459e+02	3.339982e+03	3.835928e+03
6.446299e-01	6.013404e+09	4.962670e-26	1.981620e+04	4.355323e-04	4.956772e+02	3.340017e+03	3.835694e+03
6.447386e-01	6.010284e+09	4.955287e-26	1.979373e+04	4.345667e-04	4.954091e+02	3.340052e+03	3.835461e+03
6.448471e-01	6.007168e+09	4.947920e-26	1.977130e+04	4.336043e-04	4.951414e+02	3.340086e+03	3.835227e+03
6.449556e-01	6.004055e+09	4.940568e-26	1.974890e+04	4.326450e-04	4.948742e+02	3.340120e+03	3.834994e+03
6.450640e-01	6.000944e+09	4.933230e-26	1.972653e+04	4.316885e-04	4.946082e+02	3.340154e+03	3.834762e+03
6.451724e-01	5.997836e+09	4.925904e-26	1.970418e+04	4.307347e-04	4.943420e+02	3.340187e+03	3.834529e+03
6.452808e-01	5.994728e+09	4.918589e-26	1.968185e+04	4.297833e-04	4.940766e+02	3.340220e+03	3.834297e+03
6.453891e-01	5.991621e+09	4.911284e-26	1.965953e+04	4.288342e-04	4.938110e+02	3.340253e+03	3.834064e+03
6.454975e-01	5.988514e+09	4.903987e-26	1.963723e+04	4.278873e-04	4.935446e+02	3.340285e+03	3.833830e+03
6.456058e-01	5.985407e+09	4.896698e-26	1.961493e+04	4.269424e-04	4.932780e+02	3.340318e+03	3.833596e+03
6.457143e-01	5.982300e+09	4.889415e-26	1.959264e+04	4.259993e-04	4.930116e+02	3.340350e+03	3.833361e+03
6.458228e-01	5.979191e+09	4.882138e-26	1.957036e+04	4.250580e-04	4.927449e+02	3.340381e+03	3.833126e+03
6.459313e-01	5.976082e+09	4.874866e-26	1.954807e+04	4.241184e-04	4.924787e+02	3.340412e+03	3.832891e+03
6.460399e-01	5.972970e+09	4.867597e-26	1.952578e+04	4.231803e-04	4.922123e+02	3.340443e+03	3.832656e+03
6.461485e-01	5.969861e+09	4.860342e-26	1.950352e+04	4.222444e-04	4.919457e+02	3.340473e+03	3.832419e+03
6.462569e-01	5.966757e+09	4.853107e-26	1.948131e+04	4.213120e-04	4.916797e+02	3.340502e+03	3.832182e+03
6.463652e-01	5.963658e+09	4.845892e-26	1.945914e+04	4.203831e-04	4.914141e+02	3.340531e+03	3.831945e+03
6.464734e-01	5.960564e+09	4.838695e-26	1.943702e+04	4.194574e-04	4.911491e+02	3.340559e+03	3.831708e+03
6.465814e-01	5.957473e+09	4.831513e-26	1.941493e+04	4.185348e-04	4.908847e+02	3.340586e+03	3.831471e+03
6.466894e-01	5.954385e+09	4.824346e-26	1.939287e+04	4.176151e-04	4.906202e+02	3.340614e+03	3.831234e+03
6.467973e-01	5.951299e+09	4.817192e-26	1.937084e+04	4.166981e-04	4.903560e+02	3.340640e+03	3.830996e+03
6.469052e-01	5.948215e+09	4.810050e-26	1.934883e+04	4.157835e-04	4.900921e+02	3.340667e+03	3.830759e+03
6.470131e-01	5.945132e+09	4.802918e-26	1.932684e+04	4.148713e-04	4.898287e+02	3.340693e+03	3.830522e+03
6.471210e-01	5.942050e+09	4.795796e-26	1.930487e+04	4.139614e-04	4.895656e+02	3.340719e+03	3.830284e+03
6.472289e-01	5.938969e+09	4.788683e-26	1.928291e+04	4.130534e-04	4.893028e+02	3.340744e+03	3.830047e+03
6.473368e-01	5.935887e+09	4.781577e-26	1.926096e+04	4.121474e-04	4.890398e+02	3.340769e+03	3.829808e+03
6.474448e-01	5.932805e+09	4.774478e-26	1.923901e+04	4.112432e-04	4.887768e+02	3.340793e+03	3.829570e+03
6.475528e-01	5.929722e+09	4.767385e-26	1.921708e+04	4.103407e-04	4.885138e+02	3.340817e+03	3.829331e+03
6.476609e-01	5.926639e+09	4.760297e-26	1.919514e+04	4.094397e-04	4.882508e+02	3.340841e+03	3.829091e+03
6.477691e-01	5.923553e+09	4.753214e-26	1.917321e+04	4.085403e-04	4.879882e+02	3.340864e+03	3.828852e+03
6.478772e-01	5.920474e+09	4.746150e-26	1.915132e+04	4.076438e-04	4.877262e+02	3.340885e+03	3.828611e+03
6.479850e-01	5.917399e+09	4.739106e-26	1.912949e+04	4.067506e-04	4.874643e+02	3.340906e+03	3.828371e+03
6.480928e-01	5.914330e+09	4.732081e-26	1.910769e+04	4.058608e-04	4.872030e+02	3.340927e+03	3.828130e+03
6.482004e-01	5.911264e+09	4.725072e-26	1.908594e+04	4.049740e-04	4.869425e+02	3.340947e+03	3.827890e+03
6.483080e-01	5.908202e+09	4.718078e-26	1.906422e+04	4.040900e-04	4.866823e+02	3.340967e+03	3.827650e+03
6.484155e-01	5.905142e+09	4.711098e-26	1.904253e+04	4.032087e-04	4.864223e+02	3.340987e+03	3.827409e+03
6.485230e-01	5.902085e+09	4.704131e-26	1.902087e+04	4.023300e-04	4.861623e+02	3.341006e+03	3.827169e+03
6.486304e-01	5.899029e+09	4.697175e-26	1.899923e+04	4.014536e-04	4.859030e+02	3.341025e+03	3.826928e+03
6.487378e-01	5.895975e+09	4.690230e-26	1.897761e+04	4.005794e-04	4.856437e+02	3.341044e+03	3.826688e+03
6.488453e-01	5.892922e+09	4.683294e-26	1.895601e+04	3.997073e-04	4.853845e+02	3.341063e+03	3.826447e+03
6.489527e-01	5.889869e+09	4.676367e-26	1.893442e+04	3.988371e-04	4.851250e+02	3.341081e+03	3.826206e+03
6.490602e-01	5.886817e+09	4.669447e-26	1.891285e+04	3.979688e-04	4.848659e+02	3.341098e+03	3.825964e+03
6.491678e-01	5.883764e+09	4.662533e-26	1.889128e+04	3.971021e-04	4.846071e+02	3.341116e+03	3.825723e+03
6.492754e-01	5.880710e+09	4.655626e-26	1.886972e+04	3.962371e-04	4.843478e+02	3.341133e+03	3.825481e+03
6.493831e-01	5.877656e+09	4.648724e-26	1.884816e+04	3.953737e-04	4.840884e+02	3.341150e+03	3.825238e+03
6.494908e-01	5.874602e+09	4.641832e-26	1.882662e+04	3.945121e-04	4.838293e+02	3.341166e+03	3.824995e+03
6.495983e-01	5.871555e+09	4.634960e-26	1.880513e+04	3.936536e-04	4.835708e+02	3.341181e+03	3.824752e+03
6.497057e-01	5.868513e+09	4.628107e-26	1.878369e+04	3.927983e-04	4.833126e+02	3.341196e+03	3.824508e+03
6.498130e-01	5.865475e+09	4.621272e-26	1.876230e+04	3.919460e-04	4.830546e+02	3.341210e+03	3.824265e+03
6.499202e-01	5.862441e+09	4.614452e-26	1.874094e+04	3.910966e-04	4.827972e+02	3.341224e+03	3.824021e+03
6.500273e-01	5.859410e+09	4.607646e-26	1.871961e+04	3.902498e-04	4.825401e+02	3.341238e+03	3.823778e+03
6.501343e-01	5.856382e+09	4.600854e-26	1.869831e+04	3.894056e-04	4.822833e+02	3.341252e+03	3.823535e+03
6.502414e-01	5.853356e+09	4.594074e-26	1.867704e+04	3.885637e-04	4.820266e+02	3.341265e+03	3.823291e+03
6.503484e-01	5.850332e+09	4.587305e-26	1.865579e+04	3.877240e-04	4.817702e+02	3.341278e+03	3.823048e+03
6.504554e-01	5.847309e+09	4.580547e-26	1.863457e+04	3.868864e-04	4.815136e+02	3.341291e+03	3.822804e+03
6.505624e-01	5.844288e+09	4.573797e-26	1.861336e+04	3.860507e-04	4.812571e+02	3.341303e+03	3.822560e+03
6.506695e-01	5.841266e+09	4.567056e-26	1.859216e+04	3.852169e-04	4.810005e+02	3.341315e+03	3.822315e+03
6.507766e-01	5.838245e+09	4.560322e-26	1.857098e+04	3.843849e-04	4.807440e+02	3.341327e+03	3.822071e+03
6.508838e-01	5.835224e+09	4.553595e-26	1.854980e+04	3.835545e-04	4.804875e+02	3.341338e+03	3.821825e+03
6.509910e-01	5.832203e+09	4.546873e-26	1.852864e+04	3.827256e-04	4.802312e+02	3.341349e+03	3.821580e+03
6.510983e-01	5.829180e+09	4.540158e-26	1.850748e+04	3.818982e-04	4.799749e+02	3.341359e+03	3.821334e+03
6.512055e-01	5.826162e+09	4.533459e-26	1.848636e+04	3.810732e-04	4.797189e+02	3.341369e+03	3.821087e+03
6.513125e-01	5.823150e+09	4.526779e-26	1.846529e+04	3.802513e-04	4.794634e+02	3.341377e+03	3.820840e+03
6.514194e-01	5.820142e+09	4.520117e-26	1.844426e+04	3.794324e-04	4.792084e+02	3.341385e+03	3.820594e+03
6.515263e-01	5.817139e+09	4.513471e-26	1.842328e+04	3.786162e-04	4.789541e+02	3.341393e+03	3.820347e+03
6.516330e-01	5.814139e+09	4.506840e-26	1.840233e+04	3.778027e-04	4.787002e+02	3.341400e+03	3.820100e+03
6.517397e-01	5.811143e+09	4.500223e-26	1.838141e+04	3.769917e-04	4.784465e+02	3.341407e+03	3.819854e+03
6.518464e-01	5.808149e+09	4.493618e-26	1.836052e+04	3.761831e-04	4.781929e+02	3.341414e+03	3.819607e+03
6.519530e-01	5.805157e+09	4.487025e-26	1.833966e+04	3.753766e-04	4.779395e+02	3.341420e+03	3.819359e+03
6.520596e-01	5.802167e+09	4.480443e-26	1.831882e+04	3.745722e-04	4.776862e+02	3.341426e+03	3.819112e+03
6.521663e-01	5.799178e+09	4.473871e-26	1.829800e+04	3.737697e-04	4.774332e+02	3.341431e+03	3.818864e+03
6.522729e-01	5.796190e+09	4.467307e-26	1.827720e+04	3.729691e-04	4.771803e+02	3.341436e+03	3.818616e+03
6.523796e-01	5.793203e+09	4.460752e-26	1.825642e+04	3.721703e-04	4.769274e+02	3.341441e+03	3.818368e+03
6.524863e-01	5.790216e+09	4.454204e-26	1.823564e+04	3.713731e-04	4.766747e+02	3.341445e+03	3.818120e+03
6.525931e-01	5.787230e+09	4.447662e-26	1.821488e+04	3.705774e-04	4.764220e+02	3.341449e+03	3.817871e+03
6.527000e-01	5.784242e+09	4.441127e-26	1.819412e+04	3.697832e-04	4.761693e+02	3.341453e+03	3.817622e+03
6.528069e-01	5.781254e+09	4.434597e-26	1.817338e+04	3.689904e-04	4.759165e+02	3.341456e+03	3.817372e+03
6.529137e-01	5.778272e+09	4.428085e-26	1.815267e+04	3.682001e-04	4.756644e+02	3.341458e+03	3.817122e+03
6.530204e-01	5.775295e+09	4.421591e-26	1.813202e+04	3.674127e-04	4.754126e+02	3.341459e+03	3.816872e+03
6.531269e-01	5.772322e+09	4.415115e-26	1.811141e+04	3.666281e-04	4.751611e+02	3.341460e+03	3.816621e+03
6.532334e-01	5.769354e+09	4.408654e-26	1.809084e+04	3.658461e-04	4.749100e+02	3.341461e+03	3.816371e+03
6.533398e-01	5.766389e+09	4.402207e-26	1.807030e+04	3.650667e-04	4.746591e+02	3.341462e+03	3.816121e+03
6.534461e-01	5.763427e+09	4.395774e-26	1.804980e+04	3.642895e-04	4.744086e+02	3.341462e+03	3.815871e+03
6.535524e-01	5.760468e+09	4.389353e-26	1.802933e+04	3.635146e-04	4.741582e+02	3.341462e+03	3.815621e+03
6.536587e-01	5.757511e+09	4.382944e-26	1.800888e+04	3.627418e-04	4.739082e+02	3.341462e+03	3.815370e+03
6.537650e-01	5.754556e+09	4.376545e-26	1.798846e+04	3.619709e-04	4.736582e+02	3.341462e+03	3.815120e+03
6.538713e-01	5.751603e+09	4.370155e-26	1.796805e+04	3.612019e-04	4.734084e+02	3.341461e+03	3.814869e+03
6.539776e-01	5.748650e+09	4.363775e-26	1.794767e+04	3.604346e-04	4.731586e+02	3.341460e+03	3.814619e+03
6.540840e-01	5.745698e+09	4.357402e-26	1.792730e+04	3.596690e-04	4.729091e+02	3.341459e+03	3.814368e+03
6.541904e-01	5.742747e+09	4.351037e-26	1.790694e+04	3.589050e-04	4.726594e+02	3.341457e+03	3.814117e+03
6.542968e-01	5.739795e+09	4.344678e-26	1.788659e+04	3.581424e-04	4.724100e+02	3.341455e+03	3.813865e+03
6.544034e-01	5.736844e+09	4.338326e-26	1.786626e+04	3.573813e-04	4.721604e+02	3.341453e+03	3.813614e+03
6.545099e-01	5.733895e+09	4.331985e-26	1.784595e+04	3.566220e-04	4.719112e+02	3.341450e+03	3.813362e+03
6.546162e-01	5.730951e+09	4.325663e-26	1.782569e+04	3.558654e-04	4.716625e+02	3.341446e+03	3.813109e+03
6.547225e-01	5.728013e+09	4.319357e-26	1.780547e+04	3.551115e-04	4.714138e+02	3.341442e+03	3.812856e+03
6.548286e-01	5.725079e+09	4.313068e-26	1.778530e+04	3.543602e-04	4.711654e+02	3.341438e+03	3.812603e+03
6.549347e-01	5.722148e+09	4.306793e-26	1.776516e+04	3.536113e-04	4.709172e+02	3.341433e+03	3.812350e+03
6.550407e-01	5.719221e+09	4.300532e-26	1.774506e+04	3.528647e-04	4.706696e+02	3.341428e+03	3.812098e+03
6.551467e-01	5.716298e+09	4.294284e-26	1.772499e+04	3.521202e-04	4.704219e+02	3.341423e+03	3.811845e+03
6.552526e-01	5.713376e+09	4.288047e-26	1.770494e+04	3.513779e-04	4.701745e+02	3.341417e+03	3.811592e+03
6.553585e-01	5.710457e+09	4.281821e-26	1.768493e+04	3.506374e-04	4.699279e+02	3.341411e+03	3.811339e+03
6.554645e-01	5.707539e+09	4.275605e-26	1.766493e+04	3.498988e-04	4.696811e+02	3.341405e+03	3.811086e+03
6.555704e-01	5.704623e+09	4.269398e-26	1.764495e+04	3.491619e-04	4.694340e+02	3.341398e+03	3.810832e+03
6.556764e-01	5.701708e+09	4.263199e-26	1.762499e+04	3.484266e-04	4.691875e+02	3.341391e+03	3.810579e+03
6.557824e-01	5.698793e+09	4.257009e-26	1.760505e+04	3.476929e-04	4.689413e+02	3.341384e+03	3.810325e+03
6.558885e-01	5.695879e+09	4.250825e-26	1.758512e+04	3.469607e-04	4.686948e+02	3.341376e+03	3.810070e+03
6.559946e-01	5.692965e+09	4.244648e-26	1.756520e+04	3.462299e-04	4.684480e+02	3.341367e+03	3.809815e+03
6.561008e-01	5.690051e+09	4.238476e-26	1.754529e+04	3.455003e-04	4.682012e+02	3.341359e+03	3.809560e+03
6.562069e-01	5.687142e+09	4.232323e-26	1.752543e+04	3.447731e-04	4.679551e+02	3.341348e+03	3.809303e+03
6.563128e-01	5.684239e+09	4.226187e-26	1.750561e+04	3.440486e-04	4.677091e+02	3.341338e+03	3.809047e+03
6.564187e-01	5.681340e+09	4.220066e-26	1.748584e+04	3.433266e-04	4.674638e+02	3.341327e+03	3.808791e+03
6.565244e-01	5.678446e+09	4.213961e-26	1.746611e+04	3.426069e-04	4.672188e+02	3.341315e+03	3.808534e+03
6.566301e-01	5.675555e+09	4.207869e-26	1.744641e+04	3.418895e-04	4.669739e+02	3.341304e+03	3.808278e+03
6.567357e-01	5.672667e+09	4.201790e-26	1.742674e+04	3.411742e-04	4.667295e+02	3.341292e+03	3.808021e+03
6.568414e-01	5.669782e+09	4.195723e-26	1.740710e+04	3.404609e-04	4.664853e+02	3.341279e+03	3.807765e+03
6.569469e-01	5.666899e+09	4.189667e-26	1.738749e+04	3.397495e-04	4.662416e+02	3.341267e+03	3.807508e+03
6.570525e-01	5.664018e+09	4.183621e-26	1.736790e+04	3.390399e-04	4.659978e+02	3.341254e+03	3.807251e+03
6.571581e-01	5.661139e+09	4.177585e-26	1.734834e+04	3.383319e-04	4.657541e+02	3.341240e+03	3.806994e+03
6.572638e-01	5.658261e+09	4.171557e-26	1.732879e+04	3.376256e-04	4.655107e+02	3.341226e+03	3.806737e+03
6.573694e-01	5.655384e+09	4.165537e-26	1.730926e+04	3.369208e-04	4.652675e+02	3.341212e+03	3.806480e+03
6.574751e-01	5.652508e+09	4.159524e-26	1.728975e+04	3.362175e-04	4.650239e+02	3.341198e+03	3.806222e+03
6.575809e-01	5.649632e+09	4.153518e-26	1.727024e+04	3.355155e-04	4.647803e+02	3.341184e+03	3.805964e+03
6.576867e-01	5.646756e+09	4.147519e-26	1.725075e+04	3.348148e-04	4.645366e+02	3.341169e+03	3.805705e+03
6.577925e-01	5.643883e+09	4.141531e-26	1.723129e+04	3.341159e-04	4.642934e+02	3.341153e+03	3.805446e+03
6.578981e-01	5.641015e+09	4.135561e-26	1.721188e+04	3.334193e-04	4.640503e+02	3.341137e+03	3.805187e+03
6.580036e-01	5.638153e+09	4.129606e-26	1.719251e+04	3.327253e-04	4.638076e+02	3.341120e+03	3.804928e+03
6.581091e-01	5.635294e+09	4.123667e-26	1.717317e+04	3.320335e-04	4.635654e+02	3.341103e+03	3.804669e+03
6.582145e-01	5.632439e+09	4.117741e-26	1.715388e+04	3.313439e-04	4.633235e+02	3.341086e+03	3.804410e+03
6.583198e-01	5.629588e+09	4.111828e-26	1.713461e+04	3.306563e-04	4.630817e+02	3.341069e+03	3.804151e+03
6.584251e-01	5.626740e+09	4.105927e-26	1.711538e+04	3.299707e-04	4.628401e+02	3.341051e+03	3.803891e+03
6.585304e-01	5.623894e+09	4.100037e-26	1.709618e+04	3.292869e-04	4.625988e+02	3.341034e+03	3.803632e+03
6.586356e-01	5.621050e+09	4.094157e-26	1.707700e+04	3.286049e-04	4.623576e+02	3.341016e+03	3.803373e+03
6.587409e-01	5.618208e+09	4.088286e-26	1.705784e+04	3.279245e-04	4.621166e+02	3.340997e+03	3.803114e+03
6.588462e-01	5.615368e+09	4.082425e-26	1.703870e+04	3.272457e-04	4.618760e+02	3.340979e+03	3.802855e+03
6.589515e-01	5.612528e+09	4.076571e-26	1.701958e+04	3.265684e-04	4.616351e+02	3.340960e+03	3.802595e+03
6.590568e-01	5.609690e+09	4.070726e-26	1.700047e+04	3.258925e-04	4.613943e+02	3.340941e+03	3.802335e+03
6.591622e-01	5.606852e+09	4.064887e-26	1.698138e+04	3.252179e-04	4.611536e+02	3.340921e+03	3.802075e+03
6.592677e-01	5.604014e+09	4.059054e-26	1.696231e+04	3.245446e-04	4.609128e+02	3.340902e+03	3.801814e+03
6.593732e-01	5.601177e+09	4.053229e-26	1.694324e+04	3.238726e-04	4.606719e+02	3.340881e+03	3.801553e+03
6.594785e-01	5.598346e+09	4.047420e-26	1.692423e+04	3.232028e-04	4.604316e+02	3.340860e+03	3.801292e+03
6.595838e-01	5.595519e+09	4.041627e-26	1.690525e+04	3.225352e-04	4.601916e+02	3.340838e+03	3.801030e+03
6.596890e-01	5.592697e+09	4.035849e-26	1.688632e+04	3.218699e-04	4.599520e+02	3.340816e+03	3.800768e+03
6.597940e-01	5.589878e+09	4.030084e-26	1.686742e+04	3.212068e-04	4.597126e+02	3.340794e+03	3.800507e+03
6.598991e-01	5.587063e+09	4.024333e-26	1.684855e+04	3.205456e-04	4.594735e+02	3.340771e+03	3.800245e+03
6.600041e-01	5.584252e+09	4.018593e-26	1.682972e+04	3.198863e-04	4.592345e+02	3.340748e+03	3.799983e+03
6.601090e-01	5.581442e+09	4.012864e-26	1.681091e+04	3.192287e-04	4.589959e+02	3.340725e+03	3.799721e+03
6.602140e-01	5.578635e+09	4.007145e-26	1.679213e+04	3.185729e-04	4.587573e+02	3.340702e+03	3.799459e+03
6.603189e-01	5.575830e+09	4.001436e-26	1.677338e+04	3.179187e-04	4.585190e+02	3.340678e+03	3.799197e+03
6.604239e-01	5.573027e+09	3.995736e-26	1.675464e+04	3.172660e-04	4.582807e+02	3.340653e+03	3.798934e+03
6.605288e-01	5.570225e+09	3.990044e-26	1.673592e+04	3.166147e-04	4.580426e+02	3.340629e+03	3.798671e+03
6.606339e-01	5.567424e+09	3.984360e-26	1.671722e+04	3.159648e-04	4.578045e+02	3.340603e+03	3.798408e+03
6.607389e-01	5.564624e+09	3.978683e-26	1.669854e+04	3.153162e-04	4.575666e+02	3.340578e+03	3.798145e+03
6.608440e-01	5.561824e+09	3.973012e-26	1.667986e+04	3.146689e-04	4.573288e+02	3.340552e+03	3.797881e+03
6.609491e-01	5.559025e+09	3.967349e-26	1.666121e+04	3.140228e-04	4.570912e+02	3.340526e+03	3.797617e+03
6.610542e-01	5.556231e+09	3.961701e-26	1.664259e+04	3.133788e-04	4.568540e+02	3.340498e+03	3.797352e+03
6.611591e-01	5.553442e+09	3.956069e-26	1.662402e+04	3.127370e-04	4.566172e+02	3.340470e+03	3.797087e+03
6.612639e-01	5.550658e+09	3.950451e-26	1.660549e+04	3.120973e-04	4.563807e+02	3.340441e+03	3.796822e+03
6.613686e-01	5.547877e+09	3.944847e-26	1.658700e+04	3.114596e-04	4.561446e+02	3.340412e+03	3.796557e+03
6.614733e-01	5.545100e+09	3.939254e-26	1.656853e+04	3.108238e-04	4.559089e+02	3.340383e+03	3.796292e+03
6.615780e-01	5.542325e+09	3.933673e-26	1.655010e+04	3.101898e-04	4.556734e+02	3.340354e+03	3.796028e+03
6.616826e-01	5.539554e+09	3.928103e-26	1.653169e+04	3.095574e-04	4.554380e+02	3.340325e+03	3.795763e+03
6.617872e-01	5.536784e+09	3.922543e-26	1.651331e+04	3.089267e-04	4.552029e+02	3.340295e+03	3.795498e+03
6.618918e-01	5.534017e+09	3.916992e-26	1.649496e+04	3.082975e-04	4.549679e+02	3.340265e+03	3.795232e+03
6.619964e-01	5.531251e+09	3.911450e-26	1.647662e+04	3.076698e-04	4.547329e+02	3.340234e+03	3.794967e+03
6.621010e-01	5.528486e+09	3.905916e-26	1.645830e+04	3.070434e-04	4.544979e+02	3.340204e+03	3.794701e+03
6.622057e-01	5.525723e+09	3.900389e-26	1.644000e+04	3.064184e-04	4.542630e+02	3.340173e+03	3.794436e+03
6.623104e-01	5.522960e+09	3.894869e-26	1.642171e+04	3.057946e-04	4.540281e+02	3.340142e+03	3.794170e+03
6.624151e-01	5.520198e+09	3.889356e-26	1.640343e+04	3.051719e-04	4.537931e+02	3.340110e+03	3.793903e+03
6.625199e-01	5.517436e+09	3.883849e-26	1.638517e+04	3.045504e-04	4.535582e+02	3.340079e+03	3.793637e+03
6.626247e-01	5.514678e+09	3.878354e-26	1.636694e+04	3.039306e-04	4.533234e+02	3.340046e+03	3.793370e+03
6.627293e-01	5.511924e+09	3.872874e-26	1.634876e+04	3.033128e-04	4.530891e+02	3.340013e+03	3.793102e+03
6.628338e-01	5.509175e+09	3.867408e-26	1.633061e+04	3.026970e-04	4.528550e+02	3.339980e+03	3.792835e+03
6.629383e-01	5.506430e+09	3.861955e-26	1.631250e+04	3.020831e-04	4.526214e+02	3.339947e+03	3.792568e+03
6.630427e-01	5.503688e+09	3.856514e-26	1.629441e+04	3.014711e-04	4.523879e+02	3.339913e+03	3.792301e+03
6.631470e-01	5.500949e+09	3.851084e-26	1.627636e+04	3.008608e-04	4.521547e+02	3.339879e+03	3.792034e+03
6.632513e-01	5.498213e+09	3.845665e-26	1.625834e+04	3.002521e-04	4.519217e+02	3.339845e+03	3.791767e+03
6.633556e-01	5.495480e+09	3.840256e-26	1.624034e+04	2.996450e-04	4.516890e+02	3.339811e+03	3.791500e+03
6.634599e-01	5.492748e+09	3.834856e-26	1.622237e+04	2.990394e-04	4.514563e+02	3.339776e+03	3.791233e+03
6.635642e-01	5.490018e+09	3.829465e-26	1.620441e+04	2.984351e-04	4.512238e+02	3.339741e+03	3.790965e+03
6.636685e-01	5.487289e+09	3.824081e-26	1.618648e+04	2.978322e-04	4.509914e+02	3.339706e+03	3.790698e+03
6.637729e-01	5.484562e+09	3.818705e-26	1.616856e+04	2.972306e-04	4.507591e+02	3.339671e+03	3.790430e+03
6.638772e-01	5.481835e+09	3.813336e-26	1.615065e+04	2.966301e-04	4.505270e+02	3.339635e+03	3.790162e+03
6.639817e-01	5.479109e+09	3.807973e-26	1.613276e+04	2.960308e-04	4.502948e+02	3.339599e+03	3.789894e+03
6.640861e-01	5.476384e+09	3.802616e-26	1.611488e+04	2.954326e-04	4.500626e+02	3.339562e+03	3.789625e+03
6.641906e-01	5.473661e+09	3.797270e-26	1.609703e+04	2.948359e-04	4.498307e+02	3.339525e+03	3.789356e+03
6.642949e-01	5.470943e+09	3.791939e-26	1.607923e+04	2.942410e-04	4.495991e+02	3.339487e+03	3.789086e+03
6.643991e-01	5.468229e+09	3.786621e-26	1.606145e+04	2.936481e-04	4.493678e+02	3.339449e+03	3.788816e+03
6.645033e-01	5.465519e+09	3.781315e-26	1.604372e+04	2.930571e-04	4.491367e+02	3.339410e+03	3.788547e+03
6.646073e-01	5.462813e+09	3.776021e-26	1.602601e+04	2.924678e-04	4.489060e+02	3.339371e+03	3.788277e+03
6.647114e-01	5.460109e+09	3.770739e-26	1.600833e+04	2.918801e-04	4.486756e+02	3.339332e+03	3.788008e+03
6.648154e-01	5.457409e+09	3.765466e-26	1.599069e+04	2.912940e-04	4.484453e+02	3.339293e+03	3.787738e+03
6.649194e-01	5.454710e+09	3.760203e-26	1.597306e+04	2.907094e-04	4.482153e+02	3.339253e+03	3.787468e+03
6.650233e-01	5.452014e+09	3.754950e-26	1.595546e+04	2.901262e-04	4.479855e+02	3.339213e+03	3.787198e+03
6.651273e-01	5.449319e+09	3.749704e-26	1.593788e+04	2.895443e-04	4.477559e+02	3.339172e+03	3.786928e+03
6.652313e-01	5.446626e+09	3.744467e-26	1.592032e+04	2.889638e-04	4.475265e+02	3.339131e+03	3.786657e+03
6.653353e-01	5.443934e+09	3.739237e-26	1.590277e+04	2.883844e-04	4.472972e+02	3.339089e+03	3.786387e+03
6.654393e-01	5.441243e+09	3.734013e-26	1.588524e+04	2.878062e-04	4.470682e+02	3.339048e+03	3.786116e+03
6.655434e-01	5.438552e+09	3.728796e-26	1.586772e+04	2.872291e-04	4.468392e+02	3.339005e+03	3.785844e+03
6.656475e-01	5.435862e+09	3.723584e-26	1.585022e+04	2.866531e-04	4.466102e+02	3.338963e+03	3.785573e+03
6.657516e-01	5.433176e+09	3.718385e-26	1.583275e+04	2.860786e-04	4.463816e+02	3.338919e+03	3.785301e+03
6.658555e-01	5.430494e+09	3.713199e-26	1.581531e+04	2.855059e-04	4.461533e+02	3.338875e+03	3.785028e+03
6.659594e-01	5.427816e+09	3.708027e-26	1.579792e+04	2.849351e-04	4.459254e+02	3.338831e+03	3.784756e+03
6.660632e-01	5.425142e+09	3.702866e-26	1.578055e+04	2.843660e-04	4.456978e+02	3.338786e+03	3.784484e+03
6.661669e-01	5.422471e+09	3.697717e-26	1.576322e+04	2.837986e-04	4.454704e+02	3.338741e+03	3.784212e+03
6.662706e-01	5.419803e+09	3.692578e-26	1.574592e+04	2.832327e-04	4.452433e+02	3.338696e+03	3.783939e+03
6.663742e-01	5.417138e+09	3.687449e-26	1.572864e+04	2.826683e-04	4.450163e+02	3.338651e+03	3.783667e+03
6.664778e-01	5.414475e+09	3.682329e-26	1.571138e+04	2.821054e-04	4.447894e+02	3.338605e+03	3.783395e+03
6.665814e-01	5.411814e+09	3.677218e-26	1.569415e+04	2.815437e-04	4.445626e+02	3.338560e+03	3.783122e+03
6.666850e-01	5.409154e+09	3.672115e-26	1.567693e+04	2.809834e-04	4.443360e+02	3.338514e+03	3.782850e+03
6.667886e-01	5.406496e+09	3.667020e-26	1.565974e+04	2.804242e-04	4.441093e+02	3.338468e+03	3.782577e+03
6.668923e-01	5.403839e+09	3.661931e-26	1.564256e+04	2.798662e-04	4.438827e+02	3.338422e+03	3.782304e+03
6.669959e-01	5.401183e+09	3.656849e-26	1.562539e+04	2.793093e-04	4.436562e+02	3.338375e+03	3.782031e+03
6.670997e-01	5.398527e+09	3.651772e-26	1.560824e+04	2.787535e-04	4.434295e+02	3.338328e+03	3.781758e+03
6.672034e-01	5.395872e+09	3.646702e-26	1.559110e+04	2.781986e-04	4.432029e+02	3.338282e+03	3.781484e+03
6.673071e-01	5.393221e+09	3.641644e-26	1.557400e+04	2.776453e-04	4.429766e+02	3.338234e+03	3.781210e+03
6.674106e-01	5.390575e+09	3.636600e-26	1.555693e+04	2.770938e-04	4.427506e+02	3.338185e+03	3.780936e+03
6.675141e-01	5.387932e+09	3.631567e-26	1.553990e+04	2.765440e-04	4.425249e+02	3.338137e+03	3.780662e+03
6.676175e-01	5.385293e+09	3.626546e-26	1.552289e+04	2.759959e-04	4.422996e+02	3.338089e+03	3.780388e+03
6.677208e-01	5.382657e+09	3.621536e-26	1.550592e+04	2.754493e-04	4.420745e+02	3.338040e+03	3.780114e+03
6.678241e-01	5.380023e+09	3.616536e-26	1.548898e+04	2.749043e-04	4.418496e+02	3.337991e+03	3.779841e+03
6.679274e-01	5.377393e+09	3.611545e-26	1.547206e+04	2.743606e-04	4.416250e+02	3.337942e+03	3.779567e+03
6.680306e-01	5.374764e+09	3.606564e-26	1.545516e+04	2.738182e-04	4.414006e+02	3.337892e+03	3.779293e+03
6.681338e-01	5.372137e+09	3.601590e-26	1.543828e+04	2.732772e-04	4.411763e+02	3.337843e+03	3.779019e+03
6.682370e-01	5.369512e+09	3.596624e-26	1.542142e+04	2.727373e-04	4.409521e+02	3.337793e+03	3.778745e+03
6.683403e-01	5.366888e+09	3.591665e-26	1.540458e+04	2.721986e-04	4.407280e+02	3.337743e+03	3.778471e+03
6.684435e-01	5.364265e+09	3.586713e-26	1.538776e+04	2.716609e-04	4.405041e+02	3.337692e+03	3.778196e+03
6.685468e-01	5.361643e+09	3.581767e-26	1.537094e+04	2.711244e-04	4.402802e+02	3.337641e+03	3.777921e+03
6.686502e-01	5.359021e+09	3.576826e-26	1.535414e+04	2.705888e-04	4.400563e+02	3.337590e+03	3.777646e+03
6.687535e-01	5.356402e+09	3.571894e-26	1.533737e+04	2.700544e-04	4.398326e+02	3.337538e+03	3.777371e+03
6.688567e-01	5.353786e+09	3.566975e-26	1.532062e+04	2.695216e-04	4.396093e+02	3.337486e+03	3.777095e+03
6.689598e-01	5.351175e+09	3.562069e-26	1.530392e+04	2.689905e-04	4.393863e+02	3.337433e+03	3.776819e+03
6.690628e-01	5.348568e+09	3.557173e-26	1.528724e+04	2.684610e-04	4.391636e+02	3.337380e+03	3.776543e+03
6.691658e-01	5.345963e+09	3.552289e-26	1.527060e+04	2.679331e-04	4.389413e+02	3.337326e+03	3.776268e+03
6.692687e-01	5.343362e+09	3.547414e-26	1.525398e+04	2.674066e-04	4.387193e+02	3.337272e+03	3.775992e+03
6.693715e-01	5.340763e+09	3.542549e-26	1.523739e+04	2.668815e-04	4.384975e+02	3.337218e+03	3.775716e+03
6.694743e-01	5.338166e+09	3.537693e-26	1.522082e+04	2.663578e-04	4.382760e+02	3.337164e+03	3.775440e+03
6.695771e-01	5.335572e+09	3.532845e-26	1.520427e+04	2.658352e-04	4.380547e+02	3.337109e+03	3.775164e+03
6.696800e-01	5.332979e+09	3.528004e-26	1.518774e+04	2.653139e-04	4.378336e+02	3.337054e+03	3.774887e+03
6.697828e-01	5.330387e+09	3.523171e-26	1.517123e+04	2.647937e-04	4.376127e+02	3.336998e+03	3.774611e+03
6.698856e-01	5.327796e+09	3.518344e-26	1.515473e+04	2.642746e-04	4.373919e+02	3.336942e+03	3.774334e+03
6.699884e-01	5.325207e+09	3.513524e-26	1.513825e+04	2.637565e-04	4.371713e+02	3.336886e+03	3.774057e+03
6.700913e-01	5.322618e+09	3.508709e-26	1.512178e+04	2.632393e-04	4.369507e+02	3.336829e+03	3.773780e+03
6.701942e-01	5.320029e+09	3.503900e-26	1.510532e+04	2.627232e-04	4.367303e+02	3.336772e+03	3.773502e+03
6.702971e-01	5.317445e+09	3.499102e-26	1.508890e+04	2.622084e-04	4.365102e+02	3.336714e+03	3.773224e+03
6.703998e-01	5.314864e+09	3.494317e-26	1.507251e+04	2.616953e-04	4.362904e+02	3.336655e+03	3.772946e+03
6.705024e-01	5.312288e+09	3.489543e-26	1.505615e+04	2.611837e-04	4.360709e+02	3.336597e+03	3.772668e+03
6.706050e-01	5.309714e+09	3.484780e-26	1.503982e+04	2.606736e-04	4.358517e+02	3.336538e+03	3.772390e+03
6.707074e-01	5.307143e+09	3.480026e-26	1.502352e+04	2.601650e-04	4.356327e+02	3.336479e+03	3.772112e+03
6.708099e-01	5.304576e+09	3.475282e-26	1.500724e+04	2.596577e-04	4.354140e+02	3.336420e+03	3.771834e+03
6.709123e-01	5.302010e+09	3.470547e-26	1.499099e+04	2.591518e-04	4.351954e+02	3.336360e+03	3.771556e+03
6.710147e-01	5.299446e+09	3.465820e-26	1.497476e+04	2.586470e-04	4.349769e+02	3.336301e+03	3.771278e+03
6.711171e-01	5.296885e+09	3.461100e-26	1.495855e+04	2.581434e-04	4.347585e+02	3.336241e+03	3.770999e+03
6.712194e-01	5.294324e+09	3.456388e-26	1.494235e+04	2.576410e-04	4.345402e+02	3.336181e+03	3.770721e+03
6.713218e-01	5.291765e+09	3.451682e-26	1.492617e+04	2.571396e-04	4.343220e+02	3.336121e+03	3.770443e+03
6.714242e-01	5.289207e+09	3.446983e-26	1.491001e+04	2.566392e-04	4.341037e+02	3.336060e+03	3.770164e+03
6.715266e-01	5.286650e+09	3.442289e-26	1.489386e+04	2.561397e-04	4.338855e+02	3.336000e+03	3.769885e+03
6.716291e-01	5.284093e+09	3.437601e-26	1.487772e+04	2.556412e-04	4.336672e+02	3.335939e+03	3.769606e+03
6.717315e-01	5.281538e+09	3.432921e-26	1.486160e+04	2.551438e-04	4.334490e+02	3.335878e+03	3.769327e+03
6.718338e-01	5.278987e+09	3.428252e-26	1.484552e+04	2.546479e-04	4.332311e+02	3.335816e+03	3.769047e+03
6.719360e-01	5.276440e+09	3.423595e-26	1.482946e+04	2.541535e-04	4.330135e+02	3.335754e+03	3.768768e+03
6.720382e-01	5.273896e+09	3.418948e-26	1.481344e+04	2.536606e-04	4.327961e+02	3.335692e+03	3.768488e+03
6.721403e-01	5.271356e+09	3.414311e-26	1.479744e+04	2.531691e-04	4.325790e+02	3.335630e+03	3.768209e+03
6.722423e-01	5.268817e+09	3.409684e-26	1.478147e+04	2.526789e-04	4.323621e+02	3.335567e+03	3.767930e+03
6.723443e-01	5.266282e+09	3.405065e-26	1.476553e+04	2.521899e-04	4.321455e+02	3.335505e+03	3.767650e+03
6.724462e-01	5.263748e+09	3.400454e-26	1.474960e+04	2.517022e-04	4.319290e+02	3.335442e+03	3.767371e+03
6.725481e-01	5.261216e+09	3.395850e-26	1.473369e+04	2.512156e-04	4.317127e+02	3.335379e+03	3.767092e+03
6.726501e-01	5.258686e+09	3.391254e-26	1.471780e+04	2.507302e-04	4.314966e+02	3.335315e+03	3.766812e+03
6.727520e-01	5.256157e+09	3.386665e-26	1.470193e+04	2.502457e-04	4.312807e+02	3.335252e+03	3.766532e+03
6.728539e-01	5.253629e+09	3.382081e-26	1.468607e+04	2.497623e-04	4.310649e+02	3.335188e+03	3.766253e+03
6.729559e-01	5.251102e+09	3.377504e-26	1.467023e+04	2.492798e-04	4.308492e+02	3.335123e+03	3.765973e+03
6.730578e-01	5.248576e+09	3.372931e-26	1.465439e+04	2.487982e-04	4.306336e+02	3.335059e+03	3.765692e+03
6.731599e-01	5.246049e+09	3.368364e-26	1.463857e+04	2.483174e-04	4.304181e+02	3.334994e+03	3.765412e+03
6.732618e-01	5.243527e+09	3.363808e-26	1.462278e+04	2.478380e-04	4.302029e+02	3.334928e+03	3.765131e+03
6.733636e-01	5.241008e+09	3.359263e-26	1.460702e+04	2.473601e-04	4.299882e+02	3.334861e+03	3.764849e+03
6.734653e-01	5.238493e+09	3.354728e-26	1.459129e+04	2.468836e-04	4.297737e+02	3.334795e+03	3.764568e+03
6.735670e-01	5.235981e+09	3.350203e-26	1.457559e+04	2.464085e-04	4.295596e+02	3.334728e+03	3.764287e+03
6.736686e-01	5.233472e+09	3.345687e-26	1.455991e+04	2.459347e-04	4.293458e+02	3.334661e+03	3.764006e+03
6.737701e-01	5.230965e+09	3.341179e-26	1.454426e+04	2.454621e-04	4.291322e+02	3.334593e+03	3.763725e+03
6.738716e-01	5.228460e+09	3.336680e-26	1.452862e+04	2.449906e-04	4.289189e+02	3.334525e+03	3.763444e+03
6.739731e-01	5.225956e+09	3.332188e-26	1.451301e+04	2.445203e-04	4.287058e+02	3.334457e+03	3.763163e+03
6.740746e-01	5.223455e+09	3.327703e-26	1.449741e+04	2.440511e-04	4.284930e+02	3.334388e+03	3.762881e+03
6.741760e-01	5.220955e+09	3.323224e-26	1.448183e+04	2.435829e-04	4.282803e+02	3.334320e+03	3.762600e+03
6.742775e-01	5.218456e+09	3.318752e-26	1.446627e+04	2.431157e-04	4.280678e+02	3.334250e+03	3.762318e+03
6.743790e-01	5.215957e+09	3.314286e-26	1.445072e+04	2.426494e-04	4.278555e+02	3.334180e+03	3.762036e+03
6.744805e-01	5.213460e+09	3.309824e-26	1.443518e+04	2.421840e-04	4.276433e+02	3.334110e+03	3.761754e+03
6.745820e-01	5.210963e+09	3.305368e-26	1.441965e+04	2.417195e-04	4.274311e+02	3.334040e+03	3.761471e+03
6.746835e-01	5.208468e+09	3.300920e-26	1.440414e+04	2.412560e-04	4.272192e+02	3.333969e+03	3.761188e+03
6.747849e-01	5.205977e+09	3.296483e-26	1.438866e+04	2.407939e-04	4.270077e+02	3.333897e+03	3.760905e+03
6.748862e-01	5.203489e+09	3.292056e-26	1.437322e+04	2.403332e-04	4.267964e+02	3.333825e+03	3.760621e+03
6.749874e-01	5.201004e+09	3.287638e-26	1.435780e+04	2.398738e-04	4.265855e+02	3.333753e+03	3.760338e+03
6.750886e-01	5.198522e+09	3.283229e-26	1.434240e+04	2.394157e-04	4.263749e+02	3.333680e+03	3.760055e+03
6.751897e-01	5.196043e+09	3.278829e-26	1.432703e+04	2.389588e-04	4.261644e+02	3.333608e+03	3.759772e+03
6.752908e-01	5.193565e+09	3.274437e-26	1.431168e+04	2.385030e-04	4.259542e+02	3.333535e+03	3.759489e+03
6.753918e-01	5.191090e+09	3.270052e-26	1.429634e+04	2.380484e-04	4.257441e+02	3.333462e+03	3.759206e+03
6.754928e-01	5.188616e+09	3.265673e-26	1.428103e+04	2.375947e-04	4.255341e+02	3.333388e+03	3.758923e+03
6.755938e-01	5.186143e+09	3.261302e-26	1.426573e+04	2.371421e-04	4.253243e+02	3.333315e+03	3.758639e+03
6.756949e-01	5.183671e+09	3.256936e-26	1.425045e+04	2.366905e-04	4.251145e+02	3.333241e+03	3.758356e+03
6.757959e-01	5.181201e+09	3.252576e-26	1.423518e+04	2.362397e-04	4.249047e+02	3.333167e+03	3.758072e+03
6.758969e-01	5.178731e+09	3.248221e-26	1.421992e+04	2.357899e-04	4.246949e+02	3.333093e+03	3.757788e+03
6.759980e-01	5.176262e+09	3.243872e-26	1.420467e+04	2.353408e-04	4.244851e+02	3.333019e+03	3.757504e+03
6.760990e-01	5.173793e+09	3.239528e-26	1.418944e+04	2.348927e-04	4.242754e+02	3.332944e+03	3.757220e+03
6.762000e-01	5.171328e+09	3.235194e-26	1.417423e+04	2.344458e-04	4.240659e+02	3.332869e+03	3.756935e+03
6.763009e-01	5.168867e+09	3.230870e-26	1.415906e+04	2.340002e-04	4.238566e+02	3.332794e+03	3.756650e+03
6.764016e-01	5.166408e+09	3.226556e-26	1.414391e+04	2.335560e-04	4.236475e+02	3.332718e+03	3.756366e+03
6.765024e-01	5.163953e+09	3.222250e-26	1.412878e+04	2.331130e-04	4.234387e+02	3.332642e+03	3.756081e+03
6.766030e-01	5.161499e+09	3.217953e-26	1.411368e+04	2.326711e-04	4.232302e+02	3.332566e+03	3.755796e+03
6.767036e-01	5.159048e+09	3.213663e-26	1.409860e+04	2.322304e-04	4.230218e+02	3.332490e+03	3.755512e+03
6.768042e-01	5.156599e+09	3.209381e-26	1.408354e+04	2.317908e-04	4.228136e+02	3.332414e+03	3.755227e+03
6.769048e-01	5.154151e+09	3.205105e-26	1.406849e+04	2.313521e-04	4.226057e+02	3.332337e+03	3.754943e+03
6.770053e-01	5.151705e+09	3.200836e-26	1.405346e+04	2.309145e-04	4.223978e+02	3.332260e+03	3.754658e+03
6.771059e-01	5.149260e+09	3.196572e-26	1.403845e+04	2.304778e-04	4.221902e+02	3.332183e+03	3.754373e+03
6.772064e-01	5.146816e+09	3.192315e-26	1.402345e+04	2.300420e-04	4.219827e+02	3.332105e+03	3.754088e+03
6.773070e-01	5.144372e+09	3.188062e-26	1.400846e+04	2.296070e-04	4.217753e+02	3.332027e+03	3.753803e+03
6.774076e-01	5.141929e+09	3.183814e-26	1.399348e+04	2.291729e-04	4.215680e+02	3.331949e+03	3.753517e+03
6.775082e-01	5.139487e+09	3.179571e-26	1.397852e+04	2.287395e-04	4.213608e+02	3.331871e+03	3.753232e+03
6.776088e-01	5.137046e+09	3.175335e-26	1.396357e+04	2.283071e-04	4.211538e+02	3.331792e+03	3.752946e+03
6.777092e-01	5.134609e+09	3.171109e-26	1.394865e+04	2.278760e-04	4.209472e+02	3.331712e+03	3.752659e+03
6.778096e-01	5.132175e+09	3.166892e-26	1.393375e+04	2.274461e-04	4.207409e+02	3.331632e+03	3.752373e+03
6.779099e-01	5.129743e+09	3.162684e-26	1.391888e+04	2.270174e-04	4.205349e+02	3.331552e+03	3.752087e+03
6.780102e-01	5.127314e+09	3.158484e-26	1.390404e+04	2.265899e-04	4.203291e+02	3.331472e+03	3.751801e+03
6.781104e-01	5.124887e+09	3.154292e-26	1.388921e+04	2.261635e-04	4.201237e+02	3.331391e+03	3.751515e+03
6.782105e-01	5.122463e+09	3.150106e-26	1.387440e+04	2.257382e-04	4.199184e+02	3.331310e+03	3.751229e+03
6.783107e-01	5.120040e+09	3.145928e-26	1.385962e+04	2.253138e-04	4.197134e+02	3.331229e+03	3.750943e+03
6.784108e-01	5.117618e+09	3.141756e-26	1.384484e+04	2.248905e-04	4.195085e+02	3.331148e+03	3.750656e+03
6.785109e-01	5.115197e+09	3.137590e-26	1.383008e+04	2.244680e-04	4.193037e+02	3.331066e+03	3.750370e+03
6.786110e-01	5.112778e+09	3.133429e-26	1.381534e+04	2.240464e-04	4.190991e+02	3.330984e+03	3.750083e+03
6.787111e-01	5.110359e+09	3.129273e-26	1.380061e+04	2.236257e-04	4.188947e+02	3.330901e+03	3.749796e+03
6.788113e-01	5.107941e+09	3.125123e-26	1.378589e+04	2.232057e-04	4.186904e+02	3.330818e+03	3.749509e+03
6.789114e-01	5.105523e+09	3.120976e-26	1.377117e+04	2.227866e-04	4.184862e+02	3.330735e+03	3.749221e+03
6.790116e-01	5.103105e+09	3.116834e-26	1.375647e+04	2.223681e-04	4.182822e+02	3.330651e+03	3.748934e+03
6.791117e-01	5.100690e+09	3.112700e-26	1.374179e+04	2.219507e-04	4.180785e+02	3.330567e+03	3.748645e+03
6.792118e-01	5.098277e+09	3.108574e-26	1.372713e+04	2.215344e-04	4.178751e+02	3.330482e+03	3.748357e+03
6.793117e-01	5.095868e+09	3.104458e-26	1.371250e+04	2.211194e-04	4.176720e+02	3.330397e+03	3.748069e+03
6.794116e-01	5.093461e+09	3.100350e-26	1.369789e+04	2.207055e-04	4.174692e+02	3.330311e+03	3.747780e+03
6.795114e-01	5.091057e+09	3.096249e-26	1.368331e+04	2.202927e-04	4.172667e+02	3.330225e+03	3.747492e+03
6.796112e-01	5.088654e+09	3.092156e-26	1.366874e+04	2.198809e-04	4.170645e+02	3.330139e+03	3.747204e+03
6.797110e-01	5.086254e+09	3.088069e-26	1.365419e+04	2.194702e-04	4.168624e+02	3.330053e+03	3.746915e+03
6.798107e-01	5.083855e+09	3.083989e-26	1.363966e+04	2.190604e-04	4.166605e+02	3.329966e+03	3.746627e+03
6.799104e-01	5.081457e+09	3.079915e-26	1.362514e+04	2.186515e-04	4.164587e+02	3.329880e+03	3.746338e+03
6.800101e-01	5.079061e+09	3.075847e-26	1.361064e+04	2.182435e-04	4.162570e+02	3.329793e+03	3.746050e+03
6.801098e-01	5.076665e+09	3.071783e-26	1.359615e+04	2.178363e-04	4.160553e+02	3.329706e+03	3.745761e+03
6.802095e-01	5.074270e+09	3.067725e-26	1.358167e+04	2.174300e-04	4.158536e+02	3.329619e+03	3.745472e+03
6.803092e-01	5.071875e+09	3.063671e-26	1.356720e+04	2.170244e-04	4.156520e+02	3.329531e+03	3.745183e+03
6.804089e-01	5.069481e+09	3.059621e-26	1.355274e+04	2.166195e-04	4.154503e+02	3.329444e+03	3.744894e+03
6.805087e-01	5.067086e+09	3.055576e-26	1.353829e+04	2.162153e-04	4.152486e+02	3.329356e+03	3.744604e+03
6.806084e-01	5.064694e+09	3.051537e-26	1.352386e+04	2.158121e-04	4.150471e+02	3.329267e+03	3.744314e+03
6.807081e-01	5.062305e+09	3.047507e-26	1.350945e+04	2.154100e-04	4.148459e+02	3.329178e+03	3.744024e+03
6.808077e-01	5.059918e+09	3.043485e-26	1.349507e+04	2.150090e-04	4.146450e+02	3.329089e+03	3.743734e+03
6.809072e-01	5.057534e+09	3.039471e-26	1.348071e+04	2.146091e-04	4.144442e+02	3.328999e+03	3.743444e+03
6.810066e-01	5.055152e+09	3.035464e-26	1.346637e+04	2.142103e-04	4.142437e+02	3.328910e+03	3.743154e+03
6.811060e-01	5.052772e+09	3.031464e-26	1.345204e+04	2.138124e-04	4.140433e+02	3.328820e+03	3.742864e+03
6.812054e-01	5.050394e+09	3.027471e-26	1.343774e+04	2.134155e-04	4.138430e+02	3.328731e+03	3.742574e+03
6.813047e-01	5.048016e+09	3.023484e-26	1.342345e+04	2.130195e-04	4.136428e+02	3.328641e+03	3.742283e+03
6.814041e-01	5.045641e+09	3.019502e-26	1.340917e+04	2.126244e-04	4.134428e+02	3.328550e+03	3.741993e+03
6.815034e-01	5.043266e+09	3.015526e-26	1.339491e+04	2.122301e-04	4.132428e+02	3.328460e+03	3.741703e+03
6.816027e-01	5.040892e+09	3.011554e-26	1.338066e+04	2.118367e-04	4.130430e+02	3.328369e+03	3.741412e+03
6.817020e-01	5.038518e+09	3.007587e-26	1.336642e+04	2.114439e-04	4.128432e+02	3.328279e+03	3.741122e+03
6.818014e-01	5.036145e+09	3.003625e-26	1.335218e+04	2.110520e-04	4.126434e+02	3.328188e+03	3.740831e+03
6.819008e-01	5.033772e+09	2.999666e-26	1.333796e+04	2.106607e-04	4.124436e+02	3.328096e+03	3.740540e+03
6.820002e-01	5.031399e+09	2.995711e-26	1.332375e+04	2.102701e-04	4.122439e+02	3.328005e+03	3.740249e+03
6.820996e-01	5.029026e+09	2.991760e-26	1.330954e+04	2.098801e-04	4.120443e+02	3.327913e+03	3.739957e+03
6.821990e-01	5.026656e+09	2.987817e-26	1.329536e+04	2.094911e-04	4.118450e+02	3.327820e+03	3.739665e+03
6.822983e-01	5.024289e+09	2.983882e-26	1.328120e+04	2.091033e-04	4.116460e+02	3.327727e+03	3.739373e+03
6.823975e-01	5.021924e+09	2.979955e-26	1.326706e+04	2.087165e-04	4.114472e+02	3.327634e+03	3.739081e+03
6.824966e-01	5.019562e+09	2.976036e-26	1.325294e+04	2.083308e-04	4.112487e+02	3.327540e+03	3.738789e+03
6.825957e-01	5.017201e+09	2.972123e-26	1.323884e+04	2.079460e-04	4.110504e+02	3.327447e+03	3.738497e+03
6.826948e-01	5.014842e+09	2.968216e-26	1.322476e+04	2.075622e-04	4.108522e+02	3.327353e+03	3.738205e+03
6.827938e-01	5.012485e+09	2.964316e-26	1.321070e+04	2.071793e-04	4.106544e+02	3.327258e+03	3.737913e+03
6.828929e-01	5.010129e+09	2.960421e-26	1.319664e+04	2.067972e-04	4.104567e+02	3.327164e+03	3.737620e+03
6.829919e-01	5.007774e+09	2.956532e-26	1.318261e+04	2.064159e-04	4.102594e+02	3.327069e+03	3.737328e+03
6.830909e-01	5.005419e+09	2.952647e-26	1.316858e+04	2.060354e-04	4.100622e+02	3.326973e+03	3.737035e+03
6.831899e-01	5.003066e+09	2.948767e-26	1.315457e+04	2.056557e-04	4.098653e+02	3.326877e+03	3.736742e+03
6.832889e-01	5.000712e+09	2.944891e-26	1.314056e+04	2.052767e-04	4.096685e+02	3.326780e+03	3.736449e+03
6.833880e-01	4.998359e+09	2.941019e-26	1.312656e+04	2.048984e-04	4.094719e+02	3.326684e+03	3.736155e+03
6.834871e-01	4.996006e+09	2.937151e-26	1.311257e+04	2.045207e-04	4.092754e+02	3.326586e+03	3.735862e+03
6.835862e-01	4.993653e+09	2.933286e-26	1.309859e+04	2.041436e-04	4.090790e+02	3.326488e+03	3.735567e+03
6.836852e-01	4.991302e+09	2.929427e-26	1.308462e+04	2.037674e-04	4.088828e+02	3.326390e+03	3.735273e+03
6.837842e-01	4.988953e+09	2.925577e-26	1.307068e+04	2.033922e-04	4.086871e+02	3.326291e+03	3.734978e+03
6.838832e-01	4.986607e+09	2.921734e-26	1.305676e+04	2.030181e-04	4.084917e+02	3.326191e+03	3.734683e+03
6.839820e-01	4.984263e+09	2.917898e-26	1.304286e+04	2.026449e-04	4.082967e+02	3.326091e+03	3.734388e+03
6.840808e-01	4.981921e+09	2.914068e-26	1.302897e+04	2.022727e-04	4.081019e+02	3.325991e+03	3.734093e+03
6.841796e-01	4.979580e+09	2.910245e-26	1.301511e+04	2.019014e-04	4.079075e+02	3.325890e+03	3.733798e+03
6.842784e-01	4.977241e+09	2.906428e-26	1.300126e+04	2.015310e-04	4.077133e+02	3.325789e+03	3.733503e+03
6.843771e-01	4.974904e+09	2.902616e-26	1.298742e+04	2.011614e-04	4.075192e+02	3.325688e+03	3.733208e+03
6.844758e-01	4.972567e+09	2.898810e-26	1.297360e+04	2.007926e-04	4.073252e+02	3.325587e+03	3.732912e+03
6.845745e-01	4.970231e+09	2.895008e-26	1.295979e+04	2.004246e-04	4.071312e+02	3.325486e+03	3.732617e+03
6.846732e-01	4.967896e+09	2.891211e-26	1.294599e+04	2.000573e-04	4.069371e+02	3.325385e+03	3.732322e+03
6.847719e-01	4.965561e+09	2.887418e-26	1.293219e+04	1.996907e-04	4.067429e+02	3.325283e+03	3.732026e+03
6.848707e-01	4.963227e+09	2.883629e-26	1.291841e+04	1.993247e-04	4.065487e+02	3.325182e+03	3.731731e+03
6.849695e-01	4.960892e+09	2.879843e-26	1.290464e+04	1.989594e-04	4.063545e+02	3.325080e+03	3.731435e+03
6.850683e-01	4.958558e+09	2.876061e-26	1.289087e+04	1.985948e-04	4.061602e+02	3.324978e+03	3.731138e+03
6.851670e-01	4.956225e+09	2.872285e-26	1.287712e+04	1.982309e-04	4.059660e+02	3.324876e+03	3.730842e+03
6.852657e-01	4.953895e+09	2.868516e-26	1.286339e+04	1.978680e-04	4.057720e+02	3.324773e+03	3.730545e+03
6.853644e-01	4.951567e+09	2.864755e-26	1.284968e+04	1.975061e-04	4.055780e+02	3.324670e+03	3.730248e+03
6.854629e-01	4.949241e+09	2.861000e-26	1.283599e+04	1.971451e-04	4.053843e+02	3.324567e+03	3.729951e+03
6.855615e-01	4.946917e+09	2.857252e-26	1.282232e+04	1.967850e-04	4.051906e+02	3.324464e+03	3.729655e+03
6.856599e-01	4.944594e+09	2.853510e-26	1.280866e+04	1.964258e-04	4.049971e+02	3.324361e+03	3.729358e+03
6.857584e-01	4.942273e+09	2.849773e-26	1.279502e+04	1.960674e-04	4.048038e+02	3.324257e+03	3.729061e+03
6.858568e-01	4.939953e+09	2.846042e-26	1.278139e+04	1.957099e-04	4.046106e+02	3.324153e+03	3.728764e+03
6.859553e-01	4.937634e+09	2.842315e-26	1.276778e+04	1.953531e-04	4.044176e+02	3.324049e+03	3.728467e+03
6.860537e-01	4.935316e+09	2.838594e-26	1.275417e+04	1.949970e-04	4.042246e+02	3.323945e+03	3.728169e+03
6.861521e-01	4.932998e+09	2.834877e-26	1.274058e+04	1.946416e-04	4.040316e+02	3.323840e+03	3.727872e+03
6.862505e-01	4.930681e+09	2.831163e-26	1.272700e+04	1.942870e-04	4.038386e+02	3.323736e+03	3.727574e+03
6.863490e-01	4.928365e+09	2.827454e-26	1.271343e+04	1.939330e-04	4.036458e+02	3.323631e+03	3.727276e+03
6.864475e-01	4.926048e+09	2.823749e-26	1.269986e+04	1.935796e-04	4.034530e+02	3.323525e+03	3.726978e+03
6.865460e-01	4.923732e+09	2.820047e-26	1.268630e+04	1.932268e-04	4.032601e+02	3.323420e+03	3.726680e+03
6.866445e-01	4.921415e+09	2.816348e-26	1.267275e+04	1.928746e-04	4.030673e+02	3.323314e+03	3.726381e+03
6.867430e-01	4.919100e+09	2.812655e-26	1.265921e+04	1.925232e-04	4.028748e+02	3.323207e+03	3.726082e+03
6.868414e-01	4.916788e+09	2.808970e-26	1.264570e+04	1.921728e-04	4.026826e+02	3.323100e+03	3.725783e+03
6.869397e-01	4.914478e+09	2.805292e-26	1.263221e+04	1.918233e-04	4.024908e+02	3.322993e+03	3.725484e+03
6.870380e-01	4.912171e+09	2.801620e-26	1.261874e+04	1.914748e-04	4.022992e+02	3.322885e+03	3.725185e+03
6.871363e-01	4.909864e+09	2.797955e-26	1.260528e+04	1.911271e-04	4.021078e+02	3.322778e+03	3.724885e+03
6.872345e-01	4.907560e+09	2.794295e-26	1.259184e+04	1.907802e-04	4.019166e+02	3.322670e+03	3.724586e+03
6.873327e-01	4.905257e+09	2.790641e-26	1.257841e+04	1.904341e-04	4.017257e+02	3.322561e+03	3.724287e+03
6.874308e-01	4.902954e+09	2.786991e-26	1.256500e+04	1.900888e-04	4.015351e+02	3.322452e+03	3.723987e+03
6.875290e-01	4.900653e+09	2.783347e-26	1.255159e+04	1.897442e-04	4.013449e+02	3.322343e+03	3.723688e+03
6.876272e-01	4.898352e+09	2.779706e-26	1.253820e+04	1.894003e-04	4.011549e+02	3.322233e+03	3.723388e+03
6.877253e-01	4.896052e+09	2.776070e-26	1.252482e+04	1.890570e-04	4.009652e+02	3.322122e+03	3.723087e+03
6.878235e-01	4.893752e+09	2.772437e-26	1.251145e+04	1.887144e-04	4.007757e+02	3.322011e+03	3.722787e+03
6.879217e-01	4.891452e+09	2.768808e-26	1.249808e+04	1.883724e-04	4.005862e+02	3.321900e+03	3.722487e+03
6.880200e-01	4.889152e+09	2.765182e-26	1.248472e+04	1.880309e-04	4.003967e+02	3.321789e+03	3.722186e+03
6.881182e-01	4.886852e+09	2.761560e-26	1.247137e+04	1.876901e-04	4.002073e+02	3.321677e+03	3.721885e+03
6.882166e-01	4.884552e+09	2.757940e-26	1.245802e+04	1.873498e-04	4.000180e+02	3.321565e+03	3.721583e+03
6.883149e-01	4.882253e+09	2.754325e-26	1.244469e+04	1.870101e-04	3.998287e+02	3.321453e+03	3.721281e+03
6.884131e-01	4.879956e+09	2.750717e-26	1.243137e+04	1.866714e-04	3.996398e+02	3.321339e+03	3.720979e+03
6.885113e-01	4.877661e+09	2.747116e-26	1.241808e+04	1.863335e-04	3.994512e+02	3.321226e+03	3.720677e+03
6.886094e-01	4.875369e+09	2.743522e-26	1.240480e+04	1.859966e-04	3.992630e+02	3.321112e+03	3.720375e+03
6.887074e-01	4.873078e+09	2.739933e-26	1.239155e+04	1.856605e-04	3.990750e+02	3.320998e+03	3.720073e+03
6.888054e-01	4.870789e+09	2.736351e-26	1.237830e+04	1.853252e-04	3.988870e+02	3.320884e+03	3.719771e+03
6.889034e-01	4.868501e+09	2.732773e-26	1.236508e+04	1.849906e-04	3.986990e+02	3.320770e+03	3.719469e+03
6.890014e-01	4.866215e+09	2.729201e-26	1.235186e+04	1.846568e-04	3.985110e+02	3.320656e+03	3.719167e+03
6.890994e-01	4.863929e+09	2.725633e-26	1.233866e+04	1.843237e-04	3.983229e+02	3.320542e+03	3.718865e+03
6.891974e-01	4.861644e+09	2.722069e-26	1.232546e+04	1.839913e-04	3.981350e+02	3.320427e+03	3.718562e+03
6.892953e-01	4.859359e+09	2.718509e-26	1.231228e+04	1.836594e-04	3.979473e+02	3.320312e+03	3.718259e+03
6.893933e-01	4.857074e+09	2.714953e-26	1.229911e+04	1.833283e-04	3.977597e+02	3.320197e+03	3.717956e+03
6.894914e-01	4.854790e+09	2.711400e-26	1.228594e+04	1.829976e-04	3.975722e+02	3.320081e+03	3.717653e+03
6.895894e-01	4.852506e+09	2.707851e-26	1.227278e+04	1.826676e-04	3.973848e+02	3.319965e+03	3.717350e+03
6.896875e-01	4.850221e+09	2.704304e-26	1.225962e+04	1.823381e-04	3.971973e+02	3.319849e+03	3.717046e+03
6.897856e-01	4.847937e+09	2.700761e-26	1.224648e+04	1.820091e-04	3.970096e+02	3.319733e+03	3.716742e+03
6.898836e-01	4.845655e+09	2.697225e-26	1.223335e+04	1.816810e-04	3.968222e+02	3.319616e+03	3.716438e+03
6.899816e-01	4.843376e+09	2.693696e-26	1.222025e+04	1.813538e-04	3.966350e+02	3.319499e+03	3.716134e+03
6.900795e-01	4.841099e+09	2.690174e-26	1.220716e+04	1.810275e-04	3.964477e+02	3.319382e+03	3.715829e+03
6.901773e-01	4.838824e+09	2.686658e-26	1.219409e+04	1.807021e-04	3.962606e+02	3.319265e+03	3.715525e+03
6.902751e-01	4.836550e+09	2.683148e-26	1.218104e+04	1.803774e-04	3.960738e+02	3.319147e+03	3.715221e+03
6.903728e-01	4.834278e+09	2.679644e-26	1.216801e+04	1.800535e-04	3.958875e+02	3.319029e+03	3.714916e+03
6.904706e-01	4.832008e+09	2.676144e-26	1.215499e+04	1.797304e-04	3.957013e+02	3.318911e+03	3.714612e+03
6.905683e-01	4.829738e+09	2.672650e-26	1.214198e+04	1.794079e-04	3.955151e+02	3.318793e+03	3.714308e+03
6.906660e-01	4.827470e+09	2.669160e-26	1.212898e+04	1.790862e-04	3.953288e+02	3.318674e+03	3.714003e+03
6.907637e-01	4.825202e+09	2.665674e-26	1.211600e+04	1.787650e-04	3.951425e+02	3.318556e+03	3.713699e+03
6.908614e-01	4.822934e+09	2.662191e-26	1.210302e+04	1.784445e-04	3.949561e+02	3.318438e+03	3.713394e+03
6.909591e-01	4.820667e+09	2.658713e-26	1.209005e+04	1.781246e-04	3.947698e+02	3.318320e+03	3.713089e+03
6.910569e-01	4.818399e+09	2.655237e-26	1.207709e+04	1.778052e-04	3.945835e+02	3.318201e+03	3.712784e+03
6.911547e-01	4.816132e+09	2.651765e-26	1.206413e+04	1.774863e-04	3.943973e+02	3.318081e+03	3.712479e+03
6.912525e-01	4.813865e+09	2.648295e-26	1.205118e+04	1.771680e-04	3.942112e+02	3.317962e+03	3.712173e+03
6.913503e-01	4.811599e+09	2.644832e-26	1.203825e+04	1.768504e-04	3.940253e+02	3.317841e+03	3.711867e+03
6.914480e-01	4.809336e+09	2.641375e-26	1.202534e+04	1.765336e-04	3.938396e+02	3.317721e+03	3.711560e+03
6.915456e-01	4.807075e+09	2.637924e-26	1.201245e+04	1.762177e-04	3.936541e+02	3.317600e+03	3.711254e+03
6.916432e-01	4.804816e+09	2.634480e-26	1.199957e+04	1.759025e-04	3.934689e+02	3.317479e+03	3.710948e+03
6.917408e-01	4.802559e+09	2.631042e-26	1.198672e+04	1.755882e-04	3.932838e+02	3.317358e+03	3.710642e+03
6.918383e-01	4.800303e+09	2.627609e-26	1.197387e+04	1.752747e-04	3.930989e+02	3.317237e+03	3.710336e+03
6.919357e-01	4.798049e+09	2.624182e-26	1.196105e+04	1.749619e-04	3.929143e+02	3.317116e+03	3.710030e+03
6.920331e-01	4.795796e+09	2.620760e-26	1.194824e+04	1.746498e-04	3.927301e+02	3.316993e+03	3.709724e+03
6.921306e-01	4.793545e+09	2.617343e-26	1.193544e+04	1.743383e-04	3.925462e+02	3.316871e+03	3.709417e+03
6.922280e-01	4.791294e+09	2.613930e-26	1.192265e+04	1.740276e-04	3.923626e+02	3.316748e+03	3.709110e+03
6.923254e-01	4.789044e+09	2.610521e-26	1.190987e+04	1.737174e-04	3.921790e+02	3.316625e+03	3.708804e+03
6.924228e-01	4.786794e+09	2.607115e-26	1.189710e+04	1.734078e-04	3.919955e+02	3.316502e+03	3.708497e+03
6.925202e-01	4.784545e+09	2.603713e-26	1.188434e+04	1.730988e-04	3.918120e+02	3.316378e+03	3.708190e+03
6.926177e-01	4.782295e+09	2.600315e-26	1.187159e+04	1.727903e-04	3.916288e+02	3.316254e+03	3.707883e+03
6.927152e-01	4.780046e+09	2.596919e-26	1.185884e+04	1.724824e-04	3.914457e+02	3.316130e+03	3.707576e+03
6.928127e-01	4.777796e+09	2.593526e-26	1.184610e+04	1.721749e-04	3.912628e+02	3.316005e+03	3.707268e+03
6.929102e-01	4.775549e+09	2.590139e-26	1.183338e+04	1.718681e-04	3.910804e+02	3.315879e+03	3.706959e+03
6.930077e-01	4.773303e+09	2.586758e-26	1.182067e+04	1.715621e-04	3.908983e+02	3.315752e+03	3.706651e+03
6.931050e-01	4.771059e+09	2.583383e-26	1.180798e+04	1.712568e-04	3.907163e+02	3.315626e+03	3.706342e+03
6.932024e-01	4.768817e+09	2.580013e-26	1.179531e+04	1.709523e-04	3.905345e+02	3.315499e+03	3.706033e+03
6.932997e-01	4.766576e+09	2.576649e-26	1.178265e+04	1.706485e-04	3.903531e+02	3.315372e+03	3.705725e+03
6.933970e-01	4.764337e+09	2.573290e-26	1.177001e+04	1.703454e-04	3.901717e+02	3.315245e+03	3.705416e+03
6.934942e-01	4.762099e+09	2.569936e-26	1.175738e+04	1.700430e-04	3.899905e+02	3.315117e+03	3.705108e+03
6.935914e-01	4.759863e+09	2.566587e-26	1.174477e+04	1.697413e-04	3.898095e+02	3.314990e+03	3.704799e+03
6.936886e-01	4.757627e+09	2.563243e-26	1.173217e+04	1.694403e-04	3.896288e+02	3.314862e+03	3.704490e+03
6.937858e-01	4.755393e+09	2.559903e-26	1.171958e+04	1.691399e-04	3.894482e+02	3.314734e+03	3.704182e+03
6.938830e-01	4.753160e+09	2.556567e-26	1.170700e+04	1.688401e-04	3.892675e+02	3.314605e+03	3.703873e+03
6.939802e-01	4.750927e+09	2.553236e-26	1.169443e+04	1.685408e-04	3.890869e+02	3.314477e+03	3.703564e+03
6.940774e-01	4.748694e+09	2.549907e-26	1.168187e+04	1.682421e-04	3.889061e+02	3.314349e+03	3.703255e+03
6.941746e-01	4.746461e+09	2.546582e-26	1.166932e+04	1.679440e-04	3.887251e+02	3.314221e+03	3.702946e+03
6.942718e-01	4.744229e+09	2.543260e-26	1.165678e+04	1.676463e-04	3.885440e+02	3.314093e+03	3.702637e+03
6.943691e-01	4.741996e+09	2.539941e-26	1.164424e+04	1.673491e-04	3.883630e+02	3.313964e+03	3.702327e+03
6.944665e-01	4.739763e+09	2.536624e-26	1.163170e+04	1.670524e-04	3.881820e+02	3.313836e+03	3.702018e+03
6.945638e-01	4.737532e+09	2.533312e-26	1.161918e+04	1.667563e-04	3.880011e+02	3.313706e+03	3.701707e+03
6.946611e-01	4.735302e+09	2.530006e-26	1.160668e+04	1.664609e-04	3.878204e+02	3.313577e+03	3.701397e+03
6.947583e-01	4.733074e+09	2.526706e-26	1.159419e+04	1.661662e-04	3.876397e+02	3.313447e+03	3.701086e+03
6.948554e-01	4.730848e+09	2.523411e-26	1.158172e+04	1.658723e-04	3.874592e+02	3.313317e+03	3.700776e+03
6.949526e-01	4.728624e+09	2.520122e-26	1.156927e+04	1.655790e-04	3.872787e+02	3.313187e+03	3.700466e+03
6.950497e-01	4.726401e+09	2.516837e-26	1.155683e+04	1.652864e-04	3.870983e+02	3.313057e+03	3.700155e+03
6.951468e-01	4.724179e+09	2.513557e-26	1.154440e+04	1.649944e-04	3.869178e+02	3.312927e+03	3.699845e+03
6.952438e-01	4.721958e+09	2.510283e-26	1.153199e+04	1.647032e-04	3.867376e+02	3.312797e+03	3.699534e+03
6.953408e-01	4.719739e+09	2.507012e-26	1.151959e+04	1.644125e-04	3.865575e+02	3.312666e+03	3.699223e+03
6.954379e-01	4.717521e+09	2.503747e-26	1.150720e+04	1.641224e-04	3.863775e+02	3.312535e+03	3.698912e+03
6.955349e-01	4.715303e+09	2.500485e-26	1.149483e+04	1.638330e-04	3.861977e+02	3.312404e+03	3.698601e+03
6.956319e-01	4.713086e+09	2.497227e-26	1.148246e+04	1.635441e-04	3.860179e+02	3.312272e+03	3.698290e+03
6.957290e-01	4.710870e+09	2.493972e-26	1.147010e+04	1.632557e-04	3.858381e+02	3.312141e+03	3.697979e+03
6.958260e-01	4.708653e+09	2.490721e-26	1.145775e+04	1.629678e-04	3.856581e+02	3.312010e+03	3.697668e+03
6.959231e-01	4.706437e+09	2.487473e-26	1.144541e+04	1.626804e-04	3.854782e+02	3.311878e+03	3.697356e+03
6.960203e-01	4.704221e+09	2.484227e-26	1.143307e+04	1.623934e-04	3.852985e+02	3.311746e+03	3.697044e+03
6.961175e-01	4.702004e+09	2.480984e-26	1.142074e+04	1.621069e-04	3.851188e+02	3.311613e+03	3.696732e+03
6.962147e-01	4.699787e+09	2.477744e-26	1.140841e+04	1.618208e-04	3.849392e+02	3.311480e+03	3.696419e+03
6.963119e-01	4.697570e+09	2.474507e-26	1.139609e+04	1.615352e-04	3.847597e+02	3.311347e+03	3.696106e+03
6.964091e-01	4.695356e+09	2.471276e-26	1.138379e+04	1.612503e-04	3.845806e+02	3.311212e+03	3.695793e+03
6.965062e-01	4.693143e+09	2.468051e-26	1.137151e+04	1.609662e-04	3.844017e+02	3.311078e+03	3.695480e+03
6.966033e-01	4.690933e+09	2.464830e-26	1.135924e+04	1.606826e-04	3.842231e+02	3.310943e+03	3.695166e+03
6.967004e-01	4.688723e+09	2.461615e-26	1.134699e+04	1.603998e-04	3.840448e+02	3.310808e+03	3.694853e+03
6.967974e-01	4.686515e+09	2.458405e-26	1.133475e+04	1.601175e-04	3.838668e+02	3.310673e+03	3.694540e+03
6.968944e-01	4.684309e+09	2.455200e-26	1.132253e+04	1.598359e-04	3.836892e+02	3.310537e+03	3.694226e+03
6.969914e-01	4.682103e+09	2.452000e-26	1.131032e+04	1.595550e-04	3.835119e+02	3.310400e+03	3.693912e+03
6.970884e-01	4.679899e+09	2.448803e-26	1.129812e+04	1.592746e-04	3.833350e+02	3.310264e+03	3.693598e+03
6.971854e-01	4.677696e+09	2.445611e-26	1.128593e+04	1.589948e-04	3.831582e+02	3.310126e+03	3.693285e+03
6.972823e-01	4.675493e+09	2.442423e-26	1.127376e+04	1.587155e-04	3.829814e+02	3.309990e+03	3.692971e+03
6.973793e-01	4.673291e+09	2.439239e-26	1.126159e+04	1.584368e-04	3.828045e+02	3.309853e+03	3.692657e+03
6.974763e-01	4.671089e+09	2.436058e-26	1.124943e+04	1.581585e-04	3.826277e+02	3.309715e+03	3.692343e+03
6.975733e-01	4.668888e+09	2.432880e-26	1.123728e+04	1.578807e-04	3.824512e+02	3.309578e+03	3.692029e+03
6.976704e-01	4.666686e+09	2.429705e-26	1.122514e+04	1.576034e-04	3.822747e+02	3.309440e+03	3.691715e+03
6.977675e-01	4.664485e+09	2.426532e-26	1.121300e+04	1.573265e-04	3.820984e+02	3.309301e+03	3.691400e+03
6.978646e-01	4.662283e+09	2.423362e-26	1.120086e+04	1.570500e-04	3.819219e+02	3.309163e+03	3.691085e+03
6.979619e-01	4.660080e+09	2.420194e-26	1.118874e+04	1.567739e-04	3.817455e+02	3.309024e+03	3.690770e+03
6.980591e-01	4.657877e+09	2.417027e-26	1.117661e+04	1.564982e-04	3.815690e+02	3.308885e+03	3.690454e+03
6.981565e-01	4.655673e+09	2.413863e-26	1.116448e+04	1.562228e-04	3.813923e+02	3.308746e+03	3.690138e+03
6.982539e-01	4.653468e+09	2.410700e-26	1.115236e+04	1.559477e-04	3.812155e+02	3.308607e+03	3.689822e+03
6.983514e-01	4.651262e+09	2.407538e-26	1.114024e+04	1.556730e-04	3.810386e+02	3.308467e+03	3.689505e+03
6.984489e-01	4.649057e+09	2.404380e-26	1.112813e+04	1.553987e-04	3.808618e+02	3.308326e+03	3.689188e+03
6.985463e-01	4.646854e+09	2.401228e-26	1.111603e+04	1.551251e-04	3.806853e+02	3.308185e+03	3.688871e+03
6.986437e-01	4.644653e+09	2.398082e-26	1.110396e+04	1.548521e-04	3.805090e+02	3.308044e+03	3.688553e+03
6.987411e-01	4.642454e+09	2.394941e-26	1.109190e+04	1.545798e-04	3.803328e+02	3.307903e+03	3.688235e+03
6.988384e-01	4.640256e+09	2.391805e-26	1.107985e+04	1.543082e-04	3.801568e+02	3.307761e+03	3.687918e+03
6.989357e-01	4.638060e+09	2.388674e-26	1.106782e+04	1.540371e-04	3.799807e+02	3.307620e+03	3.687601e+03
6.990330e-01	4.635865e+09	2.385548e-26	1.105581e+04	1.537667e-04	3.798045e+02	3.307479e+03	3.687283e+03
6.991303e-01	4.633671e+09	2.382425e-26	1.104380e+04	1.534968e-04	3.796285e+02	3.307337e+03	3.686966e+03
6.992275e-01	4.631477e+09	2.379307e-26	1.103181e+04	1.532274e-04	3.794525e+02	3.307196e+03	3.686648e+03
6.993248e-01	4.629285e+09	2.376192e-26	1.101982e+04	1.529585e-04	3.792768e+02	3.307054e+03	3.686330e+03
6.994221e-01	4.627092e+09	2.373080e-26	1.100784e+04	1.526901e-04	3.791012e+02	3.306911e+03	3.686012e+03
6.995195e-01	4.624900e+09	2.369971e-26	1.099587e+04	1.524221e-04	3.789255e+02	3.306769e+03	3.685694e+03
6.996169e-01	4.622708e+09	2.366865e-26	1.098391e+04	1.521546e-04	3.787497e+02	3.306626e+03	3.685376e+03
6.997143e-01	4.620515e+09	2.363762e-26	1.097195e+04	1.518875e-04	3.785740e+02	3.306483e+03	3.685057e+03
6.998118e-01	4.618322e+09	2.360661e-26	1.096000e+04	1.516207e-04	3.783981e+02	3.306340e+03	3.684738e+03
6.999093e-01	4.616129e+09	2.357561e-26	1.094805e+04	1.513543e-04	3.782218e+02	3.306197e+03	3.684419e+03
7.000069e-01	4.613935e+09	2.354464e-26	1.093611e+04	1.510883e-04	3.780455e+02	3.306054e+03	3.684099e+03
7.001046e-01	4.611740e+09	2.351368e-26	1.092416e+04	1.508225e-04	3.778693e+02	3.305910e+03	3.683779e+03
7.002023e-01	4.609547e+09	2.348277e-26	1.091223e+04	1.505573e-04	3.776933e+02	3.305765e+03	3.683458e+03
7.002999e-01	4.607355e+09	2.345192e-26	1.090032e+04	1.502927e-04	3.775174e+02	3.305620e+03	3.683137e+03
7.003975e-01	4.605165e+09	2.342111e-26	1.088842e+04	1.500287e-04	3.773414e+02	3.305475e+03	3.682816e+03
7.004950e-01	4.602977e+09	2.339035e-26	1.087654e+04	1.497654e-04	3.771653e+02	3.305330e+03	3.682496e+03
7.005926e-01	4.600790e+09	2.335964e-26	1.086467e+04	1.495025e-04	3.769891e+02	3.305186e+03	3.682175e+03
7.006901e-01	4.598604e+09	2.332897e-26	1.085281e+04	1.492403e-04	3.768129e+02	3.305041e+03	3.681854e+03
7.007876e-01	4.596418e+09	2.329834e-26	1.084096e+04	1.489785e-04	3.766370e+02	3.304896e+03	3.681533e+03
7.008852e-01	4.594234e+09	2.326775e-26	1.082913e+04	1.487173e-04	3.764612e+02	3.304750e+03	3.681211e+03
7.009827e-01	4.592050e+09	2.323719e-26	1.081730e+04	1.484565e-04	3.762857e+02	3.304604e+03	3.680889e+03
7.010803e-01	4.589867e+09	2.320667e-26	1.080548e+04	1.481962e-04	3.761102e+02	3.304457e+03	3.680568e+03
7.011779e-01	4.587683e+09	2.317617e-26	1.079368e+04	1.479363e-04	3.759349e+02	3.304311e+03	3.680246e+03
7.012755e-01	4.585500e+09	2.314571e-26	1.078187e+04	1.476769e-04	3.757599e+02	3.304163e+03	3.679923e+03
7.013732e-01	4.583317e+09	2.311527e-26	1.077008e+04	1.474178e-04	3.755848e+02	3.304016e+03	3.679601e+03
7.014709e-01	4.581134e+09	2.308486e-26	1.075829e+04	1.471591e-04	3.754097e+02	3.303868e+03	3.679278e+03
7.015687e-01	4.578951e+09	2.305447e-26	1.074650e+04	1.469008e-04	3.752346e+02	3.303720e+03	3.678955e+03
7.016665e-01	4.576767e+09	2.302410e-26	1.073472e+04	1.466429e-04	3.750597e+02	3.303571e+03	3.678631e+03
7.017644e-01	4.574582e+09	2.299376e-26	1.072294e+04	1.463853e-04	3.748851e+02	3.303422e+03	3.678307e+03
7.018623e-01	4.572399e+09	2.296346e-26	1.071118e+04	1.461282e-04	3.747109e+02	3.303271e+03	3.677982e+03
7.019602e-01	4.570218e+09	2.293321e-26	1.069944e+04	1.458717e-04	3.745369e+02	3.303121e+03	3.677658e+03
7.020580e-01	4.568039e+09	2.290301e-26	1.068771e+04	1.456158e-04	3.743629e+02	3.302970e+03	3.677333e+03
7.021557e-01	4.565861e+09	2.287287e-26	1.067599e+04	1.453605e-04	3.741891e+02	3.302819e+03	3.677008e+03
7.022535e-01	4.563685e+09	2.284276e-26	1.066429e+04	1.451057e-04	3.740154e+02	3.302668e+03	3.676683e+03
7.023512e-01	4.561509e+09	2.281270e-26	1.065260e+04	1.448515e-04	3.738420e+02	3.302516e+03	3.676358e+03
7.024490e-01	4.559334e+09	2.278268e-26	1.064092e+04	1.445977e-04	3.736687e+02	3.302364e+03	3.676033e+03
7.025468e-01	4.557161e+09	2.275269e-26	1.062925e+04	1.443444e-04	3.734957e+02	3.302212e+03	3.675708e+03
7.026446e-01	4.554987e+09	2.272274e-26	1.061760e+04	1.440916e-04	3.733228e+02	3.302059e+03	3.675382e+03
7.027424e-01	4.552814e+09	2.269281e-26	1.060594e+04	1.438392e-04	3.731501e+02	3.301906e+03	3.675056e+03
7.028402e-01	4.550641e+09	2.266292e-26	1.059430e+04	1.435872e-04	3.729773e+02	3.301753e+03	3.674730e+03
7.029381e-01	4.548469e+09	2.263306e-26	1.058267e+04	1.433357e-04	3.728045e+02	3.301599e+03	3.674404e+03
7.030360e-01	4.546296e+09	2.260322e-26	1.057104e+04	1.430845e-04	3.726315e+02	3.301446e+03	3.674077e+03
7.031340e-01	4.544123e+09	2.257341e-26	1.055941e+04	1.428336e-04	3.724584e+02	3.301292e+03	3.673750e+03
7.032320e-01	4.541950e+09	2.254362e-26	1.054779e+04	1.425831e-04	3.722852e+02	3.301138e+03	3.673423e+03
7.033301e-01	4.539777e+09	2.251385e-26	1.053618e+04	1.423330e-04	3.721119e+02	3.300983e+03	3.673095e+03
7.034283e-01	4.537603e+09	2.248410e-26	1.052457e+04	1.420832e-04	3.719387e+02	3.300828e+03	3.672767e+03
7.035266e-01	4.535428e+09	2.245437e-26	1.051296e+04	1.418336e-04	3.717654e+02	3.300672e+03	3.672438e+03
7.036249e-01	4.533253e+09	2.242465e-26	1.050136e+04	1.415844e-04	3.715918e+02	3.300517e+03	3.672109e+03
7.037232e-01	4.531078e+09	2.239498e-26	1.048977e+04	1.413357e-04	3.714180e+02	3.300361e+03	3.671779e+03
7.038215e-01	4.528906e+09	2.236535e-26	1.047819e+04	1.410874e-04	3.712442e+02	3.300205e+03	3.671449e+03
7.039197e-01	4.526735e+09	2.233578e-26	1.046663e+04	1.408398e-04	3.710704e+02	3.300048e+03	3.671119e+03
7.040180e-01	4.524565e+09	2.230624e-26	1.045508e+04	1.405926e-04	3.708966e+02	3.299892e+03	3.670788e+03
7.041162e-01	4.522396e+09	2.227675e-26	1.044354e+04	1.403460e-04	3.707228e+02	3.299735e+03	3.670458e+03
7.042145e-01	4.520229e+09	2.224730e-26	1.043202e+04	1.400998e-04	3.705491e+02	3.299578e+03	3.670127e+03
7.043127e-01	4.518061e+09	2.221788e-26	1.042050e+04	1.398541e-04	3.703754e+02	3.299420e+03	3.669795e+03
7.044110e-01	4.515895e+09	2.218850e-26	1.040900e+04	1.396088e-04	3.702016e+02	3.299262e+03	3.669464e+03
7.045093e-01	4.513729e+09	2.215914e-26	1.039750e+04	1.393640e-04	3.700276e+02	3.299104e+03	3.669132e+03
7.046076e-01	4.511563e+09	2.212982e-26	1.038601e+04	1.391195e-04	3.698535e+02	3.298946e+03	3.668800e+03
7.047060e-01	4.509398e+09	2.210053e-26	1.037453e+04	1.388754e-04	3.696793e+02	3.298788e+03	3.668467e+03
7.048044e-01	4.507232e+09	2.207126e-26	1.036306e+04	1.386317e-04	3.695049e+02	3.298629e+03	3.668134e+03
7.049029e-01	4.505066e+09	2.204202e-26	1.035159e+04	1.383884e-04	3.693305e+02	3.298470e+03	3.667800e+03
7.050015e-01	4.502900e+09	2.201280e-26	1.034013e+04	1.381454e-04	3.691562e+02	3.298310e+03	3.667466e+03
7.051001e-01	4.500734e+09	2.198360e-26	1.032867e+04	1.379027e-04	3.689819e+02	3.298149e+03	3.667131e+03
7.051987e-01	4.498567e+09	2.195442e-26	1.031721e+04	1.376604e-04	3.688075e+02	3.297988e+03	3.666796e+03
7.052975e-01	4.496400e+09	2.192526e-26	1.030576e+04	1.374183e-04	3.686329e+02	3.297827e+03	3.666460e+03
7.053963e-01	4.494233e+09	2.189612e-26	1.029432e+04	1.371765e-04	3.684583e+02	3.297665e+03	3.666123e+03
7.054952e-01	4.492064e+09	2.186700e-26	1.028287e+04	1.369351e-04	3.682836e+02	3.297503e+03	3.665786e+03
7.055942e-01	4.489895e+09	2.183789e-26	1.027143e+04	1.366939e-04	3.681088e+02	3.297339e+03	3.665448e+03
7.056932e-01	4.487725e+09	2.180880e-26	1.025999e+04	1.364529e-04	3.679342e+02	3.297175e+03	3.665110e+03
7.057922e-01	4.485557e+09	2.177976e-26	1.024857e+04	1.362125e-04	3.677599e+02	3.297010e+03	3.664770e+03
7.058913e-01	4.483390e+09	2.175076e-26	1.023716e+04	1.359725e-04	3.675859e+02	3.296844e+03	3.664430e+03
7.059903e-01	4.481224e+09	2.172180e-26	1.022576e+04	1.357331e-04	3.674121e+02	3.296678e+03	3.664090e+03
7.060893e-01	4.479059e+09	2.169288e-26	1.021438e+04	1.354941e-04	3.672385e+02	3.296511e+03	3.663749e+03
7.061883e-01	4.476896e+09	2.166400e-26	1.020300e+04	1.352556e-04	3.670650e+02	3.296343e+03	3.663408e+03
7.062874e-01	4.474732e+09	2.163516e-26	1.019164e+04	1.350175e-04	3.668914e+02	3.296176e+03	3.663067e+03
7.063864e-01	4.472570e+09	2.160634e-26	1.018029e+04	1.347799e-04	3.667179e+02	3.296007e+03	3.662725e+03
7.064855e-01	4.470408e+09	2.157756e-26	1.016894e+04	1.345426e-04	3.665445e+02	3.295839e+03	3.662383e+03
7.065847e-01	4.468246e+09	2.154881e-26	1.015760e+04	1.343057e-04	3.663712e+02	3.295669e+03	3.662041e+03
7.066839e-01	4.466084e+09	2.152009e-26	1.014627e+04	1.340692e-04	3.661982e+02	3.295499e+03	3.661697e+03
7.067831e-01	4.463923e+09	2.149139e-26	1.013495e+04	1.338330e-04	3.660253e+02	3.295328e+03	3.661354e+03
7.068824e-01	4.461761e+09	2.146272e-26	1.012363e+04	1.335971e-04	3.658524e+02	3.295157e+03	3.661010e+03
7.069817e-01	4.459599e+09	2.143406e-26	1.011232e+04	1.333616e-04	3.656795e+02	3.294986e+03	3.660665e+03
7.070812e-01	4.457437e+09	2.140544e-26	1.010101e+04	1.331264e-04	3.655065e+02	3.294814e+03	3.660320e+03
7.071807e-01	4.455274e+09	2.137683e-26	1.008971e+04	1.328916e-04	3.653335e+02	3.294641e+03	3.659975e+03
7.072802e-01	4.453111e+09	2.134824e-26	1.007841e+04	1.326570e-04	3.651604e+02	3.294468e+03	3.659629e+03
7.073799e-01	4.450947e+09	2.131967e-26	1.006712e+04	1.324227e-04	3.649873e+02	3.294295e+03	3.659282e+03
7.074796e-01	4.448783e+09	2.129111e-26	1.005583e+04	1.321886e-04	3.648141e+02	3.294121e+03	3.658935e+03
7.075794e-01	4.446618e+09	2.126257e-26	1.004454e+04	1.319548e-04	3.646409e+02	3.293946e+03	3.658587e+03
7.076793e-01	4.444452e+09	2.123405e-26	1.003325e+04	1.317213e-04	3.644675e+02	3.293772e+03	3.658239e+03
7.077793e-01	4.442285e+09	2.120554e-26	1.002197e+04	1.314881e-04	3.642940e+02	3.293596e+03	3.657890e+03
7.078794e-01	4.440117e+09	2.117705e-26	1.001068e+04	1.312550e-04	3.641202e+02	3.293420e+03	3.657541e+03
7.079796e-01	4.437949e+09	2.114856e-26	9.999403e+03	1.310223e-04	3.639462e+02	3.293244e+03	3.657190e+03
7.080799e-01	4.435779e+09	2.112009e-26	9.988123e+03	1.307897e-04	3.637721e+02	3.293068e+03	3.656840e+03
7.081803e-01	4.433608e+09	2.109163e-26	9.976844e+03	1.305574e-04	3.635976e+02	3.292891e+03	3.656488e+03
7.082808e-01	4.431436e+09	2.106318e-26	9.965565e+03	1.303252e-04	3.634230e+02	3.292713e+03	3.656136e+03
7.083814e-01	4.429263e+09	2.103474e-26	9.954287e+03	1.300933e-04	3.632484e+02	3.292534e+03	3.655783e+03
7.084821e-01	4.427089e+09	2.100632e-26	9.943012e+03	1.298617e-04	3.630736e+02	3.292355e+03	3.655429e+03
7.085829e-01	4.424916e+09	2.097793e-26	9.931745e+03	1.296304e-04	3.628987e+02	3.292175e+03	3.655074e+03
7.086836e-01	4.422743e+09	2.094956e-26	9.920486e+03	1.293994e-04	3.627236e+02	3.291995e+03	3.654719e+03
7.087845e-01	4.420569e+09	2.092123e-26	9.909235e+03	1.291688e-04	3.625483e+02	3.291815e+03	3.654363e+03
7.088854e-01	4.418397e+09	2.089292e-26	9.897991e+03	1.289386e-04	3.623729e+02	3.291634e+03	3.654006e+03
7.089863e-01	4.416224e+09	2.086463e-26	9.886754e+03	1.287087e-04	3.621972e+02	3.291452e+03	3.653649e+03
7.090873e-01	4.414050e+09	2.083637e-26	9.875522e+03	1.284791e-04	3.620216e+02	3.291270e+03	3.653291e+03
7.091884e-01	4.411877e+09	2.080813e-26	9.864297e+03	1.282498e-04	3.618458e+02	3.291087e+03	3.652933e+03
7.092896e-01	4.409704e+09	2.077992e-26	9.853076e+03	1.280208e-04	3.616698e+02	3.290904e+03	3.652573e+03


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/output_euler/output_rhoR.dat <==
0.000000e+00	6.924933e-04	9.963241e-08	1.353353e-03	1.353353e+04	9.656911e-04	9.656911e+03	6.924933e-04
5.006470e-04	2.574726e-01	9.962550e-08	1.190227e-01	1.366660e+04	3.111578e-03	9.337594e+03	3.234131e-03
9.267177e-04	2.579145e-01	9.961879e-08	1.553320e-01	1.378065e+04	3.402982e-03	9.203365e+03	3.223676e-03
1.320477e-03	2.583227e-01	9.961338e-08	2.216543e-01	1.388667e+04	4.358489e-03	9.046454e+03	3.215231e-03
1.746582e-03	2.587666e-01	9.960914e-08	1.483068e+00	1.400203e+04	5.835040e-03	8.946076e+03	3.207905e-03
2.065872e-03	2.591008e-01	9.960636e-08	2.283652e+00	1.408897e+04	6.935080e-03	8.845199e+03	3.199664e-03
2.302248e-03	2.593493e-01	9.960450e-08	2.555178e+00	1.415363e+04	7.846414e-03	8.742936e+03	3.192404e-03
2.505587e-03	2.595638e-01	9.960300e-08	2.652087e+00	1.420942e+04	8.721331e-03	8.650387e+03	3.189694e-03
2.698152e-03	2.597676e-01	9.960166e-08	2.761545e+00	1.426241e+04	9.406152e-03	8.565914e+03	3.189070e-03
2.881757e-03	2.599625e-01	9.960043e-08	2.918699e+00	1.431306e+04	9.949120e-03	8.490062e+03	3.189810e-03
3.058449e-03	2.601506e-01	9.959929e-08	3.041653e+00	1.436193e+04	1.040864e-02	8.428617e+03	3.191258e-03
3.242135e-03	2.603466e-01	9.959814e-08	3.130874e+00	1.441286e+04	1.088641e-02	8.384619e+03	3.192949e-03
3.420858e-03	2.605377e-01	9.959705e-08	3.193376e+00	1.446253e+04	1.139353e-02	8.353716e+03	3.195181e-03
3.595290e-03	2.607248e-01	9.959602e-08	3.237626e+00	1.451113e+04	1.191587e-02	8.337089e+03	3.197331e-03
3.766366e-03	2.609086e-01	9.959503e-08	3.267598e+00	1.455890e+04	1.243018e-02	8.331509e+03	3.199145e-03
3.934576e-03	2.610898e-01	9.959408e-08	3.287236e+00	1.460598e+04	1.292747e-02	8.336119e+03	3.201125e-03
4.100031e-03	2.612683e-01	9.959316e-08	3.300358e+00	1.465240e+04	1.344561e-02	8.345432e+03	3.203183e-03
4.263935e-03	2.614455e-01	9.959227e-08	3.320510e+00	1.469848e+04	1.388978e-02	8.358191e+03	3.205469e-03
4.426702e-03	2.616218e-01	9.959140e-08	3.338049e+00	1.474435e+04	1.429920e-02	8.368666e+03	3.207506e-03
4.588449e-03	2.617973e-01	9.959055e-08	3.350375e+00	1.479003e+04	1.470427e-02	8.377368e+03	3.210095e-03
4.749550e-03	2.619724e-01	9.958972e-08	3.358510e+00	1.483562e+04	1.515640e-02	8.388639e+03	3.212376e-03
4.910274e-03	2.621474e-01	9.958891e-08	3.363270e+00	1.488121e+04	1.551152e-02	8.399829e+03	3.214854e-03
5.070879e-03	2.623225e-01	9.958811e-08	3.365293e+00	1.492686e+04	1.583177e-02	8.412542e+03	3.217408e-03
5.231558e-03	2.624980e-01	9.958732e-08	3.365076e+00	1.497262e+04	1.611419e-02	8.423121e+03	3.219892e-03
5.392496e-03	2.626741e-01	9.958655e-08	3.363006e+00	1.501856e+04	1.638249e-02	8.437754e+03	3.222312e-03
5.553838e-03	2.628508e-01	9.958578e-08	3.359383e+00	1.506472e+04	1.664116e-02	8.454730e+03	3.224437e-03
5.715696e-03	2.630284e-01	9.958502e-08	3.354439e+00	1.511112e+04	1.688631e-02	8.468469e+03	3.226952e-03
5.878176e-03	2.632069e-01	9.958427e-08	3.348355e+00	1.515780e+04	1.720964e-02	8.479474e+03	3.229395e-03
6.041373e-03	2.633865e-01	9.958352e-08	3.341272e+00	1.520478e+04	1.745790e-02	8.491242e+03	3.232083e-03
6.204987e-03	2.635667e-01	9.958278e-08	3.333326e+00	1.525199e+04	1.779331e-02	8.507390e+03	3.234820e-03
6.366336e-03	2.637448e-01	9.958207e-08	3.324825e+00	1.529864e+04	1.807601e-02	8.520850e+03	3.237413e-03
6.525691e-03	2.639208e-01	9.958137e-08	3.315772e+00	1.534482e+04	1.844294e-02	8.532148e+03	3.240023e-03
6.683293e-03	2.640951e-01	9.958068e-08	3.306193e+00	1.539058e+04	1.869240e-02	8.548224e+03	3.242473e-03
6.839365e-03	2.642680e-01	9.958001e-08	3.296127e+00	1.543599e+04	1.893888e-02	8.563783e+03	3.244846e-03
6.993512e-03	2.644389e-01	9.957936e-08	3.289225e+00	1.548094e+04	1.925694e-02	8.580780e+03	3.247265e-03
7.146079e-03	2.646082e-01	9.957872e-08	3.282462e+00	1.552551e+04	1.950611e-02	8.594577e+03	3.249583e-03
7.297395e-03	2.647764e-01	9.957809e-08	3.275240e+00	1.556980e+04	1.969055e-02	8.605168e+03	3.252040e-03
7.447638e-03	2.649436e-01	9.957748e-08	3.267594e+00	1.561387e+04	1.997386e-02	8.618849e+03	3.254551e-03
7.596857e-03	2.651097e-01	9.957687e-08	3.259563e+00	1.565773e+04	2.021326e-02	8.633916e+03	3.257037e-03
7.745214e-03	2.652752e-01	9.957628e-08	3.251172e+00	1.570141e+04	2.044116e-02	8.647708e+03	3.259522e-03
7.892569e-03	2.654396e-01	9.957569e-08	3.242468e+00	1.574488e+04	2.074519e-02	8.660707e+03	3.262012e-03
8.039077e-03	2.656033e-01	9.957511e-08	3.233471e+00	1.578819e+04	2.093390e-02	8.672554e+03	3.264460e-03
8.184864e-03	2.657663e-01	9.957454e-08	3.224200e+00	1.583136e+04	2.119347e-02	8.687048e+03	3.266857e-03
8.330738e-03	2.659296e-01	9.957397e-08	3.214616e+00	1.587465e+04	2.141666e-02	8.701057e+03	3.269322e-03
8.475949e-03	2.660923e-01	9.957341e-08	3.204807e+00	1.591781e+04	2.165332e-02	8.716845e+03	3.271670e-03
8.620420e-03	2.662543e-01	9.957286e-08	3.194801e+00	1.596084e+04	2.188530e-02	8.730778e+03	3.274013e-03
8.764213e-03	2.664157e-01	9.957232e-08	3.184616e+00	1.600374e+04	2.213745e-02	8.744209e+03	3.276406e-03
8.907404e-03	2.665766e-01	9.957178e-08	3.174264e+00	1.604655e+04	2.232164e-02	8.758247e+03	3.278827e-03
9.050065e-03	2.667370e-01	9.957125e-08	3.163759e+00	1.608927e+04	2.251362e-02	8.770870e+03	3.281235e-03
9.192234e-03	2.668970e-01	9.957072e-08	3.153116e+00	1.613192e+04	2.275852e-02	8.785470e+03	3.283664e-03
9.333925e-03	2.670567e-01	9.957020e-08	3.142350e+00	1.617451e+04	2.304761e-02	8.800358e+03	3.286087e-03
9.475151e-03	2.672159e-01	9.956968e-08	3.131474e+00	1.621703e+04	2.333364e-02	8.816131e+03	3.288517e-03
9.615840e-03	2.673747e-01	9.956917e-08	3.120510e+00	1.625947e+04	2.356847e-02	8.828530e+03	3.290913e-03
9.756073e-03	2.675331e-01	9.956867e-08	3.109464e+00	1.630185e+04	2.381640e-02	8.842918e+03	3.293303e-03
9.895665e-03	2.676909e-01	9.956817e-08	3.098364e+00	1.634411e+04	2.403274e-02	8.857745e+03	3.295526e-03
1.003469e-02	2.678481e-01	9.956768e-08	3.087218e+00	1.638627e+04	2.430254e-02	8.870459e+03	3.297927e-03
1.017322e-02	2.680050e-01	9.956719e-08	3.076029e+00	1.642836e+04	2.453319e-02	8.885636e+03	3.300239e-03
1.031134e-02	2.681615e-01	9.956671e-08	3.064799e+00	1.647039e+04	2.472567e-02	8.898590e+03	3.302600e-03
1.044913e-02	2.683178e-01	9.956623e-08	3.054155e+00	1.651240e+04	2.494854e-02	8.912535e+03	3.304987e-03
1.058665e-02	2.684739e-01	9.956575e-08	3.043789e+00	1.655440e+04	2.525044e-02	8.927140e+03	3.307371e-03
1.072377e-02	2.686296e-01	9.956528e-08	3.033341e+00	1.659635e+04	2.549692e-02	8.942218e+03	3.309750e-03
1.086052e-02	2.687851e-01	9.956482e-08	3.022816e+00	1.663826e+04	2.576229e-02	8.956743e+03	3.312075e-03
1.099697e-02	2.689403e-01	9.956435e-08	3.012217e+00	1.668014e+04	2.597418e-02	8.971023e+03	3.314429e-03
1.113317e-02	2.690954e-01	9.956389e-08	3.001546e+00	1.672202e+04	2.622796e-02	8.982911e+03	3.316599e-03
1.126917e-02	2.692504e-01	9.956344e-08	2.990806e+00	1.676392e+04	2.645520e-02	8.996848e+03	3.318933e-03
1.140504e-02	2.694053e-01	9.956299e-08	2.979999e+00	1.680584e+04	2.672367e-02	9.012674e+03	3.321267e-03
1.154050e-02	2.695599e-01	9.956254e-08	2.969154e+00	1.684771e+04	2.695504e-02	9.026732e+03	3.323630e-03
1.167560e-02	2.697142e-01	9.956209e-08	2.958275e+00	1.688954e+04	2.718205e-02	9.040750e+03	3.325989e-03
1.181038e-02	2.698682e-01	9.956165e-08	2.947363e+00	1.693133e+04	2.745911e-02	9.056816e+03	3.328329e-03
1.194491e-02	2.700221e-01	9.956121e-08	2.936419e+00	1.697312e+04	2.768393e-02	9.071821e+03	3.330673e-03
1.207922e-02	2.701759e-01	9.956078e-08	2.925445e+00	1.701492e+04	2.794004e-02	9.085592e+03	3.332999e-03
1.221338e-02	2.703295e-01	9.956034e-08	2.914442e+00	1.705673e+04	2.817903e-02	9.100569e+03	3.335275e-03
1.234742e-02	2.704832e-01	9.955991e-08	2.903412e+00	1.709858e+04	2.844154e-02	9.114670e+03	3.337606e-03
1.248138e-02	2.706369e-01	9.955948e-08	2.892355e+00	1.714047e+04	2.870212e-02	9.128857e+03	3.339957e-03
1.261530e-02	2.707906e-01	9.955906e-08	2.881275e+00	1.718242e+04	2.892892e-02	9.142437e+03	3.342187e-03
1.274923e-02	2.709445e-01	9.955864e-08	2.870171e+00	1.722444e+04	2.916301e-02	9.157773e+03	3.344368e-03
1.288318e-02	2.710985e-01	9.955821e-08	2.859047e+00	1.726654e+04	2.935889e-02	9.172425e+03	3.346681e-03
1.301720e-02	2.712527e-01	9.955779e-08	2.847903e+00	1.730872e+04	2.963981e-02	9.188674e+03	3.348934e-03
1.315122e-02	2.714070e-01	9.955738e-08	2.836750e+00	1.735098e+04	2.984405e-02	9.203620e+03	3.351239e-03
1.328510e-02	2.715613e-01	9.955696e-08	2.825604e+00	1.739326e+04	3.001742e-02	9.218250e+03	3.353499e-03
1.341887e-02	2.717155e-01	9.955655e-08	2.814467e+00	1.743558e+04	3.020562e-02	9.232744e+03	3.355785e-03
1.355256e-02	2.718698e-01	9.955614e-08	2.803934e+00	1.747794e+04	3.041445e-02	9.245651e+03	3.358042e-03
1.368622e-02	2.720242e-01	9.955573e-08	2.793528e+00	1.752036e+04	3.058076e-02	9.260146e+03	3.360187e-03
1.381987e-02	2.721786e-01	9.955532e-08	2.783128e+00	1.756285e+04	3.083056e-02	9.276063e+03	3.362397e-03
1.395354e-02	2.723332e-01	9.955491e-08	2.772733e+00	1.760541e+04	3.108235e-02	9.289521e+03	3.364651e-03
1.408727e-02	2.724880e-01	9.955451e-08	2.762344e+00	1.764806e+04	3.133147e-02	9.305472e+03	3.366945e-03
1.422108e-02	2.726429e-01	9.955411e-08	2.751961e+00	1.769081e+04	3.155732e-02	9.321092e+03	3.369251e-03
1.435500e-02	2.727981e-01	9.955370e-08	2.741583e+00	1.773365e+04	3.176997e-02	9.337937e+03	3.371576e-03
1.448905e-02	2.729536e-01	9.955330e-08	2.731212e+00	1.777661e+04	3.200740e-02	9.354682e+03	3.373928e-03
1.462323e-02	2.731094e-01	9.955291e-08	2.720847e+00	1.781969e+04	3.220209e-02	9.369858e+03	3.376312e-03
1.475735e-02	2.732651e-01	9.955251e-08	2.710509e+00	1.786281e+04	3.236041e-02	9.383787e+03	3.378667e-03
1.489144e-02	2.734210e-01	9.955211e-08	2.700195e+00	1.790599e+04	3.251509e-02	9.400041e+03	3.380959e-03
1.502552e-02	2.735769e-01	9.955172e-08	2.689906e+00	1.794924e+04	3.266640e-02	9.413804e+03	3.383286e-03
1.515949e-02	2.737329e-01	9.955133e-08	2.679653e+00	1.799252e+04	3.278436e-02	9.430065e+03	3.385609e-03
1.529333e-02	2.738888e-01	9.955094e-08	2.669437e+00	1.803583e+04	3.295526e-02	9.443813e+03	3.387996e-03
1.542709e-02	2.740447e-01	9.955055e-08	2.659257e+00	1.807919e+04	3.315735e-02	9.458633e+03	3.390366e-03
1.556079e-02	2.742006e-01	9.955016e-08	2.649112e+00	1.812259e+04	3.338677e-02	9.473814e+03	3.392737e-03
1.569445e-02	2.743567e-01	9.954977e-08	2.639003e+00	1.816605e+04	3.362020e-02	9.489001e+03	3.395127e-03
1.582810e-02	2.745128e-01	9.954939e-08	2.628928e+00	1.820958e+04	3.389240e-02	9.506721e+03	3.397499e-03
1.596177e-02	2.746690e-01	9.954901e-08	2.618888e+00	1.825318e+04	3.415880e-02	9.523377e+03	3.399893e-03
1.609547e-02	2.748255e-01	9.954863e-08	2.608882e+00	1.829686e+04	3.438424e-02	9.538064e+03	3.402230e-03
1.622924e-02	2.749820e-01	9.954825e-08	2.598910e+00	1.834063e+04	3.463027e-02	9.553854e+03	3.404586e-03
1.636308e-02	2.751388e-01	9.954787e-08	2.588971e+00	1.838450e+04	3.480299e-02	9.569303e+03	3.406989e-03
1.649702e-02	2.752958e-01	9.954749e-08	2.579066e+00	1.842847e+04	3.496521e-02	9.585821e+03	3.409333e-03
1.663108e-02	2.754531e-01	9.954711e-08	2.569195e+00	1.847254e+04	3.513393e-02	9.602960e+03	3.411743e-03
1.676527e-02	2.756106e-01	9.954673e-08	2.559357e+00	1.851673e+04	3.526900e-02	9.620132e+03	3.414158e-03
1.689961e-02	2.757684e-01	9.954636e-08	2.549554e+00	1.856104e+04	3.538780e-02	9.634240e+03	3.416542e-03
1.703412e-02	2.759265e-01	9.954598e-08	2.539872e+00	1.860548e+04	3.555214e-02	9.649838e+03	3.418967e-03
1.716880e-02	2.760850e-01	9.954561e-08	2.531429e+00	1.865004e+04	3.576104e-02	9.665288e+03	3.421369e-03
1.730361e-02	2.762437e-01	9.954523e-08	2.523020e+00	1.869471e+04	3.596820e-02	9.681132e+03	3.423789e-03
1.743856e-02	2.764026e-01	9.954486e-08	2.514644e+00	1.873950e+04	3.611968e-02	9.696823e+03	3.426126e-03
1.757361e-02	2.765618e-01	9.954449e-08	2.506303e+00	1.878440e+04	3.631889e-02	9.713824e+03	3.428454e-03
1.770873e-02	2.767212e-01	9.954412e-08	2.497999e+00	1.882939e+04	3.655726e-02	9.728460e+03	3.430831e-03
1.784391e-02	2.768808e-01	9.954375e-08	2.489732e+00	1.887447e+04	3.676744e-02	9.744538e+03	3.433175e-03
1.797917e-02	2.770406e-01	9.954338e-08	2.481501e+00	1.891965e+04	3.701628e-02	9.761975e+03	3.435626e-03
1.811452e-02	2.772006e-01	9.954301e-08	2.473305e+00	1.896493e+04	3.719326e-02	9.777962e+03	3.437978e-03
1.824998e-02	2.773608e-01	9.954264e-08	2.465141e+00	1.901031e+04	3.736888e-02	9.795456e+03	3.440437e-03
1.838556e-02	2.775213e-01	9.954227e-08	2.457009e+00	1.905581e+04	3.758484e-02	9.811871e+03	3.442843e-03
1.852128e-02	2.776821e-01	9.954191e-08	2.448907e+00	1.910143e+04	3.783271e-02	9.829616e+03	3.445263e-03
1.865715e-02	2.778431e-01	9.954154e-08	2.440835e+00	1.914717e+04	3.802476e-02	9.847398e+03	3.447695e-03
1.879319e-02	2.780045e-01	9.954117e-08	2.432792e+00	1.919304e+04	3.819473e-02	9.865034e+03	3.450173e-03
1.892941e-02	2.781662e-01	9.954081e-08	2.424775e+00	1.923904e+04	3.841235e-02	9.879541e+03	3.452633e-03
1.906582e-02	2.783282e-01	9.954044e-08	2.416786e+00	1.928517e+04	3.863263e-02	9.896135e+03	3.455106e-03
1.920243e-02	2.784905e-01	9.954008e-08	2.408837e+00	1.933145e+04	3.874429e-02	9.912021e+03	3.457547e-03
1.933925e-02	2.786533e-01	9.953972e-08	2.401607e+00	1.937787e+04	3.895281e-02	9.928134e+03	3.460032e-03
1.947630e-02	2.788164e-01	9.953935e-08	2.394383e+00	1.942444e+04	3.915731e-02	9.945227e+03	3.462448e-03
1.961359e-02	2.789799e-01	9.953899e-08	2.387165e+00	1.947117e+04	3.930985e-02	9.962929e+03	3.464936e-03
1.975112e-02	2.791438e-01	9.953863e-08	2.379953e+00	1.951805e+04	3.957720e-02	9.978800e+03	3.467402e-03
1.988890e-02	2.793081e-01	9.953826e-08	2.372744e+00	1.956509e+04	3.981971e-02	9.996363e+03	3.469926e-03
2.002691e-02	2.794728e-01	9.953790e-08	2.365540e+00	1.961228e+04	4.009369e-02	1.001327e+04	3.472457e-03
2.016504e-02	2.796378e-01	9.953754e-08	2.358346e+00	1.965959e+04	4.040707e-02	1.003133e+04	3.474992e-03
2.030330e-02	2.798030e-01	9.953717e-08	2.351161e+00	1.970701e+04	4.063694e-02	1.004811e+04	3.477531e-03
2.044171e-02	2.799685e-01	9.953681e-08	2.343985e+00	1.975456e+04	4.081794e-02	1.006624e+04	3.480075e-03
2.058026e-02	2.801343e-01	9.953645e-08	2.336816e+00	1.980224e+04	4.103983e-02	1.008403e+04	3.482608e-03
2.071898e-02	2.803004e-01	9.953609e-08	2.329654e+00	1.985004e+04	4.118872e-02	1.010091e+04	3.485162e-03
2.085787e-02	2.804668e-01	9.953573e-08	2.322497e+00	1.989798e+04	4.136823e-02	1.011878e+04	3.487720e-03
2.099694e-02	2.806336e-01	9.953537e-08	2.315346e+00	1.994606e+04	4.156856e-02	1.013649e+04	3.490285e-03
2.113622e-02	2.808007e-01	9.953501e-08	2.308199e+00	1.999428e+04	4.173882e-02	1.015387e+04	3.492840e-03
2.127572e-02	2.809682e-01	9.953465e-08	2.301055e+00	2.004266e+04	4.196480e-02	1.017263e+04	3.495416e-03
2.141544e-02	2.811360e-01	9.953429e-08	2.293913e+00	2.009119e+04	4.217679e-02	1.018972e+04	3.497998e-03
2.155539e-02	2.813043e-01	9.953393e-08	2.286774e+00	2.013987e+04	4.250948e-02	1.020584e+04	3.500587e-03
2.169553e-02	2.814729e-01	9.953357e-08	2.279640e+00	2.018870e+04	4.280859e-02	1.022243e+04	3.503180e-03
2.183590e-02	2.816418e-01	9.953321e-08	2.272509e+00	2.023768e+04	4.314056e-02	1.024099e+04	3.505771e-03
2.197647e-02	2.818112e-01	9.953285e-08	2.265383e+00	2.028680e+04	4.346839e-02	1.025863e+04	3.508377e-03
2.211724e-02	2.819808e-01	9.953249e-08	2.258261e+00	2.033608e+04	4.371191e-02	1.027688e+04	3.510969e-03
2.225821e-02	2.821509e-01	9.953213e-08	2.251143e+00	2.038550e+04	4.395094e-02	1.029538e+04	3.513560e-03
2.239939e-02	2.823213e-01	9.953177e-08	2.244031e+00	2.043507e+04	4.416426e-02	1.031431e+04	3.516183e-03
2.254005e-02	2.824912e-01	9.953142e-08	2.236961e+00	2.048454e+04	4.436961e-02	1.033241e+04	3.518798e-03
2.268000e-02	2.826603e-01	9.953106e-08	2.229943e+00	2.053383e+04	4.465600e-02	1.035158e+04	3.521392e-03
2.281934e-02	2.828288e-01	9.953071e-08	2.222973e+00	2.058299e+04	4.492449e-02	1.036894e+04	3.523987e-03
2.295817e-02	2.829968e-01	9.953036e-08	2.216044e+00	2.063204e+04	4.516918e-02	1.038624e+04	3.526560e-03
2.309658e-02	2.831644e-01	9.953001e-08	2.209152e+00	2.068101e+04	4.539162e-02	1.040325e+04	3.529142e-03
2.323465e-02	2.833317e-01	9.952966e-08	2.202294e+00	2.072994e+04	4.561905e-02	1.042163e+04	3.531702e-03
2.337246e-02	2.834988e-01	9.952932e-08	2.195465e+00	2.077885e+04	4.592872e-02	1.043922e+04	3.534195e-03
2.351010e-02	2.836657e-01	9.952897e-08	2.188662e+00	2.082777e+04	4.623289e-02	1.045757e+04	3.536651e-03
2.364765e-02	2.838327e-01	9.952863e-08	2.181879e+00	2.087673e+04	4.654100e-02	1.047514e+04	3.539224e-03
2.378522e-02	2.839998e-01	9.952828e-08	2.175112e+00	2.092577e+04	4.689059e-02	1.049293e+04	3.541777e-03
2.392228e-02	2.841664e-01	9.952794e-08	2.168388e+00	2.097471e+04	4.707768e-02	1.051046e+04	3.544345e-03
2.405879e-02	2.843324e-01	9.952760e-08	2.161708e+00	2.102352e+04	4.724401e-02	1.052793e+04	3.546904e-03
2.419483e-02	2.844980e-01	9.952726e-08	2.155070e+00	2.107223e+04	4.753974e-02	1.054533e+04	3.549456e-03
2.433045e-02	2.846631e-01	9.952692e-08	2.148470e+00	2.112087e+04	4.784209e-02	1.056369e+04	3.551945e-03
2.446573e-02	2.848279e-01	9.952659e-08	2.141905e+00	2.116945e+04	4.817650e-02	1.058022e+04	3.554456e-03
2.460074e-02	2.849925e-01	9.952625e-08	2.135372e+00	2.121801e+04	4.844129e-02	1.059931e+04	3.556935e-03
2.473554e-02	2.851570e-01	9.952592e-08	2.128867e+00	2.126656e+04	4.859968e-02	1.061799e+04	3.559448e-03
2.487021e-02	2.853214e-01	9.952558e-08	2.122387e+00	2.131514e+04	4.878149e-02	1.063587e+04	3.561970e-03
2.500480e-02	2.854857e-01	9.952525e-08	2.115930e+00	2.136375e+04	4.894425e-02	1.065295e+04	3.564457e-03
2.513939e-02	2.856502e-01	9.952492e-08	2.109493e+00	2.141244e+04	4.924753e-02	1.067080e+04	3.566961e-03
2.527405e-02	2.858149e-01	9.952459e-08	2.103071e+00	2.146122e+04	4.951779e-02	1.068891e+04	3.569501e-03
2.540842e-02	2.859793e-01	9.952426e-08	2.096683e+00	2.150996e+04	4.988322e-02	1.070640e+04	3.572038e-03
2.554227e-02	2.861432e-01	9.952393e-08	2.090341e+00	2.155859e+04	5.022005e-02	1.072403e+04	3.574502e-03
2.567570e-02	2.863066e-01	9.952360e-08	2.084039e+00	2.160714e+04	5.050855e-02	1.074061e+04	3.577024e-03
2.580877e-02	2.864697e-01	9.952327e-08	2.077776e+00	2.165561e+04	5.066753e-02	1.075896e+04	3.579542e-03
2.594154e-02	2.866325e-01	9.952295e-08	2.071546e+00	2.170405e+04	5.088732e-02	1.077687e+04	3.582055e-03
2.607409e-02	2.867952e-01	9.952262e-08	2.065349e+00	2.175248e+04	5.118127e-02	1.079497e+04	3.584566e-03
2.620649e-02	2.869578e-01	9.952230e-08	2.059180e+00	2.180092e+04	5.131931e-02	1.081245e+04	3.587058e-03
2.633879e-02	2.871203e-01	9.952197e-08	2.053037e+00	2.184938e+04	5.140688e-02	1.083029e+04	3.589568e-03
2.647107e-02	2.872829e-01	9.952165e-08	2.046915e+00	2.189791e+04	5.152100e-02	1.084799e+04	3.592079e-03
2.660340e-02	2.874457e-01	9.952133e-08	2.040814e+00	2.194653e+04	5.165701e-02	1.086571e+04	3.594530e-03
2.673581e-02	2.876086e-01	9.952101e-08	2.034730e+00	2.199524e+04	5.183749e-02	1.088365e+04	3.596942e-03
2.686820e-02	2.877717e-01	9.952068e-08	2.028670e+00	2.204401e+04	5.208941e-02	1.090120e+04	3.599383e-03
2.700049e-02	2.879347e-01	9.952036e-08	2.022638e+00	2.209281e+04	5.240374e-02	1.091834e+04	3.601848e-03
2.713236e-02	2.880972e-01	9.952004e-08	2.016647e+00	2.214153e+04	5.275888e-02	1.093747e+04	3.604360e-03
2.726389e-02	2.882595e-01	9.951972e-08	2.010696e+00	2.219018e+04	5.308798e-02	1.095432e+04	3.606867e-03
2.739514e-02	2.884215e-01	9.951940e-08	2.004780e+00	2.223880e+04	5.331017e-02	1.097278e+04	3.609370e-03
2.752617e-02	2.885833e-01	9.951909e-08	1.998897e+00	2.228740e+04	5.354842e-02	1.099040e+04	3.611788e-03
2.765708e-02	2.887451e-01	9.951877e-08	1.993043e+00	2.233602e+04	5.377085e-02	1.100801e+04	3.614288e-03
2.778791e-02	2.889068e-01	9.951845e-08	1.987216e+00	2.238468e+04	5.393116e-02	1.102563e+04	3.616789e-03
2.791871e-02	2.890686e-01	9.951813e-08	1.981413e+00	2.243339e+04	5.425341e-02	1.104387e+04	3.619290e-03
2.804952e-02	2.892305e-01	9.951782e-08	1.975634e+00	2.248217e+04	5.453257e-02	1.106192e+04	3.621786e-03
2.818040e-02	2.893926e-01	9.951750e-08	1.969875e+00	2.253105e+04	5.469365e-02	1.107959e+04	3.624293e-03
2.831101e-02	2.895545e-01	9.951719e-08	1.964153e+00	2.257988e+04	5.488146e-02	1.109619e+04	3.626795e-03
2.844123e-02	2.897159e-01	9.951687e-08	1.958472e+00	2.262864e+04	5.505500e-02	1.111440e+04	3.629293e-03
2.857113e-02	2.898771e-01	9.951656e-08	1.952830e+00	2.267734e+04	5.517726e-02	1.113341e+04	3.631775e-03
2.870076e-02	2.900380e-01	9.951625e-08	1.947223e+00	2.272601e+04	5.547207e-02	1.115172e+04	3.634247e-03
2.883019e-02	2.901987e-01	9.951593e-08	1.941649e+00	2.277466e+04	5.560981e-02	1.116903e+04	3.636734e-03
2.895949e-02	2.903594e-01	9.951562e-08	1.936105e+00	2.282333e+04	5.571647e-02	1.118695e+04	3.639211e-03
2.908871e-02	2.905201e-01	9.951531e-08	1.930589e+00	2.287203e+04	5.586044e-02	1.120509e+04	3.641697e-03
2.921788e-02	2.906808e-01	9.951500e-08	1.925099e+00	2.292078e+04	5.603631e-02	1.122219e+04	3.644122e-03
2.934703e-02	2.908415e-01	9.951469e-08	1.919634e+00	2.296958e+04	5.623260e-02	1.124055e+04	3.646602e-03
2.947619e-02	2.910024e-01	9.951438e-08	1.914193e+00	2.301845e+04	5.656168e-02	1.125803e+04	3.649067e-03
2.960542e-02	2.911635e-01	9.951407e-08	1.908774e+00	2.306741e+04	5.684030e-02	1.127538e+04	3.651527e-03
2.973473e-02	2.913247e-01	9.951376e-08	1.903377e+00	2.311646e+04	5.706196e-02	1.129381e+04	3.654023e-03
2.986430e-02	2.914863e-01	9.951345e-08	1.897992e+00	2.316568e+04	5.728543e-02	1.131228e+04	3.656516e-03
2.999404e-02	2.916483e-01	9.951314e-08	1.892626e+00	2.321502e+04	5.747965e-02	1.133038e+04	3.659013e-03
3.012350e-02	2.918100e-01	9.951283e-08	1.887297e+00	2.326432e+04	5.757961e-02	1.134950e+04	3.661518e-03
3.025271e-02	2.919715e-01	9.951252e-08	1.882002e+00	2.331359e+04	5.769252e-02	1.136797e+04	3.664019e-03
3.038173e-02	2.921328e-01	9.951221e-08	1.876741e+00	2.336285e+04	5.777370e-02	1.138622e+04	3.666493e-03
3.051062e-02	2.922941e-01	9.951190e-08	1.871510e+00	2.341213e+04	5.791292e-02	1.140360e+04	3.668862e-03
3.063942e-02	2.924553e-01	9.951159e-08	1.866308e+00	2.346143e+04	5.809689e-02	1.142099e+04	3.671296e-03
3.076816e-02	2.926166e-01	9.951128e-08	1.861133e+00	2.351077e+04	5.820200e-02	1.143816e+04	3.673794e-03
3.089686e-02	2.927779e-01	9.951097e-08	1.855985e+00	2.356016e+04	5.832452e-02	1.145534e+04	3.676251e-03
3.102558e-02	2.929393e-01	9.951066e-08	1.850861e+00	2.360962e+04	5.849347e-02	1.147403e+04	3.678752e-03
3.115433e-02	2.931008e-01	9.951036e-08	1.845761e+00	2.365916e+04	5.867863e-02	1.149231e+04	3.681256e-03
3.128325e-02	2.932626e-01	9.951005e-08	1.840680e+00	2.370882e+04	5.887632e-02	1.151084e+04	3.683765e-03
3.141235e-02	2.934248e-01	9.950974e-08	1.835616e+00	2.375861e+04	5.900043e-02	1.152941e+04	3.686279e-03
3.154163e-02	2.935873e-01	9.950943e-08	1.830862e+00	2.380854e+04	5.906793e-02	1.154802e+04	3.688773e-03
3.167089e-02	2.937498e-01	9.950912e-08	1.826469e+00	2.385852e+04	5.910841e-02	1.156557e+04	3.691293e-03
3.179998e-02	2.939122e-01	9.950881e-08	1.822109e+00	2.390850e+04	5.910598e-02	1.158267e+04	3.693801e-03
3.192893e-02	2.940746e-01	9.950850e-08	1.817780e+00	2.395849e+04	5.908105e-02	1.160063e+04	3.696283e-03
3.205776e-02	2.942369e-01	9.950819e-08	1.813482e+00	2.400849e+04	5.922122e-02	1.161836e+04	3.698779e-03
3.218649e-02	2.943991e-01	9.950789e-08	1.809213e+00	2.405852e+04	5.933628e-02	1.163755e+04	3.701296e-03
3.231517e-02	2.945614e-01	9.950758e-08	1.804973e+00	2.410859e+04	5.951009e-02	1.165680e+04	3.703813e-03
3.244385e-02	2.947238e-01	9.950727e-08	1.800758e+00	2.415872e+04	5.962442e-02	1.167607e+04	3.706304e-03
3.257261e-02	2.948863e-01	9.950696e-08	1.796566e+00	2.420895e+04	5.970017e-02	1.169488e+04	3.708816e-03
3.270148e-02	2.950491e-01	9.950666e-08	1.793545e+00	2.425927e+04	5.966903e-02	1.171355e+04	3.711343e-03
3.283047e-02	2.952122e-01	9.950635e-08	1.790918e+00	2.430971e+04	5.976025e-02	1.173117e+04	3.713854e-03
3.295961e-02	2.953755e-01	9.950604e-08	1.788290e+00	2.436028e+04	5.985867e-02	1.174969e+04	3.716390e-03
3.308886e-02	2.955390e-01	9.950573e-08	1.785662e+00	2.441094e+04	5.991749e-02	1.176649e+04	3.718909e-03
3.321794e-02	2.957025e-01	9.950542e-08	1.783039e+00	2.446160e+04	5.991014e-02	1.178459e+04	3.721447e-03
3.334687e-02	2.958658e-01	9.950511e-08	1.780421e+00	2.451227e+04	5.987101e-02	1.180290e+04	3.723931e-03
3.347571e-02	2.960291e-01	9.950480e-08	1.777807e+00	2.456296e+04	5.997418e-02	1.182208e+04	3.726448e-03
3.360450e-02	2.961925e-01	9.950450e-08	1.775196e+00	2.461370e+04	5.997423e-02	1.184083e+04	3.728949e-03
3.373327e-02	2.963559e-01	9.950419e-08	1.772588e+00	2.466449e+04	6.007329e-02	1.185872e+04	3.731487e-03
3.386205e-02	2.965194e-01	9.950388e-08	1.769982e+00	2.471534e+04	6.015492e-02	1.187749e+04	3.734027e-03
3.399087e-02	2.966831e-01	9.950357e-08	1.767378e+00	2.476627e+04	6.014656e-02	1.189607e+04	3.736513e-03
3.411975e-02	2.968469e-01	9.950326e-08	1.764774e+00	2.481729e+04	6.022477e-02	1.191500e+04	3.739059e-03
3.424872e-02	2.970110e-01	9.950295e-08	1.762171e+00	2.486841e+04	6.026698e-02	1.193440e+04	3.741608e-03
3.437780e-02	2.971753e-01	9.950264e-08	1.759569e+00	2.491963e+04	6.029224e-02	1.195239e+04	3.744161e-03
3.450701e-02	2.973398e-01	9.950234e-08	1.756966e+00	2.497096e+04	6.026136e-02	1.197174e+04	3.746698e-03
3.463603e-02	2.975042e-01	9.950203e-08	1.754370e+00	2.502228e+04	6.024349e-02	1.198997e+04	3.749214e-03
3.476491e-02	2.976686e-01	9.950172e-08	1.751779e+00	2.507361e+04	6.024764e-02	1.200863e+04	3.751769e-03
3.489371e-02	2.978329e-01	9.950141e-08	1.749193e+00	2.512496e+04	6.026315e-02	1.202774e+04	3.754323e-03
3.502244e-02	2.979972e-01	9.950110e-08	1.746612e+00	2.517635e+04	6.025591e-02	1.204596e+04	3.756829e-03
3.515115e-02	2.981616e-01	9.950079e-08	1.744034e+00	2.522780e+04	6.030351e-02	1.206530e+04	3.759360e-03
3.527987e-02	2.983261e-01	9.950048e-08	1.741458e+00	2.527930e+04	6.034054e-02	1.208354e+04	3.761878e-03
3.540862e-02	2.984907e-01	9.950017e-08	1.738885e+00	2.533089e+04	6.039543e-02	1.210180e+04	3.764438e-03
3.553744e-02	2.986556e-01	9.949986e-08	1.736315e+00	2.538256e+04	6.037621e-02	1.212132e+04	3.767002e-03
3.566636e-02	2.988206e-01	9.949955e-08	1.733746e+00	2.543433e+04	6.042095e-02	1.214098e+04	3.769520e-03
3.579538e-02	2.989859e-01	9.949924e-08	1.731178e+00	2.548621e+04	6.043942e-02	1.215977e+04	3.772091e-03
3.592454e-02	2.991514e-01	9.949893e-08	1.728612e+00	2.553820e+04	6.046094e-02	1.217881e+04	3.774650e-03
3.605385e-02	2.993173e-01	9.949862e-08	1.726047e+00	2.559031e+04	6.042972e-02	1.219744e+04	3.777230e-03
3.618310e-02	2.994831e-01	9.949831e-08	1.723487e+00	2.564246e+04	6.032729e-02	1.221562e+04	3.779733e-03
3.631223e-02	2.996489e-01	9.949800e-08	1.720935e+00	2.569462e+04	6.029547e-02	1.223448e+04	3.782272e-03
3.644127e-02	2.998147e-01	9.949769e-08	1.718390e+00	2.574681e+04	6.031346e-02	1.225310e+04	3.784823e-03
3.657026e-02	2.999806e-01	9.949738e-08	1.715850e+00	2.579904e+04	6.029998e-02	1.227241e+04	3.787352e-03
3.669924e-02	3.001465e-01	9.949707e-08	1.713316e+00	2.585133e+04	6.027310e-02	1.229174e+04	3.789872e-03
3.682823e-02	3.003125e-01	9.949676e-08	1.710787e+00	2.590368e+04	6.024144e-02	1.231131e+04	3.792339e-03
3.695727e-02	3.004787e-01	9.949645e-08	1.708263e+00	2.595611e+04	6.026146e-02	1.233067e+04	3.794844e-03
3.708637e-02	3.006451e-01	9.949614e-08	1.705744e+00	2.600863e+04	6.032703e-02	1.235051e+04	3.797388e-03
3.721556e-02	3.008117e-01	9.949583e-08	1.703228e+00	2.606125e+04	6.031758e-02	1.237038e+04	3.799873e-03
3.734487e-02	3.009785e-01	9.949551e-08	1.700716e+00	2.611397e+04	6.033918e-02	1.238937e+04	3.802443e-03
3.747430e-02	3.011456e-01	9.949520e-08	1.698209e+00	2.616681e+04	6.032821e-02	1.240839e+04	3.804947e-03
3.760378e-02	3.013129e-01	9.949489e-08	1.695707e+00	2.621972e+04	6.027259e-02	1.242696e+04	3.807542e-03
3.773319e-02	3.014801e-01	9.949458e-08	1.693213e+00	2.627267e+04	6.022040e-02	1.244669e+04	3.810076e-03
3.786251e-02	3.016474e-01	9.949426e-08	1.690728e+00	2.632564e+04	6.015641e-02	1.246434e+04	3.812663e-03
3.799178e-02	3.018147e-01	9.949395e-08	1.688250e+00	2.637866e+04	6.013693e-02	1.248338e+04	3.815207e-03
3.812105e-02	3.019821e-01	9.949364e-08	1.685780e+00	2.643173e+04	6.011351e-02	1.250313e+04	3.817814e-03
3.825034e-02	3.021496e-01	9.949332e-08	1.683317e+00	2.648487e+04	6.007997e-02	1.252313e+04	3.820309e-03
3.837965e-02	3.023173e-01	9.949301e-08	1.680861e+00	2.653808e+04	6.004713e-02	1.254314e+04	3.822920e-03
3.850900e-02	3.024851e-01	9.949270e-08	1.678412e+00	2.659137e+04	6.005076e-02	1.256312e+04	3.825535e-03
3.863843e-02	3.026531e-01	9.949238e-08	1.675968e+00	2.664476e+04	6.012919e-02	1.258318e+04	3.828153e-03
3.876796e-02	3.028214e-01	9.949207e-08	1.673531e+00	2.669824e+04	6.013241e-02	1.260234e+04	3.830774e-03
3.889759e-02	3.029898e-01	9.949176e-08	1.671099e+00	2.675182e+04	6.009035e-02	1.262217e+04	3.833356e-03
3.902721e-02	3.031584e-01	9.949144e-08	1.668676e+00	2.680547e+04	6.008094e-02	1.264043e+04	3.835983e-03
3.915679e-02	3.033271e-01	9.949113e-08	1.666261e+00	2.685915e+04	6.001713e-02	1.265964e+04	3.838612e-03
3.928627e-02	3.034956e-01	9.949081e-08	1.663856e+00	2.691286e+04	6.001056e-02	1.267978e+04	3.841240e-03
3.941568e-02	3.036643e-01	9.949050e-08	1.661460e+00	2.696660e+04	5.996468e-02	1.269992e+04	3.843868e-03
3.954508e-02	3.038330e-01	9.949018e-08	1.659086e+00	2.702039e+04	5.990975e-02	1.271984e+04	3.846445e-03
3.967448e-02	3.040018e-01	9.948987e-08	1.656858e+00	2.707424e+04	5.979975e-02	1.273860e+04	3.849078e-03
3.980392e-02	3.041708e-01	9.948955e-08	1.654636e+00	2.712817e+04	5.977277e-02	1.275855e+04	3.851664e-03
3.993342e-02	3.043399e-01	9.948923e-08	1.652420e+00	2.718218e+04	5.972810e-02	1.277853e+04	3.854257e-03
4.006301e-02	3.045093e-01	9.948892e-08	1.650209e+00	2.723629e+04	5.974628e-02	1.279877e+04	3.856898e-03
4.019271e-02	3.046789e-01	9.948860e-08	1.648003e+00	2.729051e+04	5.966903e-02	1.281833e+04	3.859544e-03
4.032242e-02	3.048487e-01	9.948828e-08	1.645804e+00	2.734479e+04	5.967609e-02	1.283791e+04	3.862192e-03
4.045198e-02	3.050183e-01	9.948797e-08	1.643615e+00	2.739907e+04	5.961535e-02	1.285676e+04	3.864839e-03
4.058141e-02	3.051879e-01	9.948765e-08	1.641434e+00	2.745335e+04	5.957000e-02	1.287655e+04	3.867459e-03
4.071076e-02	3.053575e-01	9.948733e-08	1.639262e+00	2.750766e+04	5.962164e-02	1.289683e+04	3.870052e-03
4.084006e-02	3.055271e-01	9.948702e-08	1.637097e+00	2.756201e+04	5.959752e-02	1.291711e+04	3.872699e-03
4.096936e-02	3.056969e-01	9.948670e-08	1.634939e+00	2.761642e+04	5.960601e-02	1.293740e+04	3.875272e-03
4.109869e-02	3.058668e-01	9.948638e-08	1.632791e+00	2.767090e+04	5.955913e-02	1.295700e+04	3.877924e-03
4.122806e-02	3.060368e-01	9.948607e-08	1.630723e+00	2.772546e+04	5.939966e-02	1.297631e+04	3.880578e-03
4.135751e-02	3.062071e-01	9.948575e-08	1.628661e+00	2.778010e+04	5.934246e-02	1.299667e+04	3.883236e-03
4.148706e-02	3.063776e-01	9.948543e-08	1.626604e+00	2.783485e+04	5.930618e-02	1.301706e+04	3.885865e-03
4.161673e-02	3.065484e-01	9.948511e-08	1.624553e+00	2.788971e+04	5.923484e-02	1.303724e+04	3.888510e-03
4.174654e-02	3.067194e-01	9.948479e-08	1.622507e+00	2.794469e+04	5.917636e-02	1.305770e+04	3.891098e-03
4.187651e-02	3.068908e-01	9.948447e-08	1.620465e+00	2.799980e+04	5.907620e-02	1.307820e+04	3.893731e-03
4.200636e-02	3.070622e-01	9.948415e-08	1.618433e+00	2.805491e+04	5.897280e-02	1.309675e+04	3.896374e-03
4.213609e-02	3.072334e-01	9.948383e-08	1.616410e+00	2.811003e+04	5.888166e-02	1.311718e+04	3.898995e-03
4.226573e-02	3.074047e-01	9.948351e-08	1.614396e+00	2.816517e+04	5.891953e-02	1.313767e+04	3.901650e-03
4.239533e-02	3.075760e-01	9.948319e-08	1.612389e+00	2.822036e+04	5.890539e-02	1.315767e+04	3.904245e-03
4.252493e-02	3.077475e-01	9.948287e-08	1.610388e+00	2.827560e+04	5.889129e-02	1.317794e+04	3.906904e-03
4.265455e-02	3.079191e-01	9.948255e-08	1.608393e+00	2.833092e+04	5.879955e-02	1.319773e+04	3.909509e-03
4.278423e-02	3.080908e-01	9.948223e-08	1.606403e+00	2.838631e+04	5.876291e-02	1.321803e+04	3.912139e-03
4.291399e-02	3.082628e-01	9.948190e-08	1.604418e+00	2.844180e+04	5.875673e-02	1.323861e+04	3.914719e-03
4.304384e-02	3.084350e-01	9.948158e-08	1.602437e+00	2.849738e+04	5.868068e-02	1.325921e+04	3.917352e-03
4.317381e-02	3.086075e-01	9.948126e-08	1.600460e+00	2.855307e+04	5.863274e-02	1.327985e+04	3.919987e-03
4.330389e-02	3.087803e-01	9.948094e-08	1.598486e+00	2.860887e+04	5.850831e-02	1.330052e+04	3.922665e-03
4.343407e-02	3.089533e-01	9.948061e-08	1.596517e+00	2.866478e+04	5.844195e-02	1.332023e+04	3.925296e-03
4.356407e-02	3.091261e-01	9.948029e-08	1.594557e+00	2.872066e+04	5.831861e-02	1.334042e+04	3.927998e-03
4.369396e-02	3.092990e-01	9.947996e-08	1.592604e+00	2.877656e+04	5.818477e-02	1.336110e+04	3.930680e-03
4.382377e-02	3.094718e-01	9.947964e-08	1.590657e+00	2.883247e+04	5.815096e-02	1.338178e+04	3.933382e-03
4.395355e-02	3.096447e-01	9.947932e-08	1.588717e+00	2.888844e+04	5.805361e-02	1.340247e+04	3.936085e-03
4.408334e-02	3.098177e-01	9.947899e-08	1.586782e+00	2.894446e+04	5.807342e-02	1.342212e+04	3.938790e-03
4.421317e-02	3.099909e-01	9.947867e-08	1.584851e+00	2.900056e+04	5.802245e-02	1.344285e+04	3.941498e-03
4.434305e-02	3.101643e-01	9.947834e-08	1.582926e+00	2.905674e+04	5.798578e-02	1.346334e+04	3.944209e-03
4.447302e-02	3.103379e-01	9.947802e-08	1.581004e+00	2.911302e+04	5.798349e-02	1.348412e+04	3.946907e-03
4.460309e-02	3.105118e-01	9.947769e-08	1.579086e+00	2.916940e+04	5.793585e-02	1.350492e+04	3.949627e-03
4.473331e-02	3.106860e-01	9.947736e-08	1.577171e+00	2.922590e+04	5.785245e-02	1.352577e+04	3.952351e-03
4.486367e-02	3.108604e-01	9.947704e-08	1.575259e+00	2.928252e+04	5.775992e-02	1.354665e+04	3.955080e-03
4.499396e-02	3.110350e-01	9.947671e-08	1.573353e+00	2.933917e+04	5.762837e-02	1.356703e+04	3.957810e-03
4.512413e-02	3.112094e-01	9.947638e-08	1.571455e+00	2.939582e+04	5.749269e-02	1.358790e+04	3.960520e-03
4.525421e-02	3.113839e-01	9.947605e-08	1.569563e+00	2.945250e+04	5.740392e-02	1.360871e+04	3.963250e-03
4.538425e-02	3.115584e-01	9.947573e-08	1.567677e+00	2.950921e+04	5.732018e-02	1.362960e+04	3.965981e-03
4.551428e-02	3.117330e-01	9.947540e-08	1.565796e+00	2.956597e+04	5.727578e-02	1.365024e+04	3.968714e-03
4.564434e-02	3.119078e-01	9.947507e-08	1.563921e+00	2.962281e+04	5.714231e-02	1.367090e+04	3.971449e-03
4.577445e-02	3.120827e-01	9.947474e-08	1.562049e+00	2.967972e+04	5.704883e-02	1.369184e+04	3.974188e-03
4.590463e-02	3.122579e-01	9.947441e-08	1.560182e+00	2.973672e+04	5.698242e-02	1.371254e+04	3.976930e-03
4.603491e-02	3.124333e-01	9.947408e-08	1.558319e+00	2.979382e+04	5.696035e-02	1.373353e+04	3.979676e-03
4.616531e-02	3.126090e-01	9.947375e-08	1.556459e+00	2.985104e+04	5.697942e-02	1.375456e+04	3.982427e-03
4.629580e-02	3.127849e-01	9.947342e-08	1.554603e+00	2.990834e+04	5.692607e-02	1.377561e+04	3.985149e-03
4.642637e-02	3.129611e-01	9.947309e-08	1.552751e+00	2.996575e+04	5.689244e-02	1.379656e+04	3.987908e-03
4.655704e-02	3.131375e-01	9.947275e-08	1.550903e+00	3.002325e+04	5.679647e-02	1.381767e+04	3.990597e-03
4.668759e-02	3.133139e-01	9.947242e-08	1.549062e+00	3.008075e+04	5.669753e-02	1.383871e+04	3.993359e-03
4.681805e-02	3.134903e-01	9.947209e-08	1.547228e+00	3.013828e+04	5.662837e-02	1.385981e+04	3.996122e-03
4.694847e-02	3.136667e-01	9.947176e-08	1.545400e+00	3.019584e+04	5.656060e-02	1.388092e+04	3.998886e-03
4.707890e-02	3.138432e-01	9.947142e-08	1.543578e+00	3.025347e+04	5.646096e-02	1.390191e+04	4.001652e-03
4.720934e-02	3.140200e-01	9.947109e-08	1.541760e+00	3.031115e+04	5.630883e-02	1.392305e+04	4.004420e-03
4.733984e-02	3.141969e-01	9.947076e-08	1.539948e+00	3.036892e+04	5.617226e-02	1.394421e+04	4.007192e-03
4.747040e-02	3.143740e-01	9.947042e-08	1.538140e+00	3.042677e+04	5.609102e-02	1.396540e+04	4.009968e-03
4.760106e-02	3.145513e-01	9.947009e-08	1.536336e+00	3.048472e+04	5.600720e-02	1.398662e+04	4.012747e-03
4.773179e-02	3.147289e-01	9.946975e-08	1.534537e+00	3.054276e+04	5.592917e-02	1.400779e+04	4.015531e-03
4.786260e-02	3.149067e-01	9.946942e-08	1.532743e+00	3.060089e+04	5.585369e-02	1.402906e+04	4.018318e-03
4.799353e-02	3.150847e-01	9.946908e-08	1.530953e+00	3.065913e+04	5.574218e-02	1.405036e+04	4.021109e-03
4.812432e-02	3.152628e-01	9.946874e-08	1.529170e+00	3.071737e+04	5.563017e-02	1.407165e+04	4.023901e-03
4.825502e-02	3.154408e-01	9.946841e-08	1.527395e+00	3.077562e+04	5.562889e-02	1.409294e+04	4.026683e-03
4.838566e-02	3.156188e-01	9.946807e-08	1.525626e+00	3.083390e+04	5.563170e-02	1.411424e+04	4.029475e-03
4.851628e-02	3.157970e-01	9.946773e-08	1.523863e+00	3.089223e+04	5.562311e-02	1.413554e+04	4.032254e-03
4.864692e-02	3.159753e-01	9.946740e-08	1.522106e+00	3.095062e+04	5.554691e-02	1.415686e+04	4.034869e-03
4.877760e-02	3.161537e-01	9.946706e-08	1.520355e+00	3.100908e+04	5.543249e-02	1.417820e+04	4.037668e-03
4.890833e-02	3.163324e-01	9.946672e-08	1.518609e+00	3.106762e+04	5.531261e-02	1.419956e+04	4.040470e-03
4.903912e-02	3.165113e-01	9.946638e-08	1.516868e+00	3.112625e+04	5.518151e-02	1.422095e+04	4.043276e-03
4.916994e-02	3.166903e-01	9.946604e-08	1.515132e+00	3.118494e+04	5.508114e-02	1.424235e+04	4.046084e-03
4.930083e-02	3.168695e-01	9.946570e-08	1.513402e+00	3.124372e+04	5.495448e-02	1.426378e+04	4.048861e-03
4.943179e-02	3.170490e-01	9.946536e-08	1.511677e+00	3.130259e+04	5.479491e-02	1.428524e+04	4.051677e-03
4.956284e-02	3.172287e-01	9.946502e-08	1.509957e+00	3.136155e+04	5.464475e-02	1.430672e+04	4.054497e-03
4.969382e-02	3.174085e-01	9.946468e-08	1.508244e+00	3.142054e+04	5.455525e-02	1.432820e+04	4.057317e-03
4.982472e-02	3.175882e-01	9.946434e-08	1.506539e+00	3.147954e+04	5.449036e-02	1.434968e+04	4.060074e-03
4.995558e-02	3.177680e-01	9.946400e-08	1.504840e+00	3.153859e+04	5.443825e-02	1.437117e+04	4.062897e-03
5.008644e-02	3.179480e-01	9.946365e-08	1.503148e+00	3.159768e+04	5.435703e-02	1.439268e+04	4.065722e-03
5.021733e-02	3.181281e-01	9.946331e-08	1.501461e+00	3.165685e+04	5.429765e-02	1.441420e+04	4.068549e-03
5.034826e-02	3.183084e-01	9.946297e-08	1.499781e+00	3.171609e+04	5.422561e-02	1.443574e+04	4.071353e-03
5.047927e-02	3.184889e-01	9.946263e-08	1.498106e+00	3.177542e+04	5.417785e-02	1.445731e+04	4.074187e-03
5.061035e-02	3.186696e-01	9.946228e-08	1.496436e+00	3.183483e+04	5.409972e-02	1.447890e+04	4.076976e-03
5.074150e-02	3.188506e-01	9.946194e-08	1.494772e+00	3.189433e+04	5.397323e-02	1.450051e+04	4.079817e-03
5.087273e-02	3.190318e-01	9.946159e-08	1.493113e+00	3.195392e+04	5.385866e-02	1.452216e+04	4.082663e-03
5.100407e-02	3.192133e-01	9.946125e-08	1.491459e+00	3.201362e+04	5.369755e-02	1.454383e+04	4.085513e-03
5.113536e-02	3.193948e-01	9.946090e-08	1.489813e+00	3.207335e+04	5.357756e-02	1.456551e+04	4.088345e-03
5.126655e-02	3.195763e-01	9.946056e-08	1.488175e+00	3.213308e+04	5.347409e-02	1.458719e+04	4.091196e-03
5.139767e-02	3.197579e-01	9.946021e-08	1.486544e+00	3.219284e+04	5.341782e-02	1.460886e+04	4.094048e-03
5.152877e-02	3.199395e-01	9.945987e-08	1.484919e+00	3.225265e+04	5.333053e-02	1.463055e+04	4.096903e-03
5.165989e-02	3.201213e-01	9.945952e-08	1.483302e+00	3.231251e+04	5.322334e-02	1.465225e+04	4.099750e-03
5.179105e-02	3.203033e-01	9.945917e-08	1.481690e+00	3.237245e+04	5.309948e-02	1.467397e+04	4.102609e-03
5.192225e-02	3.204855e-01	9.945882e-08	1.480085e+00	3.243246e+04	5.301435e-02	1.469572e+04	4.105463e-03
5.205353e-02	3.206679e-01	9.945848e-08	1.478485e+00	3.249256e+04	5.291648e-02	1.471749e+04	4.108330e-03
5.218491e-02	3.208506e-01	9.945813e-08	1.476890e+00	3.255276e+04	5.279923e-02	1.473928e+04	4.111201e-03
5.231641e-02	3.210335e-01	9.945778e-08	1.475301e+00	3.261307e+04	5.268669e-02	1.476111e+04	4.114037e-03
5.244800e-02	3.212167e-01	9.945743e-08	1.473718e+00	3.267347e+04	5.253859e-02	1.478297e+04	4.116917e-03
5.257954e-02	3.214000e-01	9.945708e-08	1.472142e+00	3.273390e+04	5.245930e-02	1.480483e+04	4.119799e-03
5.271107e-02	3.215834e-01	9.945673e-08	1.470573e+00	3.279438e+04	5.236299e-02	1.482671e+04	4.122632e-03
5.284262e-02	3.217670e-01	9.945638e-08	1.469010e+00	3.285493e+04	5.227893e-02	1.484860e+04	4.125518e-03
5.297413e-02	3.219506e-01	9.945603e-08	1.467455e+00	3.291550e+04	5.219564e-02	1.487049e+04	4.128394e-03
5.310559e-02	3.221343e-01	9.945568e-08	1.465907e+00	3.297611e+04	5.208845e-02	1.489239e+04	4.131283e-03
5.323706e-02	3.223181e-01	9.945532e-08	1.464366e+00	3.303677e+04	5.197691e-02	1.491431e+04	4.134174e-03
5.336853e-02	3.225020e-01	9.945497e-08	1.462832e+00	3.309749e+04	5.187067e-02	1.493623e+04	4.136899e-03
5.350000e-02	3.226861e-01	9.945462e-08	1.461305e+00	3.315826e+04	5.178269e-02	1.495817e+04	4.139795e-03
5.363149e-02	3.228704e-01	9.945427e-08	1.459784e+00	3.321909e+04	5.165280e-02	1.498013e+04	4.142646e-03
5.376303e-02	3.230548e-01	9.945391e-08	1.458270e+00	3.328000e+04	5.151215e-02	1.500211e+04	4.145507e-03
5.389465e-02	3.232395e-01	9.945356e-08	1.456762e+00	3.334099e+04	5.136775e-02	1.502411e+04	4.148412e-03
5.402636e-02	3.234244e-01	9.945321e-08	1.455259e+00	3.340208e+04	5.123341e-02	1.504614e+04	4.151323e-03
5.415820e-02	3.236097e-01	9.945285e-08	1.453762e+00	3.346328e+04	5.109169e-02	1.506820e+04	4.154238e-03
5.428992e-02	3.237949e-01	9.945250e-08	1.452274e+00	3.352448e+04	5.100664e-02	1.509026e+04	4.157152e-03
5.442154e-02	3.239801e-01	9.945214e-08	1.450793e+00	3.358568e+04	5.091720e-02	1.511231e+04	4.160067e-03
5.455310e-02	3.241653e-01	9.945179e-08	1.449320e+00	3.364691e+04	5.082389e-02	1.513436e+04	4.162983e-03
5.468464e-02	3.243507e-01	9.945143e-08	1.447855e+00	3.370817e+04	5.069926e-02	1.515643e+04	4.165901e-03
5.481619e-02	3.245361e-01	9.945107e-08	1.446396e+00	3.376950e+04	5.060778e-02	1.517851e+04	4.168821e-03
5.494777e-02	3.247218e-01	9.945072e-08	1.444944e+00	3.383089e+04	5.050068e-02	1.520060e+04	4.171744e-03
5.507941e-02	3.249077e-01	9.945036e-08	1.443498e+00	3.389236e+04	5.040282e-02	1.522272e+04	4.174671e-03
5.521113e-02	3.250938e-01	9.945000e-08	1.442058e+00	3.395391e+04	5.028351e-02	1.524486e+04	4.177602e-03
5.534293e-02	3.252802e-01	9.944965e-08	1.440625e+00	3.401556e+04	5.015441e-02	1.526703e+04	4.180537e-03
5.547483e-02	3.254668e-01	9.944929e-08	1.439197e+00	3.407730e+04	5.001077e-02	1.528923e+04	4.183477e-03
5.560685e-02	3.256538e-01	9.944893e-08	1.437775e+00	3.413915e+04	4.987610e-02	1.531146e+04	4.186421e-03
5.573894e-02	3.258409e-01	9.944857e-08	1.436360e+00	3.420109e+04	4.972725e-02	1.533371e+04	4.189370e-03
5.587087e-02	3.260280e-01	9.944821e-08	1.434953e+00	3.426299e+04	4.961544e-02	1.535595e+04	4.192317e-03
5.600268e-02	3.262151e-01	9.944785e-08	1.433555e+00	3.432489e+04	4.949415e-02	1.537818e+04	4.195264e-03
5.613441e-02	3.264021e-01	9.944749e-08	1.432165e+00	3.438681e+04	4.938698e-02	1.540042e+04	4.198212e-03
5.626612e-02	3.265893e-01	9.944713e-08	1.430782e+00	3.444877e+04	4.927024e-02	1.542265e+04	4.201161e-03
5.639783e-02	3.267766e-01	9.944677e-08	1.429406e+00	3.451078e+04	4.915515e-02	1.544491e+04	4.204113e-03
5.652959e-02	3.269641e-01	9.944641e-08	1.428037e+00	3.457285e+04	4.905036e-02	1.546718e+04	4.207068e-03
5.666140e-02	3.271518e-01	9.944604e-08	1.426674e+00	3.463500e+04	4.893518e-02	1.548947e+04	4.209987e-03
5.679327e-02	3.273397e-01	9.944568e-08	1.425318e+00	3.469724e+04	4.882168e-02	1.551178e+04	4.212923e-03
5.692524e-02	3.275279e-01	9.944532e-08	1.423968e+00	3.475956e+04	4.869875e-02	1.553412e+04	4.215837e-03
5.705731e-02	3.277164e-01	9.944496e-08	1.422623e+00	3.482199e+04	4.857329e-02	1.555650e+04	4.218731e-03
5.718951e-02	3.279052e-01	9.944459e-08	1.421285e+00	3.488452e+04	4.844664e-02	1.557890e+04	4.221631e-03
5.732187e-02	3.280943e-01	9.944423e-08	1.419952e+00	3.494718e+04	4.832212e-02	1.560135e+04	4.224549e-03
5.745408e-02	3.282834e-01	9.944386e-08	1.418628e+00	3.500982e+04	4.820377e-02	1.562378e+04	4.227481e-03
5.758619e-02	3.284725e-01	9.944350e-08	1.417313e+00	3.507245e+04	4.808332e-02	1.564620e+04	4.230396e-03
5.771823e-02	3.286616e-01	9.944313e-08	1.416005e+00	3.513511e+04	4.796452e-02	1.566863e+04	4.233318e-03
5.785026e-02	3.288508e-01	9.944277e-08	1.414704e+00	3.519781e+04	4.784762e-02	1.569107e+04	4.236237e-03
5.798229e-02	3.290402e-01	9.944240e-08	1.413410e+00	3.526056e+04	4.773873e-02	1.571351e+04	4.239144e-03
5.811437e-02	3.292297e-01	9.944204e-08	1.412124e+00	3.532338e+04	4.763086e-02	1.573598e+04	4.242082e-03
5.824650e-02	3.294195e-01	9.944167e-08	1.410843e+00	3.538627e+04	4.752869e-02	1.575847e+04	4.245024e-03
5.837869e-02	3.296095e-01	9.944130e-08	1.409570e+00	3.544924e+04	4.742805e-02	1.578098e+04	4.247984e-03
5.851095e-02	3.297997e-01	9.944093e-08	1.408303e+00	3.551229e+04	4.732347e-02	1.580351e+04	4.250889e-03
5.864331e-02	3.299902e-01	9.944057e-08	1.407042e+00	3.557543e+04	4.721596e-02	1.582608e+04	4.253894e-03
5.877578e-02	3.301810e-01	9.944020e-08	1.405787e+00	3.563868e+04	4.710745e-02	1.584867e+04	4.256868e-03
5.890836e-02	3.303721e-01	9.943983e-08	1.404538e+00	3.570202e+04	4.700035e-02	1.587129e+04	4.259848e-03
5.904077e-02	3.305631e-01	9.943946e-08	1.403298e+00	3.576533e+04	4.689412e-02	1.589390e+04	4.262862e-03
5.917306e-02	3.307540e-01	9.943909e-08	1.402067e+00	3.582864e+04	4.678963e-02	1.591649e+04	4.265875e-03
5.930529e-02	3.309450e-01	9.943872e-08	1.400843e+00	3.589196e+04	4.668798e-02	1.593909e+04	4.268888e-03
5.943748e-02	3.311361e-01	9.943835e-08	1.399627e+00	3.595531e+04	4.658806e-02	1.596169e+04	4.271904e-03
5.956968e-02	3.313273e-01	9.943798e-08	1.398417e+00	3.601871e+04	4.648867e-02	1.598431e+04	4.274843e-03
5.970191e-02	3.315187e-01	9.943761e-08	1.397215e+00	3.608217e+04	4.638965e-02	1.600694e+04	4.277787e-03
5.983420e-02	3.317103e-01	9.943724e-08	1.396019e+00	3.614571e+04	4.629426e-02	1.602959e+04	4.280738e-03
5.996655e-02	3.319021e-01	9.943687e-08	1.394830e+00	3.620932e+04	4.620390e-02	1.605227e+04	4.283688e-03
6.009899e-02	3.320942e-01	9.943649e-08	1.393647e+00	3.627302e+04	4.611548e-02	1.607497e+04	4.286721e-03
6.023153e-02	3.322866e-01	9.943612e-08	1.392470e+00	3.633682e+04	4.602717e-02	1.609770e+04	4.289702e-03
6.036419e-02	3.324793e-01	9.943575e-08	1.391299e+00	3.640072e+04	4.593950e-02	1.612047e+04	4.292744e-03
6.049695e-02	3.326723e-01	9.943537e-08	1.390135e+00	3.646472e+04	4.585232e-02	1.614326e+04	4.295735e-03
6.062978e-02	3.328656e-01	9.943500e-08	1.388977e+00	3.652879e+04	4.576597e-02	1.616607e+04	4.298687e-03
6.076248e-02	3.330587e-01	9.943463e-08	1.387827e+00	3.659285e+04	4.568062e-02	1.618887e+04	4.301702e-03
6.089509e-02	3.332519e-01	9.943425e-08	1.386685e+00	3.665691e+04	4.559650e-02	1.621167e+04	4.304753e-03
6.102767e-02	3.334452e-01	9.943388e-08	1.385550e+00	3.672100e+04	4.551382e-02	1.623448e+04	4.307806e-03
6.116024e-02	3.336386e-01	9.943350e-08	1.384423e+00	3.678514e+04	4.543239e-02	1.625729e+04	4.310861e-03
6.129285e-02	3.338322e-01	9.943313e-08	1.383302e+00	3.684933e+04	4.535217e-02	1.628012e+04	4.313919e-03
6.142550e-02	3.340259e-01	9.943275e-08	1.382188e+00	3.691360e+04	4.527354e-02	1.630297e+04	4.316980e-03
6.155822e-02	3.342200e-01	9.943237e-08	1.381080e+00	3.697793e+04	4.519645e-02	1.632585e+04	4.320012e-03
6.169101e-02	3.344142e-01	9.943200e-08	1.379979e+00	3.704236e+04	4.512082e-02	1.634874e+04	4.323082e-03
6.182390e-02	3.346088e-01	9.943162e-08	1.378884e+00	3.710687e+04	4.504660e-02	1.637167e+04	4.326156e-03
6.195691e-02	3.348036e-01	9.943124e-08	1.377795e+00	3.717148e+04	4.497382e-02	1.639462e+04	4.329236e-03
6.209004e-02	3.349988e-01	9.943086e-08	1.376712e+00	3.723621e+04	4.490243e-02	1.641761e+04	4.332321e-03
6.222325e-02	3.351942e-01	9.943048e-08	1.375635e+00	3.730101e+04	4.483230e-02	1.644063e+04	4.335409e-03
6.235633e-02	3.353896e-01	9.943010e-08	1.374566e+00	3.736579e+04	4.476336e-02	1.646363e+04	4.338498e-03
6.248929e-02	3.355850e-01	9.942973e-08	1.373505e+00	3.743056e+04	4.469554e-02	1.648662e+04	4.341586e-03
6.262220e-02	3.357804e-01	9.942935e-08	1.372451e+00	3.749535e+04	4.462884e-02	1.650961e+04	4.344643e-03
6.275508e-02	3.359759e-01	9.942897e-08	1.371405e+00	3.756017e+04	4.456331e-02	1.653261e+04	4.347735e-03
6.288797e-02	3.361715e-01	9.942859e-08	1.370365e+00	3.762504e+04	4.449891e-02	1.655562e+04	4.350828e-03
6.302090e-02	3.363674e-01	9.942821e-08	1.369332e+00	3.768996e+04	4.443564e-02	1.657865e+04	4.353913e-03
6.315388e-02	3.365634e-01	9.942783e-08	1.368305e+00	3.775496e+04	4.437349e-02	1.660170e+04	4.357014e-03
6.328692e-02	3.367597e-01	9.942744e-08	1.367284e+00	3.782003e+04	4.431244e-02	1.662477e+04	4.360118e-03
6.342006e-02	3.369563e-01	9.942706e-08	1.366270e+00	3.788519e+04	4.425245e-02	1.664787e+04	4.363228e-03
6.355328e-02	3.371531e-01	9.942668e-08	1.365262e+00	3.795044e+04	4.419353e-02	1.667099e+04	4.366302e-03
6.368659e-02	3.373502e-01	9.942630e-08	1.364259e+00	3.801577e+04	4.413572e-02	1.669414e+04	4.369420e-03
6.381999e-02	3.375476e-01	9.942591e-08	1.363263e+00	3.808119e+04	4.407900e-02	1.671732e+04	4.372496e-03
6.395338e-02	3.377451e-01	9.942553e-08	1.362274e+00	3.814664e+04	4.402339e-02	1.674050e+04	4.375620e-03
6.408666e-02	3.379426e-01	9.942515e-08	1.361292e+00	3.821209e+04	4.396892e-02	1.676367e+04	4.378745e-03
6.421987e-02	3.381401e-01	9.942476e-08	1.360317e+00	3.827754e+04	4.391552e-02	1.678685e+04	4.381870e-03
6.435305e-02	3.383377e-01	9.942438e-08	1.359349e+00	3.834302e+04	4.386314e-02	1.681003e+04	4.384899e-03
6.448623e-02	3.385355e-01	9.942400e-08	1.358388e+00	3.840854e+04	4.381173e-02	1.683322e+04	4.388029e-03
6.461945e-02	3.387334e-01	9.942361e-08	1.357433e+00	3.847412e+04	4.376128e-02	1.685642e+04	4.391162e-03
6.475271e-02	3.389315e-01	9.942323e-08	1.356484e+00	3.853977e+04	4.371178e-02	1.687965e+04	4.394206e-03
6.488604e-02	3.391299e-01	9.942284e-08	1.355542e+00	3.860549e+04	4.366320e-02	1.690289e+04	4.397346e-03
6.501944e-02	3.393286e-01	9.942246e-08	1.354605e+00	3.867128e+04	4.361554e-02	1.692616e+04	4.400491e-03
6.515288e-02	3.395274e-01	9.942207e-08	1.353675e+00	3.873714e+04	4.356879e-02	1.694945e+04	4.403639e-03
6.528638e-02	3.397265e-01	9.942168e-08	1.352750e+00	3.880306e+04	4.352291e-02	1.697275e+04	4.406766e-03
6.541994e-02	3.399257e-01	9.942130e-08	1.351832e+00	3.886906e+04	4.347792e-02	1.699608e+04	4.409819e-03
6.555336e-02	3.401250e-01	9.942091e-08	1.350921e+00	3.893503e+04	4.343388e-02	1.701940e+04	4.412973e-03
6.568669e-02	3.403242e-01	9.942052e-08	1.350018e+00	3.900099e+04	4.339074e-02	1.704270e+04	4.416128e-03
6.581996e-02	3.405235e-01	9.942014e-08	1.349121e+00	3.906697e+04	4.334851e-02	1.706601e+04	4.419206e-03
6.595322e-02	3.407229e-01	9.941975e-08	1.348230e+00	3.913298e+04	4.330713e-02	1.708933e+04	4.422364e-03
6.608651e-02	3.409225e-01	9.941936e-08	1.347346e+00	3.919905e+04	4.326657e-02	1.711266e+04	4.425525e-03
6.621984e-02	3.411223e-01	9.941897e-08	1.346467e+00	3.926517e+04	4.322682e-02	1.713601e+04	4.428690e-03
6.635324e-02	3.413223e-01	9.941858e-08	1.345594e+00	3.933137e+04	4.318787e-02	1.715938e+04	4.431794e-03
6.648671e-02	3.415226e-01	9.941820e-08	1.344728e+00	3.939764e+04	4.314971e-02	1.718277e+04	4.434967e-03
6.662027e-02	3.417231e-01	9.941781e-08	1.343866e+00	3.946400e+04	4.311230e-02	1.720619e+04	4.438026e-03
6.675391e-02	3.419239e-01	9.941742e-08	1.343011e+00	3.953044e+04	4.307565e-02	1.722963e+04	4.441208e-03
6.688763e-02	3.421250e-01	9.941703e-08	1.342161e+00	3.959695e+04	4.303974e-02	1.725310e+04	4.444342e-03
6.702146e-02	3.423264e-01	9.941664e-08	1.341317e+00	3.966356e+04	4.300455e-02	1.727659e+04	4.447533e-03
6.715523e-02	3.425278e-01	9.941624e-08	1.340479e+00	3.973018e+04	4.297013e-02	1.730009e+04	4.450725e-03
6.728887e-02	3.427292e-01	9.941585e-08	1.339648e+00	3.979677e+04	4.293647e-02	1.732357e+04	4.453916e-03
6.742244e-02	3.429306e-01	9.941546e-08	1.338824e+00	3.986336e+04	4.290355e-02	1.734705e+04	4.457108e-03
6.755596e-02	3.431321e-01	9.941507e-08	1.338006e+00	3.992997e+04	4.287134e-02	1.737053e+04	4.460301e-03
6.768949e-02	3.433337e-01	9.941468e-08	1.337194e+00	3.999662e+04	4.283982e-02	1.739402e+04	4.463482e-03
6.782304e-02	3.435355e-01	9.941429e-08	1.336388e+00	4.006332e+04	4.280897e-02	1.741753e+04	4.466681e-03
6.795665e-02	3.437375e-01	9.941390e-08	1.335587e+00	4.013009e+04	4.277879e-02	1.744105e+04	4.469883e-03
6.809033e-02	3.439398e-01	9.941351e-08	1.334792e+00	4.019693e+04	4.274926e-02	1.746460e+04	4.473090e-03
6.822409e-02	3.441423e-01	9.941311e-08	1.334003e+00	4.026384e+04	4.272036e-02	1.748817e+04	4.476264e-03
6.835794e-02	3.443451e-01	9.941272e-08	1.333219e+00	4.033084e+04	4.269208e-02	1.751176e+04	4.479480e-03
6.849185e-02	3.445482e-01	9.941233e-08	1.332440e+00	4.039790e+04	4.266444e-02	1.753538e+04	4.482700e-03
6.862585e-02	3.447515e-01	9.941193e-08	1.331667e+00	4.046505e+04	4.263740e-02	1.755902e+04	4.485924e-03
6.875995e-02	3.449551e-01	9.941154e-08	1.330899e+00	4.053228e+04	4.261096e-02	1.758269e+04	4.489154e-03
6.889402e-02	3.451588e-01	9.941114e-08	1.330137e+00	4.059954e+04	4.258513e-02	1.760636e+04	4.492360e-03
6.902798e-02	3.453625e-01	9.941075e-08	1.329381e+00	4.066677e+04	4.255992e-02	1.763003e+04	4.495550e-03
6.916188e-02	3.455662e-01	9.941035e-08	1.328632e+00	4.073402e+04	4.253532e-02	1.765369e+04	4.498782e-03
6.929575e-02	3.457701e-01	9.940996e-08	1.327889e+00	4.080128e+04	4.251129e-02	1.767735e+04	4.502016e-03
6.942965e-02	3.459741e-01	9.940957e-08	1.327151e+00	4.086859e+04	4.248782e-02	1.770103e+04	4.505253e-03
6.956360e-02	3.461783e-01	9.940917e-08	1.326418e+00	4.093597e+04	4.246491e-02	1.772473e+04	4.508455e-03
6.969760e-02	3.463828e-01	9.940877e-08	1.325691e+00	4.100340e+04	4.244254e-02	1.774845e+04	4.511699e-03
6.983166e-02	3.465875e-01	9.940838e-08	1.324969e+00	4.107090e+04	4.242072e-02	1.777218e+04	4.514947e-03
6.996580e-02	3.467924e-01	9.940798e-08	1.324252e+00	4.113848e+04	4.239942e-02	1.779594e+04	4.518171e-03
7.010002e-02	3.469976e-01	9.940759e-08	1.323541e+00	4.120613e+04	4.237864e-02	1.781973e+04	4.521428e-03
7.023432e-02	3.472031e-01	9.940719e-08	1.322834e+00	4.127385e+04	4.235837e-02	1.784353e+04	4.524623e-03
7.036873e-02	3.474089e-01	9.940679e-08	1.322133e+00	4.134167e+04	4.233860e-02	1.786737e+04	4.527890e-03
7.050302e-02	3.476146e-01	9.940639e-08	1.321438e+00	4.140946e+04	4.231936e-02	1.789119e+04	4.531156e-03
7.063720e-02	3.478203e-01	9.940600e-08	1.320749e+00	4.147723e+04	4.230063e-02	1.791500e+04	4.534421e-03
7.077131e-02	3.480261e-01	9.940560e-08	1.320065e+00	4.154499e+04	4.228241e-02	1.793881e+04	4.537688e-03
7.090540e-02	3.482319e-01	9.940520e-08	1.319387e+00	4.161278e+04	4.226468e-02	1.796262e+04	4.540956e-03
7.103951e-02	3.484380e-01	9.940480e-08	1.318715e+00	4.168062e+04	4.224742e-02	1.798645e+04	4.544228e-03
7.117366e-02	3.486442e-01	9.940441e-08	1.318047e+00	4.174851e+04	4.223062e-02	1.801029e+04	4.547490e-03
7.130787e-02	3.488507e-01	9.940401e-08	1.317385e+00	4.181646e+04	4.221429e-02	1.803416e+04	4.550769e-03
7.144215e-02	3.490574e-01	9.940361e-08	1.316728e+00	4.188448e+04	4.219840e-02	1.805804e+04	4.554033e-03
7.157651e-02	3.492644e-01	9.940321e-08	1.316075e+00	4.195257e+04	4.218296e-02	1.808194e+04	4.557282e-03
7.171096e-02	3.494717e-01	9.940281e-08	1.315427e+00	4.202074e+04	4.216795e-02	1.810588e+04	4.560574e-03
7.184552e-02	3.496792e-01	9.940241e-08	1.314784e+00	4.208900e+04	4.215337e-02	1.812983e+04	4.563871e-03
7.198019e-02	3.498871e-01	9.940201e-08	1.314146e+00	4.215734e+04	4.213921e-02	1.815382e+04	4.567174e-03
7.211494e-02	3.500953e-01	9.940161e-08	1.313513e+00	4.222576e+04	4.212547e-02	1.817783e+04	4.570465e-03
7.224968e-02	3.503035e-01	9.940121e-08	1.312885e+00	4.229421e+04	4.211216e-02	1.820185e+04	4.573774e-03
7.238431e-02	3.505118e-01	9.940081e-08	1.312262e+00	4.236263e+04	4.209927e-02	1.822586e+04	4.576935e-03
7.251886e-02	3.507200e-01	9.940041e-08	1.311645e+00	4.243105e+04	4.208680e-02	1.824986e+04	4.580245e-03
7.265339e-02	3.509284e-01	9.940001e-08	1.311033e+00	4.249948e+04	4.207474e-02	1.827386e+04	4.583556e-03
7.278794e-02	3.511370e-01	9.939961e-08	1.310426e+00	4.256796e+04	4.206308e-02	1.829788e+04	4.586871e-03
7.292254e-02	3.513457e-01	9.939921e-08	1.309824e+00	4.263649e+04	4.205181e-02	1.832191e+04	4.590159e-03
7.305718e-02	3.515547e-01	9.939881e-08	1.309227e+00	4.270507e+04	4.204092e-02	1.834597e+04	4.593415e-03
7.319188e-02	3.517639e-01	9.939840e-08	1.308635e+00	4.277372e+04	4.203041e-02	1.837004e+04	4.596740e-03
7.332665e-02	3.519734e-01	9.939800e-08	1.308047e+00	4.284243e+04	4.202027e-02	1.839413e+04	4.600070e-03
7.346149e-02	3.521831e-01	9.939760e-08	1.307463e+00	4.291120e+04	4.201050e-02	1.841824e+04	4.603404e-03
7.359644e-02	3.523931e-01	9.939720e-08	1.306885e+00	4.298006e+04	4.200109e-02	1.844238e+04	4.606743e-03
7.373148e-02	3.526034e-01	9.939680e-08	1.306310e+00	4.304900e+04	4.199203e-02	1.846654e+04	4.610086e-03
7.386662e-02	3.528140e-01	9.939639e-08	1.305741e+00	4.311802e+04	4.198333e-02	1.849073e+04	4.613435e-03
7.400168e-02	3.530246e-01	9.939599e-08	1.305176e+00	4.318703e+04	4.197499e-02	1.851492e+04	4.616785e-03
7.413665e-02	3.532352e-01	9.939559e-08	1.304616e+00	4.325602e+04	4.196701e-02	1.853909e+04	4.620134e-03
7.427156e-02	3.534459e-01	9.939518e-08	1.304062e+00	4.332501e+04	4.195937e-02	1.856327e+04	4.623470e-03
7.440646e-02	3.536567e-01	9.939478e-08	1.303512e+00	4.339402e+04	4.195208e-02	1.858744e+04	4.626823e-03
7.454138e-02	3.538677e-01	9.939438e-08	1.302967e+00	4.346307e+04	4.194512e-02	1.861164e+04	4.630178e-03
7.467634e-02	3.540788e-01	9.939397e-08	1.302427e+00	4.353217e+04	4.193849e-02	1.863584e+04	4.633538e-03
7.481136e-02	3.542903e-01	9.939357e-08	1.301891e+00	4.360133e+04	4.193219e-02	1.866007e+04	4.636901e-03
7.494644e-02	3.545019e-01	9.939317e-08	1.301359e+00	4.367055e+04	4.192620e-02	1.868431e+04	4.640268e-03
7.508159e-02	3.547138e-01	9.939276e-08	1.300832e+00	4.373983e+04	4.192053e-02	1.870858e+04	4.643549e-03
7.521682e-02	3.549259e-01	9.939236e-08	1.300309e+00	4.380918e+04	4.191517e-02	1.873286e+04	4.646879e-03
7.535211e-02	3.551383e-01	9.939195e-08	1.299790e+00	4.387859e+04	4.191012e-02	1.875717e+04	4.650159e-03
7.548747e-02	3.553510e-01	9.939155e-08	1.299276e+00	4.394806e+04	4.190537e-02	1.878150e+04	4.653416e-03
7.562293e-02	3.555639e-01	9.939114e-08	1.298765e+00	4.401761e+04	4.190093e-02	1.880585e+04	4.656661e-03
7.575846e-02	3.557771e-01	9.939074e-08	1.298259e+00	4.408722e+04	4.189678e-02	1.883022e+04	4.659961e-03
7.589389e-02	3.559903e-01	9.939033e-08	1.297758e+00	4.415681e+04	4.189293e-02	1.885458e+04	4.663354e-03
7.602928e-02	3.562036e-01	9.938993e-08	1.297262e+00	4.422640e+04	4.188937e-02	1.887894e+04	4.666748e-03
7.616467e-02	3.564170e-01	9.938952e-08	1.296769e+00	4.429602e+04	4.188610e-02	1.890331e+04	4.670101e-03
7.630007e-02	3.566306e-01	9.938912e-08	1.296282e+00	4.436567e+04	4.188311e-02	1.892769e+04	4.673500e-03
7.643546e-02	3.568442e-01	9.938871e-08	1.295798e+00	4.443534e+04	4.188040e-02	1.895208e+04	4.676901e-03
7.657086e-02	3.570581e-01	9.938831e-08	1.295319e+00	4.450504e+04	4.187797e-02	1.897647e+04	4.680306e-03
7.670629e-02	3.572721e-01	9.938790e-08	1.294844e+00	4.457478e+04	4.187581e-02	1.900088e+04	4.683713e-03
7.684175e-02	3.574863e-01	9.938750e-08	1.294373e+00	4.464457e+04	4.187392e-02	1.902530e+04	4.687079e-03
7.697726e-02	3.577008e-01	9.938709e-08	1.293906e+00	4.471440e+04	4.187229e-02	1.904974e+04	4.690412e-03
7.711285e-02	3.579155e-01	9.938668e-08	1.293444e+00	4.478430e+04	4.187092e-02	1.907420e+04	4.693831e-03
7.724854e-02	3.581305e-01	9.938628e-08	1.292985e+00	4.485427e+04	4.186981e-02	1.909868e+04	4.697255e-03
7.738436e-02	3.583459e-01	9.938587e-08	1.292529e+00	4.492434e+04	4.186896e-02	1.912319e+04	4.700684e-03
7.752008e-02	3.585612e-01	9.938546e-08	1.292079e+00	4.499438e+04	4.186836e-02	1.914770e+04	4.704035e-03
7.765574e-02	3.587766e-01	9.938506e-08	1.291632e+00	4.506441e+04	4.186801e-02	1.917220e+04	4.707465e-03
7.779140e-02	3.589922e-01	9.938465e-08	1.291190e+00	4.513446e+04	4.186791e-02	1.919671e+04	4.710898e-03
7.792708e-02	3.592079e-01	9.938425e-08	1.290752e+00	4.520455e+04	4.186805e-02	1.922122e+04	4.714266e-03
7.806280e-02	3.594238e-01	9.938384e-08	1.290317e+00	4.527468e+04	4.186844e-02	1.924576e+04	4.717706e-03
7.819856e-02	3.596399e-01	9.938343e-08	1.289887e+00	4.534486e+04	4.186905e-02	1.927030e+04	4.721149e-03
7.833435e-02	3.598562e-01	9.938303e-08	1.289460e+00	4.541507e+04	4.186990e-02	1.929487e+04	4.724595e-03
7.847019e-02	3.600728e-01	9.938262e-08	1.289037e+00	4.548533e+04	4.187099e-02	1.931944e+04	4.728045e-03
7.860607e-02	3.602895e-01	9.938221e-08	1.288618e+00	4.555564e+04	4.187230e-02	1.934403e+04	4.731498e-03
7.874203e-02	3.605065e-01	9.938181e-08	1.288202e+00	4.562601e+04	4.187384e-02	1.936864e+04	4.734956e-03
7.887809e-02	3.607238e-01	9.938140e-08	1.287790e+00	4.569645e+04	4.187560e-02	1.939328e+04	4.738419e-03
7.901426e-02	3.609415e-01	9.938099e-08	1.287382e+00	4.576697e+04	4.187758e-02	1.941794e+04	4.741887e-03
7.915058e-02	3.611594e-01	9.938058e-08	1.286977e+00	4.583759e+04	4.187979e-02	1.944264e+04	4.745362e-03
7.928683e-02	3.613775e-01	9.938018e-08	1.286576e+00	4.590819e+04	4.188221e-02	1.946733e+04	4.748837e-03
7.942303e-02	3.615956e-01	9.937977e-08	1.286179e+00	4.597879e+04	4.188484e-02	1.949202e+04	4.752314e-03
7.955920e-02	3.618138e-01	9.937936e-08	1.285785e+00	4.604940e+04	4.188768e-02	1.951671e+04	4.755792e-03
7.969539e-02	3.620321e-01	9.937895e-08	1.285394e+00	4.612003e+04	4.189073e-02	1.954142e+04	4.759273e-03
7.983161e-02	3.622507e-01	9.937855e-08	1.285007e+00	4.619070e+04	4.189399e-02	1.956613e+04	4.762758e-03
7.996784e-02	3.624694e-01	9.937814e-08	1.284623e+00	4.626140e+04	4.189745e-02	1.959085e+04	4.766245e-03
8.010410e-02	3.626883e-01	9.937773e-08	1.284243e+00	4.633213e+04	4.190110e-02	1.961559e+04	4.769720e-03
8.024041e-02	3.629074e-01	9.937733e-08	1.283865e+00	4.640291e+04	4.190495e-02	1.964033e+04	4.773214e-03
8.037679e-02	3.631268e-01	9.937692e-08	1.283491e+00	4.647374e+04	4.190900e-02	1.966510e+04	4.776713e-03
8.051325e-02	3.633465e-01	9.937651e-08	1.283120e+00	4.654463e+04	4.191324e-02	1.968989e+04	4.780216e-03
8.064978e-02	3.635664e-01	9.937610e-08	1.282752e+00	4.661558e+04	4.191767e-02	1.971470e+04	4.783723e-03
8.078636e-02	3.637865e-01	9.937569e-08	1.282387e+00	4.668657e+04	4.192229e-02	1.973953e+04	4.787235e-03
8.092283e-02	3.640066e-01	9.937529e-08	1.282025e+00	4.675752e+04	4.192709e-02	1.976434e+04	4.790746e-03
8.105924e-02	3.642267e-01	9.937488e-08	1.281667e+00	4.682846e+04	4.193208e-02	1.978915e+04	4.794257e-03
8.119562e-02	3.644470e-01	9.937447e-08	1.281311e+00	4.689941e+04	4.193725e-02	1.981395e+04	4.797771e-03
8.133203e-02	3.646674e-01	9.937407e-08	1.280959e+00	4.697038e+04	4.194260e-02	1.983877e+04	4.801288e-03
8.146847e-02	3.648880e-01	9.937366e-08	1.280610e+00	4.704139e+04	4.194812e-02	1.986360e+04	4.804808e-03
8.160494e-02	3.651088e-01	9.937325e-08	1.280263e+00	4.711243e+04	4.195382e-02	1.988845e+04	4.808332e-03
8.174144e-02	3.653298e-01	9.937285e-08	1.279920e+00	4.718351e+04	4.195970e-02	1.991330e+04	4.811858e-03
8.187797e-02	3.655510e-01	9.937244e-08	1.279579e+00	4.725461e+04	4.196574e-02	1.993817e+04	4.815388e-03
8.201455e-02	3.657724e-01	9.937203e-08	1.279242e+00	4.732576e+04	4.197196e-02	1.996305e+04	4.818922e-03
8.215121e-02	3.659941e-01	9.937163e-08	1.278907e+00	4.739697e+04	4.197834e-02	1.998795e+04	4.822461e-03
8.228799e-02	3.662161e-01	9.937122e-08	1.278574e+00	4.746825e+04	4.198490e-02	2.001288e+04	4.826005e-03
8.242486e-02	3.664384e-01	9.937081e-08	1.278244e+00	4.753960e+04	4.199162e-02	2.003783e+04	4.829553e-03
8.256167e-02	3.666608e-01	9.937041e-08	1.277917e+00	4.761093e+04	4.199851e-02	2.006278e+04	4.833103e-03
8.269839e-02	3.668831e-01	9.937000e-08	1.277594e+00	4.768223e+04	4.200554e-02	2.008772e+04	4.836653e-03
8.283505e-02	3.671055e-01	9.936959e-08	1.277273e+00	4.775351e+04	4.201273e-02	2.011265e+04	4.840204e-03
8.297170e-02	3.673280e-01	9.936919e-08	1.276955e+00	4.782480e+04	4.202007e-02	2.013758e+04	4.843757e-03
8.310836e-02	3.675507e-01	9.936878e-08	1.276639e+00	4.789612e+04	4.202757e-02	2.016253e+04	4.847313e-03
8.324507e-02	3.677736e-01	9.936838e-08	1.276326e+00	4.796747e+04	4.203522e-02	2.018749e+04	4.850873e-03
8.338180e-02	3.679967e-01	9.936797e-08	1.276016e+00	4.803885e+04	4.204302e-02	2.021245e+04	4.854436e-03
8.351856e-02	3.682199e-01	9.936757e-08	1.275708e+00	4.811025e+04	4.205097e-02	2.023743e+04	4.858001e-03
8.365535e-02	3.684434e-01	9.936716e-08	1.275403e+00	4.818169e+04	4.205907e-02	2.026242e+04	4.861462e-03
8.379219e-02	3.686670e-01	9.936676e-08	1.275100e+00	4.825316e+04	4.206731e-02	2.028743e+04	4.865034e-03
8.392908e-02	3.688910e-01	9.936635e-08	1.274800e+00	4.832468e+04	4.207570e-02	2.031245e+04	4.868611e-03
8.406606e-02	3.691151e-01	9.936595e-08	1.274502e+00	4.839625e+04	4.208423e-02	2.033749e+04	4.872193e-03
8.420311e-02	3.693396e-01	9.936554e-08	1.274207e+00	4.846787e+04	4.209291e-02	2.036255e+04	4.875747e-03
8.434005e-02	3.695640e-01	9.936514e-08	1.273914e+00	4.853945e+04	4.210171e-02	2.038759e+04	4.879317e-03
8.447693e-02	3.697884e-01	9.936473e-08	1.273624e+00	4.861100e+04	4.211065e-02	2.041263e+04	4.882903e-03
8.461379e-02	3.700130e-01	9.936433e-08	1.273337e+00	4.868256e+04	4.211972e-02	2.043767e+04	4.886491e-03
8.475067e-02	3.702377e-01	9.936393e-08	1.273052e+00	4.875414e+04	4.212893e-02	2.046272e+04	4.890082e-03
8.488759e-02	3.704626e-01	9.936352e-08	1.272769e+00	4.882576e+04	4.213827e-02	2.048779e+04	4.893677e-03
8.502454e-02	3.706878e-01	9.936312e-08	1.272489e+00	4.889740e+04	4.214774e-02	2.051286e+04	4.897203e-03
8.516153e-02	3.709131e-01	9.936272e-08	1.272211e+00	4.896907e+04	4.215733e-02	2.053795e+04	4.900804e-03
8.529855e-02	3.711386e-01	9.936231e-08	1.271935e+00	4.904076e+04	4.216706e-02	2.056304e+04	4.904393e-03
8.543560e-02	3.713644e-01	9.936191e-08	1.271662e+00	4.911249e+04	4.217691e-02	2.058815e+04	4.908001e-03
8.557272e-02	3.715903e-01	9.936151e-08	1.271391e+00	4.918425e+04	4.218689e-02	2.061328e+04	4.911613e-03
8.570992e-02	3.718165e-01	9.936110e-08	1.271122e+00	4.925607e+04	4.219700e-02	2.063842e+04	4.915215e-03
8.584722e-02	3.720431e-01	9.936070e-08	1.270855e+00	4.932796e+04	4.220724e-02	2.066359e+04	4.918837e-03
8.598369e-02	3.722684e-01	9.936030e-08	1.270592e+00	4.939941e+04	4.221753e-02	2.068861e+04	4.922439e-03
8.612121e-02	3.724956e-01	9.935990e-08	1.270329e+00	4.947143e+04	4.222802e-02	2.071383e+04	4.926072e-03
8.625866e-02	3.727228e-01	9.935950e-08	1.270069e+00	4.954341e+04	4.223862e-02	2.073904e+04	4.929706e-03
8.639607e-02	3.729501e-01	9.935909e-08	1.269811e+00	4.961539e+04	4.224933e-02	2.076425e+04	4.933341e-03
8.653350e-02	3.731776e-01	9.935869e-08	1.269555e+00	4.968738e+04	4.226016e-02	2.078946e+04	4.936979e-03
8.667095e-02	3.734053e-01	9.935829e-08	1.269302e+00	4.975939e+04	4.227110e-02	2.081469e+04	4.940620e-03
8.680843e-02	3.736331e-01	9.935789e-08	1.269050e+00	4.983143e+04	4.228215e-02	2.083993e+04	4.944265e-03
8.694594e-02	3.738611e-01	9.935749e-08	1.268801e+00	4.990348e+04	4.229332e-02	2.086517e+04	4.947912e-03
8.708347e-02	3.740893e-01	9.935709e-08	1.268554e+00	4.997555e+04	4.230460e-02	2.089043e+04	4.951563e-03
8.722104e-02	3.743177e-01	9.935669e-08	1.268309e+00	5.004765e+04	4.231599e-02	2.091569e+04	4.955217e-03
8.735865e-02	3.745463e-01	9.935629e-08	1.268066e+00	5.011978e+04	4.232749e-02	2.094097e+04	4.958874e-03
8.749631e-02	3.747751e-01	9.935589e-08	1.267825e+00	5.019195e+04	4.233909e-02	2.096626e+04	4.962536e-03
8.763406e-02	3.750043e-01	9.935549e-08	1.267586e+00	5.026416e+04	4.235081e-02	2.099157e+04	4.966110e-03
8.777191e-02	3.752337e-01	9.935509e-08	1.267349e+00	5.033643e+04	4.236264e-02	2.101691e+04	4.969781e-03
8.790990e-02	3.754635e-01	9.935469e-08	1.267114e+00	5.040878e+04	4.237458e-02	2.104227e+04	4.973458e-03
8.804790e-02	3.756934e-01	9.935429e-08	1.266881e+00	5.048114e+04	4.238662e-02	2.106765e+04	4.977139e-03
8.818581e-02	3.759234e-01	9.935389e-08	1.266650e+00	5.055347e+04	4.239876e-02	2.109301e+04	4.980819e-03
8.832370e-02	3.761535e-01	9.935349e-08	1.266421e+00	5.062578e+04	4.241099e-02	2.111837e+04	4.984502e-03
8.846158e-02	3.763836e-01	9.935309e-08	1.266194e+00	5.069809e+04	4.242332e-02	2.114373e+04	4.988186e-03
8.859947e-02	3.766140e-01	9.935270e-08	1.265969e+00	5.077041e+04	4.243574e-02	2.116910e+04	4.991812e-03
8.873738e-02	3.768445e-01	9.935230e-08	1.265747e+00	5.084275e+04	4.244826e-02	2.119448e+04	4.995502e-03
8.887531e-02	3.770752e-01	9.935190e-08	1.265526e+00	5.091510e+04	4.246088e-02	2.121986e+04	4.999195e-03
8.901328e-02	3.773061e-01	9.935151e-08	1.265306e+00	5.098747e+04	4.247359e-02	2.124526e+04	5.002892e-03
8.915130e-02	3.775372e-01	9.935111e-08	1.265089e+00	5.105987e+04	4.248639e-02	2.127067e+04	5.006573e-03
8.928940e-02	3.777686e-01	9.935071e-08	1.264874e+00	5.113232e+04	4.249930e-02	2.129610e+04	5.010279e-03
8.942762e-02	3.780003e-01	9.935032e-08	1.264660e+00	5.120483e+04	4.251231e-02	2.132155e+04	5.013950e-03
8.956590e-02	3.782323e-01	9.934992e-08	1.264448e+00	5.127738e+04	4.252541e-02	2.134702e+04	5.017666e-03
8.970423e-02	3.784645e-01	9.934953e-08	1.264238e+00	5.134995e+04	4.253860e-02	2.137250e+04	5.021384e-03
8.984252e-02	3.786968e-01	9.934913e-08	1.264030e+00	5.142251e+04	4.255188e-02	2.139798e+04	5.025105e-03
8.998076e-02	3.789291e-01	9.934874e-08	1.263824e+00	5.149504e+04	4.256524e-02	2.142346e+04	5.028750e-03
9.011901e-02	3.791616e-01	9.934834e-08	1.263619e+00	5.156757e+04	4.257869e-02	2.144894e+04	5.032358e-03
9.025729e-02	3.793943e-01	9.934795e-08	1.263417e+00	5.164012e+04	4.259222e-02	2.147442e+04	5.036085e-03
9.039558e-02	3.796271e-01	9.934756e-08	1.263216e+00	5.171268e+04	4.260584e-02	2.149992e+04	5.039815e-03
9.053388e-02	3.798601e-01	9.934716e-08	1.263016e+00	5.178525e+04	4.261954e-02	2.152542e+04	5.043548e-03
9.067218e-02	3.800932e-01	9.934677e-08	1.262819e+00	5.185781e+04	4.263333e-02	2.155092e+04	5.047280e-03
9.081052e-02	3.803265e-01	9.934638e-08	1.262623e+00	5.193039e+04	4.264719e-02	2.157644e+04	5.051019e-03
9.094891e-02	3.805601e-01	9.934599e-08	1.262429e+00	5.200300e+04	4.266115e-02	2.160197e+04	5.054761e-03
9.108741e-02	3.807940e-01	9.934560e-08	1.262237e+00	5.207567e+04	4.267519e-02	2.162752e+04	5.058509e-03
9.122599e-02	3.810282e-01	9.934521e-08	1.262046e+00	5.214838e+04	4.268932e-02	2.165309e+04	5.062262e-03
9.136447e-02	3.812623e-01	9.934482e-08	1.261857e+00	5.222102e+04	4.270352e-02	2.167864e+04	5.066015e-03
9.150286e-02	3.814964e-01	9.934443e-08	1.261669e+00	5.229363e+04	4.271778e-02	2.170418e+04	5.069767e-03
9.164122e-02	3.817306e-01	9.934404e-08	1.261484e+00	5.236621e+04	4.273212e-02	2.172972e+04	5.073521e-03
9.177959e-02	3.819649e-01	9.934365e-08	1.261300e+00	5.243880e+04	4.274653e-02	2.175526e+04	5.077278e-03
9.191801e-02	3.821995e-01	9.934327e-08	1.261117e+00	5.251141e+04	4.276102e-02	2.178082e+04	5.080975e-03
9.205650e-02	3.824344e-01	9.934288e-08	1.260936e+00	5.258405e+04	4.277559e-02	2.180639e+04	5.084740e-03
9.219503e-02	3.826694e-01	9.934249e-08	1.260757e+00	5.265672e+04	4.279024e-02	2.183198e+04	5.088508e-03
9.233360e-02	3.829047e-01	9.934211e-08	1.260579e+00	5.272940e+04	4.280496e-02	2.185757e+04	5.092280e-03
9.247222e-02	3.831401e-01	9.934172e-08	1.260402e+00	5.280210e+04	4.281976e-02	2.188318e+04	5.096023e-03
9.261090e-02	3.833758e-01	9.934133e-08	1.260227e+00	5.287483e+04	4.283463e-02	2.190880e+04	5.099803e-03
9.274968e-02	3.836119e-01	9.934095e-08	1.260054e+00	5.294760e+04	4.284958e-02	2.193444e+04	5.103588e-03
9.288858e-02	3.838482e-01	9.934056e-08	1.259881e+00	5.302044e+04	4.286462e-02	2.196011e+04	5.107379e-03
9.302755e-02	3.840849e-01	9.934018e-08	1.259710e+00	5.309330e+04	4.287973e-02	2.198579e+04	5.111174e-03
9.316644e-02	3.843215e-01	9.933980e-08	1.259541e+00	5.316612e+04	4.289490e-02	2.201146e+04	5.114843e-03
9.330525e-02	3.845581e-01	9.933941e-08	1.259374e+00	5.323889e+04	4.291013e-02	2.203712e+04	5.118638e-03
9.344400e-02	3.847948e-01	9.933903e-08	1.259207e+00	5.331163e+04	4.292542e-02	2.206277e+04	5.122435e-03
9.358276e-02	3.850316e-01	9.933865e-08	1.259043e+00	5.338436e+04	4.294077e-02	2.208843e+04	5.126234e-03
9.372155e-02	3.852686e-01	9.933827e-08	1.258879e+00	5.345710e+04	4.295619e-02	2.211409e+04	5.130036e-03
9.386037e-02	3.855058e-01	9.933789e-08	1.258717e+00	5.352986e+04	4.297167e-02	2.213976e+04	5.133842e-03
9.399922e-02	3.857432e-01	9.933751e-08	1.258557e+00	5.360261e+04	4.298723e-02	2.216544e+04	5.137447e-03
9.413810e-02	3.859808e-01	9.933713e-08	1.258397e+00	5.367538e+04	4.300285e-02	2.219113e+04	5.141259e-03
9.427702e-02	3.862186e-01	9.933675e-08	1.258239e+00	5.374816e+04	4.301853e-02	2.221683e+04	5.145074e-03
9.441599e-02	3.864566e-01	9.933637e-08	1.258083e+00	5.382096e+04	4.303428e-02	2.224254e+04	5.148828e-03
9.455505e-02	3.866949e-01	9.933600e-08	1.257927e+00	5.389380e+04	4.305010e-02	2.226827e+04	5.152652e-03
9.469423e-02	3.869336e-01	9.933562e-08	1.257773e+00	5.396669e+04	4.306599e-02	2.229402e+04	5.156482e-03
9.483354e-02	3.871726e-01	9.933524e-08	1.257620e+00	5.403964e+04	4.308196e-02	2.231980e+04	5.160318e-03
9.497297e-02	3.874119e-01	9.933487e-08	1.257468e+00	5.411264e+04	4.309800e-02	2.234560e+04	5.164160e-03
9.511231e-02	3.876512e-01	9.933449e-08	1.257317e+00	5.418559e+04	4.311409e-02	2.237139e+04	5.168001e-03
9.525160e-02	3.878906e-01	9.933412e-08	1.257168e+00	5.425850e+04	4.313023e-02	2.239718e+04	5.171844e-03
9.539089e-02	3.881302e-01	9.933374e-08	1.257020e+00	5.433140e+04	4.314643e-02	2.242296e+04	5.175657e-03
9.553020e-02	3.883699e-01	9.933337e-08	1.256873e+00	5.440430e+04	4.316269e-02	2.244876e+04	5.179505e-03
9.566954e-02	3.886098e-01	9.933300e-08	1.256728e+00	5.447721e+04	4.317901e-02	2.247455e+04	5.183356e-03
9.580889e-02	3.888498e-01	9.933263e-08	1.256583e+00	5.455011e+04	4.319538e-02	2.250036e+04	5.187211e-03
9.594825e-02	3.890900e-01	9.933225e-08	1.256440e+00	5.462300e+04	4.321181e-02	2.252616e+04	5.191068e-03
9.608764e-02	3.893304e-01	9.933188e-08	1.256298e+00	5.469590e+04	4.322830e-02	2.255198e+04	5.194928e-03
9.622708e-02	3.895711e-01	9.933151e-08	1.256157e+00	5.476881e+04	4.324484e-02	2.257780e+04	5.198792e-03
9.636658e-02	3.898119e-01	9.933114e-08	1.256017e+00	5.484174e+04	4.326145e-02	2.260364e+04	5.202660e-03
9.650617e-02	3.900531e-01	9.933078e-08	1.255879e+00	5.491471e+04	4.327812e-02	2.262950e+04	5.206534e-03
9.664590e-02	3.902946e-01	9.933041e-08	1.255741e+00	5.498773e+04	4.329486e-02	2.265539e+04	5.210413e-03
9.678577e-02	3.905365e-01	9.933004e-08	1.255604e+00	5.506081e+04	4.331166e-02	2.268130e+04	5.214299e-03
9.692574e-02	3.907788e-01	9.932967e-08	1.255468e+00	5.513394e+04	4.332853e-02	2.270723e+04	5.218190e-03
9.706580e-02	3.910213e-01	9.932931e-08	1.255334e+00	5.520709e+04	4.334546e-02	2.273318e+04	5.222054e-03
9.720585e-02	3.912640e-01	9.932894e-08	1.255200e+00	5.528023e+04	4.336244e-02	2.275914e+04	5.225952e-03
9.734592e-02	3.915068e-01	9.932858e-08	1.255068e+00	5.535336e+04	4.337947e-02	2.278509e+04	5.229854e-03
9.748601e-02	3.917498e-01	9.932821e-08	1.254936e+00	5.542649e+04	4.339655e-02	2.281106e+04	5.233758e-03
9.762611e-02	3.919929e-01	9.932785e-08	1.254806e+00	5.549961e+04	4.341368e-02	2.283702e+04	5.237665e-03
9.776619e-02	3.922362e-01	9.932749e-08	1.254676e+00	5.557270e+04	4.343086e-02	2.286299e+04	5.241574e-03
9.790626e-02	3.924796e-01	9.932712e-08	1.254548e+00	5.564577e+04	4.344809e-02	2.288895e+04	5.245485e-03
9.804634e-02	3.927231e-01	9.932676e-08	1.254420e+00	5.571883e+04	4.346536e-02	2.291491e+04	5.249399e-03
9.818648e-02	3.929669e-01	9.932640e-08	1.254294e+00	5.579190e+04	4.348269e-02	2.294089e+04	5.253317e-03
9.832670e-02	3.932109e-01	9.932604e-08	1.254168e+00	5.586500e+04	4.350007e-02	2.296689e+04	5.257240e-03
9.846695e-02	3.934552e-01	9.932569e-08	1.254044e+00	5.593810e+04	4.351750e-02	2.299289e+04	5.261166e-03
9.860721e-02	3.936996e-01	9.932533e-08	1.253920e+00	5.601119e+04	4.353499e-02	2.301889e+04	5.265068e-03
9.874749e-02	3.939441e-01	9.932497e-08	1.253798e+00	5.608426e+04	4.355251e-02	2.304490e+04	5.269000e-03
9.888782e-02	3.941890e-01	9.932462e-08	1.253676e+00	5.615735e+04	4.357010e-02	2.307092e+04	5.272935e-03
9.902824e-02	3.944340e-01	9.932426e-08	1.253555e+00	5.623046e+04	4.358773e-02	2.309696e+04	5.276849e-03
9.916866e-02	3.946793e-01	9.932391e-08	1.253435e+00	5.630356e+04	4.360541e-02	2.312300e+04	5.280792e-03
9.930908e-02	3.949247e-01	9.932355e-08	1.253316e+00	5.637664e+04	4.362313e-02	2.314904e+04	5.284738e-03
9.944951e-02	3.951702e-01	9.932320e-08	1.253197e+00	5.644970e+04	4.364090e-02	2.317508e+04	5.288686e-03
9.958994e-02	3.954159e-01	9.932285e-08	1.253080e+00	5.652274e+04	4.365871e-02	2.320113e+04	5.292636e-03
9.973037e-02	3.956617e-01	9.932250e-08	1.252963e+00	5.659576e+04	4.367656e-02	2.322717e+04	5.296590e-03
9.987082e-02	3.959076e-01	9.932215e-08	1.252848e+00	5.666877e+04	4.369446e-02	2.325322e+04	5.300546e-03
1.000113e-01	3.961538e-01	9.932180e-08	1.252733e+00	5.674179e+04	4.371240e-02	2.327928e+04	5.304505e-03
1.001510e-01	3.963986e-01	9.932146e-08	1.252619e+00	5.681434e+04	4.373028e-02	2.330518e+04	5.308443e-03
1.002917e-01	3.966454e-01	9.932111e-08	1.252506e+00	5.688742e+04	4.374832e-02	2.333128e+04	5.312413e-03
1.004324e-01	3.968925e-01	9.932076e-08	1.252393e+00	5.696051e+04	4.376642e-02	2.335739e+04	5.316388e-03
1.005732e-01	3.971397e-01	9.932042e-08	1.252281e+00	5.703357e+04	4.378455e-02	2.338350e+04	5.320365e-03
1.007139e-01	3.973870e-01	9.932007e-08	1.252170e+00	5.710661e+04	4.380273e-02	2.340961e+04	5.324344e-03
1.008547e-01	3.976345e-01	9.931973e-08	1.252059e+00	5.717963e+04	4.382094e-02	2.343572e+04	5.328325e-03
1.009955e-01	3.978821e-01	9.931939e-08	1.251950e+00	5.725264e+04	4.383919e-02	2.346184e+04	5.332310e-03
1.011363e-01	3.981300e-01	9.931905e-08	1.251841e+00	5.732565e+04	4.385749e-02	2.348796e+04	5.336299e-03
1.012771e-01	3.983780e-01	9.931871e-08	1.251733e+00	5.739864e+04	4.387583e-02	2.351409e+04	5.340290e-03
1.014180e-01	3.986262e-01	9.931837e-08	1.251625e+00	5.747161e+04	4.389420e-02	2.354022e+04	5.344265e-03
1.015588e-01	3.988745e-01	9.931803e-08	1.251518e+00	5.754457e+04	4.391262e-02	2.356635e+04	5.348262e-03
1.016997e-01	3.991231e-01	9.931769e-08	1.251412e+00	5.761753e+04	4.393107e-02	2.359249e+04	5.352263e-03
1.018407e-01	3.993719e-01	9.931736e-08	1.251306e+00	5.769050e+04	4.394958e-02	2.361865e+04	5.356268e-03
1.019818e-01	3.996211e-01	9.931702e-08	1.251201e+00	5.776350e+04	4.396813e-02	2.364482e+04	5.360207e-03
1.021230e-01	3.998706e-01	9.931669e-08	1.251097e+00	5.783653e+04	4.398673e-02	2.367102e+04	5.364223e-03
1.022642e-01	4.001202e-01	9.931635e-08	1.250993e+00	5.790953e+04	4.400536e-02	2.369722e+04	5.368242e-03
1.024054e-01	4.003699e-01	9.931602e-08	1.250890e+00	5.798248e+04	4.402402e-02	2.372340e+04	5.372261e-03
1.025465e-01	4.006196e-01	9.931569e-08	1.250788e+00	5.805538e+04	4.404272e-02	2.374958e+04	5.376282e-03
1.026876e-01	4.008695e-01	9.931536e-08	1.250686e+00	5.812827e+04	4.406145e-02	2.377576e+04	5.380306e-03
1.028288e-01	4.011196e-01	9.931503e-08	1.250585e+00	5.820114e+04	4.408021e-02	2.380195e+04	5.384333e-03
1.029699e-01	4.013699e-01	9.931470e-08	1.250484e+00	5.827400e+04	4.409902e-02	2.382815e+04	5.388363e-03
1.031111e-01	4.016203e-01	9.931438e-08	1.250384e+00	5.834684e+04	4.411785e-02	2.385434e+04	5.392396e-03
1.032523e-01	4.018709e-01	9.931405e-08	1.250285e+00	5.841965e+04	4.413672e-02	2.388054e+04	5.396432e-03
1.033936e-01	4.021217e-01	9.931373e-08	1.250186e+00	5.849245e+04	4.415563e-02	2.390674e+04	5.400470e-03
1.035348e-01	4.023727e-01	9.931341e-08	1.250087e+00	5.856525e+04	4.417457e-02	2.393295e+04	5.404513e-03
1.036762e-01	4.026240e-01	9.931308e-08	1.249989e+00	5.863806e+04	4.419355e-02	2.395918e+04	5.408561e-03
1.038177e-01	4.028756e-01	9.931276e-08	1.249892e+00	5.871090e+04	4.421258e-02	2.398542e+04	5.412614e-03
1.039592e-01	4.031274e-01	9.931244e-08	1.249795e+00	5.878374e+04	4.423165e-02	2.401168e+04	5.416671e-03
1.041008e-01	4.033796e-01	9.931212e-08	1.249698e+00	5.885659e+04	4.425076e-02	2.403795e+04	5.420733e-03
1.042425e-01	4.036319e-01	9.931181e-08	1.249602e+00	5.892941e+04	4.426990e-02	2.406422e+04	5.424797e-03
1.043840e-01	4.038842e-01	9.931149e-08	1.249506e+00	5.900217e+04	4.428907e-02	2.409048e+04	5.428863e-03
1.045256e-01	4.041367e-01	9.931117e-08	1.249411e+00	5.907492e+04	4.430826e-02	2.411675e+04	5.432932e-03
1.046672e-01	4.043894e-01	9.931086e-08	1.249317e+00	5.914764e+04	4.432749e-02	2.414301e+04	5.437003e-03
1.048089e-01	4.046423e-01	9.931055e-08	1.249222e+00	5.922036e+04	4.434676e-02	2.416929e+04	5.441079e-03
1.049506e-01	4.048954e-01	9.931024e-08	1.249129e+00	5.929305e+04	4.436605e-02	2.419557e+04	5.445157e-03
1.050923e-01	4.051486e-01	9.930993e-08	1.249035e+00	5.936571e+04	4.438537e-02	2.422185e+04	5.449238e-03
1.052340e-01	4.054020e-01	9.930962e-08	1.248942e+00	5.943834e+04	4.440472e-02	2.424813e+04	5.453322e-03
1.053757e-01	4.056556e-01	9.930931e-08	1.248850e+00	5.951097e+04	4.442411e-02	2.427441e+04	5.457409e-03
1.055175e-01	4.059095e-01	9.930900e-08	1.248757e+00	5.958360e+04	4.444353e-02	2.430072e+04	5.461501e-03
1.056594e-01	4.061637e-01	9.930870e-08	1.248666e+00	5.965625e+04	4.446300e-02	2.432704e+04	5.465503e-03
1.058014e-01	4.064181e-01	9.930839e-08	1.248574e+00	5.972889e+04	4.448249e-02	2.435336e+04	5.469604e-03
1.059434e-01	4.066728e-01	9.930809e-08	1.248483e+00	5.980152e+04	4.450202e-02	2.437970e+04	5.473709e-03
1.060855e-01	4.069276e-01	9.930779e-08	1.248392e+00	5.987412e+04	4.452157e-02	2.440604e+04	5.477817e-03
1.062274e-01	4.071824e-01	9.930749e-08	1.248302e+00	5.994666e+04	4.454114e-02	2.443236e+04	5.481926e-03
1.063694e-01	4.074374e-01	9.930719e-08	1.248211e+00	6.001917e+04	4.456074e-02	2.445869e+04	5.486038e-03
1.065115e-01	4.076927e-01	9.930690e-08	1.248122e+00	6.009166e+04	4.458037e-02	2.448502e+04	5.490153e-03
1.066535e-01	4.079481e-01	9.930660e-08	1.248032e+00	6.016414e+04	4.460003e-02	2.451136e+04	5.494271e-03
1.067956e-01	4.082037e-01	9.930630e-08	1.247943e+00	6.023890e+04	4.461971e-02	2.453771e+04	5.498393e-03
1.069377e-01	4.084595e-01	9.930601e-08	1.247854e+00	6.042620e+04	4.463942e-02	2.456405e+04	5.502481e-03
1.070799e-01	4.087154e-01	9.930572e-08	1.247766e+00	6.061389e+04	4.465916e-02	2.459039e+04	5.506608e-03
1.072220e-01	4.089715e-01	9.930543e-08	1.247677e+00	6.080200e+04	4.467892e-02	2.461674e+04	5.510738e-03
1.073642e-01	4.092279e-01	9.930514e-08	1.247589e+00	6.099059e+04	4.469871e-02	2.464310e+04	5.514873e-03
1.075065e-01	4.094845e-01	9.930485e-08	1.247501e+00	6.117970e+04	4.471854e-02	2.466947e+04	5.519013e-03
1.076490e-01	4.097416e-01	9.930457e-08	1.247414e+00	6.136937e+04	4.473841e-02	2.469587e+04	5.523159e-03
1.077914e-01	4.099988e-01	9.930428e-08	1.247326e+00	6.155943e+04	4.475830e-02	2.472226e+04	5.527272e-03
1.079338e-01	4.102561e-01	9.930400e-08	1.247239e+00	6.174986e+04	4.477822e-02	2.474865e+04	5.531423e-03
1.080762e-01	4.105134e-01	9.930372e-08	1.247152e+00	6.194062e+04	4.479815e-02	2.477504e+04	5.535575e-03
1.082186e-01	4.107709e-01	9.930344e-08	1.247065e+00	6.213176e+04	4.481810e-02	2.480142e+04	5.539729e-03
1.083610e-01	4.110286e-01	9.930316e-08	1.246979e+00	6.232333e+04	4.483807e-02	2.482780e+04	5.543887e-03
1.085035e-01	4.112865e-01	9.930288e-08	1.246893e+00	6.251535e+04	4.485808e-02	2.485419e+04	5.548048e-03
1.086459e-01	4.115446e-01	9.930261e-08	1.246806e+00	6.270780e+04	4.487811e-02	2.488058e+04	5.552213e-03
1.087884e-01	4.118029e-01	9.930233e-08	1.246720e+00	6.290066e+04	4.489816e-02	2.490697e+04	5.556380e-03
1.089310e-01	4.120613e-01	9.930206e-08	1.246635e+00	6.309393e+04	4.491824e-02	2.493337e+04	5.560551e-03
1.090735e-01	4.123199e-01	9.930179e-08	1.246549e+00	6.328764e+04	4.493834e-02	2.495977e+04	5.564725e-03
1.092161e-01	4.125788e-01	9.930152e-08	1.246466e+00	6.348182e+04	4.495846e-02	2.498618e+04	5.568903e-03
1.093588e-01	4.128379e-01	9.930125e-08	1.246405e+00	6.367651e+04	4.497862e-02	2.501260e+04	5.573086e-03
1.095014e-01	4.130971e-01	9.930098e-08	1.246344e+00	6.387144e+04	4.499878e-02	2.503900e+04	5.577268e-03
1.096439e-01	4.133561e-01	9.930072e-08	1.246282e+00	6.406660e+04	4.501895e-02	2.506538e+04	5.581374e-03
1.097863e-01	4.136152e-01	9.930046e-08	1.246220e+00	6.426208e+04	4.503912e-02	2.509175e+04	5.585556e-03
1.099287e-01	4.138744e-01	9.930020e-08	1.246158e+00	6.445792e+04	4.505931e-02	2.511811e+04	5.589741e-03
1.100712e-01	4.141337e-01	9.929994e-08	1.246096e+00	6.465419e+04	4.507953e-02	2.514447e+04	5.593928e-03
1.102137e-01	4.143934e-01	9.929968e-08	1.246033e+00	6.485093e+04	4.509977e-02	2.517084e+04	5.598001e-03
1.103560e-01	4.146527e-01	9.929942e-08	1.245970e+00	6.504775e+04	4.511999e-02	2.519717e+04	5.602189e-03
1.104953e-01	4.149068e-01	9.929917e-08	1.245908e+00	6.524090e+04	4.513983e-02	2.522295e+04	5.606292e-03
1.106360e-01	4.151635e-01	9.929893e-08	1.245845e+00	6.543624e+04	4.515986e-02	2.524898e+04	5.610436e-03
1.107786e-01	4.154239e-01	9.929867e-08	1.245781e+00	6.563474e+04	4.518018e-02	2.527537e+04	5.614642e-03
1.109213e-01	4.156846e-01	9.929842e-08	1.245717e+00	6.583371e+04	4.520052e-02	2.530177e+04	5.618851e-03
1.110641e-01	4.159455e-01	9.929818e-08	1.245652e+00	6.603319e+04	4.522089e-02	2.532818e+04	5.623004e-03
1.112070e-01	4.162068e-01	9.929793e-08	1.245587e+00	6.623323e+04	4.524130e-02	2.535461e+04	5.627224e-03
1.113501e-01	4.164686e-01	9.929768e-08	1.245521e+00	6.643385e+04	4.526174e-02	2.538106e+04	5.631451e-03
1.114933e-01	4.167307e-01	9.929744e-08	1.245455e+00	6.663510e+04	4.528222e-02	2.540754e+04	5.635685e-03
1.116365e-01	4.169929e-01	9.929720e-08	1.245389e+00	6.683666e+04	4.530271e-02	2.543401e+04	5.639919e-03
1.117796e-01	4.172550e-01	9.929696e-08	1.245322e+00	6.703853e+04	4.532321e-02	2.546046e+04	5.644155e-03
1.119227e-01	4.175174e-01	9.929672e-08	1.245255e+00	6.724081e+04	4.534372e-02	2.548691e+04	5.648392e-03
1.120658e-01	4.177799e-01	9.929649e-08	1.245188e+00	6.744353e+04	4.536425e-02	2.551337e+04	5.652634e-03
1.122090e-01	4.180427e-01	9.929625e-08	1.245121e+00	6.764672e+04	4.538480e-02	2.553983e+04	5.656795e-03
1.123522e-01	4.183056e-01	9.929602e-08	1.245053e+00	6.785033e+04	4.540537e-02	2.556629e+04	5.661043e-03
1.124949e-01	4.185677e-01	9.929579e-08	1.244984e+00	6.805362e+04	4.542589e-02	2.559266e+04	5.665278e-03
1.126381e-01	4.188310e-01	9.929556e-08	1.244916e+00	6.825805e+04	4.544649e-02	2.561912e+04	5.669532e-03
1.127814e-01	4.190944e-01	9.929533e-08	1.244847e+00	6.846293e+04	4.546711e-02	2.564558e+04	5.673750e-03
1.129247e-01	4.193581e-01	9.929511e-08	1.244777e+00	6.866830e+04	4.548775e-02	2.567205e+04	5.678011e-03
1.130682e-01	4.196221e-01	9.929488e-08	1.244707e+00	6.887423e+04	4.550842e-02	2.569854e+04	5.682278e-03
1.132118e-01	4.198865e-01	9.929466e-08	1.244637e+00	6.908075e+04	4.552912e-02	2.572505e+04	5.686550e-03
1.133554e-01	4.201512e-01	9.929444e-08	1.244566e+00	6.928784e+04	4.554985e-02	2.575158e+04	5.690829e-03
1.134990e-01	4.204159e-01	9.929422e-08	1.244495e+00	6.949519e+04	4.557058e-02	2.577808e+04	5.695107e-03
1.136426e-01	4.206806e-01	9.929401e-08	1.244424e+00	6.970286e+04	4.559131e-02	2.580457e+04	5.699386e-03
1.137861e-01	4.209454e-01	9.929379e-08	1.244352e+00	6.991092e+04	4.561206e-02	2.583106e+04	5.703667e-03
1.139296e-01	4.212104e-01	9.929358e-08	1.244280e+00	7.011943e+04	4.563282e-02	2.585755e+04	5.707950e-03
1.140733e-01	4.214757e-01	9.929337e-08	1.244208e+00	7.032842e+04	4.565360e-02	2.588404e+04	5.712195e-03
1.142169e-01	4.217411e-01	9.929316e-08	1.244135e+00	7.053789e+04	4.567439e-02	2.591054e+04	5.716487e-03
1.143601e-01	4.220059e-01	9.929296e-08	1.244062e+00	7.074706e+04	4.569513e-02	2.593695e+04	5.720767e-03
1.145038e-01	4.222717e-01	9.929275e-08	1.243988e+00	7.095741e+04	4.571596e-02	2.596345e+04	5.725064e-03
1.146475e-01	4.225377e-01	9.929255e-08	1.243914e+00	7.116820e+04	4.573679e-02	2.598995e+04	5.729365e-03
1.147913e-01	4.228039e-01	9.929235e-08	1.243840e+00	7.137949e+04	4.575765e-02	2.601646e+04	5.733670e-03
1.149352e-01	4.230704e-01	9.929215e-08	1.243765e+00	7.159132e+04	4.577853e-02	2.604298e+04	5.737980e-03
1.150792e-01	4.233373e-01	9.929196e-08	1.243690e+00	7.180373e+04	4.579943e-02	2.606952e+04	5.742295e-03
1.152233e-01	4.236046e-01	9.929176e-08	1.243614e+00	7.201676e+04	4.582036e-02	2.609608e+04	5.746598e-03
1.153676e-01	4.238723e-01	9.929157e-08	1.243538e+00	7.223044e+04	4.584132e-02	2.612267e+04	5.750927e-03
1.155119e-01	4.241401e-01	9.929138e-08	1.243462e+00	7.244453e+04	4.586229e-02	2.614925e+04	5.755259e-03
1.156550e-01	4.244059e-01	9.929119e-08	1.243386e+00	7.265729e+04	4.588311e-02	2.617561e+04	5.759452e-03
1.157993e-01	4.246738e-01	9.929101e-08	1.243308e+00	7.287212e+04	4.590409e-02	2.620218e+04	5.763786e-03
1.159435e-01	4.249420e-01	9.929082e-08	1.243231e+00	7.308739e+04	4.592509e-02	2.622874e+04	5.768123e-03
1.160878e-01	4.252103e-01	9.929064e-08	1.243153e+00	7.330310e+04	4.594609e-02	2.625530e+04	5.772463e-03
1.162321e-01	4.254787e-01	9.929046e-08	1.243075e+00	7.351923e+04	4.596710e-02	2.628186e+04	5.776806e-03
1.163764e-01	4.257472e-01	9.929028e-08	1.242996e+00	7.373575e+04	4.598812e-02	2.630841e+04	5.781150e-03
1.165206e-01	4.260159e-01	9.929011e-08	1.242917e+00	7.395269e+04	4.600915e-02	2.633495e+04	5.785496e-03
1.166649e-01	4.262847e-01	9.928993e-08	1.242838e+00	7.417009e+04	4.603019e-02	2.636150e+04	5.789845e-03
1.168057e-01	4.265471e-01	9.928977e-08	1.242760e+00	7.438259e+04	4.605074e-02	2.638739e+04	5.794091e-03
1.169481e-01	4.268128e-01	9.928960e-08	1.242680e+00	7.459806e+04	4.607153e-02	2.641360e+04	5.798390e-03
1.170927e-01	4.270825e-01	9.928943e-08	1.242599e+00	7.481714e+04	4.609262e-02	2.644018e+04	5.802755e-03
1.172374e-01	4.273527e-01	9.928927e-08	1.242518e+00	7.503686e+04	4.611375e-02	2.646679e+04	5.807126e-03
1.173823e-01	4.276233e-01	9.928911e-08	1.242436e+00	7.525725e+04	4.613490e-02	2.649342e+04	5.811410e-03
1.175273e-01	4.278941e-01	9.928895e-08	1.242354e+00	7.547822e+04	4.615608e-02	2.652007e+04	5.815793e-03
1.176698e-01	4.281606e-01	9.928879e-08	1.242273e+00	7.569585e+04	4.617692e-02	2.654626e+04	5.820105e-03
1.178137e-01	4.284297e-01	9.928864e-08	1.242191e+00	7.591598e+04	4.619795e-02	2.657269e+04	5.824461e-03
1.179587e-01	4.287009e-01	9.928848e-08	1.242107e+00	7.613816e+04	4.621914e-02	2.659932e+04	5.828850e-03
1.181036e-01	4.289722e-01	9.928833e-08	1.242024e+00	7.636076e+04	4.624034e-02	2.662594e+04	5.833242e-03
1.182485e-01	4.292436e-01	9.928818e-08	1.241940e+00	7.658374e+04	4.626154e-02	2.665255e+04	5.837467e-03
1.183934e-01	4.295151e-01	9.928804e-08	1.241856e+00	7.680710e+04	4.628274e-02	2.667915e+04	5.841857e-03
1.185383e-01	4.297867e-01	9.928789e-08	1.241771e+00	7.703089e+04	4.630395e-02	2.670575e+04	5.846253e-03
1.186833e-01	4.300585e-01	9.928775e-08	1.241686e+00	7.725515e+04	4.632517e-02	2.673234e+04	5.850653e-03
1.188263e-01	4.303268e-01	9.928761e-08	1.241602e+00	7.747692e+04	4.634612e-02	2.675859e+04	5.854961e-03
1.189681e-01	4.305931e-01	9.928748e-08	1.241517e+00	7.769723e+04	4.636691e-02	2.678461e+04	5.859271e-03
1.191119e-01	4.308630e-01	9.928734e-08	1.241432e+00	7.792094e+04	4.638797e-02	2.681097e+04	5.863599e-03
1.192536e-01	4.311293e-01	9.928722e-08	1.241346e+00	7.814191e+04	4.640874e-02	2.683696e+04	5.867911e-03
1.193987e-01	4.314019e-01	9.928709e-08	1.241259e+00	7.836844e+04	4.642998e-02	2.686355e+04	5.872325e-03
1.195438e-01	4.316749e-01	9.928696e-08	1.241171e+00	7.859557e+04	4.645125e-02	2.689016e+04	5.876717e-03
1.196890e-01	4.319479e-01	9.928683e-08	1.241083e+00	7.882317e+04	4.647252e-02	2.691676e+04	5.881139e-03
1.198342e-01	4.322213e-01	9.928671e-08	1.240995e+00	7.905128e+04	4.649381e-02	2.694337e+04	5.885565e-03
1.199794e-01	4.324948e-01	9.928659e-08	1.240906e+00	7.927989e+04	4.651511e-02	2.696998e+04	5.889995e-03
1.201247e-01	4.327685e-01	9.928647e-08	1.240817e+00	7.950895e+04	4.653641e-02	2.699658e+04	5.894408e-03
1.202700e-01	4.330423e-01	9.928636e-08	1.240727e+00	7.973846e+04	4.655773e-02	2.702319e+04	5.898843e-03
1.204153e-01	4.333163e-01	9.928625e-08	1.240637e+00	7.996842e+04	4.657904e-02	2.704979e+04	5.903280e-03
1.205607e-01	4.335905e-01	9.928614e-08	1.240547e+00	8.019889e+04	4.660037e-02	2.707639e+04	5.907705e-03
1.207061e-01	4.338649e-01	9.928603e-08	1.240456e+00	8.042991e+04	4.662171e-02	2.710300e+04	5.912151e-03
1.208516e-01	4.341397e-01	9.928592e-08	1.240365e+00	8.066149e+04	4.664307e-02	2.712962e+04	5.916563e-03
1.209909e-01	4.344028e-01	9.928583e-08	1.240276e+00	8.088364e+04	4.666355e-02	2.715511e+04	5.920826e-03
1.211341e-01	4.346734e-01	9.928573e-08	1.240185e+00	8.111235e+04	4.668457e-02	2.718129e+04	5.925209e-03
1.212796e-01	4.349484e-01	9.928563e-08	1.240092e+00	8.134509e+04	4.670591e-02	2.720788e+04	5.929664e-03
1.214250e-01	4.352234e-01	9.928554e-08	1.239999e+00	8.157821e+04	4.672726e-02	2.723446e+04	5.934119e-03
1.215704e-01	4.354986e-01	9.928544e-08	1.239906e+00	8.181180e+04	4.674860e-02	2.726104e+04	5.938462e-03
1.217159e-01	4.357740e-01	9.928536e-08	1.239812e+00	8.204590e+04	4.676996e-02	2.728762e+04	5.942924e-03
1.218614e-01	4.360497e-01	9.928527e-08	1.239717e+00	8.228052e+04	4.679132e-02	2.731420e+04	5.947391e-03
1.220070e-01	4.363254e-01	9.928518e-08	1.239622e+00	8.251561e+04	4.681270e-02	2.734078e+04	5.951840e-03
1.221526e-01	4.366014e-01	9.928510e-08	1.239527e+00	8.275113e+04	4.683408e-02	2.736736e+04	5.956252e-03
1.222981e-01	4.368774e-01	9.928503e-08	1.239432e+00	8.298711e+04	4.685545e-02	2.739393e+04	5.960706e-03
1.224438e-01	4.371537e-01	9.928495e-08	1.239336e+00	8.322358e+04	4.687684e-02	2.742050e+04	5.965144e-03
1.225894e-01	4.374302e-01	9.928488e-08	1.239239e+00	8.346060e+04	4.689824e-02	2.744708e+04	5.969625e-03
1.227337e-01	4.377041e-01	9.928481e-08	1.239143e+00	8.369567e+04	4.691943e-02	2.747339e+04	5.974024e-03
1.228796e-01	4.379813e-01	9.928474e-08	1.239045e+00	8.393393e+04	4.694085e-02	2.750000e+04	5.978517e-03
1.230257e-01	4.382589e-01	9.928467e-08	1.238947e+00	8.417287e+04	4.696230e-02	2.752663e+04	5.982988e-03
1.231719e-01	4.385369e-01	9.928461e-08	1.238849e+00	8.441254e+04	4.698378e-02	2.755328e+04	5.987495e-03
1.233183e-01	4.388154e-01	9.928455e-08	1.238749e+00	8.465289e+04	4.700528e-02	2.757996e+04	5.992009e-03
1.234645e-01	4.390936e-01	9.928450e-08	1.238650e+00	8.489336e+04	4.702675e-02	2.760660e+04	5.996461e-03
1.236109e-01	4.393723e-01	9.928444e-08	1.238550e+00	8.513456e+04	4.704825e-02	2.763326e+04	6.000979e-03
1.237535e-01	4.396438e-01	9.928439e-08	1.238452e+00	8.536990e+04	4.706920e-02	2.765921e+04	6.005380e-03
1.238999e-01	4.399227e-01	9.928435e-08	1.238351e+00	8.561199e+04	4.709069e-02	2.768586e+04	6.009903e-03
1.240462e-01	4.402017e-01	9.928430e-08	1.238249e+00	8.585447e+04	4.711218e-02	2.771250e+04	6.014426e-03
1.241926e-01	4.404808e-01	9.928426e-08	1.238147e+00	8.609736e+04	4.713367e-02	2.773913e+04	6.018951e-03
1.243379e-01	4.407580e-01	9.928422e-08	1.238045e+00	8.633895e+04	4.715501e-02	2.776556e+04	6.023424e-03
1.244842e-01	4.410373e-01	9.928418e-08	1.237942e+00	8.658271e+04	4.717649e-02	2.779217e+04	6.027934e-03
1.246306e-01	4.413168e-01	9.928415e-08	1.237884e+00	8.682696e+04	4.719798e-02	2.781878e+04	6.032398e-03
1.247770e-01	4.415965e-01	9.928412e-08	1.237827e+00	8.707174e+04	4.721947e-02	2.784540e+04	6.036794e-03
1.249236e-01	4.418765e-01	9.928409e-08	1.237769e+00	8.731710e+04	4.724097e-02	2.787202e+04	6.041197e-03
1.250702e-01	4.421568e-01	9.928407e-08	1.237711e+00	8.756305e+04	4.726249e-02	2.789865e+04	6.045743e-03
1.252169e-01	4.424374e-01	9.928405e-08	1.237652e+00	8.780960e+04	4.728402e-02	2.792529e+04	6.050206e-03
1.253633e-01	4.427176e-01	9.928403e-08	1.237593e+00	8.805615e+04	4.730551e-02	2.795188e+04	6.054750e-03
1.255103e-01	4.429990e-01	9.928401e-08	1.237534e+00	8.830405e+04	4.732707e-02	2.797856e+04	6.059313e-03
1.256574e-01	4.432806e-01	9.928400e-08	1.237474e+00	8.855258e+04	4.734864e-02	2.800525e+04	6.063881e-03
1.258045e-01	4.435624e-01	9.928399e-08	1.237413e+00	8.880156e+04	4.737022e-02	2.803193e+04	6.068430e-03
1.259516e-01	4.438443e-01	9.928399e-08	1.237353e+00	8.905095e+04	4.739179e-02	2.805860e+04	6.073002e-03
1.260986e-01	4.441262e-01	9.928398e-08	1.237291e+00	8.930072e+04	4.741335e-02	2.808526e+04	6.077575e-03
1.262431e-01	4.444034e-01	9.928398e-08	1.237231e+00	8.954665e+04	4.743455e-02	2.811146e+04	6.082072e-03
1.263888e-01	4.446829e-01	9.928399e-08	1.237169e+00	8.979487e+04	4.745590e-02	2.813784e+04	6.086496e-03
1.265357e-01	4.449650e-01	9.928399e-08	1.237106e+00	9.004585e+04	4.747744e-02	2.816447e+04	6.091073e-03
1.266827e-01	4.452473e-01	9.928400e-08	1.237043e+00	9.029730e+04	4.749898e-02	2.819108e+04	6.095652e-03
1.268298e-01	4.455298e-01	9.928401e-08	1.236979e+00	9.054928e+04	4.752053e-02	2.821770e+04	6.100235e-03
1.269769e-01	4.458125e-01	9.928403e-08	1.236915e+00	9.080183e+04	4.754208e-02	2.824433e+04	6.104822e-03
1.271241e-01	4.460956e-01	9.928405e-08	1.236850e+00	9.105502e+04	4.756364e-02	2.827097e+04	6.109415e-03
1.272702e-01	4.463765e-01	9.928407e-08	1.236786e+00	9.130658e+04	4.758503e-02	2.829738e+04	6.113972e-03
1.274155e-01	4.466562e-01	9.928410e-08	1.236721e+00	9.155737e+04	4.760631e-02	2.832366e+04	6.118510e-03
1.275619e-01	4.469380e-01	9.928413e-08	1.236655e+00	9.181043e+04	4.762774e-02	2.835012e+04	6.123082e-03
1.277092e-01	4.472217e-01	9.928416e-08	1.236588e+00	9.206558e+04	4.764930e-02	2.837675e+04	6.127601e-03
1.278529e-01	4.474986e-01	9.928419e-08	1.236522e+00	9.231488e+04	4.767034e-02	2.840271e+04	6.132094e-03
1.279965e-01	4.477753e-01	9.928423e-08	1.236455e+00	9.256437e+04	4.769136e-02	2.842864e+04	6.136584e-03
1.281426e-01	4.480570e-01	9.928427e-08	1.236387e+00	9.281867e+04	4.771272e-02	2.845502e+04	6.141155e-03
1.282899e-01	4.483412e-01	9.928432e-08	1.236318e+00	9.307555e+04	4.773425e-02	2.848161e+04	6.145767e-03
1.284364e-01	4.486239e-01	9.928437e-08	1.236248e+00	9.333147e+04	4.775566e-02	2.850805e+04	6.150338e-03
1.285838e-01	4.489084e-01	9.928442e-08	1.236178e+00	9.358934e+04	4.777719e-02	2.853463e+04	6.154955e-03
1.287313e-01	4.491931e-01	9.928447e-08	1.236107e+00	9.384777e+04	4.779873e-02	2.856122e+04	6.159577e-03
1.288779e-01	4.494764e-01	9.928453e-08	1.236037e+00	9.410522e+04	4.782015e-02	2.858766e+04	6.164174e-03
1.290209e-01	4.497527e-01	9.928459e-08	1.235967e+00	9.435668e+04	4.784105e-02	2.861342e+04	6.168659e-03
1.291672e-01	4.500356e-01	9.928466e-08	1.235895e+00	9.461452e+04	4.786241e-02	2.863979e+04	6.173246e-03
1.293143e-01	4.503200e-01	9.928473e-08	1.235822e+00	9.487403e+04	4.788387e-02	2.866627e+04	6.177863e-03
1.294622e-01	4.506062e-01	9.928480e-08	1.235748e+00	9.513550e+04	4.790544e-02	2.869290e+04	6.182509e-03
1.296101e-01	4.508925e-01	9.928488e-08	1.235674e+00	9.539745e+04	4.792701e-02	2.871953e+04	6.187157e-03
1.297565e-01	4.511760e-01	9.928496e-08	1.235600e+00	9.565713e+04	4.794837e-02	2.874587e+04	6.191758e-03
1.299044e-01	4.514625e-01	9.928504e-08	1.235525e+00	9.591995e+04	4.796992e-02	2.877247e+04	6.196410e-03
1.300523e-01	4.517490e-01	9.928513e-08	1.235449e+00	9.618317e+04	4.799148e-02	2.879906e+04	6.201062e-03
1.302002e-01	4.520357e-01	9.928522e-08	1.235373e+00	9.644680e+04	4.801302e-02	2.882564e+04	6.205716e-03
1.303480e-01	4.523224e-01	9.928531e-08	1.235297e+00	9.671089e+04	4.803456e-02	2.885221e+04	6.210372e-03
1.304905e-01	4.525987e-01	9.928540e-08	1.235222e+00	9.696569e+04	4.805533e-02	2.887779e+04	6.214829e-03
1.306373e-01	4.528837e-01	9.928550e-08	1.235144e+00	9.722884e+04	4.807670e-02	2.890416e+04	6.219456e-03
1.307853e-01	4.531709e-01	9.928561e-08	1.235065e+00	9.749448e+04	4.809823e-02	2.893073e+04	6.224121e-03
1.309327e-01	4.534571e-01	9.928572e-08	1.234986e+00	9.775942e+04	4.811966e-02	2.895717e+04	6.228768e-03
1.310809e-01	4.537450e-01	9.928583e-08	1.234906e+00	9.802633e+04	4.814121e-02	2.898375e+04	6.233444e-03
1.312290e-01	4.540330e-01	9.928594e-08	1.234825e+00	9.829363e+04	4.816274e-02	2.901032e+04	6.238120e-03
1.313772e-01	4.543210e-01	9.928606e-08	1.234744e+00	9.856140e+04	4.818427e-02	2.903688e+04	6.242799e-03
1.315238e-01	4.546063e-01	9.928619e-08	1.234663e+00	9.882688e+04	4.820559e-02	2.906316e+04	6.247432e-03
1.316721e-01	4.548947e-01	9.928631e-08	1.234579e+00	9.909573e+04	4.822712e-02	2.908972e+04	6.252117e-03
1.318204e-01	4.551834e-01	9.928644e-08	1.234495e+00	9.936507e+04	4.824864e-02	2.911628e+04	6.256806e-03
1.319687e-01	4.554721e-01	9.928658e-08	1.234409e+00	9.963483e+04	4.827016e-02	2.914282e+04	6.261495e-03
1.321170e-01	4.557608e-01	9.928672e-08	1.234322e+00	9.990502e+04	4.829167e-02	2.916935e+04	6.266186e-03
1.322652e-01	4.560497e-01	9.928686e-08	1.234234e+00	1.001757e+05	4.831317e-02	2.919587e+04	6.270878e-03
1.324130e-01	4.563377e-01	9.928700e-08	1.234144e+00	1.004458e+05	4.833459e-02	2.922229e+04	6.275557e-03
1.325580e-01	4.566204e-01	9.928715e-08	1.234055e+00	1.007113e+05	4.835562e-02	2.924821e+04	6.280129e-03
1.327032e-01	4.569037e-01	9.928730e-08	1.233964e+00	1.009778e+05	4.837667e-02	2.927417e+04	6.284732e-03
1.328517e-01	4.571935e-01	9.928746e-08	1.233870e+00	1.012507e+05	4.839816e-02	2.930069e+04	6.289440e-03
1.330003e-01	4.574836e-01	9.928762e-08	1.233775e+00	1.015242e+05	4.841966e-02	2.932723e+04	6.294153e-03
1.331490e-01	4.577739e-01	9.928778e-08	1.233679e+00	1.017983e+05	4.844116e-02	2.935376e+04	6.298832e-03
1.332937e-01	4.580566e-01	9.928795e-08	1.233584e+00	1.020655e+05	4.846210e-02	2.937959e+04	6.303427e-03
1.334412e-01	4.583448e-01	9.928812e-08	1.233485e+00	1.023383e+05	4.848342e-02	2.940590e+04	6.308080e-03
1.335899e-01	4.586354e-01	9.928830e-08	1.233385e+00	1.026137e+05	4.850489e-02	2.943240e+04	6.312783e-03
1.337386e-01	4.589262e-01	9.928848e-08	1.233283e+00	1.028896e+05	4.852636e-02	2.945890e+04	6.317471e-03
1.338858e-01	4.592141e-01	9.928866e-08	1.233181e+00	1.031632e+05	4.854761e-02	2.948512e+04	6.322131e-03
1.340344e-01	4.595050e-01	9.928885e-08	1.233077e+00	1.034400e+05	4.856906e-02	2.951160e+04	6.326858e-03
1.341785e-01	4.597869e-01	9.928904e-08	1.232974e+00	1.037085e+05	4.858986e-02	2.953725e+04	6.331440e-03
1.343264e-01	4.600766e-01	9.928923e-08	1.232867e+00	1.039848e+05	4.861117e-02	2.956357e+04	6.336141e-03
1.344751e-01	4.603678e-01	9.928943e-08	1.232759e+00	1.042629e+05	4.863260e-02	2.959002e+04	6.340875e-03
1.346239e-01	4.606594e-01	9.928964e-08	1.232649e+00	1.045417e+05	4.865402e-02	2.961648e+04	6.345613e-03
1.347727e-01	4.609512e-01	9.928985e-08	1.232538e+00	1.048211e+05	4.867545e-02	2.964294e+04	6.350356e-03
1.349209e-01	4.612417e-01	9.929006e-08	1.232427e+00	1.050996e+05	4.869677e-02	2.966927e+04	6.355078e-03
1.350699e-01	4.615339e-01	9.929028e-08	1.232313e+00	1.053800e+05	4.871820e-02	2.969573e+04	6.359828e-03
1.352185e-01	4.618255e-01	9.929050e-08	1.232198e+00	1.056603e+05	4.873956e-02	2.972211e+04	6.364568e-03
1.353675e-01	4.621181e-01	9.929072e-08	1.232082e+00	1.059418e+05	4.876098e-02	2.974857e+04	6.369324e-03
1.355166e-01	4.624108e-01	9.929095e-08	1.231965e+00	1.062239e+05	4.878240e-02	2.977502e+04	6.374052e-03
1.356630e-01	4.626982e-01	9.929118e-08	1.231848e+00	1.065011e+05	4.880343e-02	2.980097e+04	6.378724e-03
1.358095e-01	4.629862e-01	9.929142e-08	1.231729e+00	1.067793e+05	4.882447e-02	2.982695e+04	6.383406e-03
1.359568e-01	4.632756e-01	9.929166e-08	1.231608e+00	1.070592e+05	4.884560e-02	2.985305e+04	6.388112e-03
1.361059e-01	4.635688e-01	9.929190e-08	1.231484e+00	1.073431e+05	4.886697e-02	2.987946e+04	6.392832e-03
1.362550e-01	4.638621e-01	9.929216e-08	1.231360e+00	1.076274e+05	4.888833e-02	2.990586e+04	6.397580e-03
1.364020e-01	4.641512e-01	9.929241e-08	1.231235e+00	1.079081e+05	4.890939e-02	2.993187e+04	6.402281e-03
1.365512e-01	4.644448e-01	9.929267e-08	1.231108e+00	1.081934e+05	4.893074e-02	2.995827e+04	6.407055e-03
1.367005e-01	4.647386e-01	9.929293e-08	1.230979e+00	1.084794e+05	4.895209e-02	2.998466e+04	6.411833e-03
1.368497e-01	4.650325e-01	9.929320e-08	1.230850e+00	1.087657e+05	4.897343e-02	3.001104e+04	6.416612e-03
1.369992e-01	4.653270e-01	9.929347e-08	1.230718e+00	1.090530e+05	4.899479e-02	3.003746e+04	6.421401e-03
1.371488e-01	4.656218e-01	9.929375e-08	1.230586e+00	1.093410e+05	4.901616e-02	3.006388e+04	6.426195e-03
1.372986e-01	4.659170e-01	9.929403e-08	1.230452e+00	1.096296e+05	4.903754e-02	3.009032e+04	6.430995e-03
1.374483e-01	4.662122e-01	9.929432e-08	1.230316e+00	1.099187e+05	4.905891e-02	3.011674e+04	6.435669e-03
1.375968e-01	4.665050e-01	9.929461e-08	1.230181e+00	1.102058e+05	4.908009e-02	3.014293e+04	6.440432e-03
1.377441e-01	4.667958e-01	9.929490e-08	1.230045e+00	1.104912e+05	4.910111e-02	3.016892e+04	6.445161e-03
1.378939e-01	4.670913e-01	9.929520e-08	1.229906e+00	1.107816e+05	4.912244e-02	3.019531e+04	6.449940e-03
1.380432e-01	4.673862e-01	9.929550e-08	1.229765e+00	1.110718e+05	4.914371e-02	3.022162e+04	6.454736e-03
1.381929e-01	4.676818e-01	9.929581e-08	1.229624e+00	1.113630e+05	4.916501e-02	3.024798e+04	6.459544e-03
1.383426e-01	4.679775e-01	9.929613e-08	1.229481e+00	1.116546e+05	4.918629e-02	3.027432e+04	6.464291e-03
1.384923e-01	4.682732e-01	9.929644e-08	1.229336e+00	1.119468e+05	4.920757e-02	3.030066e+04	6.469102e-03
1.386385e-01	4.685624e-01	9.929676e-08	1.229194e+00	1.122327e+05	4.922838e-02	3.032638e+04	6.473805e-03
1.387883e-01	4.688586e-01	9.929709e-08	1.229047e+00	1.125259e+05	4.924964e-02	3.035272e+04	6.478623e-03
1.389343e-01	4.691474e-01	9.929741e-08	1.228901e+00	1.128122e+05	4.927038e-02	3.037837e+04	6.483321e-03
1.390843e-01	4.694441e-01	9.929775e-08	1.228751e+00	1.131067e+05	4.929165e-02	3.040472e+04	6.488149e-03
1.392319e-01	4.697361e-01	9.929808e-08	1.228602e+00	1.133968e+05	4.931257e-02	3.043062e+04	6.492899e-03
1.393796e-01	4.700286e-01	9.929842e-08	1.228452e+00	1.136878e+05	4.933350e-02	3.045655e+04	6.497658e-03
1.395271e-01	4.703207e-01	9.929877e-08	1.228300e+00	1.139787e+05	4.935439e-02	3.048242e+04	6.502411e-03
1.396770e-01	4.706177e-01	9.929912e-08	1.228145e+00	1.142749e+05	4.937559e-02	3.050871e+04	6.507150e-03
1.398270e-01	4.709148e-01	9.929948e-08	1.227989e+00	1.145715e+05	4.939679e-02	3.053499e+04	6.511984e-03
1.399761e-01	4.712104e-01	9.929984e-08	1.227832e+00	1.148669e+05	4.941786e-02	3.056111e+04	6.516793e-03
1.401252e-01	4.715061e-01	9.930021e-08	1.227675e+00	1.151629e+05	4.943892e-02	3.058723e+04	6.521559e-03
1.402738e-01	4.718007e-01	9.930058e-08	1.227516e+00	1.154580e+05	4.945989e-02	3.061322e+04	6.526352e-03
1.404229e-01	4.720965e-01	9.930096e-08	1.227356e+00	1.157549e+05	4.948093e-02	3.063931e+04	6.531166e-03
1.405729e-01	4.723942e-01	9.930134e-08	1.227195e+00	1.160538e+05	4.950207e-02	3.066554e+04	6.535978e-03
1.407203e-01	4.726867e-01	9.930172e-08	1.227034e+00	1.163480e+05	4.952285e-02	3.069130e+04	6.540738e-03
1.408686e-01	4.729812e-01	9.930211e-08	1.226871e+00	1.166445e+05	4.954373e-02	3.071721e+04	6.545531e-03
1.410188e-01	4.732796e-01	9.930251e-08	1.226705e+00	1.169453e+05	4.956486e-02	3.074345e+04	6.550387e-03
1.411667e-01	4.735734e-01	9.930291e-08	1.226541e+00	1.172417e+05	4.958566e-02	3.076925e+04	6.555168e-03
1.413172e-01	4.738725e-01	9.930332e-08	1.226372e+00	1.175439e+05	4.960679e-02	3.079551e+04	6.559997e-03
1.414658e-01	4.741679e-01	9.930373e-08	1.226205e+00	1.178427e+05	4.962766e-02	3.082142e+04	6.564804e-03
1.416126e-01	4.744598e-01	9.930413e-08	1.226038e+00	1.181383e+05	4.964828e-02	3.084700e+04	6.569555e-03
1.417604e-01	4.747539e-01	9.930455e-08	1.225869e+00	1.184365e+05	4.966901e-02	3.087276e+04	6.574342e-03
1.419110e-01	4.750535e-01	9.930498e-08	1.225695e+00	1.187407e+05	4.969010e-02	3.089899e+04	6.579219e-03
1.420616e-01	4.753532e-01	9.930541e-08	1.225521e+00	1.190453e+05	4.971118e-02	3.092520e+04	6.584097e-03
1.422096e-01	4.756479e-01	9.930584e-08	1.225349e+00	1.193451e+05	4.973191e-02	3.095095e+04	6.588894e-03
1.423602e-01	4.759477e-01	9.930629e-08	1.225173e+00	1.196505e+05	4.975296e-02	3.097713e+04	6.593774e-03
1.425090e-01	4.762442e-01	9.930673e-08	1.224997e+00	1.199530e+05	4.977377e-02	3.100301e+04	6.598602e-03
1.426563e-01	4.765376e-01	9.930717e-08	1.224822e+00	1.202526e+05	4.979435e-02	3.102858e+04	6.603377e-03
1.428069e-01	4.768378e-01	9.930763e-08	1.224642e+00	1.205596e+05	4.981537e-02	3.105475e+04	6.608266e-03
1.429569e-01	4.771367e-01	9.930809e-08	1.224462e+00	1.208655e+05	4.983628e-02	3.108077e+04	6.613132e-03
1.431077e-01	4.774374e-01	9.930856e-08	1.224281e+00	1.211737e+05	4.985730e-02	3.110693e+04	6.618028e-03
1.432586e-01	4.777385e-01	9.930904e-08	1.224098e+00	1.214825e+05	4.987831e-02	3.113310e+04	6.622929e-03
1.434096e-01	4.780398e-01	9.930952e-08	1.223914e+00	1.217921e+05	4.989934e-02	3.115927e+04	6.627836e-03
1.435608e-01	4.783415e-01	9.931001e-08	1.223729e+00	1.221024e+05	4.992036e-02	3.118546e+04	6.632748e-03
1.437120e-01	4.786432e-01	9.931050e-08	1.223543e+00	1.224130e+05	4.994138e-02	3.121163e+04	6.637613e-03
1.438579e-01	4.789346e-01	9.931098e-08	1.223361e+00	1.227134e+05	4.996168e-02	3.123688e+04	6.642357e-03
1.440090e-01	4.792364e-01	9.931148e-08	1.223173e+00	1.230249e+05	4.998264e-02	3.126302e+04	6.647272e-03
1.441601e-01	4.795382e-01	9.931198e-08	1.222983e+00	1.233368e+05	5.000360e-02	3.128914e+04	6.652187e-03
1.443112e-01	4.798401e-01	9.931250e-08	1.222793e+00	1.236491e+05	5.002453e-02	3.131525e+04	6.657103e-03
1.444623e-01	4.801420e-01	9.931301e-08	1.222601e+00	1.239618e+05	5.004546e-02	3.134134e+04	6.662021e-03
1.446133e-01	4.804441e-01	9.931354e-08	1.222409e+00	1.242750e+05	5.006637e-02	3.136742e+04	6.666940e-03
1.447645e-01	4.807464e-01	9.931406e-08	1.222215e+00	1.245888e+05	5.008727e-02	3.139349e+04	6.671862e-03
1.449150e-01	4.810475e-01	9.931460e-08	1.222022e+00	1.249018e+05	5.010808e-02	3.141945e+04	6.676767e-03
1.450659e-01	4.813494e-01	9.931513e-08	1.221826e+00	1.252160e+05	5.012893e-02	3.144546e+04	6.681685e-03
1.452173e-01	4.816524e-01	9.931568e-08	1.221629e+00	1.255316e+05	5.014981e-02	3.147153e+04	6.686619e-03
1.453688e-01	4.819557e-01	9.931623e-08	1.221431e+00	1.258480e+05	5.017071e-02	3.149762e+04	6.691560e-03
1.455157e-01	4.822498e-01	9.931677e-08	1.221237e+00	1.261551e+05	5.019098e-02	3.152290e+04	6.696351e-03
1.456669e-01	4.825526e-01	9.931733e-08	1.221037e+00	1.264716e+05	5.021178e-02	3.154890e+04	6.701253e-03
1.458154e-01	4.828502e-01	9.931789e-08	1.220838e+00	1.267831e+05	5.023224e-02	3.157444e+04	6.706003e-03
1.459644e-01	4.831487e-01	9.931845e-08	1.220638e+00	1.270959e+05	5.025272e-02	3.160004e+04	6.710809e-03
1.461124e-01	4.834454e-01	9.931902e-08	1.220437e+00	1.274071e+05	5.027307e-02	3.162546e+04	6.715608e-03
1.462642e-01	4.837496e-01	9.931960e-08	1.220238e+00	1.277266e+05	5.029388e-02	3.165150e+04	6.720521e-03
1.464159e-01	4.840538e-01	9.932019e-08	1.220075e+00	1.280465e+05	5.031468e-02	3.167753e+04	6.725435e-03
1.465676e-01	4.843582e-01	9.932079e-08	1.219911e+00	1.283668e+05	5.033547e-02	3.170355e+04	6.730392e-03
1.467193e-01	4.846626e-01	9.932139e-08	1.219747e+00	1.286876e+05	5.035624e-02	3.172955e+04	6.735324e-03
1.468711e-01	4.849672e-01	9.932199e-08	1.219581e+00	1.290090e+05	5.037701e-02	3.175555e+04	6.740273e-03
1.470226e-01	4.852714e-01	9.932261e-08	1.219415e+00	1.293302e+05	5.039773e-02	3.178148e+04	6.745202e-03
1.471745e-01	4.855763e-01	9.932323e-08	1.219248e+00	1.296527e+05	5.041848e-02	3.180747e+04	6.750171e-03
1.473222e-01	4.858730e-01	9.932383e-08	1.219083e+00	1.299668e+05	5.043867e-02	3.183273e+04	6.754955e-03
1.474735e-01	4.861769e-01	9.932446e-08	1.218914e+00	1.302888e+05	5.045930e-02	3.185859e+04	6.759906e-03
1.476253e-01	4.864820e-01	9.932510e-08	1.218743e+00	1.306125e+05	5.047999e-02	3.188452e+04	6.764876e-03
1.477702e-01	4.867731e-01	9.932571e-08	1.218578e+00	1.309217e+05	5.049975e-02	3.190925e+04	6.769619e-03
1.479169e-01	4.870681e-01	9.932634e-08	1.218409e+00	1.312355e+05	5.051974e-02	3.193430e+04	6.774427e-03
1.480658e-01	4.873675e-01	9.932698e-08	1.218237e+00	1.315543e+05	5.053998e-02	3.195970e+04	6.779306e-03
1.482169e-01	4.876713e-01	9.932763e-08	1.218062e+00	1.318780e+05	5.056047e-02	3.198544e+04	6.784151e-03
1.483671e-01	4.879734e-01	9.932829e-08	1.217886e+00	1.322004e+05	5.058085e-02	3.201103e+04	6.789074e-03
1.485173e-01	4.882757e-01	9.932895e-08	1.217710e+00	1.325234e+05	5.060123e-02	3.203662e+04	6.794001e-03
1.486695e-01	4.885820e-01	9.932963e-08	1.217530e+00	1.328509e+05	5.062183e-02	3.206251e+04	6.798991e-03
1.488187e-01	4.888824e-01	9.933030e-08	1.217352e+00	1.331725e+05	5.064204e-02	3.208790e+04	6.803887e-03
1.489689e-01	4.891848e-01	9.933098e-08	1.217172e+00	1.334967e+05	5.066236e-02	3.211343e+04	6.808815e-03
1.491150e-01	4.894789e-01	9.933165e-08	1.216993e+00	1.338122e+05	5.068212e-02	3.213824e+04	6.813587e-03
1.492657e-01	4.897826e-01	9.933234e-08	1.216808e+00	1.341385e+05	5.070247e-02	3.216384e+04	6.818407e-03
1.494183e-01	4.900898e-01	9.933305e-08	1.216620e+00	1.344689e+05	5.072302e-02	3.218973e+04	6.823415e-03
1.495670e-01	4.903897e-01	9.933375e-08	1.216435e+00	1.347918e+05	5.074309e-02	3.221496e+04	6.828302e-03
1.497155e-01	4.906888e-01	9.933445e-08	1.216248e+00	1.351142e+05	5.076309e-02	3.224012e+04	6.833178e-03
1.498675e-01	4.909954e-01	9.933517e-08	1.216055e+00	1.354450e+05	5.078354e-02	3.226589e+04	6.838119e-03
1.500185e-01	4.912998e-01	9.933590e-08	1.215863e+00	1.357739e+05	5.080383e-02	3.229145e+04	6.843037e-03
1.501691e-01	4.916035e-01	9.933663e-08	1.215669e+00	1.361024e+05	5.082406e-02	3.231694e+04	6.847988e-03
1.503216e-01	4.919113e-01	9.933737e-08	1.215472e+00	1.364356e+05	5.084453e-02	3.234274e+04	6.853005e-03
1.504729e-01	4.922166e-01	9.933812e-08	1.215275e+00	1.367665e+05	5.086482e-02	3.236832e+04	6.857981e-03
1.506247e-01	4.925229e-01	9.933887e-08	1.215076e+00	1.370989e+05	5.088516e-02	3.239396e+04	6.862974e-03
1.507773e-01	4.928308e-01	9.933963e-08	1.214875e+00	1.374334e+05	5.090558e-02	3.241972e+04	6.867994e-03
1.509297e-01	4.931386e-01	9.934040e-08	1.214672e+00	1.377681e+05	5.092597e-02	3.244545e+04	6.873011e-03
1.510823e-01	4.934468e-01	9.934118e-08	1.214468e+00	1.381037e+05	5.094637e-02	3.247119e+04	6.877979e-03
1.512340e-01	4.937532e-01	9.934196e-08	1.214263e+00	1.384377e+05	5.096663e-02	3.249676e+04	6.882959e-03
1.513861e-01	4.940604e-01	9.934274e-08	1.214056e+00	1.387729e+05	5.098692e-02	3.252237e+04	6.887762e-03
1.515355e-01	4.943623e-01	9.934352e-08	1.213851e+00	1.391026e+05	5.100686e-02	3.254752e+04	6.892567e-03
1.516863e-01	4.946671e-01	9.934431e-08	1.213642e+00	1.394359e+05	5.102695e-02	3.257290e+04	6.897449e-03
1.518394e-01	4.949766e-01	9.934512e-08	1.213428e+00	1.397748e+05	5.104731e-02	3.259865e+04	6.902452e-03
1.519913e-01	4.952838e-01	9.934594e-08	1.213215e+00	1.401115e+05	5.106751e-02	3.262418e+04	6.907262e-03
1.521414e-01	4.955872e-01	9.934674e-08	1.213002e+00	1.404444e+05	5.108745e-02	3.264939e+04	6.912208e-03
1.522908e-01	4.958893e-01	9.934755e-08	1.212788e+00	1.407763e+05	5.110728e-02	3.267446e+04	6.917134e-03
1.524385e-01	4.961881e-01	9.934836e-08	1.212574e+00	1.411049e+05	5.112688e-02	3.269925e+04	6.922006e-03
1.525904e-01	4.964954e-01	9.934919e-08	1.212353e+00	1.414431e+05	5.114698e-02	3.272471e+04	6.926963e-03
1.527415e-01	4.968011e-01	9.935003e-08	1.212131e+00	1.417801e+05	5.116697e-02	3.275003e+04	6.931948e-03
1.528932e-01	4.971083e-01	9.935088e-08	1.211907e+00	1.421190e+05	5.118703e-02	3.277545e+04	6.936957e-03
1.530451e-01	4.974158e-01	9.935173e-08	1.211682e+00	1.424586e+05	5.120708e-02	3.280087e+04	6.941970e-03
1.531960e-01	4.977213e-01	9.935259e-08	1.211456e+00	1.427963e+05	5.122699e-02	3.282611e+04	6.946952e-03
1.533463e-01	4.980256e-01	9.935345e-08	1.211230e+00	1.431332e+05	5.124681e-02	3.285123e+04	6.951914e-03
1.534935e-01	4.983238e-01	9.935429e-08	1.211005e+00	1.434635e+05	5.126621e-02	3.287582e+04	6.956775e-03
1.536424e-01	4.986254e-01	9.935515e-08	1.210777e+00	1.437980e+05	5.128581e-02	3.290068e+04	6.961694e-03
1.537955e-01	4.989357e-01	9.935605e-08	1.210541e+00	1.441425e+05	5.130591e-02	3.292624e+04	6.966754e-03
1.539465e-01	4.992417e-01	9.935694e-08	1.210307e+00	1.444827e+05	5.132574e-02	3.295142e+04	6.971744e-03
1.540976e-01	4.995479e-01	9.935783e-08	1.210071e+00	1.448234e+05	5.134555e-02	3.297660e+04	6.976666e-03
1.542511e-01	4.998591e-01	9.935875e-08	1.209831e+00	1.451701e+05	5.136566e-02	3.300217e+04	6.981742e-03
1.544046e-01	5.001704e-01	9.935967e-08	1.209590e+00	1.455171e+05	5.138575e-02	3.302772e+04	6.986818e-03
1.545572e-01	5.004797e-01	9.936060e-08	1.209349e+00	1.458624e+05	5.140571e-02	3.305310e+04	6.991863e-03
1.547095e-01	5.007887e-01	9.936152e-08	1.209106e+00	1.462077e+05	5.142562e-02	3.307842e+04	6.996902e-03
1.548605e-01	5.010950e-01	9.936245e-08	1.208864e+00	1.465503e+05	5.144535e-02	3.310351e+04	7.001845e-03
1.550131e-01	5.014047e-01	9.936340e-08	1.208618e+00	1.468972e+05	5.146526e-02	3.312886e+04	7.006897e-03
1.551660e-01	5.017148e-01	9.936435e-08	1.208371e+00	1.472448e+05	5.148518e-02	3.315422e+04	7.011896e-03
1.553197e-01	5.020267e-01	9.936531e-08	1.208121e+00	1.475949e+05	5.150518e-02	3.317971e+04	7.016984e-03
1.554673e-01	5.023265e-01	9.936625e-08	1.207878e+00	1.479317e+05	5.152443e-02	3.320419e+04	7.021767e-03
1.556179e-01	5.026321e-01	9.936721e-08	1.207628e+00	1.482754e+05	5.154400e-02	3.322913e+04	7.026751e-03
1.557683e-01	5.029375e-01	9.936817e-08	1.207377e+00	1.486193e+05	5.156353e-02	3.325403e+04	7.031733e-03
1.559204e-01	5.032464e-01	9.936915e-08	1.207122e+00	1.489674e+05	5.158325e-02	3.327919e+04	7.036694e-03
1.560714e-01	5.035529e-01	9.937013e-08	1.206867e+00	1.493132e+05	5.160280e-02	3.330414e+04	7.041694e-03
1.562178e-01	5.038503e-01	9.937109e-08	1.206617e+00	1.496491e+05	5.162178e-02	3.332833e+04	7.046546e-03
1.563663e-01	5.041519e-01	9.937207e-08	1.206362e+00	1.499901e+05	5.164098e-02	3.335285e+04	7.051276e-03
1.565191e-01	5.044623e-01	9.937308e-08	1.206099e+00	1.503414e+05	5.166069e-02	3.337806e+04	7.056162e-03
1.566724e-01	5.047739e-01	9.937411e-08	1.205835e+00	1.506944e+05	5.168045e-02	3.340335e+04	7.061207e-03
1.568243e-01	5.050826e-01	9.937513e-08	1.205572e+00	1.510445e+05	5.170003e-02	3.342838e+04	7.066190e-03
1.569730e-01	5.053848e-01	9.937614e-08	1.205312e+00	1.513877e+05	5.171920e-02	3.345288e+04	7.071121e-03
1.571235e-01	5.056907e-01	9.937716e-08	1.205047e+00	1.517352e+05	5.173855e-02	3.347764e+04	7.076110e-03
1.572771e-01	5.060030e-01	9.937822e-08	1.204777e+00	1.520906e+05	5.175828e-02	3.350291e+04	7.081207e-03
1.574271e-01	5.063080e-01	9.937925e-08	1.204511e+00	1.524379e+05	5.177754e-02	3.352757e+04	7.086088e-03
1.575784e-01	5.066156e-01	9.938030e-08	1.204242e+00	1.527886e+05	5.179694e-02	3.355242e+04	7.091091e-03
1.577283e-01	5.069204e-01	9.938135e-08	1.203973e+00	1.531364e+05	5.181615e-02	3.357702e+04	7.096065e-03
1.578795e-01	5.072280e-01	9.938242e-08	1.203701e+00	1.534878e+05	5.183550e-02	3.360183e+04	7.101083e-03
1.580303e-01	5.075348e-01	9.938349e-08	1.203428e+00	1.538386e+05	5.185478e-02	3.362656e+04	7.106088e-03
1.581806e-01	5.078404e-01	9.938456e-08	1.203155e+00	1.541885e+05	5.187398e-02	3.365118e+04	7.111076e-03
1.583311e-01	5.081466e-01	9.938564e-08	1.202879e+00	1.545393e+05	5.189318e-02	3.367581e+04	7.116072e-03
1.584849e-01	5.084596e-01	9.938676e-08	1.202598e+00	1.548984e+05	5.191276e-02	3.370098e+04	7.121179e-03
1.586389e-01	5.087730e-01	9.938788e-08	1.202315e+00	1.552583e+05	5.193236e-02	3.372617e+04	7.126266e-03
1.587873e-01	5.090750e-01	9.938896e-08	1.202041e+00	1.556054e+05	5.195126e-02	3.375041e+04	7.131194e-03
1.589379e-01	5.093817e-01	9.939008e-08	1.201760e+00	1.559582e+05	5.197041e-02	3.377502e+04	7.136199e-03
1.590913e-01	5.096939e-01	9.939121e-08	1.201475e+00	1.563179e+05	5.198986e-02	3.380005e+04	7.141295e-03
1.592458e-01	5.100085e-01	9.939237e-08	1.201186e+00	1.566805e+05	5.200944e-02	3.382524e+04	7.146428e-03
1.593988e-01	5.103200e-01	9.939352e-08	1.200900e+00	1.570400e+05	5.202882e-02	3.385018e+04	7.151512e-03
1.595517e-01	5.106314e-01	9.939468e-08	1.200612e+00	1.573998e+05	5.204817e-02	3.387508e+04	7.156533e-03
1.597032e-01	5.109398e-01	9.939583e-08	1.200325e+00	1.577565e+05	5.206733e-02	3.389973e+04	7.161567e-03
1.598570e-01	5.112531e-01	9.939701e-08	1.200034e+00	1.581192e+05	5.208675e-02	3.392475e+04	7.166679e-03
1.600110e-01	5.115669e-01	9.939820e-08	1.199740e+00	1.584828e+05	5.210618e-02	3.394979e+04	7.171801e-03
1.601643e-01	5.118791e-01	9.939939e-08	1.199447e+00	1.588450e+05	5.212550e-02	3.397468e+04	7.176898e-03
1.603164e-01	5.121889e-01	9.940058e-08	1.199155e+00	1.592048e+05	5.214466e-02	3.399936e+04	7.181954e-03
1.604671e-01	5.124961e-01	9.940176e-08	1.198863e+00	1.595619e+05	5.216364e-02	3.402382e+04	7.186969e-03
1.606188e-01	5.128050e-01	9.940296e-08	1.198569e+00	1.599214e+05	5.218269e-02	3.404840e+04	7.192012e-03
1.607717e-01	5.131166e-01	9.940418e-08	1.198270e+00	1.602843e+05	5.220187e-02	3.407317e+04	7.197098e-03
1.609230e-01	5.134250e-01	9.940539e-08	1.197973e+00	1.606439e+05	5.222085e-02	3.409766e+04	7.202133e-03
1.610771e-01	5.137390e-01	9.940663e-08	1.197671e+00	1.610104e+05	5.224012e-02	3.412258e+04	7.207259e-03
1.612289e-01	5.140484e-01	9.940786e-08	1.197371e+00	1.613719e+05	5.225912e-02	3.414712e+04	7.212310e-03
1.613791e-01	5.143546e-01	9.940909e-08	1.197072e+00	1.617300e+05	5.227790e-02	3.417139e+04	7.217309e-03
1.615312e-01	5.146646e-01	9.941034e-08	1.196768e+00	1.620930e+05	5.229688e-02	3.419594e+04	7.222371e-03
1.616844e-01	5.149768e-01	9.941160e-08	1.196462e+00	1.624588e+05	5.231596e-02	3.422064e+04	7.227435e-03
1.618375e-01	5.152888e-01	9.941287e-08	1.196155e+00	1.628249e+05	5.233502e-02	3.424532e+04	7.232490e-03
1.619866e-01	5.155928e-01	9.941412e-08	1.195853e+00	1.631820e+05	5.235359e-02	3.426935e+04	7.237389e-03
1.621365e-01	5.158984e-01	9.941538e-08	1.195548e+00	1.635413e+05	5.237222e-02	3.429348e+04	7.242362e-03
1.622873e-01	5.162057e-01	9.941666e-08	1.195240e+00	1.639030e+05	5.239093e-02	3.431773e+04	7.247333e-03
1.624390e-01	5.165148e-01	9.941795e-08	1.194929e+00	1.642672e+05	5.240973e-02	3.434211e+04	7.252276e-03
1.625939e-01	5.168305e-01	9.941927e-08	1.194612e+00	1.646396e+05	5.242888e-02	3.436699e+04	7.257304e-03
1.627411e-01	5.171305e-01	9.942054e-08	1.194307e+00	1.649939e+05	5.244712e-02	3.439063e+04	7.262131e-03
1.628933e-01	5.174408e-01	9.942186e-08	1.193991e+00	1.653607e+05	5.246592e-02	3.441505e+04	7.267127e-03
1.630458e-01	5.177515e-01	9.942319e-08	1.193675e+00	1.657283e+05	5.248472e-02	3.443948e+04	7.272200e-03
1.631973e-01	5.180603e-01	9.942451e-08	1.193359e+00	1.660942e+05	5.250340e-02	3.446376e+04	7.277187e-03
1.633504e-01	5.183723e-01	9.942586e-08	1.193039e+00	1.664641e+05	5.252225e-02	3.448826e+04	7.282282e-03
1.635027e-01	5.186826e-01	9.942721e-08	1.192719e+00	1.668324e+05	5.254098e-02	3.451262e+04	7.287350e-03
1.636555e-01	5.189940e-01	9.942858e-08	1.192398e+00	1.672025e+05	5.255975e-02	3.453704e+04	7.292436e-03
1.638107e-01	5.193101e-01	9.942997e-08	1.192072e+00	1.675786e+05	5.257878e-02	3.456182e+04	7.297599e-03
1.639649e-01	5.196243e-01	9.943136e-08	1.191747e+00	1.679528e+05	5.259768e-02	3.458643e+04	7.302731e-03
1.641093e-01	5.199187e-01	9.943267e-08	1.191438e+00	1.683037e+05	5.261543e-02	3.460947e+04	7.307538e-03
1.642586e-01	5.202228e-01	9.943403e-08	1.191117e+00	1.686667e+05	5.263370e-02	3.463327e+04	7.312491e-03
1.644084e-01	5.205280e-01	9.943541e-08	1.190793e+00	1.690312e+05	5.265200e-02	3.465712e+04	7.317326e-03
1.645593e-01	5.208354e-01	9.943680e-08	1.190467e+00	1.693988e+05	5.267040e-02	3.468114e+04	7.322347e-03
1.647097e-01	5.211417e-01	9.943819e-08	1.190140e+00	1.697655e+05	5.268872e-02	3.470505e+04	7.327351e-03
1.648580e-01	5.214438e-01	9.943958e-08	1.189816e+00	1.701275e+05	5.270678e-02	3.472862e+04	7.332285e-03
1.650065e-01	5.217464e-01	9.944097e-08	1.189489e+00	1.704906e+05	5.272485e-02	3.475221e+04	7.337230e-03
1.651536e-01	5.220460e-01	9.944236e-08	1.189164e+00	1.708503e+05	5.274272e-02	3.477555e+04	7.342066e-03
1.653025e-01	5.223493e-01	9.944377e-08	1.188834e+00	1.712148e+05	5.276078e-02	3.479916e+04	7.346940e-03
1.654523e-01	5.226543e-01	9.944520e-08	1.188501e+00	1.715819e+05	5.277891e-02	3.482290e+04	7.351874e-03
1.656048e-01	5.229648e-01	9.944666e-08	1.188162e+00	1.719560e+05	5.279734e-02	3.484705e+04	7.356883e-03
1.657580e-01	5.232767e-01	9.944814e-08	1.187822e+00	1.723321e+05	5.281584e-02	3.487129e+04	7.361979e-03
1.659043e-01	5.235745e-01	9.944956e-08	1.187495e+00	1.726917e+05	5.283354e-02	3.489442e+04	7.366845e-03
1.660503e-01	5.238715e-01	9.945098e-08	1.187165e+00	1.730507e+05	5.285117e-02	3.491748e+04	7.371590e-03
1.661992e-01	5.241747e-01	9.945244e-08	1.186828e+00	1.734175e+05	5.286910e-02	3.494100e+04	7.376527e-03
1.663492e-01	5.244799e-01	9.945391e-08	1.186488e+00	1.737872e+05	5.288713e-02	3.496466e+04	7.381333e-03
1.665029e-01	5.247927e-01	9.945544e-08	1.186141e+00	1.741664e+05	5.290557e-02	3.498890e+04	7.386379e-03
1.666553e-01	5.251029e-01	9.945696e-08	1.185796e+00	1.745428e+05	5.292387e-02	3.501291e+04	7.391350e-03
1.668088e-01	5.254150e-01	9.945849e-08	1.185449e+00	1.749221e+05	5.294226e-02	3.503706e+04	7.396361e-03
1.669543e-01	5.257110e-01	9.945996e-08	1.185116e+00	1.752821e+05	5.295973e-02	3.505995e+04	7.401166e-03
1.671030e-01	5.260135e-01	9.946146e-08	1.184775e+00	1.756504e+05	5.297753e-02	3.508333e+04	7.406078e-03
1.672539e-01	5.263204e-01	9.946300e-08	1.184428e+00	1.760244e+05	5.299555e-02	3.510703e+04	7.410918e-03
1.674090e-01	5.266358e-01	9.946458e-08	1.184072e+00	1.764093e+05	5.301404e-02	3.513138e+04	7.416074e-03
1.675606e-01	5.269441e-01	9.946614e-08	1.183724e+00	1.767857e+05	5.303212e-02	3.515515e+04	7.421111e-03
1.677135e-01	5.272550e-01	9.946772e-08	1.183372e+00	1.771658e+05	5.305033e-02	3.517911e+04	7.426193e-03
1.678645e-01	5.275619e-01	9.946929e-08	1.183023e+00	1.775414e+05	5.306830e-02	3.520275e+04	7.431208e-03
1.680175e-01	5.278730e-01	9.947089e-08	1.182668e+00	1.779226e+05	5.308649e-02	3.522670e+04	7.436294e-03
1.681727e-01	5.281882e-01	9.947252e-08	1.182310e+00	1.783092e+05	5.310490e-02	3.525096e+04	7.441446e-03
1.683267e-01	5.285012e-01	9.947415e-08	1.181953e+00	1.786936e+05	5.312317e-02	3.527502e+04	7.446562e-03
1.684753e-01	5.288030e-01	9.947573e-08	1.181605e+00	1.790647e+05	5.314081e-02	3.529822e+04	7.451497e-03
1.686257e-01	5.291084e-01	9.947733e-08	1.181252e+00	1.794406e+05	5.315861e-02	3.532168e+04	7.456490e-03
1.687774e-01	5.294166e-01	9.947896e-08	1.180894e+00	1.798202e+05	5.317654e-02	3.534533e+04	7.461529e-03
1.689243e-01	5.297148e-01	9.948055e-08	1.180545e+00	1.801879e+05	5.319390e-02	3.536820e+04	7.466403e-03
1.690739e-01	5.300186e-01	9.948217e-08	1.180189e+00	1.805629e+05	5.321154e-02	3.539149e+04	7.471290e-03
1.692265e-01	5.303283e-01	9.948383e-08	1.179825e+00	1.809456e+05	5.322948e-02	3.541522e+04	7.476304e-03
1.693766e-01	5.306330e-01	9.948547e-08	1.179466e+00	1.813224e+05	5.324713e-02	3.543854e+04	7.481286e-03
1.695308e-01	5.309461e-01	9.948717e-08	1.179097e+00	1.817101e+05	5.326523e-02	3.546250e+04	7.486406e-03
1.696815e-01	5.312520e-01	9.948884e-08	1.178735e+00	1.820892e+05	5.328292e-02	3.548588e+04	7.491407e-03
1.698326e-01	5.315586e-01	9.949052e-08	1.178372e+00	1.824696e+05	5.330063e-02	3.550931e+04	7.496421e-03
1.699875e-01	5.318729e-01	9.949226e-08	1.178000e+00	1.828598e+05	5.331874e-02	3.553330e+04	7.501561e-03
1.701434e-01	5.321889e-01	9.949401e-08	1.177626e+00	1.832528e+05	5.333694e-02	3.555742e+04	7.506729e-03
1.702913e-01	5.324889e-01	9.949568e-08	1.177267e+00	1.836263e+05	5.335427e-02	3.558031e+04	7.511636e-03
1.704449e-01	5.328001e-01	9.949742e-08	1.176895e+00	1.840141e+05	5.337218e-02	3.560404e+04	7.516597e-03
1.706000e-01	5.331145e-01	9.949919e-08	1.176519e+00	1.844063e+05	5.339023e-02	3.562799e+04	7.521739e-03
1.707543e-01	5.334272e-01	9.950096e-08	1.176145e+00	1.847968e+05	5.340820e-02	3.565180e+04	7.526855e-03
1.709042e-01	5.337309e-01	9.950269e-08	1.175778e+00	1.851764e+05	5.342565e-02	3.567491e+04	7.531822e-03
1.710557e-01	5.340379e-01	9.950445e-08	1.175406e+00	1.855605e+05	5.344325e-02	3.569825e+04	7.536844e-03
1.712043e-01	5.343389e-01	9.950618e-08	1.175039e+00	1.859375e+05	5.346050e-02	3.572113e+04	7.541768e-03
1.713557e-01	5.346455e-01	9.950795e-08	1.174664e+00	1.863219e+05	5.347803e-02	3.574441e+04	7.546784e-03
1.715123e-01	5.349624e-01	9.950979e-08	1.174278e+00	1.867197e+05	5.349610e-02	3.576847e+04	7.551969e-03
1.716618e-01	5.352651e-01	9.951156e-08	1.173906e+00	1.871001e+05	5.351341e-02	3.579144e+04	7.556922e-03
1.718107e-01	5.355663e-01	9.951333e-08	1.173533e+00	1.874789e+05	5.353060e-02	3.581428e+04	7.561850e-03
1.719620e-01	5.358725e-01	9.951513e-08	1.173154e+00	1.878644e+05	5.354804e-02	3.583749e+04	7.566860e-03
1.721150e-01	5.361819e-01	9.951697e-08	1.172770e+00	1.882545e+05	5.356564e-02	3.586092e+04	7.571923e-03
1.722685e-01	5.364922e-01	9.951882e-08	1.172386e+00	1.886460e+05	5.358327e-02	3.588441e+04	7.577001e-03
1.724252e-01	5.368091e-01	9.952072e-08	1.171994e+00	1.890463e+05	5.360125e-02	3.590839e+04	7.582187e-03
1.725810e-01	5.371240e-01	9.952262e-08	1.171604e+00	1.894444e+05	5.361911e-02	3.593220e+04	7.587340e-03
1.727358e-01	5.374367e-01	9.952451e-08	1.171216e+00	1.898402e+05	5.363686e-02	3.595583e+04	7.592459e-03
1.728874e-01	5.377428e-01	9.952638e-08	1.170834e+00	1.902282e+05	5.365424e-02	3.597895e+04	7.597375e-03
1.730425e-01	5.380559e-01	9.952829e-08	1.170443e+00	1.906257e+05	5.367197e-02	3.600261e+04	7.602404e-03
1.731950e-01	5.383635e-01	9.953019e-08	1.170056e+00	1.910165e+05	5.368939e-02	3.602583e+04	7.607440e-03
1.733488e-01	5.386739e-01	9.953211e-08	1.169665e+00	1.914112e+05	5.370694e-02	3.604923e+04	7.612520e-03
1.735016e-01	5.389821e-01	9.953402e-08	1.169276e+00	1.918035e+05	5.372435e-02	3.607247e+04	7.617486e-03
1.736538e-01	5.392892e-01	9.953594e-08	1.168886e+00	1.921948e+05	5.374168e-02	3.609561e+04	7.622489e-03
1.738110e-01	5.396061e-01	9.953793e-08	1.168484e+00	1.925989e+05	5.375950e-02	3.611946e+04	7.627649e-03
1.739639e-01	5.399144e-01	9.953988e-08	1.168092e+00	1.929925e+05	5.377687e-02	3.614266e+04	7.632696e-03
1.741186e-01	5.402263e-01	9.954186e-08	1.167695e+00	1.933909e+05	5.379440e-02	3.616610e+04	7.637803e-03
1.742687e-01	5.405289e-01	9.954379e-08	1.167305e+00	1.937780e+05	5.381143e-02	3.618884e+04	7.642759e-03
1.744210e-01	5.408358e-01	9.954575e-08	1.166910e+00	1.941708e+05	5.382865e-02	3.621188e+04	7.647639e-03
1.745743e-01	5.411445e-01	9.954774e-08	1.166511e+00	1.945664e+05	5.384594e-02	3.623505e+04	7.652694e-03
1.747248e-01	5.414476e-01	9.954971e-08	1.166117e+00	1.949553e+05	5.386293e-02	3.625779e+04	7.657658e-03
1.748789e-01	5.417579e-01	9.955172e-08	1.165713e+00	1.953538e+05	5.388027e-02	3.628106e+04	7.662740e-03
1.750350e-01	5.420721e-01	9.955378e-08	1.165306e+00	1.957575e+05	5.389780e-02	3.630459e+04	7.667885e-03
1.751839e-01	5.423717e-01	9.955575e-08	1.164913e+00	1.961430e+05	5.391456e-02	3.632702e+04	7.672720e-03
1.753368e-01	5.426793e-01	9.955778e-08	1.164509e+00	1.965392e+05	5.393170e-02	3.635004e+04	7.677686e-03
1.754918e-01	5.429912e-01	9.955985e-08	1.164100e+00	1.969412e+05	5.394906e-02	3.637337e+04	7.682671e-03
1.756476e-01	5.433043e-01	9.956194e-08	1.163689e+00	1.973453e+05	5.396648e-02	3.639678e+04	7.687688e-03
1.758010e-01	5.436127e-01	9.956401e-08	1.163283e+00	1.977437e+05	5.398364e-02	3.641982e+04	7.692668e-03
1.759557e-01	5.439236e-01	9.956610e-08	1.162874e+00	1.981456e+05	5.400091e-02	3.644302e+04	7.697470e-03
1.761087e-01	5.442310e-01	9.956818e-08	1.162467e+00	1.985433e+05	5.401797e-02	3.646596e+04	7.702147e-03
1.762636e-01	5.445422e-01	9.957030e-08	1.162054e+00	1.989465e+05	5.403522e-02	3.648916e+04	7.707097e-03
1.764201e-01	5.448565e-01	9.957245e-08	1.161638e+00	1.993541e+05	5.405263e-02	3.651259e+04	7.712210e-03
1.765753e-01	5.451677e-01	9.957459e-08	1.161225e+00	1.997584e+05	5.406987e-02	3.653579e+04	7.717088e-03
1.767305e-01	5.454791e-01	9.957674e-08	1.160810e+00	2.001631e+05	5.408710e-02	3.655898e+04	7.722083e-03
1.768842e-01	5.457875e-01	9.957889e-08	1.160398e+00	2.005643e+05	5.410415e-02	3.658192e+04	7.727024e-03
1.770360e-01	5.460918e-01	9.958101e-08	1.159988e+00	2.009606e+05	5.412097e-02	3.660456e+04	7.731900e-03
1.771901e-01	5.464009e-01	9.958318e-08	1.159571e+00	2.013633e+05	5.413801e-02	3.662753e+04	7.736854e-03
1.773416e-01	5.467044e-01	9.958532e-08	1.159159e+00	2.017593e+05	5.415474e-02	3.665007e+04	7.741680e-03
1.774948e-01	5.470114e-01	9.958749e-08	1.158742e+00	2.021601e+05	5.417163e-02	3.667286e+04	7.746572e-03
1.776453e-01	5.473129e-01	9.958964e-08	1.158329e+00	2.025542e+05	5.418821e-02	3.669523e+04	7.751513e-03
1.777993e-01	5.476214e-01	9.959184e-08	1.157907e+00	2.029576e+05	5.420512e-02	3.671810e+04	7.756480e-03
1.779505e-01	5.479241e-01	9.959402e-08	1.157490e+00	2.033539e+05	5.422172e-02	3.674053e+04	7.761442e-03
1.781035e-01	5.482305e-01	9.959623e-08	1.157068e+00	2.037554e+05	5.423849e-02	3.676322e+04	7.766462e-03
1.782498e-01	5.485232e-01	9.959835e-08	1.156661e+00	2.041392e+05	5.425454e-02	3.678487e+04	7.771259e-03
1.784027e-01	5.488292e-01	9.960058e-08	1.156235e+00	2.045409e+05	5.427124e-02	3.680751e+04	7.776247e-03
1.785599e-01	5.491436e-01	9.960288e-08	1.155800e+00	2.049539e+05	5.428836e-02	3.683075e+04	7.781263e-03
1.787151e-01	5.494542e-01	9.960517e-08	1.155402e+00	2.053622e+05	5.430528e-02	3.685368e+04	7.786317e-03
1.788678e-01	5.497595e-01	9.960742e-08	1.155056e+00	2.057639e+05	5.432193e-02	3.687621e+04	7.791320e-03
1.790197e-01	5.500631e-01	9.960968e-08	1.154710e+00	2.061639e+05	5.433847e-02	3.689862e+04	7.796298e-03
1.791703e-01	5.503640e-01	9.961193e-08	1.154365e+00	2.065606e+05	5.435484e-02	3.692080e+04	7.801229e-03
1.793259e-01	5.506748e-01	9.961426e-08	1.154009e+00	2.069709e+05	5.437171e-02	3.694371e+04	7.806279e-03
1.794801e-01	5.509825e-01	9.961658e-08	1.153656e+00	2.073776e+05	5.438841e-02	3.696638e+04	7.811325e-03
1.796343e-01	5.512905e-01	9.961891e-08	1.153302e+00	2.077847e+05	5.440511e-02	3.698905e+04	7.816373e-03
1.797864e-01	5.515939e-01	9.962122e-08	1.152951e+00	2.081863e+05	5.442156e-02	3.701137e+04	7.821320e-03
1.799397e-01	5.518998e-01	9.962356e-08	1.152596e+00	2.085914e+05	5.443811e-02	3.703386e+04	7.826336e-03
1.800927e-01	5.522051e-01	9.962590e-08	1.152241e+00	2.089961e+05	5.445462e-02	3.705629e+04	7.831262e-03
1.802449e-01	5.525086e-01	9.962824e-08	1.151886e+00	2.093987e+05	5.447102e-02	3.707857e+04	7.836238e-03
1.803951e-01	5.528080e-01	9.963056e-08	1.151533e+00	2.097963e+05	5.448718e-02	3.710054e+04	7.841148e-03
1.805449e-01	5.531067e-01	9.963289e-08	1.151178e+00	2.101931e+05	5.450327e-02	3.712244e+04	7.846047e-03
1.806932e-01	5.534022e-01	9.963520e-08	1.150825e+00	2.105860e+05	5.451917e-02	3.714409e+04	7.850794e-03
1.808447e-01	5.537042e-01	9.963757e-08	1.150464e+00	2.109879e+05	5.453538e-02	3.716621e+04	7.855649e-03
1.810007e-01	5.540149e-01	9.964003e-08	1.150095e+00	2.114018e+05	5.455203e-02	3.718895e+04	7.860744e-03
1.811513e-01	5.543145e-01	9.964240e-08	1.149736e+00	2.118015e+05	5.456812e-02	3.721088e+04	7.865658e-03
1.813037e-01	5.546178e-01	9.964482e-08	1.149372e+00	2.122064e+05	5.458437e-02	3.723306e+04	7.870634e-03
1.814555e-01	5.549197e-01	9.964724e-08	1.149009e+00	2.126097e+05	5.460054e-02	3.725513e+04	7.875586e-03
1.816071e-01	5.552212e-01	9.964966e-08	1.148645e+00	2.130128e+05	5.461668e-02	3.727715e+04	7.880532e-03
1.817591e-01	5.555233e-01	9.965210e-08	1.148279e+00	2.134171e+05	5.463282e-02	3.729921e+04	7.885451e-03
1.819073e-01	5.558180e-01	9.965450e-08	1.147919e+00	2.138117e+05	5.464856e-02	3.732070e+04	7.890203e-03
1.820580e-01	5.561175e-01	9.965694e-08	1.147552e+00	2.142130e+05	5.466452e-02	3.734253e+04	7.895117e-03
1.822137e-01	5.564269e-01	9.965947e-08	1.147176e+00	2.146278e+05	5.468096e-02	3.736507e+04	7.900192e-03
1.823687e-01	5.567346e-01	9.966200e-08	1.146802e+00	2.150410e+05	5.469734e-02	3.738748e+04	7.905241e-03
1.825182e-01	5.570312e-01	9.966446e-08	1.146438e+00	2.154397e+05	5.471314e-02	3.740907e+04	7.910064e-03
1.826706e-01	5.573335e-01	9.966697e-08	1.146066e+00	2.158462e+05	5.472920e-02	3.743106e+04	7.915024e-03
1.828245e-01	5.576388e-01	9.966951e-08	1.145691e+00	2.162571e+05	5.474540e-02	3.745326e+04	7.920035e-03
1.829762e-01	5.579397e-01	9.967204e-08	1.145319e+00	2.166625e+05	5.476137e-02	3.747512e+04	7.924955e-03
1.831291e-01	5.582427e-01	9.967459e-08	1.144945e+00	2.170709e+05	5.477742e-02	3.749712e+04	7.929927e-03
1.832817e-01	5.585452e-01	9.967715e-08	1.144570e+00	2.174790e+05	5.479343e-02	3.751907e+04	7.934892e-03
1.834300e-01	5.588390e-01	9.967964e-08	1.144202e+00	2.178756e+05	5.480898e-02	3.754037e+04	7.939714e-03
1.835794e-01	5.591348e-01	9.968217e-08	1.143829e+00	2.182754e+05	5.482462e-02	3.756182e+04	7.944570e-03
1.837340e-01	5.594408e-01	9.968479e-08	1.143446e+00	2.186893e+05	5.484074e-02	3.758399e+04	7.949592e-03
1.838859e-01	5.597414e-01	9.968738e-08	1.143067e+00	2.190963e+05	5.485659e-02	3.760576e+04	7.954527e-03
1.840402e-01	5.600468e-01	9.969002e-08	1.142684e+00	2.195099e+05	5.487266e-02	3.762786e+04	7.959541e-03
1.841927e-01	5.603483e-01	9.969264e-08	1.142304e+00	2.199186e+05	5.488853e-02	3.764966e+04	7.964165e-03
1.843474e-01	5.606543e-01	9.969531e-08	1.141920e+00	2.203336e+05	5.490460e-02	3.767177e+04	7.969094e-03
1.845041e-01	5.609639e-01	9.969802e-08	1.141531e+00	2.207540e+05	5.492086e-02	3.769413e+04	7.974065e-03
1.846593e-01	5.612708e-01	9.970072e-08	1.141146e+00	2.211709e+05	5.493697e-02	3.771628e+04	7.979034e-03
1.848068e-01	5.615622e-01	9.970330e-08	1.140774e+00	2.215670e+05	5.495229e-02	3.773729e+04	7.983818e-03
1.849599e-01	5.618643e-01	9.970598e-08	1.140389e+00	2.219783e+05	5.496811e-02	3.775908e+04	7.988779e-03
1.851134e-01	5.621671e-01	9.970869e-08	1.140002e+00	2.223909e+05	5.498396e-02	3.778091e+04	7.993751e-03
1.852601e-01	5.624564e-01	9.971128e-08	1.139627e+00	2.227853e+05	5.499913e-02	3.780175e+04	7.998501e-03
1.854099e-01	5.627519e-01	9.971394e-08	1.139242e+00	2.231885e+05	5.501456e-02	3.782302e+04	8.003354e-03
1.855660e-01	5.630595e-01	9.971672e-08	1.138846e+00	2.236085e+05	5.503056e-02	3.784515e+04	8.008406e-03
1.857216e-01	5.633662e-01	9.971951e-08	1.138451e+00	2.240274e+05	5.504653e-02	3.786720e+04	8.013443e-03
1.858757e-01	5.636699e-01	9.972228e-08	1.138059e+00	2.244426e+05	5.506235e-02	3.788902e+04	8.018430e-03
1.860310e-01	5.639756e-01	9.972508e-08	1.137665e+00	2.248609e+05	5.507827e-02	3.791097e+04	8.023451e-03
1.861808e-01	5.642701e-01	9.972779e-08	1.137281e+00	2.252646e+05	5.509363e-02	3.793213e+04	8.028290e-03
1.863324e-01	5.645684e-01	9.973055e-08	1.136890e+00	2.256735e+05	5.510915e-02	3.795353e+04	8.033189e-03
1.864838e-01	5.648660e-01	9.973332e-08	1.136499e+00	2.260819e+05	5.512460e-02	3.797488e+04	8.038079e-03
1.866345e-01	5.651624e-01	9.973608e-08	1.136108e+00	2.264887e+05	5.513997e-02	3.799612e+04	8.042947e-03
1.867850e-01	5.654582e-01	9.973885e-08	1.135715e+00	2.268949e+05	5.515528e-02	3.801729e+04	8.047806e-03
1.869387e-01	5.657601e-01	9.974169e-08	1.135316e+00	2.273098e+05	5.517088e-02	3.803890e+04	8.052766e-03
1.870916e-01	5.660603e-01	9.974453e-08	1.134917e+00	2.277230e+05	5.518639e-02	3.806038e+04	8.057661e-03
1.872419e-01	5.663551e-01	9.974733e-08	1.134524e+00	2.281290e+05	5.520164e-02	3.808147e+04	8.062505e-03
1.873903e-01	5.666463e-01	9.975010e-08	1.134132e+00	2.285303e+05	5.521668e-02	3.810228e+04	8.066981e-03
1.875484e-01	5.669563e-01	9.975307e-08	1.133720e+00	2.289578e+05	5.523262e-02	3.812443e+04	8.071909e-03
1.876995e-01	5.672526e-01	9.975592e-08	1.133323e+00	2.293666e+05	5.524789e-02	3.814557e+04	8.076676e-03
1.878493e-01	5.675463e-01	9.975876e-08	1.132927e+00	2.297719e+05	5.526301e-02	3.816651e+04	8.081501e-03
1.880024e-01	5.678463e-01	9.976166e-08	1.132523e+00	2.301862e+05	5.527841e-02	3.818789e+04	8.086430e-03
1.881556e-01	5.681464e-01	9.976459e-08	1.132118e+00	2.306012e+05	5.529382e-02	3.820928e+04	8.091362e-03
1.883097e-01	5.684479e-01	9.976754e-08	1.131712e+00	2.310185e+05	5.530929e-02	3.823075e+04	8.096317e-03
1.884611e-01	5.687442e-01	9.977045e-08	1.131310e+00	2.314289e+05	5.532450e-02	3.825185e+04	8.101187e-03
1.886164e-01	5.690480e-01	9.977345e-08	1.130899e+00	2.318499e+05	5.534005e-02	3.827345e+04	8.106149e-03
1.887739e-01	5.693560e-01	9.977650e-08	1.130485e+00	2.322768e+05	5.535579e-02	3.829534e+04	8.111210e-03
1.889180e-01	5.696377e-01	9.977930e-08	1.130097e+00	2.326675e+05	5.537026e-02	3.831534e+04	8.115840e-03
1.890658e-01	5.699266e-01	9.978219e-08	1.129697e+00	2.330685e+05	5.538502e-02	3.833585e+04	8.120422e-03
1.892191e-01	5.702261e-01	9.978519e-08	1.129284e+00	2.334846e+05	5.540026e-02	3.835710e+04	8.125345e-03
1.893733e-01	5.705271e-01	9.978822e-08	1.128869e+00	2.339031e+05	5.541558e-02	3.837844e+04	8.130291e-03
1.895273e-01	5.708274e-01	9.979127e-08	1.128456e+00	2.343212e+05	5.543088e-02	3.839974e+04	8.135229e-03
1.896829e-01	5.711310e-01	9.979435e-08	1.128039e+00	2.347441e+05	5.544632e-02	3.842125e+04	8.140219e-03
1.898316e-01	5.714207e-01	9.979731e-08	1.127636e+00	2.351480e+05	5.546110e-02	3.844178e+04	8.144843e-03
1.899828e-01	5.717152e-01	9.980033e-08	1.127226e+00	2.355589e+05	5.547607e-02	3.846262e+04	8.149684e-03
1.901403e-01	5.720221e-01	9.980349e-08	1.126802e+00	2.359872e+05	5.549161e-02	3.848433e+04	8.154729e-03
1.902967e-01	5.723264e-01	9.980664e-08	1.126382e+00	2.364122e+05	5.550705e-02	3.850584e+04	8.159554e-03
1.904524e-01	5.726293e-01	9.980978e-08	1.125963e+00	2.368358e+05	5.552243e-02	3.852725e+04	8.164432e-03
1.906044e-01	5.729249e-01	9.981287e-08	1.125551e+00	2.372495e+05	5.553744e-02	3.854814e+04	8.169292e-03
1.907505e-01	5.732088e-01	9.981584e-08	1.125149e+00	2.376471e+05	5.555186e-02	3.856818e+04	8.173961e-03
1.909000e-01	5.734992e-01	9.981890e-08	1.124736e+00	2.380540e+05	5.556654e-02	3.858868e+04	8.178737e-03
1.910499e-01	5.737902e-01	9.982197e-08	1.124321e+00	2.384620e+05	5.558123e-02	3.860919e+04	8.183382e-03
1.912052e-01	5.740918e-01	9.982517e-08	1.123893e+00	2.388852e+05	5.559642e-02	3.863046e+04	8.188283e-03
1.913595e-01	5.743911e-01	9.982836e-08	1.123469e+00	2.393055e+05	5.561151e-02	3.865154e+04	8.193206e-03
1.915152e-01	5.746930e-01	9.983159e-08	1.123043e+00	2.397297e+05	5.562671e-02	3.867280e+04	8.198170e-03
1.916647e-01	5.749827e-01	9.983470e-08	1.122629e+00	2.401372e+05	5.564134e-02	3.869319e+04	8.202936e-03
1.918170e-01	5.752778e-01	9.983788e-08	1.122207e+00	2.405525e+05	5.565618e-02	3.871395e+04	8.207767e-03
1.919727e-01	5.755792e-01	9.984115e-08	1.121778e+00	2.409770e+05	5.567132e-02	3.873513e+04	8.212725e-03
1.921247e-01	5.758734e-01	9.984435e-08	1.121356e+00	2.413916e+05	5.568612e-02	3.875581e+04	8.217564e-03
1.922816e-01	5.761768e-01	9.984766e-08	1.120924e+00	2.418196e+05	5.570134e-02	3.877711e+04	8.222556e-03
1.924340e-01	5.764714e-01	9.985090e-08	1.120501e+00	2.422356e+05	5.571615e-02	3.879780e+04	8.227403e-03
1.925850e-01	5.767631e-01	9.985411e-08	1.120080e+00	2.426477e+05	5.573079e-02	3.881827e+04	8.232202e-03
1.927404e-01	5.770632e-01	9.985743e-08	1.119648e+00	2.430720e+05	5.574581e-02	3.883932e+04	8.236987e-03
1.928962e-01	5.773640e-01	9.986078e-08	1.119215e+00	2.434977e+05	5.576087e-02	3.886040e+04	8.241937e-03
1.930482e-01	5.776573e-01	9.986405e-08	1.118790e+00	2.439128e+05	5.577556e-02	3.888094e+04	8.246762e-03
1.931978e-01	5.779458e-01	9.986728e-08	1.118369e+00	2.443214e+05	5.578999e-02	3.890113e+04	8.251510e-03
1.933519e-01	5.782429e-01	9.987062e-08	1.117935e+00	2.447426e+05	5.580480e-02	3.892192e+04	8.256247e-03
1.935064e-01	5.785408e-01	9.987399e-08	1.117501e+00	2.451651e+05	5.581965e-02	3.894275e+04	8.261149e-03
1.936617e-01	5.788400e-01	9.987738e-08	1.117065e+00	2.455897e+05	5.583455e-02	3.896365e+04	8.266072e-03
1.938180e-01	5.791407e-01	9.988081e-08	1.116628e+00	2.460170e+05	5.584952e-02	3.898466e+04	8.270869e-03
1.939708e-01	5.794345e-01	9.988417e-08	1.116198e+00	2.464349e+05	5.586417e-02	3.900518e+04	8.275705e-03
1.941273e-01	5.797353e-01	9.988763e-08	1.115758e+00	2.468630e+05	5.587913e-02	3.902618e+04	8.280656e-03
1.942773e-01	5.800237e-01	9.989095e-08	1.115332e+00	2.472737e+05	5.589349e-02	3.904629e+04	8.285403e-03
1.944276e-01	5.803124e-01	9.989430e-08	1.114903e+00	2.476851e+05	5.590783e-02	3.906642e+04	8.290090e-03
1.945812e-01	5.806072e-01	9.989773e-08	1.114464e+00	2.481055e+05	5.592244e-02	3.908696e+04	8.294942e-03
1.947361e-01	5.809044e-01	9.990120e-08	1.114023e+00	2.485296e+05	5.593716e-02	3.910766e+04	8.299835e-03
1.948894e-01	5.811985e-01	9.990465e-08	1.113586e+00	2.489497e+05	5.595173e-02	3.912813e+04	8.304677e-03
1.950436e-01	5.814939e-01	9.990813e-08	1.113146e+00	2.493720e+05	5.596635e-02	3.914869e+04	8.309540e-03
1.951961e-01	5.817859e-01	9.991158e-08	1.112709e+00	2.497898e+05	5.598081e-02	3.916900e+04	8.314235e-03
1.953465e-01	5.820738e-01	9.991500e-08	1.112275e+00	2.502018e+05	5.599504e-02	3.918901e+04	8.318975e-03
1.954984e-01	5.823647e-01	9.991846e-08	1.111835e+00	2.506184e+05	5.600939e-02	3.920921e+04	8.323766e-03
1.956532e-01	5.826608e-01	9.992201e-08	1.111390e+00	2.510426e+05	5.602397e-02	3.922977e+04	8.328640e-03
1.958063e-01	5.829535e-01	9.992553e-08	1.110948e+00	2.514625e+05	5.603839e-02	3.925008e+04	8.333461e-03
1.959604e-01	5.832478e-01	9.992908e-08	1.110503e+00	2.518849e+05	5.605288e-02	3.927049e+04	8.338308e-03
1.961096e-01	5.835328e-01	9.993253e-08	1.110069e+00	2.522942e+05	5.606692e-02	3.929025e+04	8.343001e-03
1.962615e-01	5.838225e-01	9.993606e-08	1.109626e+00	2.527107e+05	5.608116e-02	3.931033e+04	8.347772e-03
1.964158e-01	5.841168e-01	9.993965e-08	1.109177e+00	2.531342e+05	5.609561e-02	3.933072e+04	8.352600e-03
1.965702e-01	5.844111e-01	9.994326e-08	1.108729e+00	2.535578e+05	5.611005e-02	3.935109e+04	8.357406e-03
1.967278e-01	5.847113e-01	9.994696e-08	1.108275e+00	2.539902e+05	5.612477e-02	3.937187e+04	8.362310e-03
1.968854e-01	5.850113e-01	9.995067e-08	1.107822e+00	2.544227e+05	5.613949e-02	3.939262e+04	8.367252e-03
1.970400e-01	5.853054e-01	9.995432e-08	1.107375e+00	2.548471e+05	5.615394e-02	3.941295e+04	8.372097e-03
1.971972e-01	5.856044e-01	9.995805e-08	1.106922e+00	2.552788e+05	5.616860e-02	3.943361e+04	8.377024e-03
1.973528e-01	5.858999e-01	9.996176e-08	1.106473e+00	2.557059e+05	5.618310e-02	3.945403e+04	8.381894e-03
1.975093e-01	5.861972e-01	9.996550e-08	1.106020e+00	2.561357e+05	5.619766e-02	3.947455e+04	8.386792e-03
1.976641e-01	5.864912e-01	9.996921e-08	1.105571e+00	2.565609e+05	5.621206e-02	3.949482e+04	8.391595e-03
1.978199e-01	5.867868e-01	9.997295e-08	1.105119e+00	2.569886e+05	5.622651e-02	3.951520e+04	8.396465e-03
1.979654e-01	5.870628e-01	9.997647e-08	1.104687e+00	2.573884e+05	5.624003e-02	3.953422e+04	8.401014e-03
1.981152e-01	5.873467e-01	9.998010e-08	1.104240e+00	2.577999e+05	5.625387e-02	3.955377e+04	8.405692e-03
1.982683e-01	5.876367e-01	9.998382e-08	1.103785e+00	2.582206e+05	5.626797e-02	3.957374e+04	8.410472e-03
1.984236e-01	5.879307e-01	9.998761e-08	1.103326e+00	2.586473e+05	5.628225e-02	3.959397e+04	8.415319e-03
1.985775e-01	5.882220e-01	9.999137e-08	1.102870e+00	2.590703e+05	5.629642e-02	3.961400e+04	8.420027e-03
1.987338e-01	5.885176e-01	9.999521e-08	1.102410e+00	2.594998e+05	5.631078e-02	3.963431e+04	8.424899e-03
1.988897e-01	5.888123e-01	9.999905e-08	1.101951e+00	2.599283e+05	5.632509e-02	3.965455e+04	8.429756e-03
1.990464e-01	5.891082e-01	1.000029e-07	1.101491e+00	2.603589e+05	5.633947e-02	3.967487e+04	8.434635e-03
1.992003e-01	5.893988e-01	1.000067e-07	1.101036e+00	2.607821e+05	5.635360e-02	3.969482e+04	8.439425e-03
1.993559e-01	5.896922e-01	1.000106e-07	1.100577e+00	2.612099e+05	5.636784e-02	3.971495e+04	8.444263e-03
1.995092e-01	5.899810e-01	1.000145e-07	1.100122e+00	2.616314e+05	5.638187e-02	3.973477e+04	8.449027e-03
1.996600e-01	5.902650e-01	1.000182e-07	1.099671e+00	2.620460e+05	5.639564e-02	3.975424e+04	8.453710e-03
1.998127e-01	5.905524e-01	1.000221e-07	1.099213e+00	2.624659e+05	5.640956e-02	3.977394e+04	8.458449e-03
1.999670e-01	5.908428e-01	1.000260e-07	1.098751e+00	2.628904e+05	5.642359e-02	3.979383e+04	8.463239e-03
2.001222e-01	5.911348e-01	1.000299e-07	1.098287e+00	2.633172e+05	5.643768e-02	3.981380e+04	8.468054e-03
2.002766e-01	5.914250e-01	1.000338e-07	1.097826e+00	2.637417e+05	5.645169e-02	3.983365e+04	8.472748e-03
2.004331e-01	5.917190e-01	1.000378e-07	1.097359e+00	2.641722e+05	5.646588e-02	3.985375e+04	8.477597e-03
2.005841e-01	5.920025e-01	1.000417e-07	1.096905e+00	2.645877e+05	5.647958e-02	3.987312e+04	8.482048e-03
2.007378e-01	5.922909e-01	1.000456e-07	1.096442e+00	2.650106e+05	5.649347e-02	3.989282e+04	8.486806e-03
2.008946e-01	5.925849e-01	1.000497e-07	1.095972e+00	2.654420e+05	5.650762e-02	3.991290e+04	8.491655e-03
2.010448e-01	5.928662e-01	1.000535e-07	1.095517e+00	2.658551e+05	5.652119e-02	3.993209e+04	8.496296e-03
2.011996e-01	5.931561e-01	1.000576e-07	1.095050e+00	2.662812e+05	5.653512e-02	3.995187e+04	8.501080e-03
2.013535e-01	5.934442e-01	1.000616e-07	1.094585e+00	2.667047e+05	5.654897e-02	3.997151e+04	8.505832e-03
2.015080e-01	5.937331e-01	1.000656e-07	1.094118e+00	2.671297e+05	5.656284e-02	3.999119e+04	8.510599e-03
2.016606e-01	5.940183e-01	1.000696e-07	1.093655e+00	2.675496e+05	5.657654e-02	4.001061e+04	8.515285e-03
2.018138e-01	5.943046e-01	1.000736e-07	1.093189e+00	2.679714e+05	5.659027e-02	4.003010e+04	8.520009e-03
2.019652e-01	5.945870e-01	1.000776e-07	1.092727e+00	2.683879e+05	5.660381e-02	4.004932e+04	8.524670e-03
2.021190e-01	5.948738e-01	1.000817e-07	1.092258e+00	2.688111e+05	5.661754e-02	4.006883e+04	8.529404e-03
2.022757e-01	5.951660e-01	1.000858e-07	1.091783e+00	2.692427e+05	5.663152e-02	4.008870e+04	8.534227e-03
2.024319e-01	5.954568e-01	1.000900e-07	1.091310e+00	2.696725e+05	5.664544e-02	4.010847e+04	8.539028e-03
2.025873e-01	5.957461e-01	1.000941e-07	1.090840e+00	2.701004e+05	5.665930e-02	4.012813e+04	8.543803e-03
2.027413e-01	5.960325e-01	1.000983e-07	1.090372e+00	2.705243e+05	5.667301e-02	4.014758e+04	8.548532e-03
2.028944e-01	5.963169e-01	1.001024e-07	1.089905e+00	2.709456e+05	5.668662e-02	4.016688e+04	8.553227e-03
2.030486e-01	5.966034e-01	1.001066e-07	1.089434e+00	2.713701e+05	5.670030e-02	4.018632e+04	8.557958e-03
2.031999e-01	5.968843e-01	1.001106e-07	1.088969e+00	2.717866e+05	5.671372e-02	4.020536e+04	8.562596e-03
2.033541e-01	5.971705e-01	1.001148e-07	1.088495e+00	2.722113e+05	5.672735e-02	4.022476e+04	8.567322e-03
2.035110e-01	5.974612e-01	1.001191e-07	1.088016e+00	2.726431e+05	5.674120e-02	4.024445e+04	8.572124e-03
2.036621e-01	5.977410e-01	1.001232e-07	1.087551e+00	2.730591e+05	5.675456e-02	4.026341e+04	8.576746e-03
2.038175e-01	5.980287e-01	1.001275e-07	1.087074e+00	2.734870e+05	5.676825e-02	4.028289e+04	8.581498e-03
2.039728e-01	5.983159e-01	1.001318e-07	1.086598e+00	2.739147e+05	5.678192e-02	4.030233e+04	8.586242e-03
2.041230e-01	5.985934e-01	1.001359e-07	1.086133e+00	2.743281e+05	5.679514e-02	4.032110e+04	8.590826e-03
2.042779e-01	5.988794e-01	1.001402e-07	1.085656e+00	2.747545e+05	5.680873e-02	4.034045e+04	8.595551e-03
2.044355e-01	5.991701e-01	1.001446e-07	1.085173e+00	2.751885e+05	5.682254e-02	4.036010e+04	8.600356e-03
2.045923e-01	5.994592e-01	1.001490e-07	1.084693e+00	2.756202e+05	5.683629e-02	4.037964e+04	8.605132e-03
2.047468e-01	5.997438e-01	1.001533e-07	1.084219e+00	2.760455e+05	5.684982e-02	4.039887e+04	8.609836e-03
2.049029e-01	6.000312e-01	1.001576e-07	1.083740e+00	2.764755e+05	5.686348e-02	4.041828e+04	8.614585e-03
2.050611e-01	6.003220e-01	1.001621e-07	1.083257e+00	2.769110e+05	5.687730e-02	4.043792e+04	8.619393e-03
2.052156e-01	6.006059e-01	1.001665e-07	1.082783e+00	2.773363e+05	5.689080e-02	4.045707e+04	8.624021e-03
2.053698e-01	6.008890e-01	1.001708e-07	1.082307e+00	2.777608e+05	5.690425e-02	4.047617e+04	8.628658e-03
2.055209e-01	6.011662e-01	1.001751e-07	1.081837e+00	2.781770e+05	5.691741e-02	4.049488e+04	8.633200e-03
2.056754e-01	6.014494e-01	1.001795e-07	1.081357e+00	2.786024e+05	5.693082e-02	4.051397e+04	8.637817e-03
2.058270e-01	6.017269e-01	1.001839e-07	1.080883e+00	2.790196e+05	5.694397e-02	4.053268e+04	8.642406e-03
2.059778e-01	6.020029e-01	1.001882e-07	1.080409e+00	2.794349e+05	5.695703e-02	4.055128e+04	8.646971e-03
2.061366e-01	6.022931e-01	1.001927e-07	1.079918e+00	2.798719e+05	5.697073e-02	4.057083e+04	8.651770e-03
2.062908e-01	6.025749e-01	1.001972e-07	1.079438e+00	2.802964e+05	5.698406e-02	4.058980e+04	8.656407e-03
2.064469e-01	6.028597e-01	1.002017e-07	1.078954e+00	2.807261e+05	5.699754e-02	4.060897e+04	8.661118e-03
2.066069e-01	6.031516e-01	1.002064e-07	1.078463e+00	2.811667e+05	5.701134e-02	4.062862e+04	8.665946e-03
2.067634e-01	6.034366e-01	1.002109e-07	1.077981e+00	2.815973e+05	5.702484e-02	4.064779e+04	8.670661e-03
2.069159e-01	6.037141e-01	1.002154e-07	1.077506e+00	2.820171e+05	5.703799e-02	4.066646e+04	8.675254e-03
2.070679e-01	6.039906e-01	1.002198e-07	1.077030e+00	2.824356e+05	5.705107e-02	4.068505e+04	8.679829e-03
2.072191e-01	6.042654e-01	1.002243e-07	1.076553e+00	2.828519e+05	5.706404e-02	4.070353e+04	8.684377e-03
2.073719e-01	6.045426e-01	1.002288e-07	1.076072e+00	2.832722e+05	5.707711e-02	4.072216e+04	8.688567e-03
2.075242e-01	6.048189e-01	1.002333e-07	1.075591e+00	2.836915e+05	5.709012e-02	4.074073e+04	8.693057e-03
2.076824e-01	6.051055e-01	1.002380e-07	1.075097e+00	2.841269e+05	5.710362e-02	4.075999e+04	8.697698e-03
2.078398e-01	6.053905e-01	1.002427e-07	1.074607e+00	2.845601e+05	5.711706e-02	4.077912e+04	8.702415e-03
2.079985e-01	6.056775e-01	1.002474e-07	1.074116e+00	2.849967e+05	5.713059e-02	4.079839e+04	8.707070e-03
2.081555e-01	6.059613e-01	1.002521e-07	1.073630e+00	2.854287e+05	5.714399e-02	4.081743e+04	8.711768e-03
2.083153e-01	6.062499e-01	1.002569e-07	1.073137e+00	2.858684e+05	5.715761e-02	4.083679e+04	8.716546e-03
2.084696e-01	6.065283e-01	1.002616e-07	1.072657e+00	2.862930e+05	5.717077e-02	4.085546e+04	8.721156e-03
2.086255e-01	6.068093e-01	1.002663e-07	1.072171e+00	2.867218e+05	5.718403e-02	4.087430e+04	8.725809e-03
2.087845e-01	6.070955e-01	1.002711e-07	1.071678e+00	2.871591e+05	5.719752e-02	4.089349e+04	8.730549e-03
2.089334e-01	6.073633e-01	1.002756e-07	1.071208e+00	2.875686e+05	5.721017e-02	4.091144e+04	8.734986e-03
2.090880e-01	6.076412e-01	1.002803e-07	1.070720e+00	2.879938e+05	5.722323e-02	4.093005e+04	8.739589e-03
2.092442e-01	6.079218e-01	1.002851e-07	1.070229e+00	2.884234e+05	5.723641e-02	4.094884e+04	8.744236e-03
2.093945e-01	6.081915e-01	1.002897e-07	1.069752e+00	2.888368e+05	5.724910e-02	4.096690e+04	8.748705e-03
2.095502e-01	6.084705e-01	1.002945e-07	1.069260e+00	2.892649e+05	5.726220e-02	4.098558e+04	8.753328e-03
2.097063e-01	6.087500e-01	1.002993e-07	1.068768e+00	2.896942e+05	5.727533e-02	4.100429e+04	8.757917e-03
2.098581e-01	6.090213e-01	1.003040e-07	1.068287e+00	2.901114e+05	5.728809e-02	4.102245e+04	8.762372e-03
2.100127e-01	6.092974e-01	1.003088e-07	1.067797e+00	2.905364e+05	5.730106e-02	4.104094e+04	8.766884e-03
2.101716e-01	6.095808e-01	1.003138e-07	1.067299e+00	2.909730e+05	5.731437e-02	4.105990e+04	8.771259e-03
2.103265e-01	6.098569e-01	1.003186e-07	1.066810e+00	2.913988e+05	5.732736e-02	4.107838e+04	8.775746e-03
2.104842e-01	6.101378e-01	1.003236e-07	1.066314e+00	2.918323e+05	5.734057e-02	4.109717e+04	8.780288e-03
2.106395e-01	6.104138e-01	1.003285e-07	1.065824e+00	2.922587e+05	5.735356e-02	4.111564e+04	8.784822e-03
2.107881e-01	6.106777e-01	1.003331e-07	1.065347e+00	2.926670e+05	5.736599e-02	4.113329e+04	8.788805e-03
2.109395e-01	6.109463e-01	1.003379e-07	1.064858e+00	2.930830e+05	5.737860e-02	4.115127e+04	8.793219e-03
2.111001e-01	6.112309e-01	1.003430e-07	1.064348e+00	2.935241e+05	5.739193e-02	4.117030e+04	8.797741e-03
2.112522e-01	6.115002e-01	1.003479e-07	1.063861e+00	2.939417e+05	5.740459e-02	4.118831e+04	8.801969e-03
2.114074e-01	6.117745e-01	1.003528e-07	1.063363e+00	2.943679e+05	5.741749e-02	4.120666e+04	8.806093e-03
2.115630e-01	6.120492e-01	1.003578e-07	1.062865e+00	2.947951e+05	5.743040e-02	4.122504e+04	8.810585e-03
2.117219e-01	6.123292e-01	1.003629e-07	1.062360e+00	2.952312e+05	5.744356e-02	4.124378e+04	8.815176e-03
2.118774e-01	6.126031e-01	1.003679e-07	1.061862e+00	2.956581e+05	5.745647e-02	4.126210e+04	8.819656e-03
2.120329e-01	6.128763e-01	1.003729e-07	1.061364e+00	2.960847e+05	5.746934e-02	4.128039e+04	8.824097e-03
2.121850e-01	6.131435e-01	1.003778e-07	1.060872e+00	2.965021e+05	5.748193e-02	4.129826e+04	8.828483e-03
2.123425e-01	6.134197e-01	1.003829e-07	1.060365e+00	2.969342e+05	5.749491e-02	4.131675e+04	8.832776e-03
2.125005e-01	6.136965e-01	1.003881e-07	1.059858e+00	2.973676e+05	5.750794e-02	4.133527e+04	8.837286e-03
2.126582e-01	6.139723e-01	1.003932e-07	1.059352e+00	2.978001e+05	5.752094e-02	4.135373e+04	8.841867e-03
2.128147e-01	6.142456e-01	1.003984e-07	1.058849e+00	2.982291e+05	5.753383e-02	4.137202e+04	8.846341e-03
2.129608e-01	6.145005e-01	1.004032e-07	1.058368e+00	2.986297e+05	5.754588e-02	4.138909e+04	8.850575e-03
2.131099e-01	6.147602e-01	1.004081e-07	1.057874e+00	2.990383e+05	5.755810e-02	4.140648e+04	8.854890e-03
2.132626e-01	6.150258e-01	1.004131e-07	1.057369e+00	2.994568e+05	5.757057e-02	4.142426e+04	8.859304e-03
2.134132e-01	6.152877e-01	1.004181e-07	1.056869e+00	2.998697e+05	5.758287e-02	4.144179e+04	8.863656e-03
2.135661e-01	6.155531e-01	1.004232e-07	1.056362e+00	3.002885e+05	5.759533e-02	4.145956e+04	8.868066e-03
2.137209e-01	6.158215e-01	1.004283e-07	1.055852e+00	3.007125e+05	5.760793e-02	4.147753e+04	8.872528e-03
2.138794e-01	6.160960e-01	1.004336e-07	1.055335e+00	3.011468e+05	5.762084e-02	4.149591e+04	8.877091e-03
2.140367e-01	6.163679e-01	1.004389e-07	1.054822e+00	3.015774e+05	5.763366e-02	4.151412e+04	8.881613e-03
2.141910e-01	6.166344e-01	1.004441e-07	1.054317e+00	3.019999e+05	5.764625e-02	4.153196e+04	8.886045e-03
2.143482e-01	6.169053e-01	1.004494e-07	1.053804e+00	3.024300e+05	5.765903e-02	4.155010e+04	8.890551e-03
2.145074e-01	6.171794e-01	1.004547e-07	1.053286e+00	3.028656e+05	5.767198e-02	4.156847e+04	8.895112e-03
2.146667e-01	6.174534e-01	1.004601e-07	1.052770e+00	3.033016e+05	5.768494e-02	4.158682e+04	8.899670e-03
2.148241e-01	6.177236e-01	1.004655e-07	1.052258e+00	3.037320e+05	5.769774e-02	4.160492e+04	8.904166e-03
2.149825e-01	6.179953e-01	1.004709e-07	1.051742e+00	3.041653e+05	5.771061e-02	4.162312e+04	8.908688e-03
2.151360e-01	6.182582e-01	1.004761e-07	1.051238e+00	3.045850e+05	5.772307e-02	4.164074e+04	8.913064e-03
2.152939e-01	6.185281e-01	1.004816e-07	1.050720e+00	3.050166e+05	5.773584e-02	4.165883e+04	8.917200e-03
2.154478e-01	6.187910e-01	1.004868e-07	1.050211e+00	3.054372e+05	5.774828e-02	4.167644e+04	8.921414e-03
2.156030e-01	6.190557e-01	1.004922e-07	1.049698e+00	3.058612e+05	5.776080e-02	4.169418e+04	8.925821e-03
2.157559e-01	6.193161e-01	1.004975e-07	1.049189e+00	3.062788e+05	5.777313e-02	4.171163e+04	8.930078e-03
2.159134e-01	6.195842e-01	1.005029e-07	1.048667e+00	3.067091e+05	5.778579e-02	4.172960e+04	8.934542e-03
2.160652e-01	6.198419e-01	1.005082e-07	1.048160e+00	3.071234e+05	5.779800e-02	4.174687e+04	8.938836e-03
2.162203e-01	6.201050e-01	1.005136e-07	1.047643e+00	3.075469e+05	5.781044e-02	4.176451e+04	8.943220e-03
2.163802e-01	6.203756e-01	1.005192e-07	1.047115e+00	3.079831e+05	5.782325e-02	4.178267e+04	8.947730e-03
2.165415e-01	6.206483e-01	1.005249e-07	1.046587e+00	3.084233e+05	5.783619e-02	4.180097e+04	8.952276e-03
2.166859e-01	6.208920e-01	1.005299e-07	1.046099e+00	3.088172e+05	5.784780e-02	4.181733e+04	8.956339e-03
2.168367e-01	6.211462e-01	1.005353e-07	1.045588e+00	3.092284e+05	5.785984e-02	4.183439e+04	8.960577e-03
2.169915e-01	6.214068e-01	1.005407e-07	1.045066e+00	3.096504e+05	5.787215e-02	4.185188e+04	8.964923e-03
2.171406e-01	6.216575e-01	1.005460e-07	1.044559e+00	3.100568e+05	5.788403e-02	4.186870e+04	8.969104e-03
2.172894e-01	6.219071e-01	1.005513e-07	1.044050e+00	3.104621e+05	5.789584e-02	4.188547e+04	8.973269e-03
2.174519e-01	6.221794e-01	1.005571e-07	1.043508e+00	3.109048e+05	5.790872e-02	4.190376e+04	8.977812e-03
2.176122e-01	6.224474e-01	1.005628e-07	1.042978e+00	3.113412e+05	5.792146e-02	4.192178e+04	8.982285e-03
2.177705e-01	6.227117e-01	1.005685e-07	1.042454e+00	3.117724e+05	5.793407e-02	4.193956e+04	8.986699e-03
2.179317e-01	6.229803e-01	1.005743e-07	1.041925e+00	3.122109e+05	5.794689e-02	4.195763e+04	8.991140e-03
2.180917e-01	6.232467e-01	1.005800e-07	1.041399e+00	3.126463e+05	5.795963e-02	4.197554e+04	8.995589e-03
2.182527e-01	6.235142e-01	1.005859e-07	1.040871e+00	3.130841e+05	5.797243e-02	4.199354e+04	9.000057e-03
2.184121e-01	6.237788e-01	1.005916e-07	1.040347e+00	3.135177e+05	5.798511e-02	4.201135e+04	9.004476e-03
2.185670e-01	6.240352e-01	1.005973e-07	1.039855e+00	3.139385e+05	5.799741e-02	4.202861e+04	9.008761e-03
2.187242e-01	6.242952e-01	1.006030e-07	1.039405e+00	3.143659e+05	5.800986e-02	4.204613e+04	9.013107e-03
2.188835e-01	6.245582e-01	1.006088e-07	1.038951e+00	3.147985e+05	5.802245e-02	4.206384e+04	9.017387e-03
2.190415e-01	6.248187e-01	1.006146e-07	1.038499e+00	3.152274e+05	5.803493e-02	4.208138e+04	9.021772e-03
2.191992e-01	6.250783e-01	1.006204e-07	1.038047e+00	3.156555e+05	5.804738e-02	4.209887e+04	9.026114e-03
2.193566e-01	6.253371e-01	1.006262e-07	1.037595e+00	3.160827e+05	5.805979e-02	4.211631e+04	9.030455e-03
2.195101e-01	6.255890e-01	1.006318e-07	1.037149e+00	3.164992e+05	5.807187e-02	4.213329e+04	9.034674e-03
2.196654e-01	6.258433e-01	1.006376e-07	1.036696e+00	3.169202e+05	5.808406e-02	4.215045e+04	9.038929e-03
2.198245e-01	6.261035e-01	1.006435e-07	1.036237e+00	3.173515e+05	5.809654e-02	4.216800e+04	9.043167e-03
2.199822e-01	6.263612e-01	1.006494e-07	1.035781e+00	3.177788e+05	5.810891e-02	4.218538e+04	9.047479e-03
2.201398e-01	6.266182e-01	1.006553e-07	1.035325e+00	3.182058e+05	5.812126e-02	4.220272e+04	9.051781e-03
2.203015e-01	6.268814e-01	1.006613e-07	1.034861e+00	3.186435e+05	5.813392e-02	4.222049e+04	9.056188e-03
2.204636e-01	6.271447e-01	1.006674e-07	1.034399e+00	3.190821e+05	5.814662e-02	4.223827e+04	9.060459e-03
2.206283e-01	6.274120e-01	1.006736e-07	1.033934e+00	3.195279e+05	5.815953e-02	4.225632e+04	9.064843e-03
2.207879e-01	6.276706e-01	1.006796e-07	1.033478e+00	3.199595e+05	5.817205e-02	4.227379e+04	9.069175e-03
2.209475e-01	6.279287e-01	1.006856e-07	1.033021e+00	3.203909e+05	5.818453e-02	4.229123e+04	9.073499e-03
2.211065e-01	6.281854e-01	1.006917e-07	1.032563e+00	3.208206e+05	5.819696e-02	4.230858e+04	9.077721e-03
2.212629e-01	6.284374e-01	1.006976e-07	1.032109e+00	3.212429e+05	5.820915e-02	4.232562e+04	9.081944e-03
2.214194e-01	6.286891e-01	1.007036e-07	1.031651e+00	3.216654e+05	5.822133e-02	4.234265e+04	9.086165e-03
2.215813e-01	6.289489e-01	1.007098e-07	1.031183e+00	3.221024e+05	5.823390e-02	4.236025e+04	9.090523e-03
2.217406e-01	6.292039e-01	1.007159e-07	1.030722e+00	3.225320e+05	5.824629e-02	4.237753e+04	9.094800e-03
2.219002e-01	6.294591e-01	1.007220e-07	1.030259e+00	3.229625e+05	5.825869e-02	4.239484e+04	9.099083e-03
2.220584e-01	6.297114e-01	1.007281e-07	1.029799e+00	3.233887e+05	5.827096e-02	4.241195e+04	9.103317e-03
2.222149e-01	6.299607e-01	1.007342e-07	1.029340e+00	3.238104e+05	5.828309e-02	4.242887e+04	9.107411e-03
2.223786e-01	6.302209e-01	1.007405e-07	1.028867e+00	3.242510e+05	5.829575e-02	4.244653e+04	9.111781e-03
2.225345e-01	6.304684e-01	1.007466e-07	1.028411e+00	3.246706e+05	5.830782e-02	4.246334e+04	9.115937e-03
2.226919e-01	6.307178e-01	1.007527e-07	1.027949e+00	3.250938e+05	5.831997e-02	4.248027e+04	9.120127e-03
2.228486e-01	6.309659e-01	1.007588e-07	1.027487e+00	3.255152e+05	5.833205e-02	4.249712e+04	9.124294e-03
2.230094e-01	6.312199e-01	1.007651e-07	1.027017e+00	3.259473e+05	5.834443e-02	4.251438e+04	9.128367e-03
2.231685e-01	6.314708e-01	1.007713e-07	1.026551e+00	3.263748e+05	5.835669e-02	4.253144e+04	9.132561e-03
2.233271e-01	6.317203e-01	1.007776e-07	1.026086e+00	3.268004e+05	5.836889e-02	4.254841e+04	9.136734e-03
2.234890e-01	6.319744e-01	1.007840e-07	1.025615e+00	3.272346e+05	5.838133e-02	4.256571e+04	9.140815e-03
2.236522e-01	6.322302e-01	1.007904e-07	1.025142e+00	3.276724e+05	5.839388e-02	4.258313e+04	9.145118e-03
2.238095e-01	6.324763e-01	1.007967e-07	1.024681e+00	3.280939e+05	5.840597e-02	4.259989e+04	9.149257e-03
2.239688e-01	6.327251e-01	1.008030e-07	1.024214e+00	3.285207e+05	5.841819e-02	4.261685e+04	9.153375e-03
2.241303e-01	6.329769e-01	1.008094e-07	1.023743e+00	3.289530e+05	5.843056e-02	4.263402e+04	9.157568e-03
2.242930e-01	6.332300e-01	1.008159e-07	1.023270e+00	3.293883e+05	5.844302e-02	4.265128e+04	9.161829e-03
2.244578e-01	6.334856e-01	1.008225e-07	1.022794e+00	3.298287e+05	5.845564e-02	4.266874e+04	9.166134e-03
2.246231e-01	6.337416e-01	1.008292e-07	1.022319e+00	3.302705e+05	5.846832e-02	4.268623e+04	9.170447e-03
2.247808e-01	6.339854e-01	1.008355e-07	1.021858e+00	3.306917e+05	5.848041e-02	4.270290e+04	9.174483e-03
2.249414e-01	6.342330e-01	1.008420e-07	1.021389e+00	3.311203e+05	5.849268e-02	4.271985e+04	9.178613e-03
2.251068e-01	6.344875e-01	1.008487e-07	1.020910e+00	3.315614e+05	5.850530e-02	4.273727e+04	9.182712e-03
2.252722e-01	6.347416e-01	1.008554e-07	1.020433e+00	3.320023e+05	5.851794e-02	4.275468e+04	9.186997e-03
2.254336e-01	6.349890e-01	1.008620e-07	1.019964e+00	3.324322e+05	5.853027e-02	4.277163e+04	9.191170e-03
2.255950e-01	6.352360e-01	1.008685e-07	1.019494e+00	3.328618e+05	5.854257e-02	4.278856e+04	9.195337e-03
2.257601e-01	6.354880e-01	1.008753e-07	1.019016e+00	3.333008e+05	5.855513e-02	4.280585e+04	9.199589e-03
2.259180e-01	6.357286e-01	1.008818e-07	1.018552e+00	3.337206e+05	5.856714e-02	4.282237e+04	9.203650e-03
2.260772e-01	6.359707e-01	1.008883e-07	1.018082e+00	3.341436e+05	5.857922e-02	4.283900e+04	9.207738e-03
2.262399e-01	6.362177e-01	1.008950e-07	1.017604e+00	3.345755e+05	5.859154e-02	4.285597e+04	9.211884e-03
2.264008e-01	6.364613e-01	1.009017e-07	1.017131e+00	3.350023e+05	5.860373e-02	4.287272e+04	9.216000e-03
2.265646e-01	6.367089e-01	1.009085e-07	1.016653e+00	3.354365e+05	5.861612e-02	4.288976e+04	9.220183e-03
2.267280e-01	6.369555e-01	1.009152e-07	1.016176e+00	3.358693e+05	5.862848e-02	4.290673e+04	9.224350e-03
2.268920e-01	6.372023e-01	1.009221e-07	1.015698e+00	3.363033e+05	5.864089e-02	4.292373e+04	9.228391e-03
2.270565e-01	6.374493e-01	1.009289e-07	1.015220e+00	3.367384e+05	5.865333e-02	4.294076e+04	9.232568e-03
2.272168e-01	6.376896e-01	1.009356e-07	1.014750e+00	3.371620e+05	5.866545e-02	4.295733e+04	9.236632e-03
2.273773e-01	6.379296e-01	1.009424e-07	1.014277e+00	3.375859e+05	5.867756e-02	4.297390e+04	9.240694e-03
2.275432e-01	6.381773e-01	1.009494e-07	1.013794e+00	3.380237e+05	5.869005e-02	4.299100e+04	9.244885e-03
2.277075e-01	6.384220e-01	1.009563e-07	1.013315e+00	3.384567e+05	5.870243e-02	4.300790e+04	9.248930e-03
2.278709e-01	6.386649e-01	1.009632e-07	1.012838e+00	3.388874e+05	5.871475e-02	4.302470e+04	9.253044e-03
2.280352e-01	6.389086e-01	1.009702e-07	1.012360e+00	3.393198e+05	5.872711e-02	4.304156e+04	9.257100e-03
2.281965e-01	6.391473e-01	1.009770e-07	1.011886e+00	3.397439e+05	5.873923e-02	4.305808e+04	9.261012e-03
2.283626e-01	6.393927e-01	1.009841e-07	1.011402e+00	3.401806e+05	5.875171e-02	4.307508e+04	9.265101e-03
2.285215e-01	6.396270e-01	1.009909e-07	1.010933e+00	3.405978e+05	5.876365e-02	4.309132e+04	9.268938e-03
2.286858e-01	6.398684e-01	1.009979e-07	1.010452e+00	3.410285e+05	5.877595e-02	4.310807e+04	9.273032e-03
2.288506e-01	6.401103e-01	1.010050e-07	1.009970e+00	3.414606e+05	5.878829e-02	4.312486e+04	9.277133e-03
2.290158e-01	6.403522e-01	1.010121e-07	1.009488e+00	3.418932e+05	5.880067e-02	4.314166e+04	9.281238e-03
2.291737e-01	6.405830e-01	1.010189e-07	1.009020e+00	3.423063e+05	5.881249e-02	4.315769e+04	9.285154e-03
2.293358e-01	6.408192e-01	1.010259e-07	1.008541e+00	3.427298e+05	5.882457e-02	4.317412e+04	9.289162e-03
2.295010e-01	6.410595e-01	1.010331e-07	1.008057e+00	3.431613e+05	5.883688e-02	4.319085e+04	9.293243e-03
2.296674e-01	6.413011e-01	1.010403e-07	1.007572e+00	3.435954e+05	5.884929e-02	4.320767e+04	9.297345e-03
2.298306e-01	6.415374e-01	1.010474e-07	1.007095e+00	3.440207e+05	5.886147e-02	4.322414e+04	9.301359e-03
2.299954e-01	6.417755e-01	1.010546e-07	1.006613e+00	3.444498e+05	5.887375e-02	4.324075e+04	9.305406e-03
2.301607e-01	6.420139e-01	1.010618e-07	1.006131e+00	3.448797e+05	5.888607e-02	4.325738e+04	9.309264e-03
2.303235e-01	6.422482e-01	1.010690e-07	1.005653e+00	3.453028e+05	5.889818e-02	4.327374e+04	9.313247e-03
2.304895e-01	6.424865e-01	1.010763e-07	1.005169e+00	3.457336e+05	5.891052e-02	4.329039e+04	9.317299e-03
2.306560e-01	6.427250e-01	1.010836e-07	1.004685e+00	3.461656e+05	5.892290e-02	4.330707e+04	9.321357e-03
2.308207e-01	6.429603e-01	1.010909e-07	1.004205e+00	3.465922e+05	5.893515e-02	4.332354e+04	9.325361e-03
2.309796e-01	6.431868e-01	1.010980e-07	1.003734e+00	3.470033e+05	5.894694e-02	4.333940e+04	9.329217e-03
2.311393e-01	6.434142e-01	1.011050e-07	1.003259e+00	3.474161e+05	5.895875e-02	4.335533e+04	9.333087e-03
2.313029e-01	6.436464e-01	1.011123e-07	1.002775e+00	3.478385e+05	5.897082e-02	4.337161e+04	9.336995e-03
2.314636e-01	6.438742e-01	1.011195e-07	1.002297e+00	3.482531e+05	5.898269e-02	4.338759e+04	9.340829e-03
2.316290e-01	6.441081e-01	1.011269e-07	1.001811e+00	3.486793e+05	5.899489e-02	4.340401e+04	9.344562e-03
2.317925e-01	6.443388e-01	1.011343e-07	1.001330e+00	3.491001e+05	5.900696e-02	4.342021e+04	9.348328e-03
2.319592e-01	6.445734e-01	1.011417e-07	1.000843e+00	3.495284e+05	5.901925e-02	4.343669e+04	9.352281e-03
2.321239e-01	6.448049e-01	1.011492e-07	1.000361e+00	3.499515e+05	5.903140e-02	4.345297e+04	9.356134e-03
2.322871e-01	6.450335e-01	1.011566e-07	9.998821e-01	3.503699e+05	5.904344e-02	4.346907e+04	9.359990e-03
2.324481e-01	6.452586e-01	1.011639e-07	9.994058e-01	3.507823e+05	5.905530e-02	4.348492e+04	9.363759e-03
2.326149e-01	6.454913e-01	1.011714e-07	9.989175e-01	3.512092e+05	5.906756e-02	4.350133e+04	9.367641e-03
2.327818e-01	6.457234e-01	1.011790e-07	9.984316e-01	3.516355e+05	5.907983e-02	4.351771e+04	9.371102e-03
2.329476e-01	6.459536e-01	1.011866e-07	9.979484e-01	3.520588e+05	5.909203e-02	4.353396e+04	9.374875e-03
2.331144e-01	6.461846e-01	1.011942e-07	9.974637e-01	3.524838e+05	5.910430e-02	4.355029e+04	9.378542e-03
2.332813e-01	6.464150e-01	1.012019e-07	9.969792e-01	3.529086e+05	5.911657e-02	4.356659e+04	9.382313e-03
2.334472e-01	6.466435e-01	1.012095e-07	9.964967e-01	3.533303e+05	5.912876e-02	4.358277e+04	9.386148e-03
2.336105e-01	6.468680e-01	1.012170e-07	9.960183e-01	3.537448e+05	5.914075e-02	4.359868e+04	9.389733e-03
2.337737e-01	6.470919e-01	1.012246e-07	9.955385e-01	3.541587e+05	5.915270e-02	4.361455e+04	9.393422e-03
2.339406e-01	6.473203e-01	1.012323e-07	9.950514e-01	3.545812e+05	5.916491e-02	4.363076e+04	9.397327e-03
2.341075e-01	6.475481e-01	1.012401e-07	9.945657e-01	3.550032e+05	5.917713e-02	4.364693e+04	9.401225e-03
2.342716e-01	6.477714e-01	1.012477e-07	9.940858e-01	3.554176e+05	5.918914e-02	4.366281e+04	9.405048e-03
2.344363e-01	6.479951e-01	1.012554e-07	9.936037e-01	3.558328e+05	5.920118e-02	4.367873e+04	9.408877e-03
2.346026e-01	6.482205e-01	1.012632e-07	9.931184e-01	3.562517e+05	5.921332e-02	4.369478e+04	9.412737e-03
2.347697e-01	6.484463e-01	1.012710e-07	9.926327e-01	3.566717e+05	5.922552e-02	4.371087e+04	9.416605e-03
2.349346e-01	6.486687e-01	1.012787e-07	9.921514e-01	3.570858e+05	5.923755e-02	4.372673e+04	9.420416e-03
2.350985e-01	6.488892e-01	1.012864e-07	9.916712e-01	3.574966e+05	5.924949e-02	4.374246e+04	9.424195e-03
2.352588e-01	6.491043e-01	1.012940e-07	9.911966e-01	3.578978e+05	5.926115e-02	4.375783e+04	9.427883e-03
2.354198e-01	6.493199e-01	1.013016e-07	9.907183e-01	3.583003e+05	5.927283e-02	4.377324e+04	9.431581e-03
2.355847e-01	6.495403e-01	1.013095e-07	9.902323e-01	3.587119e+05	5.928478e-02	4.378900e+04	9.435188e-03
2.357470e-01	6.497565e-01	1.013172e-07	9.897527e-01	3.591164e+05	5.929655e-02	4.380448e+04	9.438753e-03
2.359146e-01	6.499792e-01	1.013251e-07	9.892635e-01	3.595332e+05	5.930869e-02	4.382044e+04	9.442269e-03
2.360783e-01	6.501964e-01	1.013330e-07	9.887833e-01	3.599402e+05	5.932056e-02	4.383602e+04	9.445998e-03
2.362453e-01	6.504173e-01	1.013410e-07	9.882968e-01	3.603544e+05	5.933267e-02	4.385187e+04	9.449793e-03
2.364078e-01	6.506318e-01	1.013488e-07	9.878195e-01	3.607568e+05	5.934444e-02	4.386727e+04	9.453455e-03
2.365697e-01	6.508450e-01	1.013565e-07	9.873418e-01	3.611570e+05	5.935614e-02	4.388259e+04	9.457048e-03
2.367312e-01	6.510570e-01	1.013643e-07	9.868636e-01	3.615558e+05	5.936780e-02	4.389785e+04	9.460648e-03
2.368956e-01	6.512723e-01	1.013723e-07	9.863796e-01	3.619608e+05	5.937966e-02	4.391336e+04	9.464305e-03
2.370613e-01	6.514888e-01	1.013803e-07	9.858945e-01	3.623686e+05	5.939162e-02	4.392897e+04	9.467914e-03
2.372290e-01	6.517073e-01	1.013884e-07	9.854073e-01	3.627805e+05	5.940372e-02	4.394473e+04	9.471603e-03
2.373936e-01	6.519213e-01	1.013964e-07	9.849272e-01	3.631842e+05	5.941561e-02	4.396019e+04	9.475285e-03
2.375585e-01	6.521352e-01	1.014045e-07	9.844458e-01	3.635880e+05	5.942751e-02	4.397564e+04	9.478968e-03
2.377237e-01	6.523488e-01	1.014125e-07	9.839637e-01	3.639918e+05	5.943941e-02	4.399110e+04	9.482598e-03
2.378885e-01	6.525613e-01	1.014206e-07	9.834824e-01	3.643938e+05	5.945129e-02	4.400650e+04	9.486164e-03
2.380523e-01	6.527718e-01	1.014287e-07	9.830030e-01	3.647926e+05	5.946307e-02	4.402176e+04	9.489529e-03
2.382124e-01	6.529771e-01	1.014365e-07	9.825295e-01	3.651818e+05	5.947456e-02	4.403667e+04	9.493023e-03
2.383725e-01	6.531821e-01	1.014444e-07	9.820540e-01	3.655706e+05	5.948604e-02	4.405156e+04	9.496483e-03
2.385405e-01	6.533965e-01	1.014527e-07	9.815636e-01	3.659775e+05	5.949807e-02	4.406714e+04	9.500094e-03
2.387085e-01	6.536103e-01	1.014610e-07	9.810769e-01	3.663838e+05	5.951014e-02	4.408271e+04	9.503668e-03
2.388764e-01	6.538235e-01	1.014694e-07	9.805921e-01	3.667892e+05	5.952222e-02	4.409824e+04	9.507277e-03
2.390416e-01	6.540328e-01	1.014776e-07	9.801128e-01	3.671874e+05	5.953410e-02	4.411350e+04	9.510844e-03
2.392095e-01	6.542448e-01	1.014860e-07	9.796281e-01	3.675912e+05	5.954615e-02	4.412897e+04	9.514485e-03
2.393742e-01	6.544522e-01	1.014942e-07	9.791498e-01	3.679866e+05	5.955798e-02	4.414412e+04	9.518070e-03
2.395353e-01	6.546546e-01	1.015023e-07	9.786769e-01	3.683726e+05	5.956952e-02	4.415892e+04	9.521569e-03
2.396960e-01	6.548560e-01	1.015103e-07	9.782022e-01	3.687572e+05	5.958100e-02	4.417367e+04	9.525053e-03
2.398641e-01	6.550661e-01	1.015188e-07	9.777135e-01	3.691584e+05	5.959299e-02	4.418906e+04	9.528687e-03
2.400313e-01	6.552746e-01	1.015272e-07	9.772296e-01	3.695568e+05	5.960494e-02	4.420434e+04	9.532295e-03
2.401994e-01	6.554837e-01	1.015357e-07	9.767452e-01	3.699566e+05	5.961697e-02	4.421968e+04	9.535915e-03
2.403676e-01	6.556925e-01	1.015442e-07	9.762615e-01	3.703560e+05	5.962901e-02	4.423501e+04	9.539531e-03
2.405360e-01	6.559008e-01	1.015528e-07	9.757784e-01	3.707548e+05	5.964106e-02	4.425032e+04	9.543050e-03
2.407044e-01	6.561086e-01	1.015613e-07	9.752955e-01	3.711530e+05	5.965311e-02	4.426561e+04	9.546651e-03
2.408727e-01	6.563157e-01	1.015699e-07	9.748129e-01	3.715502e+05	5.966516e-02	4.428086e+04	9.550084e-03
2.410411e-01	6.565223e-01	1.015785e-07	9.743304e-01	3.719467e+05	5.967719e-02	4.429610e+04	9.553667e-03
2.412095e-01	6.567284e-01	1.015871e-07	9.738480e-01	3.723425e+05	5.968922e-02	4.431131e+04	9.557169e-03
2.413780e-01	6.569338e-01	1.015958e-07	9.733656e-01	3.727376e+05	5.970126e-02	4.432650e+04	9.560734e-03
2.415460e-01	6.571381e-01	1.016044e-07	9.728839e-01	3.731310e+05	5.971325e-02	4.434162e+04	9.564283e-03
2.417144e-01	6.573424e-01	1.016131e-07	9.724016e-01	3.735244e+05	5.972527e-02	4.435676e+04	9.567831e-03
2.418829e-01	6.575462e-01	1.016218e-07	9.719193e-01	3.739171e+05	5.973728e-02	4.437187e+04	9.571373e-03
2.420515e-01	6.577496e-01	1.016305e-07	9.714371e-01	3.743091e+05	5.974929e-02	4.438696e+04	9.574908e-03
2.422185e-01	6.579505e-01	1.016392e-07	9.709577e-01	3.746968e+05	5.976118e-02	4.440188e+04	9.578402e-03
2.423854e-01	6.581508e-01	1.016479e-07	9.704777e-01	3.750835e+05	5.977305e-02	4.441678e+04	9.581873e-03
2.425521e-01	6.583503e-01	1.016566e-07	9.699979e-01	3.754688e+05	5.978489e-02	4.443163e+04	9.585344e-03
2.427207e-01	6.585514e-01	1.016654e-07	9.695146e-01	3.758577e+05	5.979687e-02	4.444662e+04	9.588845e-03
2.428892e-01	6.587520e-01	1.016742e-07	9.690323e-01	3.762455e+05	5.980884e-02	4.446157e+04	9.592337e-03
2.430577e-01	6.589518e-01	1.016830e-07	9.685505e-01	3.766324e+05	5.982080e-02	4.447650e+04	9.595818e-03
2.432262e-01	6.591511e-01	1.016919e-07	9.680689e-01	3.770185e+05	5.983277e-02	4.449140e+04	9.599292e-03
2.433948e-01	6.593500e-01	1.017007e-07	9.675872e-01	3.774040e+05	5.984474e-02	4.450628e+04	9.602760e-03
2.435633e-01	6.595483e-01	1.017096e-07	9.671058e-01	3.777886e+05	5.985670e-02	4.452114e+04	9.606218e-03
2.437316e-01	6.597458e-01	1.017185e-07	9.666249e-01	3.781718e+05	5.986863e-02	4.453594e+04	9.609664e-03
2.439002e-01	6.599429e-01	1.017275e-07	9.661435e-01	3.785547e+05	5.988057e-02	4.455075e+04	9.613105e-03
2.440681e-01	6.601387e-01	1.017364e-07	9.656634e-01	3.789352e+05	5.989247e-02	4.456546e+04	9.616523e-03
2.442368e-01	6.603348e-01	1.017454e-07	9.651816e-01	3.793168e+05	5.990442e-02	4.458023e+04	9.619950e-03
2.444056e-01	6.605306e-01	1.017544e-07	9.647001e-01	3.796977e+05	5.991636e-02	4.459497e+04	9.623349e-03
2.445742e-01	6.607257e-01	1.017634e-07	9.642192e-01	3.800773e+05	5.992829e-02	4.460968e+04	9.626687e-03
2.447424e-01	6.609197e-01	1.017724e-07	9.637391e-01	3.804550e+05	5.994018e-02	4.462431e+04	9.629775e-03
2.449111e-01	6.611138e-01	1.017814e-07	9.632579e-01	3.808330e+05	5.995211e-02	4.463897e+04	9.633127e-03
2.450799e-01	6.613074e-01	1.017905e-07	9.627768e-01	3.812104e+05	5.996403e-02	4.465360e+04	9.636514e-03
2.452485e-01	6.615003e-01	1.017996e-07	9.622961e-01	3.815867e+05	5.997595e-02	4.466821e+04	9.639890e-03
2.454172e-01	6.616926e-01	1.018087e-07	9.618154e-01	3.819620e+05	5.998785e-02	4.468278e+04	9.643258e-03
2.455857e-01	6.618842e-01	1.018178e-07	9.613352e-01	3.823362e+05	5.999974e-02	4.469731e+04	9.646465e-03
2.457542e-01	6.620753e-01	1.018270e-07	9.608549e-01	3.827094e+05	6.001162e-02	4.471182e+04	9.649634e-03
2.459229e-01	6.622659e-01	1.018362e-07	9.603745e-01	3.830820e+05	6.002350e-02	4.472631e+04	9.652975e-03
2.460915e-01	6.624561e-01	1.018453e-07	9.598941e-01	3.834539e+05	6.003539e-02	4.474078e+04	9.656310e-03
2.462602e-01	6.626459e-01	1.018545e-07	9.594139e-01	3.838249e+05	6.004726e-02	4.475523e+04	9.659638e-03
2.464290e-01	6.628352e-01	1.018638e-07	9.589336e-01	3.841951e+05	6.005914e-02	4.476965e+04	9.662960e-03
2.465978e-01	6.630240e-01	1.018730e-07	9.584533e-01	3.845647e+05	6.007102e-02	4.478406e+04	9.666274e-03
2.467667e-01	6.632123e-01	1.018823e-07	9.579730e-01	3.849336e+05	6.008290e-02	4.479844e+04	9.669580e-03
2.469356e-01	6.634000e-01	1.018916e-07	9.574929e-01	3.853015e+05	6.009478e-02	4.481280e+04	9.672877e-03
2.471045e-01	6.635873e-01	1.019009e-07	9.570129e-01	3.856686e+05	6.010666e-02	4.482713e+04	9.676167e-03
2.472735e-01	6.637741e-01	1.019103e-07	9.565328e-01	3.860350e+05	6.011853e-02	4.484144e+04	9.679450e-03
2.474425e-01	6.639603e-01	1.019196e-07	9.560529e-01	3.864004e+05	6.013040e-02	4.485573e+04	9.682725e-03
2.476115e-01	6.641460e-01	1.019290e-07	9.555730e-01	3.867651e+05	6.014227e-02	4.486999e+04	9.685992e-03
2.477805e-01	6.643313e-01	1.019384e-07	9.550933e-01	3.871289e+05	6.015414e-02	4.488422e+04	9.689252e-03
2.479496e-01	6.645160e-01	1.019478e-07	9.546135e-01	3.874918e+05	6.016601e-02	4.489843e+04	9.692503e-03
2.481186e-01	6.647000e-01	1.019572e-07	9.541339e-01	3.878540e+05	6.017787e-02	4.491262e+04	9.695655e-03
2.482858e-01	6.648815e-01	1.019666e-07	9.536576e-01	3.882112e+05	6.018959e-02	4.492662e+04	9.698852e-03
2.484549e-01	6.650644e-01	1.019761e-07	9.531773e-01	3.885717e+05	6.020144e-02	4.494075e+04	9.702076e-03
2.486240e-01	6.652468e-01	1.019856e-07	9.526974e-01	3.889314e+05	6.021329e-02	4.495486e+04	9.705292e-03
2.487932e-01	6.654286e-01	1.019951e-07	9.522178e-01	3.892903e+05	6.022514e-02	4.496895e+04	9.708500e-03
2.489624e-01	6.656099e-01	1.020046e-07	9.517383e-01	3.896484e+05	6.023699e-02	4.498302e+04	9.711700e-03
2.491265e-01	6.657852e-01	1.020139e-07	9.512679e-01	3.899949e+05	6.024846e-02	4.499663e+04	9.714749e-03
2.492920e-01	6.659616e-01	1.020232e-07	9.507929e-01	3.903435e+05	6.026001e-02	4.501034e+04	9.717776e-03
2.494551e-01	6.661349e-01	1.020325e-07	9.503218e-01	3.906863e+05	6.027138e-02	4.502382e+04	9.720838e-03
2.496247e-01	6.663147e-01	1.020421e-07	9.498380e-01	3.910419e+05	6.028320e-02	4.503781e+04	9.724015e-03
2.497938e-01	6.664933e-01	1.020518e-07	9.493576e-01	3.913956e+05	6.029500e-02	4.505174e+04	9.727174e-03
2.499610e-01	6.666694e-01	1.020613e-07	9.488813e-01	3.917445e+05	6.030668e-02	4.506548e+04	9.730289e-03
2.501280e-01	6.668448e-01	1.020708e-07	9.484049e-01	3.920924e+05	6.031834e-02	4.507919e+04	9.733393e-03
2.502975e-01	6.670221e-01	1.020806e-07	9.479239e-01	3.924444e+05	6.033016e-02	4.509307e+04	9.736533e-03
2.504671e-01	6.671988e-01	1.020903e-07	9.474437e-01	3.927958e+05	6.034200e-02	4.510693e+04	9.739664e-03
2.506367e-01	6.673750e-01	1.021000e-07	9.469641e-01	3.931464e+05	6.035384e-02	4.512076e+04	9.742787e-03
2.508038e-01	6.675480e-01	1.021097e-07	9.464890e-01	3.934911e+05	6.036550e-02	4.513437e+04	9.745854e-03
2.509721e-01	6.677217e-01	1.021194e-07	9.460107e-01	3.938376e+05	6.037724e-02	4.514805e+04	9.748936e-03
2.511399e-01	6.678942e-01	1.021291e-07	9.455337e-01	3.941819e+05	6.038894e-02	4.516166e+04	9.751999e-03
2.513088e-01	6.680673e-01	1.021389e-07	9.450543e-01	3.945279e+05	6.040071e-02	4.517533e+04	9.754974e-03
2.514786e-01	6.682407e-01	1.021487e-07	9.445739e-01	3.948750e+05	6.041255e-02	4.518906e+04	9.758042e-03
2.516472e-01	6.684122e-01	1.021585e-07	9.440963e-01	3.952185e+05	6.042430e-02	4.520265e+04	9.761091e-03
2.518137e-01	6.685812e-01	1.021682e-07	9.436220e-01	3.955573e+05	6.043590e-02	4.521605e+04	9.764096e-03
2.519819e-01	6.687512e-01	1.021780e-07	9.431438e-01	3.958986e+05	6.044762e-02	4.522956e+04	9.767053e-03
2.521517e-01	6.689221e-01	1.021880e-07	9.426631e-01	3.962424e+05	6.045944e-02	4.524317e+04	9.769715e-03
2.523210e-01	6.690921e-01	1.021979e-07	9.421841e-01	3.965843e+05	6.047123e-02	4.525672e+04	9.772742e-03
2.524905e-01	6.692618e-01	1.022078e-07	9.417048e-01	3.969261e+05	6.048305e-02	4.527026e+04	9.775767e-03
2.526602e-01	6.694310e-01	1.022178e-07	9.412256e-01	3.972671e+05	6.049486e-02	4.528378e+04	9.778784e-03
2.528278e-01	6.695976e-01	1.022277e-07	9.407501e-01	3.976034e+05	6.050653e-02	4.529712e+04	9.781619e-03
2.529976e-01	6.697659e-01	1.022377e-07	9.402699e-01	3.979432e+05	6.051834e-02	4.531060e+04	9.784621e-03
2.531674e-01	6.699335e-01	1.022478e-07	9.397903e-01	3.982823e+05	6.053016e-02	4.532406e+04	9.787616e-03
2.533373e-01	6.701006e-01	1.022578e-07	9.393110e-01	3.986205e+05	6.054199e-02	4.533749e+04	9.790601e-03
2.535067e-01	6.702667e-01	1.022679e-07	9.388326e-01	3.989569e+05	6.055378e-02	4.535086e+04	9.793571e-03
2.536745e-01	6.704305e-01	1.022779e-07	9.383572e-01	3.992892e+05	6.056544e-02	4.536407e+04	9.796501e-03
2.538442e-01	6.705957e-01	1.022880e-07	9.378773e-01	3.996247e+05	6.057725e-02	4.537742e+04	9.799457e-03
2.540098e-01	6.707561e-01	1.022979e-07	9.374056e-01	3.999511e+05	6.058875e-02	4.539041e+04	9.802330e-03
2.541801e-01	6.709205e-01	1.023081e-07	9.369239e-01	4.002861e+05	6.060057e-02	4.540375e+04	9.805276e-03
2.543505e-01	6.710844e-01	1.023183e-07	9.364435e-01	4.006203e+05	6.061242e-02	4.541706e+04	9.808216e-03
2.545204e-01	6.712474e-01	1.023285e-07	9.359646e-01	4.009529e+05	6.062424e-02	4.543031e+04	9.811139e-03
2.546894e-01	6.714087e-01	1.023386e-07	9.354874e-01	4.012829e+05	6.063599e-02	4.544347e+04	9.814036e-03
2.548589e-01	6.715699e-01	1.023488e-07	9.350089e-01	4.016131e+05	6.064777e-02	4.545663e+04	9.816932e-03
2.550285e-01	6.717304e-01	1.023591e-07	9.345305e-01	4.019428e+05	6.065956e-02	4.546978e+04	9.819795e-03
2.551982e-01	6.718904e-01	1.023693e-07	9.340519e-01	4.022718e+05	6.067136e-02	4.548291e+04	9.822674e-03
2.553679e-01	6.720499e-01	1.023796e-07	9.335734e-01	4.026002e+05	6.068315e-02	4.549601e+04	9.825544e-03
2.555377e-01	6.722087e-01	1.023899e-07	9.330950e-01	4.029279e+05	6.069495e-02	4.550909e+04	9.828406e-03
2.557075e-01	6.723668e-01	1.024002e-07	9.326166e-01	4.032549e+05	6.070675e-02	4.552215e+04	9.831257e-03
2.558774e-01	6.725245e-01	1.024106e-07	9.321381e-01	4.035814e+05	6.071855e-02	4.553518e+04	9.834101e-03
2.560474e-01	6.726817e-01	1.024210e-07	9.316594e-01	4.039074e+05	6.073037e-02	4.554820e+04	9.836938e-03
2.562175e-01	6.728382e-01	1.024314e-07	9.311807e-01	4.042329e+05	6.074220e-02	4.556121e+04	9.839768e-03
2.563878e-01	6.729942e-01	1.024418e-07	9.307018e-01	4.045580e+05	6.075403e-02	4.557419e+04	9.842537e-03
2.565582e-01	6.731495e-01	1.024523e-07	9.302229e-01	4.048825e+05	6.076587e-02	4.558716e+04	9.845348e-03
2.567286e-01	6.733041e-01	1.024627e-07	9.297440e-01	4.052063e+05	6.077772e-02	4.560010e+04	9.848150e-03
2.568990e-01	6.734579e-01	1.024732e-07	9.292654e-01	4.055290e+05	6.078956e-02	4.561301e+04	9.850937e-03
2.570691e-01	6.736107e-01	1.024837e-07	9.287872e-01	4.058507e+05	6.080138e-02	4.562588e+04	9.853569e-03
2.572392e-01	6.737628e-01	1.024942e-07	9.283089e-01	4.061715e+05	6.081320e-02	4.563872e+04	9.856139e-03
2.574090e-01	6.739139e-01	1.025047e-07	9.278312e-01	4.064910e+05	6.082500e-02	4.565151e+04	9.858803e-03
2.575780e-01	6.740633e-01	1.025152e-07	9.273550e-01	4.068080e+05	6.083673e-02	4.566421e+04	9.861500e-03
2.577479e-01	6.742129e-01	1.025257e-07	9.268767e-01	4.071262e+05	6.084854e-02	4.567695e+04	9.864116e-03
2.579183e-01	6.743623e-01	1.025364e-07	9.263976e-01	4.074447e+05	6.086038e-02	4.568971e+04	9.866840e-03
2.580888e-01	6.745110e-01	1.025470e-07	9.259188e-01	4.077625e+05	6.087223e-02	4.570244e+04	9.869554e-03
2.582593e-01	6.746590e-01	1.025576e-07	9.254401e-01	4.080796e+05	6.088408e-02	4.571515e+04	9.872258e-03
2.584295e-01	6.748058e-01	1.025683e-07	9.249622e-01	4.083952e+05	6.089591e-02	4.572780e+04	9.874943e-03
2.585964e-01	6.749492e-01	1.025787e-07	9.244901e-01	4.087040e+05	6.090749e-02	4.574019e+04	9.877567e-03
2.587641e-01	6.750925e-01	1.025892e-07	9.240152e-01	4.090135e+05	6.091913e-02	4.575261e+04	9.880193e-03
2.589350e-01	6.752377e-01	1.026000e-07	9.235345e-01	4.093281e+05	6.093099e-02	4.576523e+04	9.882857e-03
2.591058e-01	6.753822e-01	1.026107e-07	9.230549e-01	4.096419e+05	6.094286e-02	4.577783e+04	9.885510e-03
2.592750e-01	6.755245e-01	1.026214e-07	9.225788e-01	4.099519e+05	6.095462e-02	4.579028e+04	9.888125e-03
2.594453e-01	6.756670e-01	1.026322e-07	9.221004e-01	4.102632e+05	6.096645e-02	4.580278e+04	9.890747e-03
2.596155e-01	6.758087e-01	1.026429e-07	9.216223e-01	4.105736e+05	6.097828e-02	4.581526e+04	9.893357e-03
2.597835e-01	6.759477e-01	1.026536e-07	9.211483e-01	4.108793e+05	6.098995e-02	4.582754e+04	9.895921e-03
2.599539e-01	6.760879e-01	1.026644e-07	9.206692e-01	4.111886e+05	6.100179e-02	4.583997e+04	9.898509e-03
2.601240e-01	6.762273e-01	1.026752e-07	9.201912e-01	4.114967e+05	6.101361e-02	4.585235e+04	9.901084e-03
2.602944e-01	6.763660e-01	1.026861e-07	9.197129e-01	4.118045e+05	6.102545e-02	4.586473e+04	9.903651e-03
2.604644e-01	6.765039e-01	1.026969e-07	9.192353e-01	4.121109e+05	6.103727e-02	4.587705e+04	9.906204e-03
2.606349e-01	6.766413e-01	1.027078e-07	9.187569e-01	4.124174e+05	6.104913e-02	4.588938e+04	9.908751e-03
2.608055e-01	6.767779e-01	1.027187e-07	9.182783e-01	4.127233e+05	6.106100e-02	4.590170e+04	9.911289e-03
2.609762e-01	6.769140e-01	1.027297e-07	9.177997e-01	4.130288e+05	6.107289e-02	4.591399e+04	9.913764e-03
2.611471e-01	6.770494e-01	1.027406e-07	9.173209e-01	4.133337e+05	6.108478e-02	4.592627e+04	9.916283e-03
2.613165e-01	6.771829e-01	1.027515e-07	9.168448e-01	4.136354e+05	6.109657e-02	4.593841e+04	9.918743e-03
2.614873e-01	6.773168e-01	1.027626e-07	9.163657e-01	4.139389e+05	6.110846e-02	4.595063e+04	9.921239e-03
2.616578e-01	6.774497e-01	1.027736e-07	9.158875e-01	4.142410e+05	6.112032e-02	4.596280e+04	9.923720e-03
2.618281e-01	6.775818e-01	1.027846e-07	9.154095e-01	4.145422e+05	6.113219e-02	4.597494e+04	9.926189e-03
2.619985e-01	6.777132e-01	1.027956e-07	9.149314e-01	4.148427e+05	6.114405e-02	4.598705e+04	9.928418e-03
2.621690e-01	6.778439e-01	1.028067e-07	9.144532e-01	4.151425e+05	6.115592e-02	4.599913e+04	9.930633e-03
2.623395e-01	6.779739e-01	1.028177e-07	9.139748e-01	4.154418e+05	6.116780e-02	4.601120e+04	9.932992e-03
2.625095e-01	6.781026e-01	1.028288e-07	9.134976e-01	4.157393e+05	6.117964e-02	4.602320e+04	9.935409e-03
2.626782e-01	6.782298e-01	1.028398e-07	9.130224e-01	4.160341e+05	6.119140e-02	4.603508e+04	9.937800e-03
2.628489e-01	6.783576e-01	1.028509e-07	9.125431e-01	4.163315e+05	6.120329e-02	4.604708e+04	9.940181e-03
2.630197e-01	6.784847e-01	1.028621e-07	9.120641e-01	4.166285e+05	6.121519e-02	4.605905e+04	9.942313e-03
2.631906e-01	6.786112e-01	1.028733e-07	9.115850e-01	4.169250e+05	6.122711e-02	4.607102e+04	9.944701e-03
2.633617e-01	6.787371e-01	1.028845e-07	9.111058e-01	4.172211e+05	6.123905e-02	4.608296e+04	9.947080e-03
2.635328e-01	6.788623e-01	1.028958e-07	9.106266e-01	4.175166e+05	6.125099e-02	4.609488e+04	9.949426e-03
2.637005e-01	6.789843e-01	1.029068e-07	9.101540e-01	4.178055e+05	6.126269e-02	4.610653e+04	9.951736e-03
2.638687e-01	6.791059e-01	1.029179e-07	9.096791e-01	4.180946e+05	6.127442e-02	4.611820e+04	9.954043e-03
2.640398e-01	6.792287e-01	1.029292e-07	9.091985e-01	4.183881e+05	6.128635e-02	4.613004e+04	9.956377e-03
2.642097e-01	6.793498e-01	1.029404e-07	9.087212e-01	4.186786e+05	6.129821e-02	4.614176e+04	9.958614e-03
2.643802e-01	6.794707e-01	1.029517e-07	9.082427e-01	4.189696e+05	6.131012e-02	4.615350e+04	9.960756e-03
2.645507e-01	6.795910e-01	1.029630e-07	9.077642e-01	4.192600e+05	6.132204e-02	4.616522e+04	9.962761e-03
2.647213e-01	6.797107e-01	1.029744e-07	9.072857e-01	4.195498e+05	6.133397e-02	4.617692e+04	9.965045e-03
2.648923e-01	6.798300e-01	1.029858e-07	9.068065e-01	4.198396e+05	6.134592e-02	4.618862e+04	9.967325e-03
2.650633e-01	6.799485e-01	1.029972e-07	9.063275e-01	4.201287e+05	6.135789e-02	4.620029e+04	9.969593e-03
2.652343e-01	6.800663e-01	1.030086e-07	9.058485e-01	4.204172e+05	6.136986e-02	4.621193e+04	9.971850e-03
2.654054e-01	6.801833e-01	1.030200e-07	9.053694e-01	4.207052e+05	6.138183e-02	4.622356e+04	9.974096e-03
2.655766e-01	6.802997e-01	1.030315e-07	9.048901e-01	4.209926e+05	6.139381e-02	4.623516e+04	9.976334e-03
2.657479e-01	6.804154e-01	1.030430e-07	9.044106e-01	4.212796e+05	6.140581e-02	4.624675e+04	9.978539e-03
2.659156e-01	6.805279e-01	1.030542e-07	9.039382e-01	4.215597e+05	6.141755e-02	4.625806e+04	9.980708e-03
2.660839e-01	6.806403e-01	1.030656e-07	9.034631e-01	4.218405e+05	6.142932e-02	4.626940e+04	9.982876e-03
2.662556e-01	6.807541e-01	1.030771e-07	9.029816e-01	4.221260e+05	6.144133e-02	4.628093e+04	9.985074e-03
2.664270e-01	6.808670e-01	1.030887e-07	9.025016e-01	4.224105e+05	6.145334e-02	4.629241e+04	9.987259e-03
2.665954e-01	6.809773e-01	1.031001e-07	9.020276e-01	4.226894e+05	6.146515e-02	4.630367e+04	9.989395e-03
2.667664e-01	6.810885e-01	1.031117e-07	9.015478e-01	4.229719e+05	6.147713e-02	4.631508e+04	9.991364e-03
2.669374e-01	6.811990e-01	1.031233e-07	9.010684e-01	4.232538e+05	6.148913e-02	4.632646e+04	9.993511e-03
2.671085e-01	6.813088e-01	1.031349e-07	9.005891e-01	4.235351e+05	6.150114e-02	4.633782e+04	9.995461e-03
2.672797e-01	6.814180e-01	1.031465e-07	9.001097e-01	4.238160e+05	6.151316e-02	4.634916e+04	9.997382e-03
2.674511e-01	6.815265e-01	1.031582e-07	8.996300e-01	4.240963e+05	6.152520e-02	4.636048e+04	9.999501e-03
2.676225e-01	6.816343e-01	1.031699e-07	8.991503e-01	4.243762e+05	6.153724e-02	4.637178e+04	1.000150e-02
2.677940e-01	6.817417e-01	1.031816e-07	8.986705e-01	4.246555e+05	6.154930e-02	4.638306e+04	1.000360e-02
2.679656e-01	6.818484e-01	1.031934e-07	8.981905e-01	4.249343e+05	6.156137e-02	4.639432e+04	1.000570e-02
2.681373e-01	6.819547e-01	1.032051e-07	8.977102e-01	4.252127e+05	6.157345e-02	4.640556e+04	1.000765e-02
2.683091e-01	6.820603e-01	1.032169e-07	8.972298e-01	4.254906e+05	6.158554e-02	4.641678e+04	1.000973e-02
2.684810e-01	6.821652e-01	1.032287e-07	8.967492e-01	4.257679e+05	6.159765e-02	4.642798e+04	1.001180e-02
2.686523e-01	6.822690e-01	1.032405e-07	8.962698e-01	4.260436e+05	6.160972e-02	4.643911e+04	1.001372e-02
2.688239e-01	6.823723e-01	1.032524e-07	8.957898e-01	4.263188e+05	6.162181e-02	4.645023e+04	1.001576e-02
2.689951e-01	6.824747e-01	1.032642e-07	8.953102e-01	4.265930e+05	6.163388e-02	4.646131e+04	1.001778e-02
2.691664e-01	6.825764e-01	1.032760e-07	8.948306e-01	4.268665e+05	6.164596e-02	4.647236e+04	1.001980e-02
2.693357e-01	6.826761e-01	1.032878e-07	8.943546e-01	4.271363e+05	6.165789e-02	4.648325e+04	1.002174e-02
2.695070e-01	6.827762e-01	1.032997e-07	8.938740e-01	4.274085e+05	6.166997e-02	4.649425e+04	1.002373e-02
2.696783e-01	6.828756e-01	1.033116e-07	8.933939e-01	4.276800e+05	6.168205e-02	4.650523e+04	1.002542e-02
2.698496e-01	6.829743e-01	1.033235e-07	8.929138e-01	4.279508e+05	6.169415e-02	4.651617e+04	1.002734e-02
2.700210e-01	6.830725e-01	1.033354e-07	8.924336e-01	4.282210e+05	6.170625e-02	4.652710e+04	1.002925e-02
2.701924e-01	6.831702e-01	1.033474e-07	8.919532e-01	4.284907e+05	6.171837e-02	4.653800e+04	1.003112e-02
2.703641e-01	6.832672e-01	1.033594e-07	8.914725e-01	4.287599e+05	6.173051e-02	4.654889e+04	1.003307e-02
2.705359e-01	6.833636e-01	1.033714e-07	8.909914e-01	4.290286e+05	6.174266e-02	4.655976e+04	1.003501e-02
2.707078e-01	6.834593e-01	1.033835e-07	8.905102e-01	4.292968e+05	6.175482e-02	4.657061e+04	1.003693e-02
2.708797e-01	6.835545e-01	1.033955e-07	8.900288e-01	4.295643e+05	6.176700e-02	4.658144e+04	1.003885e-02
2.710518e-01	6.836489e-01	1.034076e-07	8.895473e-01	4.298311e+05	6.177918e-02	4.659225e+04	1.004076e-02
2.712237e-01	6.837424e-01	1.034197e-07	8.890661e-01	4.300971e+05	6.179137e-02	4.660302e+04	1.004265e-02
2.713953e-01	6.838352e-01	1.034318e-07	8.885852e-01	4.303619e+05	6.180354e-02	4.661374e+04	1.004454e-02
2.715668e-01	6.839272e-01	1.034439e-07	8.881044e-01	4.306257e+05	6.181571e-02	4.662444e+04	1.004641e-02
2.717383e-01	6.840185e-01	1.034560e-07	8.876234e-01	4.308889e+05	6.182788e-02	4.663510e+04	1.004826e-02
2.719099e-01	6.841092e-01	1.034682e-07	8.871422e-01	4.311513e+05	6.184006e-02	4.664575e+04	1.005011e-02
2.720816e-01	6.841994e-01	1.034804e-07	8.866608e-01	4.314130e+05	6.185225e-02	4.665637e+04	1.005183e-02
2.722526e-01	6.842884e-01	1.034925e-07	8.861809e-01	4.316728e+05	6.186439e-02	4.666692e+04	1.005366e-02
2.724242e-01	6.843770e-01	1.035047e-07	8.856991e-01	4.319329e+05	6.187659e-02	4.667749e+04	1.005547e-02
2.725960e-01	6.844649e-01	1.035169e-07	8.852173e-01	4.321924e+05	6.188880e-02	4.668804e+04	1.005723e-02
2.727678e-01	6.845522e-01	1.035292e-07	8.847353e-01	4.324513e+05	6.190103e-02	4.669857e+04	1.005903e-02
2.729399e-01	6.846390e-01	1.035415e-07	8.842529e-01	4.327095e+05	6.191328e-02	4.670908e+04	1.006079e-02
2.731120e-01	6.847252e-01	1.035538e-07	8.837703e-01	4.329672e+05	6.192554e-02	4.671957e+04	1.006258e-02
2.732842e-01	6.848108e-01	1.035661e-07	8.832876e-01	4.332240e+05	6.193782e-02	4.673004e+04	1.006435e-02
2.734564e-01	6.848957e-01	1.035785e-07	8.828047e-01	4.334801e+05	6.195011e-02	4.674049e+04	1.006612e-02
2.736286e-01	6.849797e-01	1.035908e-07	8.823220e-01	4.337352e+05	6.196239e-02	4.675090e+04	1.006787e-02
2.738004e-01	6.850628e-01	1.036032e-07	8.818397e-01	4.339890e+05	6.197467e-02	4.676127e+04	1.006960e-02
2.739722e-01	6.851454e-01	1.036156e-07	8.813572e-01	4.342420e+05	6.198694e-02	4.677161e+04	1.007133e-02
2.741441e-01	6.852273e-01	1.036279e-07	8.808746e-01	4.344942e+05	6.199922e-02	4.678192e+04	1.007305e-02
2.743161e-01	6.853086e-01	1.036404e-07	8.803918e-01	4.347457e+05	6.201152e-02	4.679222e+04	1.007475e-02
2.744880e-01	6.853892e-01	1.036528e-07	8.799089e-01	4.349962e+05	6.202382e-02	4.680248e+04	1.007645e-02
2.746599e-01	6.854692e-01	1.036652e-07	8.794258e-01	4.352460e+05	6.203612e-02	4.681273e+04	1.007814e-02
2.748313e-01	6.855482e-01	1.036777e-07	8.789439e-01	4.354941e+05	6.204840e-02	4.682291e+04	1.007981e-02
2.750034e-01	6.856270e-01	1.036902e-07	8.784602e-01	4.357423e+05	6.206072e-02	4.683310e+04	1.008148e-02
2.751756e-01	6.857052e-01	1.037027e-07	8.779764e-01	4.359898e+05	6.207306e-02	4.684328e+04	1.008314e-02
2.753479e-01	6.857827e-01	1.037152e-07	8.774924e-01	4.362365e+05	6.208543e-02	4.685343e+04	1.008471e-02
2.755203e-01	6.858595e-01	1.037278e-07	8.770080e-01	4.364825e+05	6.209781e-02	4.686357e+04	1.008617e-02
2.756929e-01	6.859357e-01	1.037404e-07	8.765233e-01	4.367278e+05	6.211021e-02	4.687369e+04	1.008758e-02
2.758656e-01	6.860112e-01	1.037530e-07	8.760383e-01	4.369722e+05	6.212263e-02	4.688379e+04	1.008910e-02
2.760378e-01	6.860859e-01	1.037656e-07	8.755544e-01	4.372150e+05	6.213502e-02	4.689383e+04	1.009048e-02
2.762096e-01	6.861597e-01	1.037782e-07	8.750709e-01	4.374563e+05	6.214739e-02	4.690383e+04	1.009200e-02
2.763814e-01	6.862330e-01	1.037908e-07	8.745873e-01	4.376965e+05	6.215976e-02	4.691379e+04	1.009332e-02
2.765533e-01	6.863057e-01	1.038034e-07	8.741034e-01	4.379359e+05	6.217214e-02	4.692374e+04	1.009480e-02
2.767252e-01	6.863777e-01	1.038161e-07	8.736191e-01	4.381745e+05	6.218453e-02	4.693366e+04	1.009636e-02
2.768974e-01	6.864492e-01	1.038288e-07	8.731344e-01	4.384123e+05	6.219695e-02	4.694357e+04	1.009792e-02
2.770696e-01	6.865199e-01	1.038415e-07	8.726495e-01	4.386493e+05	6.220938e-02	4.695345e+04	1.009938e-02
2.772418e-01	6.865898e-01	1.038542e-07	8.721646e-01	4.388854e+05	6.222182e-02	4.696331e+04	1.010092e-02
2.774131e-01	6.866586e-01	1.038669e-07	8.716813e-01	4.391193e+05	6.223420e-02	4.697309e+04	1.010234e-02
2.775856e-01	6.867272e-01	1.038796e-07	8.711953e-01	4.393539e+05	6.224668e-02	4.698291e+04	1.010385e-02
2.777582e-01	6.867953e-01	1.038924e-07	8.707088e-01	4.395877e+05	6.225918e-02	4.699271e+04	1.010536e-02
2.779269e-01	6.868613e-01	1.039050e-07	8.702295e-01	4.398154e+05	6.227139e-02	4.700226e+04	1.010672e-02
2.780963e-01	6.869268e-01	1.039175e-07	8.697470e-01	4.400428e+05	6.228365e-02	4.701183e+04	1.010818e-02
2.782693e-01	6.869929e-01	1.039304e-07	8.692558e-01	4.402742e+05	6.229618e-02	4.702157e+04	1.010966e-02
2.784418e-01	6.870582e-01	1.039433e-07	8.687654e-01	4.405039e+05	6.230871e-02	4.703126e+04	1.011112e-02
2.786140e-01	6.871227e-01	1.039561e-07	8.682748e-01	4.407314e+05	6.232122e-02	4.704091e+04	1.011250e-02
2.787863e-01	6.871867e-01	1.039690e-07	8.677832e-01	4.409568e+05	6.233374e-02	4.705053e+04	1.011386e-02
2.789587e-01	6.872500e-01	1.039819e-07	8.672904e-01	4.411814e+05	6.234628e-02	4.706013e+04	1.011515e-02
2.791311e-01	6.873128e-01	1.039948e-07	8.667964e-01	4.414053e+05	6.235883e-02	4.706971e+04	1.011658e-02
2.793035e-01	6.873750e-01	1.040078e-07	8.663013e-01	4.416283e+05	6.237139e-02	4.707926e+04	1.011791e-02
2.794760e-01	6.874366e-01	1.040207e-07	8.658051e-01	4.418504e+05	6.238396e-02	4.708879e+04	1.011929e-02
2.796486e-01	6.874974e-01	1.040337e-07	8.653076e-01	4.420718e+05	6.239655e-02	4.709830e+04	1.012058e-02
2.798212e-01	6.875576e-01	1.040467e-07	8.648091e-01	4.422924e+05	6.240917e-02	4.710778e+04	1.012196e-02
2.799940e-01	6.876174e-01	1.040597e-07	8.643092e-01	4.425121e+05	6.242179e-02	4.711725e+04	1.012334e-02
2.801669e-01	6.876765e-01	1.040728e-07	8.638079e-01	4.427301e+05	6.243444e-02	4.712670e+04	1.012471e-02
2.803399e-01	6.877348e-01	1.040858e-07	8.633053e-01	4.429463e+05	6.244711e-02	4.713612e+04	1.012607e-02
2.805131e-01	6.877927e-01	1.040989e-07	8.628015e-01	4.431619e+05	6.245979e-02	4.714553e+04	1.012742e-02
2.806863e-01	6.878501e-01	1.041121e-07	8.622965e-01	4.433767e+05	6.247249e-02	4.715491e+04	1.012865e-02
2.808592e-01	6.879068e-01	1.041252e-07	8.617912e-01	4.435904e+05	6.248518e-02	4.716426e+04	1.012998e-02
2.810318e-01	6.879627e-01	1.041383e-07	8.612856e-01	4.438027e+05	6.249785e-02	4.717355e+04	1.013130e-02
2.812042e-01	6.880179e-01	1.041514e-07	8.607790e-01	4.440141e+05	6.251052e-02	4.718281e+04	1.013260e-02
2.813767e-01	6.880724e-01	1.041645e-07	8.602712e-01	4.442247e+05	6.252321e-02	4.719205e+04	1.013390e-02
2.815492e-01	6.881263e-01	1.041777e-07	8.597621e-01	4.444346e+05	6.253591e-02	4.720126e+04	1.013519e-02
2.817218e-01	6.881797e-01	1.041909e-07	8.592514e-01	4.446437e+05	6.254863e-02	4.721046e+04	1.013646e-02
2.818945e-01	6.882324e-01	1.042041e-07	8.587390e-01	4.448511e+05	6.256136e-02	4.721963e+04	1.013773e-02
2.820673e-01	6.882845e-01	1.042173e-07	8.582251e-01	4.450752e+05	6.257411e-02	4.722877e+04	1.013899e-02
2.822401e-01	6.883362e-01	1.042305e-07	8.577095e-01	4.453055e+05	6.258687e-02	4.723790e+04	1.014024e-02
2.824131e-01	6.883871e-01	1.042438e-07	8.571923e-01	4.455350e+05	6.259966e-02	4.724701e+04	1.014148e-02
2.825863e-01	6.884373e-01	1.042571e-07	8.566733e-01	4.457637e+05	6.261247e-02	4.725609e+04	1.014271e-02
2.827595e-01	6.884869e-01	1.042704e-07	8.561527e-01	4.459916e+05	6.262530e-02	4.726516e+04	1.014393e-02
2.829328e-01	6.885360e-01	1.042838e-07	8.556305e-01	4.462185e+05	6.263815e-02	4.727421e+04	1.014507e-02
2.831062e-01	6.885843e-01	1.042971e-07	8.551068e-01	4.464445e+05	6.265102e-02	4.728323e+04	1.014626e-02
2.832792e-01	6.886317e-01	1.043105e-07	8.545824e-01	4.466689e+05	6.266387e-02	4.729220e+04	1.014742e-02
2.834520e-01	6.886783e-01	1.043238e-07	8.540890e-01	4.468921e+05	6.267671e-02	4.730114e+04	1.014852e-02
2.836248e-01	6.887243e-01	1.043372e-07	8.535874e-01	4.471142e+05	6.268956e-02	4.731005e+04	1.014958e-02
2.837976e-01	6.887697e-01	1.043506e-07	8.530922e-01	4.473354e+05	6.270243e-02	4.731893e+04	1.015073e-02
2.839704e-01	6.888145e-01	1.043640e-07	8.526027e-01	4.475554e+05	6.271530e-02	4.732779e+04	1.015187e-02
2.841433e-01	6.888586e-01	1.043774e-07	8.521165e-01	4.477746e+05	6.272819e-02	4.733663e+04	1.015283e-02
2.843162e-01	6.889020e-01	1.043908e-07	8.516338e-01	4.479927e+05	6.274110e-02	4.734544e+04	1.015385e-02
2.844891e-01	6.889447e-01	1.044043e-07	8.511493e-01	4.482098e+05	6.275402e-02	4.735423e+04	1.015478e-02
2.846621e-01	6.889866e-01	1.044177e-07	8.506549e-01	4.484259e+05	6.276695e-02	4.736299e+04	1.015588e-02
2.848352e-01	6.890281e-01	1.044312e-07	8.501567e-01	4.486412e+05	6.277991e-02	4.737173e+04	1.015682e-02
2.850085e-01	6.890691e-01	1.044448e-07	8.496636e-01	4.488555e+05	6.279289e-02	4.738045e+04	1.015791e-02
2.851819e-01	6.891095e-01	1.044583e-07	8.491771e-01	4.490690e+05	6.280590e-02	4.738916e+04	1.015873e-02
2.853554e-01	6.891493e-01	1.044719e-07	8.486791e-01	4.492815e+05	6.281893e-02	4.739784e+04	1.015979e-02
2.855290e-01	6.891885e-01	1.044855e-07	8.481729e-01	4.494932e+05	6.283198e-02	4.740650e+04	1.016085e-02
2.857020e-01	6.892267e-01	1.044990e-07	8.476744e-01	4.497029e+05	6.284500e-02	4.741510e+04	1.016186e-02
2.858746e-01	6.892642e-01	1.045126e-07	8.471820e-01	4.499112e+05	6.285799e-02	4.742366e+04	1.016274e-02
2.860472e-01	6.893010e-01	1.045261e-07	8.466875e-01	4.501183e+05	6.287100e-02	4.743219e+04	1.016370e-02
2.862199e-01	6.893371e-01	1.045397e-07	8.461909e-01	4.503245e+05	6.288403e-02	4.744070e+04	1.016470e-02
2.863927e-01	6.893725e-01	1.045533e-07	8.456914e-01	4.505299e+05	6.289708e-02	4.744919e+04	1.016564e-02
2.865657e-01	6.894076e-01	1.045670e-07	8.451895e-01	4.507344e+05	6.291016e-02	4.745766e+04	1.016663e-02
2.867389e-01	6.894419e-01	1.045806e-07	8.446869e-01	4.509379e+05	6.292327e-02	4.746612e+04	1.016761e-02
2.869121e-01	6.894755e-01	1.045943e-07	8.441821e-01	4.511404e+05	6.293639e-02	4.747454e+04	1.016837e-02
2.870854e-01	6.895086e-01	1.046080e-07	8.436760e-01	4.513420e+05	6.294954e-02	4.748295e+04	1.016927e-02
2.872589e-01	6.895413e-01	1.046218e-07	8.431706e-01	4.515427e+05	6.296271e-02	4.749134e+04	1.017023e-02
2.874325e-01	6.895733e-01	1.046355e-07	8.426636e-01	4.517425e+05	6.297590e-02	4.749971e+04	1.017117e-02
2.876063e-01	6.896047e-01	1.046493e-07	8.421537e-01	4.519414e+05	6.298912e-02	4.750806e+04	1.017211e-02
2.877802e-01	6.896355e-01	1.046632e-07	8.416502e-01	4.521392e+05	6.300236e-02	4.751639e+04	1.017303e-02
2.879538e-01	6.896657e-01	1.046770e-07	8.411474e-01	4.523357e+05	6.301560e-02	4.752468e+04	1.017395e-02
2.881269e-01	6.896951e-01	1.046907e-07	8.406475e-01	4.525305e+05	6.302880e-02	4.753292e+04	1.017485e-02
2.882998e-01	6.897237e-01	1.047045e-07	8.401476e-01	4.527240e+05	6.304201e-02	4.754113e+04	1.017568e-02
2.884728e-01	6.897518e-01	1.047183e-07	8.396472e-01	4.529166e+05	6.305524e-02	4.754931e+04	1.017656e-02
2.886460e-01	6.897792e-01	1.047321e-07	8.391545e-01	4.531082e+05	6.306849e-02	4.755747e+04	1.017743e-02
2.888192e-01	6.898059e-01	1.047460e-07	8.386523e-01	4.532988e+05	6.308177e-02	4.756561e+04	1.017829e-02
2.889926e-01	6.898318e-01	1.047599e-07	8.381422e-01	4.534884e+05	6.309507e-02	4.757373e+04	1.017914e-02
2.891660e-01	6.898572e-01	1.047738e-07	8.376396e-01	4.536770e+05	6.310839e-02	4.758182e+04	1.017998e-02
2.893395e-01	6.898820e-01	1.047877e-07	8.371439e-01	4.538646e+05	6.312173e-02	4.758990e+04	1.018081e-02
2.895132e-01	6.899061e-01	1.048016e-07	8.366483e-01	4.540512e+05	6.313510e-02	4.759795e+04	1.018163e-02
2.896870e-01	6.899296e-01	1.048156e-07	8.361445e-01	4.542369e+05	6.314849e-02	4.760598e+04	1.018244e-02
2.898609e-01	6.899524e-01	1.048296e-07	8.356414e-01	4.544216e+05	6.316192e-02	4.761399e+04	1.018324e-02
2.900349e-01	6.899747e-01	1.048436e-07	8.351455e-01	4.546053e+05	6.317536e-02	4.762198e+04	1.018377e-02
2.902091e-01	6.899963e-01	1.048576e-07	8.346580e-01	4.547880e+05	6.318883e-02	4.762995e+04	1.018456e-02
2.903832e-01	6.900172e-01	1.048716e-07	8.341623e-01	4.549696e+05	6.320232e-02	4.763789e+04	1.018518e-02
2.905567e-01	6.900375e-01	1.048856e-07	8.336589e-01	4.551494e+05	6.321577e-02	4.764578e+04	1.018594e-02
2.907299e-01	6.900571e-01	1.048996e-07	8.331555e-01	4.553279e+05	6.322921e-02	4.765363e+04	1.018669e-02
2.909032e-01	6.900760e-01	1.049137e-07	8.326516e-01	4.555051e+05	6.324266e-02	4.766145e+04	1.018743e-02
2.910764e-01	6.900942e-01	1.049277e-07	8.321479e-01	4.556813e+05	6.325613e-02	4.766924e+04	1.018811e-02
2.912498e-01	6.901118e-01	1.049417e-07	8.316444e-01	4.558565e+05	6.326962e-02	4.767702e+04	1.018883e-02
2.914232e-01	6.901288e-01	1.049558e-07	8.311424e-01	4.560307e+05	6.328313e-02	4.768477e+04	1.018954e-02
2.915967e-01	6.901453e-01	1.049699e-07	8.306419e-01	4.562038e+05	6.329667e-02	4.769250e+04	1.019009e-02
2.917704e-01	6.901611e-01	1.049840e-07	8.301418e-01	4.563760e+05	6.331023e-02	4.770020e+04	1.019043e-02
2.919442e-01	6.901763e-01	1.049982e-07	8.296420e-01	4.565471e+05	6.332383e-02	4.770789e+04	1.019034e-02
2.921182e-01	6.901908e-01	1.050123e-07	8.291420e-01	4.567173e+05	6.333745e-02	4.771556e+04	1.019052e-02
2.922923e-01	6.902045e-01	1.050265e-07	8.286422e-01	4.568865e+05	6.335111e-02	4.772320e+04	1.019044e-02
2.924665e-01	6.902174e-01	1.050407e-07	8.281345e-01	4.570546e+05	6.336479e-02	4.773083e+04	1.019060e-02
2.926409e-01	6.902297e-01	1.050549e-07	8.276197e-01	4.572218e+05	6.337851e-02	4.773843e+04	1.019062e-02
2.928154e-01	6.902413e-01	1.050692e-07	8.271139e-01	4.573879e+05	6.339225e-02	4.774601e+04	1.019062e-02
2.929895e-01	6.902522e-01	1.050834e-07	8.266147e-01	4.575525e+05	6.340597e-02	4.775355e+04	1.019091e-02
2.931635e-01	6.902622e-01	1.050977e-07	8.261067e-01	4.577159e+05	6.341971e-02	4.776105e+04	1.019123e-02
2.933372e-01	6.902717e-01	1.051119e-07	8.255917e-01	4.578779e+05	6.343343e-02	4.776852e+04	1.019168e-02
2.935109e-01	6.902805e-01	1.051261e-07	8.250846e-01	4.580386e+05	6.344717e-02	4.777596e+04	1.019215e-02
2.936846e-01	6.902886e-01	1.051404e-07	8.245861e-01	4.581982e+05	6.346092e-02	4.778337e+04	1.019256e-02
2.938583e-01	6.902958e-01	1.051547e-07	8.240796e-01	4.583568e+05	6.347470e-02	4.779076e+04	1.019275e-02
2.940322e-01	6.903027e-01	1.051689e-07	8.235662e-01	4.585142e+05	6.348850e-02	4.779812e+04	1.019252e-02
2.942060e-01	6.903091e-01	1.051832e-07	8.230543e-01	4.586705e+05	6.350231e-02	4.780546e+04	1.019236e-02
2.943799e-01	6.903148e-01	1.051975e-07	8.225425e-01	4.588257e+05	6.351616e-02	4.781278e+04	1.019166e-02
2.945539e-01	6.903197e-01	1.052119e-07	8.220331e-01	4.589798e+05	6.353003e-02	4.782007e+04	1.019167e-02
2.947281e-01	6.903237e-01	1.052262e-07	8.215248e-01	4.591330e+05	6.354393e-02	4.782734e+04	1.019176e-02
2.949025e-01	6.903271e-01	1.052406e-07	8.210059e-01	4.592851e+05	6.355787e-02	4.783460e+04	1.019212e-02
2.950770e-01	6.903302e-01	1.052550e-07	8.205214e-01	4.594361e+05	6.357184e-02	4.784183e+04	1.019258e-02
2.952516e-01	6.903327e-01	1.052695e-07	8.200705e-01	4.595861e+05	6.358584e-02	4.784904e+04	1.019301e-02
2.954259e-01	6.903343e-01	1.052839e-07	8.196081e-01	4.597346e+05	6.359983e-02	4.785621e+04	1.019347e-02
2.956000e-01	6.903353e-01	1.052983e-07	8.191433e-01	4.598817e+05	6.361382e-02	4.786334e+04	1.019393e-02
2.957741e-01	6.903356e-01	1.053127e-07	8.186675e-01	4.600277e+05	6.362783e-02	4.787045e+04	1.019399e-02
2.959482e-01	6.903355e-01	1.053272e-07	8.181894e-01	4.601726e+05	6.364186e-02	4.787753e+04	1.019443e-02
2.961224e-01	6.903346e-01	1.053416e-07	8.177006e-01	4.603163e+05	6.365591e-02	4.788458e+04	1.019480e-02
2.962965e-01	6.903330e-01	1.053561e-07	8.171956e-01	4.604587e+05	6.366999e-02	4.789161e+04	1.019521e-02
2.964707e-01	6.903309e-01	1.053706e-07	8.167176e-01	4.606001e+05	6.368409e-02	4.789862e+04	1.019556e-02
2.966451e-01	6.903284e-01	1.053851e-07	8.162946e-01	4.607404e+05	6.369821e-02	4.790560e+04	1.019596e-02
2.968195e-01	6.903253e-01	1.053996e-07	8.158576e-01	4.608796e+05	6.371237e-02	4.791257e+04	1.019620e-02
2.969941e-01	6.903218e-01	1.054141e-07	8.154077e-01	4.610176e+05	6.372655e-02	4.791950e+04	1.019658e-02
2.971687e-01	6.903174e-01	1.054287e-07	8.149533e-01	4.611546e+05	6.374077e-02	4.792642e+04	1.019636e-02
2.973435e-01	6.903123e-01	1.054432e-07	8.144879e-01	4.612904e+05	6.375502e-02	4.793331e+04	1.019671e-02
2.975184e-01	6.903066e-01	1.054579e-07	8.140202e-01	4.614252e+05	6.376930e-02	4.794018e+04	1.019698e-02
2.976935e-01	6.903002e-01	1.054725e-07	8.135481e-01	4.615588e+05	6.378361e-02	4.794703e+04	1.019726e-02
2.978681e-01	6.902933e-01	1.054871e-07	8.130731e-01	4.616909e+05	6.379791e-02	4.795384e+04	1.019741e-02
2.980425e-01	6.902857e-01	1.055017e-07	8.125958e-01	4.618217e+05	6.381220e-02	4.796061e+04	1.019756e-02
2.982168e-01	6.902776e-01	1.055163e-07	8.121094e-01	4.619512e+05	6.382652e-02	4.796735e+04	1.019779e-02
2.983912e-01	6.902687e-01	1.055309e-07	8.116220e-01	4.620796e+05	6.384085e-02	4.797407e+04	1.019805e-02
2.985656e-01	6.902590e-01	1.055455e-07	8.111460e-01	4.622068e+05	6.385521e-02	4.798076e+04	1.019834e-02
2.987401e-01	6.902489e-01	1.055601e-07	8.106542e-01	4.623328e+05	6.386960e-02	4.798743e+04	1.019861e-02
2.989147e-01	6.902383e-01	1.055748e-07	8.101526e-01	4.624578e+05	6.388402e-02	4.799407e+04	1.019880e-02
2.990894e-01	6.902268e-01	1.055895e-07	8.097176e-01	4.625815e+05	6.389846e-02	4.800069e+04	1.019905e-02
2.992641e-01	6.902145e-01	1.056042e-07	8.092695e-01	4.627042e+05	6.391293e-02	4.800729e+04	1.019929e-02
2.994391e-01	6.902016e-01	1.056189e-07	8.088175e-01	4.628258e+05	6.392744e-02	4.801386e+04	1.019952e-02
2.996141e-01	6.901881e-01	1.056336e-07	8.083607e-01	4.629462e+05	6.394198e-02	4.802042e+04	1.019975e-02
2.997892e-01	6.901740e-01	1.056484e-07	8.078818e-01	4.630655e+05	6.395655e-02	4.802695e+04	1.019996e-02
2.999645e-01	6.901592e-01	1.056631e-07	8.073919e-01	4.631838e+05	6.397115e-02	4.803345e+04	1.020016e-02
3.001395e-01	6.901439e-01	1.056779e-07	8.069025e-01	4.633006e+05	6.398576e-02	4.803993e+04	1.020035e-02
3.003142e-01	6.901280e-01	1.056926e-07	8.064138e-01	4.634160e+05	6.400036e-02	4.804636e+04	1.020054e-02
3.004888e-01	6.901114e-01	1.057074e-07	8.059307e-01	4.635302e+05	6.401498e-02	4.805276e+04	1.020071e-02
3.006634e-01	6.900942e-01	1.057222e-07	8.054584e-01	4.636432e+05	6.402961e-02	4.805914e+04	1.020087e-02
3.008380e-01	6.900764e-01	1.057369e-07	8.049851e-01	4.637550e+05	6.404427e-02	4.806549e+04	1.020102e-02
3.010127e-01	6.900578e-01	1.057517e-07	8.045015e-01	4.638657e+05	6.405896e-02	4.807182e+04	1.020116e-02
3.011874e-01	6.900388e-01	1.057665e-07	8.040018e-01	4.639752e+05	6.407367e-02	4.807812e+04	1.020124e-02
3.013622e-01	6.900193e-01	1.057813e-07	8.035555e-01	4.640835e+05	6.408841e-02	4.808440e+04	1.020136e-02
3.015370e-01	6.899991e-01	1.057962e-07	8.031307e-01	4.641907e+05	6.410317e-02	4.809065e+04	1.020147e-02
3.017120e-01	6.899783e-01	1.058110e-07	8.027010e-01	4.642969e+05	6.411797e-02	4.809688e+04	1.020158e-02
3.018870e-01	6.899570e-01	1.058259e-07	8.022662e-01	4.644018e+05	6.413280e-02	4.810309e+04	1.020167e-02
3.020622e-01	6.899351e-01	1.058408e-07	8.018338e-01	4.645057e+05	6.414766e-02	4.810928e+04	1.020158e-02
3.022375e-01	6.899127e-01	1.058557e-07	8.013781e-01	4.646085e+05	6.416256e-02	4.811545e+04	1.020160e-02
3.024130e-01	6.898898e-01	1.058706e-07	8.009025e-01	4.647102e+05	6.417749e-02	4.812159e+04	1.020151e-02
3.025886e-01	6.898662e-01	1.058856e-07	8.004262e-01	4.648108e+05	6.419247e-02	4.812771e+04	1.020154e-02
3.027638e-01	6.898421e-01	1.059005e-07	7.999427e-01	4.649100e+05	6.420743e-02	4.813380e+04	1.020159e-02
3.029387e-01	6.898176e-01	1.059154e-07	7.994513e-01	4.650079e+05	6.422239e-02	4.813984e+04	1.020164e-02
3.031135e-01	6.897926e-01	1.059303e-07	7.989933e-01	4.651045e+05	6.423736e-02	4.814585e+04	1.020167e-02
3.032882e-01	6.897669e-01	1.059452e-07	7.985668e-01	4.652000e+05	6.425235e-02	4.815184e+04	1.020169e-02
3.034630e-01	6.897406e-01	1.059602e-07	7.981273e-01	4.652943e+05	6.426737e-02	4.815780e+04	1.020153e-02
3.036379e-01	6.897138e-01	1.059751e-07	7.977328e-01	4.653875e+05	6.428241e-02	4.816374e+04	1.020153e-02
3.038129e-01	6.896863e-01	1.059901e-07	7.973686e-01	4.654796e+05	6.429750e-02	4.816966e+04	1.020147e-02
3.039880e-01	6.896583e-01	1.060051e-07	7.970084e-01	4.655706e+05	6.431260e-02	4.817555e+04	1.020137e-02
3.041631e-01	6.896297e-01	1.060201e-07	7.966279e-01	4.656605e+05	6.432774e-02	4.818142e+04	1.020134e-02
3.043383e-01	6.896005e-01	1.060351e-07	7.962582e-01	4.657493e+05	6.434292e-02	4.818726e+04	1.020116e-02
3.045137e-01	6.895709e-01	1.060501e-07	7.958922e-01	4.658371e+05	6.435814e-02	4.819309e+04	1.020113e-02
3.046893e-01	6.895405e-01	1.060652e-07	7.955258e-01	4.659238e+05	6.437339e-02	4.819889e+04	1.020107e-02
3.048651e-01	6.895097e-01	1.060803e-07	7.951633e-01	4.660094e+05	6.438868e-02	4.820468e+04	1.020101e-02
3.050406e-01	6.894783e-01	1.060954e-07	7.948052e-01	4.660938e+05	6.440398e-02	4.821043e+04	1.020095e-02
3.052159e-01	6.894461e-01	1.061104e-07	7.944515e-01	4.661769e+05	6.441928e-02	4.821614e+04	1.020087e-02
3.053911e-01	6.894134e-01	1.061255e-07	7.941020e-01	4.662589e+05	6.443460e-02	4.822183e+04	1.020066e-02
3.055662e-01	6.893803e-01	1.061406e-07	7.937563e-01	4.663397e+05	6.444994e-02	4.822749e+04	1.020056e-02
3.057414e-01	6.893465e-01	1.061556e-07	7.933897e-01	4.664195e+05	6.446531e-02	4.823312e+04	1.020046e-02
3.059167e-01	6.893121e-01	1.061707e-07	7.930338e-01	4.664981e+05	6.448070e-02	4.823874e+04	1.020034e-02
3.060920e-01	6.892770e-01	1.061859e-07	7.926811e-01	4.665757e+05	6.449613e-02	4.824432e+04	1.020016e-02
3.062674e-01	6.892412e-01	1.062010e-07	7.923045e-01	4.666522e+05	6.451160e-02	4.824988e+04	1.020003e-02
3.064429e-01	6.892048e-01	1.062161e-07	7.919325e-01	4.667277e+05	6.452710e-02	4.825543e+04	1.019988e-02
3.066185e-01	6.891678e-01	1.062313e-07	7.915653e-01	4.668021e+05	6.454263e-02	4.826095e+04	1.019972e-02
3.067943e-01	6.891303e-01	1.062465e-07	7.912026e-01	4.668755e+05	6.455820e-02	4.826644e+04	1.019956e-02
3.069702e-01	6.890922e-01	1.062617e-07	7.908442e-01	4.669478e+05	6.457381e-02	4.827192e+04	1.019939e-02
3.071463e-01	6.890536e-01	1.062769e-07	7.904898e-01	4.670191e+05	6.458945e-02	4.827737e+04	1.019921e-02
3.073224e-01	6.890145e-01	1.062922e-07	7.901390e-01	4.670894e+05	6.460514e-02	4.828281e+04	1.019902e-02
3.074983e-01	6.889750e-01	1.063074e-07	7.897883e-01	4.671585e+05	6.462082e-02	4.828820e+04	1.019882e-02
3.076739e-01	6.889351e-01	1.063226e-07	7.894415e-01	4.672263e+05	6.463650e-02	4.829356e+04	1.019862e-02
3.078492e-01	6.888945e-01	1.063379e-07	7.890807e-01	4.672930e+05	6.465218e-02	4.829889e+04	1.019840e-02
3.080244e-01	6.888532e-01	1.063531e-07	7.887206e-01	4.673586e+05	6.466788e-02	4.830419e+04	1.019817e-02
3.081997e-01	6.888114e-01	1.063683e-07	7.883642e-01	4.674232e+05	6.468361e-02	4.830947e+04	1.019788e-02
3.083750e-01	6.887690e-01	1.063835e-07	7.880111e-01	4.674867e+05	6.469936e-02	4.831472e+04	1.019758e-02
3.085504e-01	6.887261e-01	1.063988e-07	7.876571e-01	4.675492e+05	6.471516e-02	4.831995e+04	1.019726e-02
3.087260e-01	6.886825e-01	1.064140e-07	7.873060e-01	4.676108e+05	6.473099e-02	4.832516e+04	1.019700e-02
3.089016e-01	6.886383e-01	1.064293e-07	7.869573e-01	4.676712e+05	6.474685e-02	4.833034e+04	1.019672e-02
3.090773e-01	6.885935e-01	1.064446e-07	7.865885e-01	4.677307e+05	6.476275e-02	4.833550e+04	1.019644e-02
3.092531e-01	6.885482e-01	1.064599e-07	7.862230e-01	4.677891e+05	6.477869e-02	4.834063e+04	1.019615e-02
3.094291e-01	6.885023e-01	1.064753e-07	7.858570e-01	4.678466e+05	6.479467e-02	4.834575e+04	1.019585e-02
3.096052e-01	6.884557e-01	1.064906e-07	7.854938e-01	4.679031e+05	6.481069e-02	4.835085e+04	1.019554e-02
3.097816e-01	6.884083e-01	1.065060e-07	7.851334e-01	4.679585e+05	6.482676e-02	4.835592e+04	1.019521e-02
3.099577e-01	6.883604e-01	1.065214e-07	7.847648e-01	4.680129e+05	6.484283e-02	4.836097e+04	1.019488e-02
3.101335e-01	6.883119e-01	1.065368e-07	7.844185e-01	4.680662e+05	6.485890e-02	4.836597e+04	1.019454e-02
3.103092e-01	6.882629e-01	1.065521e-07	7.840705e-01	4.681184e+05	6.487498e-02	4.837095e+04	1.019419e-02
3.104849e-01	6.882136e-01	1.065675e-07	7.837240e-01	4.681696e+05	6.489110e-02	4.837591e+04	1.019384e-02
3.106607e-01	6.881635e-01	1.065829e-07	7.833788e-01	4.682197e+05	6.490725e-02	4.838084e+04	1.019347e-02
3.108365e-01	6.881127e-01	1.065983e-07	7.830235e-01	4.682689e+05	6.492342e-02	4.838575e+04	1.019309e-02
3.110124e-01	6.880611e-01	1.066137e-07	7.826922e-01	4.683171e+05	6.493963e-02	4.839063e+04	1.019270e-02
3.111883e-01	6.880089e-01	1.066291e-07	7.823606e-01	4.683643e+05	6.495587e-02	4.839549e+04	1.019230e-02
3.113643e-01	6.879561e-01	1.066445e-07	7.820251e-01	4.684106e+05	6.497215e-02	4.840033e+04	1.019180e-02
3.115404e-01	6.879026e-01	1.066600e-07	7.816857e-01	4.684558e+05	6.498846e-02	4.840515e+04	1.019125e-02
3.117167e-01	6.878484e-01	1.066755e-07	7.813378e-01	4.685001e+05	6.500482e-02	4.840994e+04	1.019081e-02
3.118932e-01	6.877932e-01	1.066910e-07	7.809902e-01	4.685435e+05	6.502122e-02	4.841471e+04	1.019037e-02
3.120698e-01	6.877372e-01	1.067065e-07	7.806392e-01	4.685859e+05	6.503767e-02	4.841946e+04	1.018991e-02
3.122466e-01	6.876807e-01	1.067220e-07	7.802883e-01	4.686273e+05	6.505416e-02	4.842419e+04	1.018944e-02
3.124234e-01	6.876236e-01	1.067376e-07	7.799374e-01	4.686678e+05	6.507068e-02	4.842890e+04	1.018896e-02
3.125996e-01	6.875661e-01	1.067531e-07	7.795767e-01	4.687071e+05	6.508717e-02	4.843356e+04	1.018848e-02
3.127755e-01	6.875079e-01	1.067686e-07	7.792138e-01	4.687454e+05	6.510366e-02	4.843819e+04	1.018798e-02
3.129514e-01	6.874490e-01	1.067841e-07	7.788485e-01	4.687827e+05	6.512018e-02	4.844280e+04	1.018748e-02
3.131273e-01	6.873896e-01	1.067996e-07	7.784837e-01	4.688190e+05	6.513673e-02	4.844738e+04	1.018675e-02
3.133034e-01	6.873293e-01	1.068151e-07	7.781195e-01	4.688543e+05	6.515332e-02	4.845194e+04	1.018622e-02
3.134796e-01	6.872686e-01	1.068307e-07	7.777404e-01	4.688883e+05	6.516995e-02	4.845648e+04	1.018558e-02
3.136559e-01	6.872072e-01	1.068462e-07	7.773804e-01	4.689210e+05	6.518662e-02	4.846099e+04	1.018503e-02
3.138322e-01	6.871451e-01	1.068618e-07	7.770386e-01	4.689527e+05	6.520332e-02	4.846548e+04	1.018447e-02
3.140087e-01	6.870821e-01	1.068774e-07	7.766810e-01	4.689832e+05	6.522007e-02	4.846995e+04	1.018390e-02
3.141853e-01	6.870182e-01	1.068930e-07	7.763210e-01	4.690124e+05	6.523686e-02	4.847440e+04	1.018326e-02
3.143622e-01	6.869535e-01	1.069087e-07	7.759789e-01	4.690407e+05	6.525370e-02	4.847882e+04	1.018266e-02
3.145391e-01	6.868880e-01	1.069243e-07	7.756361e-01	4.690678e+05	6.527059e-02	4.848323e+04	1.018205e-02
3.147162e-01	6.868219e-01	1.069400e-07	7.752924e-01	4.690936e+05	6.528751e-02	4.848761e+04	1.018143e-02
3.148931e-01	6.867551e-01	1.069557e-07	7.749328e-01	4.691181e+05	6.530445e-02	4.849196e+04	1.018080e-02
3.150695e-01	6.866880e-01	1.069713e-07	7.745709e-01	4.691414e+05	6.532136e-02	4.849628e+04	1.018016e-02
3.152457e-01	6.866204e-01	1.069869e-07	7.742260e-01	4.691635e+05	6.533829e-02	4.850056e+04	1.017952e-02
3.154221e-01	6.865518e-01	1.070026e-07	7.738848e-01	4.691845e+05	6.535526e-02	4.850482e+04	1.017876e-02
3.155984e-01	6.864829e-01	1.070182e-07	7.735528e-01	4.692046e+05	6.537226e-02	4.850906e+04	1.017804e-02
3.157749e-01	6.864134e-01	1.070339e-07	7.732079e-01	4.692236e+05	6.538930e-02	4.851328e+04	1.017707e-02
3.159515e-01	6.863431e-01	1.070496e-07	7.728534e-01	4.692415e+05	6.540638e-02	4.851747e+04	1.017638e-02
3.161281e-01	6.862720e-01	1.070653e-07	7.725149e-01	4.692583e+05	6.542350e-02	4.852164e+04	1.017568e-02
3.163048e-01	6.862002e-01	1.070810e-07	7.721637e-01	4.692740e+05	6.544066e-02	4.852579e+04	1.017488e-02
3.164816e-01	6.861278e-01	1.070967e-07	7.718025e-01	4.692887e+05	6.545786e-02	4.852991e+04	1.017416e-02
3.166586e-01	6.860548e-01	1.071124e-07	7.714522e-01	4.693023e+05	6.547509e-02	4.853401e+04	1.017343e-02
3.168357e-01	6.859810e-01	1.071282e-07	7.711100e-01	4.693148e+05	6.549238e-02	4.853809e+04	1.017242e-02
3.170130e-01	6.859065e-01	1.071440e-07	7.707750e-01	4.693260e+05	6.550972e-02	4.854215e+04	1.017143e-02
3.171904e-01	6.858313e-01	1.071598e-07	7.704290e-01	4.693362e+05	6.552710e-02	4.854618e+04	1.017067e-02
3.173678e-01	6.857563e-01	1.071756e-07	7.700727e-01	4.693455e+05	6.554451e-02	4.855019e+04	1.016991e-02
3.175448e-01	6.856816e-01	1.071913e-07	7.697245e-01	4.693537e+05	6.556191e-02	4.855417e+04	1.016915e-02
3.177217e-01	6.856063e-01	1.072071e-07	7.693833e-01	4.693610e+05	6.557933e-02	4.855812e+04	1.016838e-02
3.178985e-01	6.855302e-01	1.072229e-07	7.690508e-01	4.693673e+05	6.559678e-02	4.856204e+04	1.016760e-02
3.180755e-01	6.854534e-01	1.072386e-07	7.687070e-01	4.693728e+05	6.561427e-02	4.856594e+04	1.016681e-02
3.182525e-01	6.853760e-01	1.072544e-07	7.683495e-01	4.693769e+05	6.563180e-02	4.856981e+04	1.016601e-02
3.184295e-01	6.852986e-01	1.072702e-07	7.679985e-01	4.693802e+05	6.564937e-02	4.857366e+04	1.016521e-02
3.186066e-01	6.852209e-01	1.072861e-07	7.676558e-01	4.693826e+05	6.566697e-02	4.857749e+04	1.016436e-02
3.187838e-01	6.851423e-01	1.073019e-07	7.673208e-01	4.693838e+05	6.568462e-02	4.858129e+04	1.016354e-02
3.189610e-01	6.850630e-01	1.073177e-07	7.669905e-01	4.693842e+05	6.570231e-02	4.858507e+04	1.016258e-02
3.191385e-01	6.849827e-01	1.073336e-07	7.666447e-01	4.693838e+05	6.572004e-02	4.858883e+04	1.016173e-02
3.193161e-01	6.849020e-01	1.073495e-07	7.662788e-01	4.693821e+05	6.573783e-02	4.859256e+04	1.016088e-02
3.194938e-01	6.848211e-01	1.073653e-07	7.659207e-01	4.693797e+05	6.575566e-02	4.859628e+04	1.016003e-02
3.196716e-01	6.847395e-01	1.073813e-07	7.655702e-01	4.693765e+05	6.577354e-02	4.859997e+04	1.015916e-02
3.198493e-01	6.846580e-01	1.073972e-07	7.652198e-01	4.693721e+05	6.579143e-02	4.860363e+04	1.015830e-02
3.200266e-01	6.845765e-01	1.074130e-07	7.648744e-01	4.693667e+05	6.580932e-02	4.860726e+04	1.015743e-02
3.202038e-01	6.844944e-01	1.074289e-07	7.645327e-01	4.693605e+05	6.582724e-02	4.861086e+04	1.015655e-02
3.203811e-01	6.844116e-01	1.074448e-07	7.641964e-01	4.693535e+05	6.584520e-02	4.861443e+04	1.015566e-02
3.205585e-01	6.843285e-01	1.074607e-07	7.638649e-01	4.693455e+05	6.586320e-02	4.861799e+04	1.015465e-02
3.207360e-01	6.842450e-01	1.074766e-07	7.635309e-01	4.693365e+05	6.588124e-02	4.862152e+04	1.015375e-02
3.209136e-01	6.841608e-01	1.074925e-07	7.631945e-01	4.693264e+05	6.589933e-02	4.862503e+04	1.015260e-02
3.210912e-01	6.840765e-01	1.075084e-07	7.628556e-01	4.693152e+05	6.591746e-02	4.862851e+04	1.015169e-02
3.212690e-01	6.839916e-01	1.075243e-07	7.625140e-01	4.693034e+05	6.593564e-02	4.863197e+04	1.015076e-02
3.214468e-01	6.839060e-01	1.075403e-07	7.621813e-01	4.692909e+05	6.595386e-02	4.863540e+04	1.014983e-02
3.216249e-01	6.838201e-01	1.075562e-07	7.618376e-01	4.692774e+05	6.597214e-02	4.863882e+04	1.014886e-02
3.218031e-01	6.837337e-01	1.075722e-07	7.614707e-01	4.692629e+05	6.599048e-02	4.864221e+04	1.014792e-02
3.219815e-01	6.836470e-01	1.075882e-07	7.611009e-01	4.692474e+05	6.600887e-02	4.864558e+04	1.014696e-02
3.221599e-01	6.835599e-01	1.076043e-07	7.607285e-01	4.692309e+05	6.602730e-02	4.864892e+04	1.014601e-02
3.223384e-01	6.834723e-01	1.076203e-07	7.603538e-01	4.692135e+05	6.604577e-02	4.865224e+04	1.014498e-02
3.225165e-01	6.833844e-01	1.076363e-07	7.599842e-01	4.691951e+05	6.606423e-02	4.865553e+04	1.014401e-02
3.226943e-01	6.832961e-01	1.076522e-07	7.596188e-01	4.691759e+05	6.608271e-02	4.865878e+04	1.014303e-02
3.228721e-01	6.832073e-01	1.076682e-07	7.592502e-01	4.691557e+05	6.610122e-02	4.866201e+04	1.014205e-02
3.230500e-01	6.831184e-01	1.076842e-07	7.588784e-01	4.691346e+05	6.611977e-02	4.866522e+04	1.014106e-02
3.232278e-01	6.830294e-01	1.077002e-07	7.585033e-01	4.691126e+05	6.613836e-02	4.866840e+04	1.013991e-02
3.234058e-01	6.829400e-01	1.077162e-07	7.581250e-01	4.690897e+05	6.615699e-02	4.867155e+04	1.013891e-02
3.235839e-01	6.828500e-01	1.077322e-07	7.577437e-01	4.690660e+05	6.617568e-02	4.867469e+04	1.013790e-02
3.237620e-01	6.827597e-01	1.077482e-07	7.573664e-01	4.690413e+05	6.619441e-02	4.867779e+04	1.013689e-02
3.239403e-01	6.826689e-01	1.077642e-07	7.569928e-01	4.690157e+05	6.621320e-02	4.868088e+04	1.013587e-02
3.241188e-01	6.825776e-01	1.077803e-07	7.566154e-01	4.689892e+05	6.623204e-02	4.868394e+04	1.013485e-02
3.242974e-01	6.824858e-01	1.077963e-07	7.562343e-01	4.689619e+05	6.625094e-02	4.868698e+04	1.013381e-02
3.244762e-01	6.823936e-01	1.078124e-07	7.558499e-01	4.689336e+05	6.626990e-02	4.868999e+04	1.013272e-02
3.246552e-01	6.823011e-01	1.078285e-07	7.555304e-01	4.689045e+05	6.628892e-02	4.869298e+04	1.013168e-02
3.248343e-01	6.822078e-01	1.078446e-07	7.552399e-01	4.688745e+05	6.630799e-02	4.869595e+04	1.013062e-02
3.250130e-01	6.821143e-01	1.078607e-07	7.549735e-01	4.688437e+05	6.632705e-02	4.869889e+04	1.012956e-02
3.251915e-01	6.820215e-01	1.078768e-07	7.546736e-01	4.688121e+05	6.634613e-02	4.870180e+04	1.012850e-02
3.253700e-01	6.819280e-01	1.078929e-07	7.543527e-01	4.687796e+05	6.636525e-02	4.870468e+04	1.012744e-02
3.255485e-01	6.818338e-01	1.079089e-07	7.540658e-01	4.687463e+05	6.638442e-02	4.870753e+04	1.012636e-02
3.257272e-01	6.817399e-01	1.079250e-07	7.537894e-01	4.687121e+05	6.640363e-02	4.871037e+04	1.012529e-02
3.259059e-01	6.816454e-01	1.079411e-07	7.534823e-01	4.686771e+05	6.642289e-02	4.871317e+04	1.012416e-02
3.260847e-01	6.815503e-01	1.079572e-07	7.531445e-01	4.686412e+05	6.644220e-02	4.871596e+04	1.012306e-02
3.262635e-01	6.814553e-01	1.079733e-07	7.528169e-01	4.686045e+05	6.646155e-02	4.871872e+04	1.012193e-02
3.264425e-01	6.813596e-01	1.079895e-07	7.524999e-01	4.685668e+05	6.648097e-02	4.872145e+04	1.012083e-02
3.266217e-01	6.812632e-01	1.080056e-07	7.522055e-01	4.685283e+05	6.650044e-02	4.872417e+04	1.011972e-02
3.268011e-01	6.811668e-01	1.080218e-07	7.519312e-01	4.684889e+05	6.651997e-02	4.872686e+04	1.011861e-02
3.269806e-01	6.810702e-01	1.080380e-07	7.516115e-01	4.684486e+05	6.653957e-02	4.872953e+04	1.011749e-02
3.271602e-01	6.809734e-01	1.080541e-07	7.512487e-01	4.684074e+05	6.655921e-02	4.873217e+04	1.011637e-02
3.273398e-01	6.808758e-01	1.080703e-07	7.508975e-01	4.683653e+05	6.657889e-02	4.873478e+04	1.011524e-02
3.275192e-01	6.807777e-01	1.080865e-07	7.505586e-01	4.683225e+05	6.659860e-02	4.873737e+04	1.011400e-02
3.276985e-01	6.806794e-01	1.081027e-07	7.502315e-01	4.682787e+05	6.661833e-02	4.873993e+04	1.011270e-02
3.278778e-01	6.805808e-01	1.081188e-07	7.499160e-01	4.682341e+05	6.663811e-02	4.874246e+04	1.011155e-02
3.280572e-01	6.804821e-01	1.081350e-07	7.496117e-01	4.681886e+05	6.665794e-02	4.874497e+04	1.011040e-02
3.282364e-01	6.803835e-01	1.081512e-07	7.493296e-01	4.681423e+05	6.667780e-02	4.874745e+04	1.010924e-02
3.284158e-01	6.802845e-01	1.081674e-07	7.490676e-01	4.680950e+05	6.669770e-02	4.874991e+04	1.010799e-02
3.285951e-01	6.801847e-01	1.081835e-07	7.487609e-01	4.680468e+05	6.671766e-02	4.875234e+04	1.010682e-02
3.287746e-01	6.800839e-01	1.081997e-07	7.484126e-01	4.679977e+05	6.673766e-02	4.875474e+04	1.010554e-02
3.289541e-01	6.799827e-01	1.082159e-07	7.480757e-01	4.679477e+05	6.675772e-02	4.875713e+04	1.010435e-02
3.291339e-01	6.798811e-01	1.082322e-07	7.477615e-01	4.678967e+05	6.677785e-02	4.875949e+04	1.010315e-02
3.293139e-01	6.797790e-01	1.082484e-07	7.474676e-01	4.678447e+05	6.679804e-02	4.876182e+04	1.010194e-02
3.294940e-01	6.796766e-01	1.082647e-07	7.471805e-01	4.677917e+05	6.681830e-02	4.876413e+04	1.010073e-02
3.296742e-01	6.795737e-01	1.082809e-07	7.469001e-01	4.677378e+05	6.683860e-02	4.876642e+04	1.009951e-02
3.298542e-01	6.794705e-01	1.082972e-07	7.466264e-01	4.676830e+05	6.685892e-02	4.876868e+04	1.009818e-02
3.300341e-01	6.793671e-01	1.083134e-07	7.463590e-01	4.676273e+05	6.687928e-02	4.877091e+04	1.009695e-02
3.302139e-01	6.792632e-01	1.083296e-07	7.460478e-01	4.675706e+05	6.689967e-02	4.877312e+04	1.009566e-02
3.303936e-01	6.791589e-01	1.083458e-07	7.456951e-01	4.675130e+05	6.692010e-02	4.877530e+04	1.009441e-02
3.305733e-01	6.790537e-01	1.083621e-07	7.453532e-01	4.674544e+05	6.694058e-02	4.877745e+04	1.009295e-02
3.307531e-01	6.789481e-01	1.083783e-07	7.450217e-01	4.673949e+05	6.696110e-02	4.877958e+04	1.009169e-02
3.309329e-01	6.788422e-01	1.083945e-07	7.447005e-01	4.673343e+05	6.698167e-02	4.878168e+04	1.009042e-02
3.311128e-01	6.787360e-01	1.084108e-07	7.444005e-01	4.672727e+05	6.700229e-02	4.878376e+04	1.008914e-02
3.312928e-01	6.786291e-01	1.084270e-07	7.441192e-01	4.672101e+05	6.702297e-02	4.878581e+04	1.008785e-02
3.314729e-01	6.785213e-01	1.084433e-07	7.438437e-01	4.671463e+05	6.704372e-02	4.878784e+04	1.008655e-02
3.316533e-01	6.784129e-01	1.084596e-07	7.435740e-01	4.670815e+05	6.706453e-02	4.878985e+04	1.008524e-02
3.318338e-01	6.783040e-01	1.084759e-07	7.433098e-01	4.670156e+05	6.708541e-02	4.879183e+04	1.008391e-02
3.320141e-01	6.781944e-01	1.084922e-07	7.430020e-01	4.669487e+05	6.710631e-02	4.879379e+04	1.008258e-02
3.321942e-01	6.780844e-01	1.085084e-07	7.426525e-01	4.668807e+05	6.712723e-02	4.879571e+04	1.008124e-02
3.323742e-01	6.779741e-01	1.085247e-07	7.423230e-01	4.668118e+05	6.714819e-02	4.879761e+04	1.007982e-02
3.325541e-01	6.778630e-01	1.085409e-07	7.420112e-01	4.667418e+05	6.716917e-02	4.879949e+04	1.007846e-02
3.327339e-01	6.777513e-01	1.085572e-07	7.417041e-01	4.666707e+05	6.719020e-02	4.880134e+04	1.007703e-02
3.329137e-01	6.776392e-01	1.085734e-07	7.414012e-01	4.665985e+05	6.721126e-02	4.880316e+04	1.007558e-02
3.330935e-01	6.775262e-01	1.085896e-07	7.411023e-01	4.665252e+05	6.723237e-02	4.880496e+04	1.007416e-02
3.332733e-01	6.774124e-01	1.086059e-07	7.408069e-01	4.664507e+05	6.725354e-02	4.880673e+04	1.007268e-02
3.334533e-01	6.772979e-01	1.086221e-07	7.405146e-01	4.663751e+05	6.727475e-02	4.880848e+04	1.007095e-02
3.336334e-01	6.771827e-01	1.086384e-07	7.402251e-01	4.662982e+05	6.729604e-02	4.881021e+04	1.006952e-02
3.338136e-01	6.770668e-01	1.086547e-07	7.399385e-01	4.662201e+05	6.731738e-02	4.881191e+04	1.006808e-02
3.339940e-01	6.769502e-01	1.086710e-07	7.396546e-01	4.661407e+05	6.733879e-02	4.881359e+04	1.006663e-02
3.341742e-01	6.768328e-01	1.086872e-07	7.393733e-01	4.660602e+05	6.736024e-02	4.881525e+04	1.006504e-02
3.343543e-01	6.767146e-01	1.087035e-07	7.390944e-01	4.659786e+05	6.738171e-02	4.881687e+04	1.006353e-02
3.345343e-01	6.765959e-01	1.087197e-07	7.388171e-01	4.658959e+05	6.740320e-02	4.881847e+04	1.006194e-02
3.347142e-01	6.764765e-01	1.087360e-07	7.385410e-01	4.658120e+05	6.742474e-02	4.882005e+04	1.006044e-02
3.348940e-01	6.763563e-01	1.087522e-07	7.382656e-01	4.657269e+05	6.744631e-02	4.882160e+04	1.005893e-02
3.350737e-01	6.762358e-01	1.087685e-07	7.379905e-01	4.656407e+05	6.746792e-02	4.882312e+04	1.005715e-02
3.352534e-01	6.761148e-01	1.087847e-07	7.377152e-01	4.655532e+05	6.748958e-02	4.882462e+04	1.005562e-02
3.354332e-01	6.759929e-01	1.088009e-07	7.374392e-01	4.654645e+05	6.751129e-02	4.882610e+04	1.005408e-02
3.356130e-01	6.758701e-01	1.088171e-07	7.371624e-01	4.653746e+05	6.753305e-02	4.882755e+04	1.005247e-02
3.357930e-01	6.757466e-01	1.088334e-07	7.368848e-01	4.652835e+05	6.755488e-02	4.882897e+04	1.005088e-02
3.359730e-01	6.756222e-01	1.088496e-07	7.366058e-01	4.651911e+05	6.757676e-02	4.883038e+04	1.004930e-02
3.361532e-01	6.754970e-01	1.088659e-07	7.363250e-01	4.650974e+05	6.759872e-02	4.883176e+04	1.004770e-02
3.363336e-01	6.753713e-01	1.088822e-07	7.360417e-01	4.650024e+05	6.762074e-02	4.883311e+04	1.004610e-02
3.365143e-01	6.752447e-01	1.088985e-07	7.357555e-01	4.649061e+05	6.764284e-02	4.883445e+04	1.004424e-02
3.366951e-01	6.751172e-01	1.089148e-07	7.354660e-01	4.648084e+05	6.766502e-02	4.883576e+04	1.004258e-02
3.368759e-01	6.749891e-01	1.089311e-07	7.351731e-01	4.647097e+05	6.768724e-02	4.883705e+04	1.004086e-02
3.370566e-01	6.748608e-01	1.089474e-07	7.348765e-01	4.646098e+05	6.770949e-02	4.883831e+04	1.003921e-02
3.372372e-01	6.747319e-01	1.089637e-07	7.345759e-01	4.645088e+05	6.773179e-02	4.883954e+04	1.003750e-02
3.374178e-01	6.746022e-01	1.089800e-07	7.342708e-01	4.644067e+05	6.775413e-02	4.884075e+04	1.003582e-02
3.375984e-01	6.744721e-01	1.089963e-07	7.339610e-01	4.643034e+05	6.777651e-02	4.884194e+04	1.003412e-02
3.377789e-01	6.743415e-01	1.090126e-07	7.336460e-01	4.641991e+05	6.779894e-02	4.884310e+04	1.003243e-02
3.379595e-01	6.742103e-01	1.090289e-07	7.333256e-01	4.640935e+05	6.782143e-02	4.884424e+04	1.003045e-02
3.381402e-01	6.740786e-01	1.090452e-07	7.330000e-01	4.639869e+05	6.784398e-02	4.884535e+04	1.002871e-02
3.383210e-01	6.739463e-01	1.090615e-07	7.326690e-01	4.638791e+05	6.786659e-02	4.884644e+04	1.002699e-02
3.385020e-01	6.738135e-01	1.090778e-07	7.323325e-01	4.637701e+05	6.788927e-02	4.884751e+04	1.002526e-02
3.386831e-01	6.736801e-01	1.090941e-07	7.319902e-01	4.636600e+05	6.791202e-02	4.884855e+04	1.002353e-02
3.388644e-01	6.735463e-01	1.091105e-07	7.316417e-01	4.635487e+05	6.793484e-02	4.884957e+04	1.002179e-02
3.390460e-01	6.734117e-01	1.091268e-07	7.312868e-01	4.634362e+05	6.795775e-02	4.885056e+04	1.002004e-02
3.392277e-01	6.732768e-01	1.091432e-07	7.309253e-01	4.633226e+05	6.798073e-02	4.885154e+04	1.001827e-02
3.394093e-01	6.731417e-01	1.091596e-07	7.305579e-01	4.632081e+05	6.800374e-02	4.885248e+04	1.001649e-02
3.395908e-01	6.730061e-01	1.091760e-07	7.301841e-01	4.630928e+05	6.802678e-02	4.885340e+04	1.001472e-02
3.397722e-01	6.728703e-01	1.091923e-07	7.298041e-01	4.629765e+05	6.804987e-02	4.885430e+04	1.001294e-02
3.399535e-01	6.727345e-01	1.092087e-07	7.294175e-01	4.628593e+05	6.807299e-02	4.885517e+04	1.001117e-02
3.401348e-01	6.725983e-01	1.092250e-07	7.290244e-01	4.627412e+05	6.809617e-02	4.885602e+04	1.000938e-02
3.403161e-01	6.724616e-01	1.092413e-07	7.286249e-01	4.626222e+05	6.811940e-02	4.885684e+04	1.000753e-02
3.404975e-01	6.723247e-01	1.092577e-07	7.282195e-01	4.625023e+05	6.814269e-02	4.885764e+04	1.000573e-02
3.406789e-01	6.721877e-01	1.092740e-07	7.278078e-01	4.623815e+05	6.816604e-02	4.885842e+04	1.000374e-02
3.408605e-01	6.720505e-01	1.092904e-07	7.273899e-01	4.622597e+05	6.818946e-02	4.885917e+04	1.000190e-02
3.410422e-01	6.719127e-01	1.093067e-07	7.269656e-01	4.621371e+05	6.821295e-02	4.885989e+04	1.000005e-02
3.412241e-01	6.717745e-01	1.093231e-07	7.265349e-01	4.620134e+05	6.823652e-02	4.886060e+04	9.998231e-03
3.414062e-01	6.716361e-01	1.093395e-07	7.260976e-01	4.618897e+05	6.826016e-02	4.886128e+04	9.996409e-03
3.415886e-01	6.714975e-01	1.093559e-07	7.256539e-01	4.617665e+05	6.828389e-02	4.886193e+04	9.994582e-03
3.417711e-01	6.713584e-01	1.093724e-07	7.252037e-01	4.616430e+05	6.830771e-02	4.886256e+04	9.992731e-03
3.419540e-01	6.712191e-01	1.093888e-07	7.247470e-01	4.615191e+05	6.833160e-02	4.886317e+04	9.990894e-03
3.421366e-01	6.710801e-01	1.094053e-07	7.242850e-01	4.613957e+05	6.835554e-02	4.886375e+04	9.989059e-03
3.423192e-01	6.709409e-01	1.094217e-07	7.238175e-01	4.612727e+05	6.837951e-02	4.886430e+04	9.987221e-03
3.425017e-01	6.708016e-01	1.094381e-07	7.233446e-01	4.611500e+05	6.840353e-02	4.886484e+04	9.985382e-03
3.426841e-01	6.706623e-01	1.094545e-07	7.228665e-01	4.610275e+05	6.842760e-02	4.886534e+04	9.983424e-03
3.428666e-01	6.705228e-01	1.094710e-07	7.223833e-01	4.609052e+05	6.845172e-02	4.886582e+04	9.981581e-03
3.430492e-01	6.703832e-01	1.094874e-07	7.218950e-01	4.607829e+05	6.847591e-02	4.886628e+04	9.979639e-03
3.432318e-01	6.702435e-01	1.095038e-07	7.214019e-01	4.606607e+05	6.850017e-02	4.886671e+04	9.977789e-03
3.434145e-01	6.701035e-01	1.095202e-07	7.209041e-01	4.605385e+05	6.852449e-02	4.886711e+04	9.975937e-03
3.435974e-01	6.699636e-01	1.095366e-07	7.204017e-01	4.604162e+05	6.854889e-02	4.886749e+04	9.974084e-03
3.437804e-01	6.698235e-01	1.095531e-07	7.198944e-01	4.602937e+05	6.857337e-02	4.886785e+04	9.972229e-03
3.439636e-01	6.696833e-01	1.095696e-07	7.193824e-01	4.601710e+05	6.859793e-02	4.886818e+04	9.970371e-03
3.441471e-01	6.695427e-01	1.095860e-07	7.188658e-01	4.600480e+05	6.862258e-02	4.886849e+04	9.968508e-03
3.443308e-01	6.694018e-01	1.096025e-07	7.183450e-01	4.599246e+05	6.864732e-02	4.886877e+04	9.966639e-03
3.445147e-01	6.692607e-01	1.096190e-07	7.178202e-01	4.598009e+05	6.867215e-02	4.886902e+04	9.964675e-03
3.446990e-01	6.691195e-01	1.096356e-07	7.172917e-01	4.596767e+05	6.869708e-02	4.886925e+04	9.962801e-03
3.448831e-01	6.689784e-01	1.096521e-07	7.167607e-01	4.595522e+05	6.872206e-02	4.886946e+04	9.960929e-03
3.450672e-01	6.688375e-01	1.096686e-07	7.162275e-01	4.594275e+05	6.874709e-02	4.886963e+04	9.959057e-03
3.452512e-01	6.686965e-01	1.096851e-07	7.156923e-01	4.593024e+05	6.877217e-02	4.886978e+04	9.957150e-03
3.454352e-01	6.685552e-01	1.097016e-07	7.151554e-01	4.591769e+05	6.879731e-02	4.886991e+04	9.955272e-03
3.456193e-01	6.684139e-01	1.097181e-07	7.146169e-01	4.590509e+05	6.882252e-02	4.887001e+04	9.953393e-03
3.458034e-01	6.682726e-01	1.097346e-07	7.140772e-01	4.589243e+05	6.884779e-02	4.887008e+04	9.951513e-03
3.459877e-01	6.681314e-01	1.097511e-07	7.135363e-01	4.587972e+05	6.887314e-02	4.887013e+04	9.949634e-03
3.461720e-01	6.679900e-01	1.097676e-07	7.129947e-01	4.586693e+05	6.889857e-02	4.887015e+04	9.947723e-03
3.463566e-01	6.678481e-01	1.097841e-07	7.124523e-01	4.585408e+05	6.892409e-02	4.887015e+04	9.945833e-03
3.465413e-01	6.677058e-01	1.098006e-07	7.119096e-01	4.584115e+05	6.894970e-02	4.887012e+04	9.943898e-03
3.467263e-01	6.675633e-01	1.098172e-07	7.113666e-01	4.582813e+05	6.897540e-02	4.887006e+04	9.941938e-03
3.469114e-01	6.674202e-01	1.098337e-07	7.108238e-01	4.581503e+05	6.900119e-02	4.886998e+04	9.940032e-03
3.470968e-01	6.672770e-01	1.098503e-07	7.104943e-01	4.580184e+05	6.902708e-02	4.886986e+04	9.938122e-03
3.472823e-01	6.671335e-01	1.098668e-07	7.102109e-01	4.578856e+05	6.905304e-02	4.886973e+04	9.936094e-03
3.474679e-01	6.669899e-01	1.098834e-07	7.098820e-01	4.577520e+05	6.907907e-02	4.886956e+04	9.934030e-03
3.476536e-01	6.668461e-01	1.099000e-07	7.095094e-01	4.576175e+05	6.910519e-02	4.886937e+04	9.932074e-03
3.478395e-01	6.667021e-01	1.099165e-07	7.091515e-01	4.574819e+05	6.913140e-02	4.886915e+04	9.930150e-03
3.480256e-01	6.665577e-01	1.099331e-07	7.088071e-01	4.573453e+05	6.915770e-02	4.886891e+04	9.928218e-03
3.482118e-01	6.664130e-01	1.099497e-07	7.084657e-01	4.572077e+05	6.918409e-02	4.886863e+04	9.926281e-03
3.483980e-01	6.662680e-01	1.099663e-07	7.081277e-01	4.570692e+05	6.921054e-02	4.886833e+04	9.924140e-03
3.485842e-01	6.661225e-01	1.099829e-07	7.077930e-01	4.569297e+05	6.923706e-02	4.886800e+04	9.922192e-03
3.487704e-01	6.659768e-01	1.099995e-07	7.074711e-01	4.567892e+05	6.926364e-02	4.886765e+04	9.920238e-03
3.489566e-01	6.658309e-01	1.100160e-07	7.071604e-01	4.566477e+05	6.929030e-02	4.886727e+04	9.918281e-03
3.491429e-01	6.656846e-01	1.100326e-07	7.068503e-01	4.565050e+05	6.931703e-02	4.886686e+04	9.916317e-03
3.493293e-01	6.655380e-01	1.100491e-07	7.065406e-01	4.563613e+05	6.934384e-02	4.886642e+04	9.914347e-03
3.495158e-01	6.653909e-01	1.100657e-07	7.062311e-01	4.562163e+05	6.937074e-02	4.886595e+04	9.912370e-03
3.497025e-01	6.652432e-01	1.100823e-07	7.059308e-01	4.560701e+05	6.939773e-02	4.886546e+04	9.910384e-03
3.498893e-01	6.650952e-01	1.100988e-07	7.056381e-01	4.559226e+05	6.942482e-02	4.886494e+04	9.908392e-03
3.500764e-01	6.649467e-01	1.101154e-07	7.053424e-01	4.557738e+05	6.945201e-02	4.886439e+04	9.906392e-03
3.502635e-01	6.647978e-01	1.101320e-07	7.050437e-01	4.556237e+05	6.947928e-02	4.886381e+04	9.904386e-03
3.504509e-01	6.646485e-01	1.101486e-07	7.047418e-01	4.554723e+05	6.950664e-02	4.886321e+04	9.902372e-03
3.506383e-01	6.644987e-01	1.101652e-07	7.044365e-01	4.553196e+05	6.953410e-02	4.886257e+04	9.900350e-03
3.508259e-01	6.643485e-01	1.101818e-07	7.041278e-01	4.551655e+05	6.956164e-02	4.886191e+04	9.898321e-03
3.510135e-01	6.641976e-01	1.101984e-07	7.038247e-01	4.550102e+05	6.958926e-02	4.886122e+04	9.896183e-03
3.512010e-01	6.640464e-01	1.102149e-07	7.035259e-01	4.548537e+05	6.961692e-02	4.886050e+04	9.894114e-03
3.513883e-01	6.638948e-01	1.102315e-07	7.032206e-01	4.546961e+05	6.964463e-02	4.885975e+04	9.892036e-03
3.515754e-01	6.637430e-01	1.102480e-07	7.029088e-01	4.545372e+05	6.967240e-02	4.885898e+04	9.889979e-03
3.517625e-01	6.635909e-01	1.102645e-07	7.025907e-01	4.543772e+05	6.970022e-02	4.885818e+04	9.887871e-03
3.519495e-01	6.634384e-01	1.102810e-07	7.022661e-01	4.542158e+05	6.972810e-02	4.885735e+04	9.885803e-03
3.521365e-01	6.632854e-01	1.102974e-07	7.019349e-01	4.540532e+05	6.975606e-02	4.885649e+04	9.883726e-03
3.523235e-01	6.631319e-01	1.103139e-07	7.015970e-01	4.538892e+05	6.978408e-02	4.885561e+04	9.881641e-03
3.525105e-01	6.629780e-01	1.103303e-07	7.012524e-01	4.537238e+05	6.981219e-02	4.885470e+04	9.879547e-03
3.526975e-01	6.628237e-01	1.103468e-07	7.009101e-01	4.535570e+05	6.984038e-02	4.885376e+04	9.877446e-03
3.528847e-01	6.626688e-01	1.103632e-07	7.005687e-01	4.533887e+05	6.986865e-02	4.885279e+04	9.875336e-03
3.530719e-01	6.625135e-01	1.103797e-07	7.002175e-01	4.532189e+05	6.989700e-02	4.885179e+04	9.873219e-03
3.532593e-01	6.623576e-01	1.103961e-07	6.998567e-01	4.530476e+05	6.992546e-02	4.885076e+04	9.871091e-03
3.534468e-01	6.622008e-01	1.104125e-07	6.994864e-01	4.528747e+05	6.995401e-02	4.884971e+04	9.868952e-03
3.536345e-01	6.620433e-01	1.104290e-07	6.991066e-01	4.527003e+05	6.998266e-02	4.884862e+04	9.866638e-03
3.538224e-01	6.618851e-01	1.104454e-07	6.987174e-01	4.525242e+05	7.001141e-02	4.884751e+04	9.864475e-03
3.540105e-01	6.617261e-01	1.104619e-07	6.983192e-01	4.523464e+05	7.004027e-02	4.884636e+04	9.862301e-03
3.541987e-01	6.615666e-01	1.104783e-07	6.979121e-01	4.521670e+05	7.006924e-02	4.884519e+04	9.860118e-03
3.543872e-01	6.614066e-01	1.104948e-07	6.974963e-01	4.519859e+05	7.009832e-02	4.884399e+04	9.857926e-03
3.545760e-01	6.612459e-01	1.105113e-07	6.970722e-01	4.518030e+05	7.012751e-02	4.884276e+04	9.855703e-03
3.547649e-01	6.610845e-01	1.105278e-07	6.966401e-01	4.516184e+05	7.015682e-02	4.884149e+04	9.853489e-03
3.549542e-01	6.609223e-01	1.105443e-07	6.962003e-01	4.514320e+05	7.018625e-02	4.884020e+04	9.851263e-03
3.551437e-01	6.607594e-01	1.105608e-07	6.957532e-01	4.512438e+05	7.021580e-02	4.883888e+04	9.849025e-03
3.553335e-01	6.605959e-01	1.105773e-07	6.952991e-01	4.510538e+05	7.024547e-02	4.883752e+04	9.846778e-03
3.555235e-01	6.604317e-01	1.105938e-07	6.948385e-01	4.508619e+05	7.027526e-02	4.883614e+04	9.844520e-03
3.557139e-01	6.602669e-01	1.106104e-07	6.943718e-01	4.506681e+05	7.030518e-02	4.883472e+04	9.842252e-03
3.559046e-01	6.601013e-01	1.106269e-07	6.938993e-01	4.504725e+05	7.033523e-02	4.883327e+04	9.839972e-03
3.560955e-01	6.599350e-01	1.106435e-07	6.934215e-01	4.502749e+05	7.036540e-02	4.883180e+04	9.837680e-03
3.562868e-01	6.597681e-01	1.106601e-07	6.929388e-01	4.500754e+05	7.039571e-02	4.883029e+04	9.835380e-03
3.564784e-01	6.596005e-01	1.106767e-07	6.924517e-01	4.498739e+05	7.042615e-02	4.882874e+04	9.833068e-03
3.566704e-01	6.594322e-01	1.106933e-07	6.919605e-01	4.496705e+05	7.045673e-02	4.882717e+04	9.830744e-03
3.568626e-01	6.592633e-01	1.107099e-07	6.914658e-01	4.494651e+05	7.048744e-02	4.882557e+04	9.828386e-03
3.570552e-01	6.590938e-01	1.107266e-07	6.909678e-01	4.492577e+05	7.051829e-02	4.882393e+04	9.826042e-03
3.572481e-01	6.589234e-01	1.107433e-07	6.904670e-01	4.490482e+05	7.054927e-02	4.882226e+04	9.823613e-03
3.574414e-01	6.587527e-01	1.107600e-07	6.899639e-01	4.488367e+05	7.058040e-02	4.882056e+04	9.821251e-03
3.576350e-01	6.585812e-01	1.107767e-07	6.894587e-01	4.486232e+05	7.061167e-02	4.881882e+04	9.818857e-03
3.578289e-01	6.584089e-01	1.107934e-07	6.889521e-01	4.484077e+05	7.064306e-02	4.881705e+04	9.816471e-03
3.580230e-01	6.582360e-01	1.108101e-07	6.884444e-01	4.481902e+05	7.067458e-02	4.881526e+04	9.813871e-03
3.582175e-01	6.580625e-01	1.108268e-07	6.879847e-01	4.479707e+05	7.070623e-02	4.881343e+04	9.811467e-03
3.584122e-01	6.578890e-01	1.108436e-07	6.875979e-01	4.477491e+05	7.073802e-02	4.881156e+04	9.809059e-03
3.586072e-01	6.577149e-01	1.108603e-07	6.872039e-01	4.475256e+05	7.076994e-02	4.880967e+04	9.806644e-03
3.588025e-01	6.575401e-01	1.108771e-07	6.868025e-01	4.473000e+05	7.080200e-02	4.880774e+04	9.804218e-03
3.589980e-01	6.573650e-01	1.108939e-07	6.863933e-01	4.470723e+05	7.083419e-02	4.880578e+04	9.801785e-03
3.591939e-01	6.571892e-01	1.109107e-07	6.859760e-01	4.468426e+05	7.086652e-02	4.880379e+04	9.799343e-03
3.593901e-01	6.570128e-01	1.109275e-07	6.855504e-01	4.466108e+05	7.089899e-02	4.880176e+04	9.796774e-03
3.595866e-01	6.568361e-01	1.109443e-07	6.851163e-01	4.463769e+05	7.093160e-02	4.879970e+04	9.794316e-03
3.597833e-01	6.566588e-01	1.109611e-07	6.846737e-01	4.461410e+05	7.096435e-02	4.879761e+04	9.791851e-03
3.599804e-01	6.564809e-01	1.109780e-07	6.842220e-01	4.459029e+05	7.099725e-02	4.879549e+04	9.789376e-03
3.601779e-01	6.563025e-01	1.109948e-07	6.837614e-01	4.456627e+05	7.103029e-02	4.879333e+04	9.786894e-03
3.603754e-01	6.561238e-01	1.110117e-07	6.832922e-01	4.454207e+05	7.106345e-02	4.879114e+04	9.784405e-03
3.605734e-01	6.559447e-01	1.110286e-07	6.828138e-01	4.451765e+05	7.109676e-02	4.878892e+04	9.781910e-03
3.607715e-01	6.557655e-01	1.110454e-07	6.823266e-01	4.449303e+05	7.113020e-02	4.878667e+04	9.779411e-03
3.609699e-01	6.555856e-01	1.110623e-07	6.818305e-01	4.446820e+05	7.116377e-02	4.878438e+04	9.776903e-03
3.611686e-01	6.554052e-01	1.110792e-07	6.813258e-01	4.444318e+05	7.119748e-02	4.878206e+04	9.774331e-03
3.613675e-01	6.552247e-01	1.110961e-07	6.808124e-01	4.441797e+05	7.123132e-02	4.877971e+04	9.771813e-03
3.615666e-01	6.550437e-01	1.111131e-07	6.802907e-01	4.439255e+05	7.126529e-02	4.877732e+04	9.769194e-03
3.617659e-01	6.548624e-01	1.111300e-07	6.797608e-01	4.436695e+05	7.129940e-02	4.877491e+04	9.766664e-03
3.619654e-01	6.546811e-01	1.111469e-07	6.792229e-01	4.434114e+05	7.133364e-02	4.877246e+04	9.764131e-03
3.621652e-01	6.544993e-01	1.111638e-07	6.786772e-01	4.431514e+05	7.136801e-02	4.876998e+04	9.761591e-03
3.623652e-01	6.543170e-01	1.111808e-07	6.781240e-01	4.428895e+05	7.140252e-02	4.876746e+04	9.759044e-03
3.625654e-01	6.541345e-01	1.111977e-07	6.775635e-01	4.426257e+05	7.143716e-02	4.876491e+04	9.756269e-03
3.627659e-01	6.539518e-01	1.112146e-07	6.769962e-01	4.423599e+05	7.147194e-02	4.876234e+04	9.753714e-03
3.629667e-01	6.537689e-01	1.112316e-07	6.764223e-01	4.420923e+05	7.150686e-02	4.875972e+04	9.751106e-03
3.631677e-01	6.535856e-01	1.112486e-07	6.758422e-01	4.418227e+05	7.154193e-02	4.875708e+04	9.748307e-03
3.633689e-01	6.534022e-01	1.112655e-07	6.752562e-01	4.415513e+05	7.157713e-02	4.875440e+04	9.745738e-03
3.635704e-01	6.532182e-01	1.112825e-07	6.746647e-01	4.412780e+05	7.161248e-02	4.875169e+04	9.743160e-03
3.637721e-01	6.530338e-01	1.112995e-07	6.740682e-01	4.410028e+05	7.164797e-02	4.874894e+04	9.740578e-03
3.639740e-01	6.528494e-01	1.113165e-07	6.735338e-01	4.407259e+05	7.168359e-02	4.874617e+04	9.737993e-03
3.641762e-01	6.526649e-01	1.113335e-07	6.730568e-01	4.404472e+05	7.171935e-02	4.874336e+04	9.735406e-03
3.643785e-01	6.524800e-01	1.113505e-07	6.725787e-01	4.401668e+05	7.175525e-02	4.874052e+04	9.732611e-03
3.645811e-01	6.522945e-01	1.113675e-07	6.720994e-01	4.398848e+05	7.179130e-02	4.873764e+04	9.730009e-03
3.647839e-01	6.521090e-01	1.113845e-07	6.716185e-01	4.396010e+05	7.182747e-02	4.873473e+04	9.727404e-03
3.649868e-01	6.519230e-01	1.114015e-07	6.711360e-01	4.393156e+05	7.186379e-02	4.873180e+04	9.724794e-03
3.651900e-01	6.517369e-01	1.114185e-07	6.706517e-01	4.390286e+05	7.190024e-02	4.872882e+04	9.722120e-03
3.653935e-01	6.515507e-01	1.114356e-07	6.701655e-01	4.387400e+05	7.193684e-02	4.872582e+04	9.719502e-03
3.655971e-01	6.513642e-01	1.114526e-07	6.696771e-01	4.384498e+05	7.197358e-02	4.872278e+04	9.716880e-03
3.658010e-01	6.511773e-01	1.114696e-07	6.691865e-01	4.381581e+05	7.201046e-02	4.871971e+04	9.714084e-03
3.660050e-01	6.509901e-01	1.114867e-07	6.686934e-01	4.378649e+05	7.204749e-02	4.871661e+04	9.711450e-03
3.662094e-01	6.508029e-01	1.115037e-07	6.681978e-01	4.376356e+05	7.208466e-02	4.871347e+04	9.708815e-03
3.664139e-01	6.506155e-01	1.115208e-07	6.676994e-01	4.374178e+05	7.212198e-02	4.871030e+04	9.706175e-03
3.666186e-01	6.504278e-01	1.115378e-07	6.671984e-01	4.371976e+05	7.215944e-02	4.870710e+04	9.703531e-03
3.668233e-01	6.502400e-01	1.115549e-07	6.666948e-01	4.369754e+05	7.219701e-02	4.870387e+04	9.700884e-03
3.670281e-01	6.500520e-01	1.115719e-07	6.661885e-01	4.367510e+05	7.223468e-02	4.870061e+04	9.698234e-03
3.672329e-01	6.498639e-01	1.115889e-07	6.656796e-01	4.365245e+05	7.227247e-02	4.869732e+04	9.695581e-03
3.674377e-01	6.496760e-01	1.116059e-07	6.651678e-01	4.362959e+05	7.231036e-02	4.869400e+04	9.692928e-03
3.676425e-01	6.494879e-01	1.116229e-07	6.646531e-01	4.360652e+05	7.234837e-02	4.869065e+04	9.690221e-03
3.678473e-01	6.492993e-01	1.116399e-07	6.641354e-01	4.358324e+05	7.238649e-02	4.868727e+04	9.687559e-03
3.680521e-01	6.491106e-01	1.116569e-07	6.636146e-01	4.355975e+05	7.242471e-02	4.868386e+04	9.684893e-03
3.682570e-01	6.489218e-01	1.116739e-07	6.630907e-01	4.353607e+05	7.246305e-02	4.868042e+04	9.682096e-03
3.684619e-01	6.487327e-01	1.116908e-07	6.625635e-01	4.351217e+05	7.250150e-02	4.867695e+04	9.679423e-03
3.686667e-01	6.485434e-01	1.117077e-07	6.620332e-01	4.348808e+05	7.254006e-02	4.867345e+04	9.676746e-03
3.688716e-01	6.483541e-01	1.117247e-07	6.614995e-01	4.346379e+05	7.257872e-02	4.866993e+04	9.674066e-03
3.690765e-01	6.481648e-01	1.117416e-07	6.609625e-01	4.343930e+05	7.261751e-02	4.866637e+04	9.671384e-03
3.692815e-01	6.479748e-01	1.117585e-07	6.604221e-01	4.341462e+05	7.265641e-02	4.866278e+04	9.668693e-03
3.694864e-01	6.477843e-01	1.117753e-07	6.598784e-01	4.338975e+05	7.269542e-02	4.865916e+04	9.665794e-03
3.696914e-01	6.475938e-01	1.117922e-07	6.593313e-01	4.336470e+05	7.273454e-02	4.865551e+04	9.663092e-03
3.698964e-01	6.474032e-01	1.118091e-07	6.587808e-01	4.333946e+05	7.277379e-02	4.865184e+04	9.660388e-03
3.701015e-01	6.472123e-01	1.118259e-07	6.582270e-01	4.331405e+05	7.281315e-02	4.864813e+04	9.657640e-03
3.703065e-01	6.470211e-01	1.118427e-07	6.576699e-01	4.328847e+05	7.285262e-02	4.864439e+04	9.654925e-03
3.705115e-01	6.468294e-01	1.118596e-07	6.571096e-01	4.326272e+05	7.289221e-02	4.864062e+04	9.652202e-03
3.707166e-01	6.466375e-01	1.118764e-07	6.565460e-01	4.323681e+05	7.293191e-02	4.863683e+04	9.649475e-03
3.709216e-01	6.464456e-01	1.118931e-07	6.559792e-01	4.321074e+05	7.297173e-02	4.863300e+04	9.646745e-03
3.711267e-01	6.462532e-01	1.119099e-07	6.554093e-01	4.318453e+05	7.301166e-02	4.862914e+04	9.644008e-03
3.713318e-01	6.460605e-01	1.119267e-07	6.548480e-01	4.315816e+05	7.305171e-02	4.862526e+04	9.641265e-03
3.715370e-01	6.458675e-01	1.119434e-07	6.542926e-01	4.313166e+05	7.309188e-02	4.862134e+04	9.638475e-03
3.717421e-01	6.456743e-01	1.119601e-07	6.537351e-01	4.310503e+05	7.313217e-02	4.861739e+04	9.635722e-03
3.719473e-01	6.454809e-01	1.119769e-07	6.531757e-01	4.307827e+05	7.317258e-02	4.861341e+04	9.632860e-03
3.721525e-01	6.452872e-01	1.119936e-07	6.526143e-01	4.305139e+05	7.321311e-02	4.860940e+04	9.630097e-03
3.723577e-01	6.450933e-01	1.120102e-07	6.520509e-01	4.302440e+05	7.325377e-02	4.860536e+04	9.627329e-03
3.725629e-01	6.448990e-01	1.120269e-07	6.514857e-01	4.299730e+05	7.329454e-02	4.860129e+04	9.624554e-03
3.727681e-01	6.447042e-01	1.120435e-07	6.509186e-01	4.297011e+05	7.333543e-02	4.859719e+04	9.621772e-03
3.729734e-01	6.445092e-01	1.120602e-07	6.503495e-01	4.294284e+05	7.337645e-02	4.859306e+04	9.618983e-03
3.731786e-01	6.443137e-01	1.120768e-07	6.497787e-01	4.291548e+05	7.341758e-02	4.858890e+04	9.616188e-03
3.733839e-01	6.441179e-01	1.120934e-07	6.492060e-01	4.288805e+05	7.345884e-02	4.858470e+04	9.613388e-03
3.735892e-01	6.439220e-01	1.121100e-07	6.486314e-01	4.286055e+05	7.350022e-02	4.858048e+04	9.610557e-03
3.737945e-01	6.437258e-01	1.121265e-07	6.480551e-01	4.283300e+05	7.354172e-02	4.857623e+04	9.607747e-03
3.739998e-01	6.435293e-01	1.121431e-07	6.474769e-01	4.280541e+05	7.358335e-02	4.857194e+04	9.604931e-03
3.742052e-01	6.433324e-01	1.121596e-07	6.468970e-01	4.277777e+05	7.362511e-02	4.856762e+04	9.602108e-03
3.744105e-01	6.431352e-01	1.121761e-07	6.463153e-01	4.275010e+05	7.366699e-02	4.856327e+04	9.599281e-03
3.746159e-01	6.429380e-01	1.121926e-07	6.457319e-01	4.272241e+05	7.370901e-02	4.855889e+04	9.596412e-03
3.748214e-01	6.427404e-01	1.122091e-07	6.451468e-01	4.269470e+05	7.375115e-02	4.855447e+04	9.593576e-03
3.750268e-01	6.425426e-01	1.122255e-07	6.445600e-01	4.266699e+05	7.379341e-02	4.855003e+04	9.590735e-03
3.752322e-01	6.423446e-01	1.122420e-07	6.439717e-01	4.263928e+05	7.383580e-02	4.854555e+04	9.587890e-03
3.754377e-01	6.421464e-01	1.122584e-07	6.433817e-01	4.261159e+05	7.387832e-02	4.854104e+04	9.585040e-03
3.756432e-01	6.419479e-01	1.122748e-07	6.427903e-01	4.258391e+05	7.392097e-02	4.853650e+04	9.582186e-03
3.758486e-01	6.417492e-01	1.122912e-07	6.421974e-01	4.255627e+05	7.396375e-02	4.853193e+04	9.579325e-03
3.760541e-01	6.415500e-01	1.123075e-07	6.416032e-01	4.252866e+05	7.400665e-02	4.852733e+04	9.576460e-03
3.762596e-01	6.413506e-01	1.123238e-07	6.410075e-01	4.250110e+05	7.404969e-02	4.852269e+04	9.573589e-03
3.764652e-01	6.411511e-01	1.123402e-07	6.404106e-01	4.247359e+05	7.409287e-02	4.851802e+04	9.570715e-03
3.766707e-01	6.409515e-01	1.123564e-07	6.398125e-01	4.244614e+05	7.413617e-02	4.851332e+04	9.567838e-03
3.768763e-01	6.407517e-01	1.123727e-07	6.392132e-01	4.241876e+05	7.417961e-02	4.850858e+04	9.564958e-03
3.770819e-01	6.405516e-01	1.123890e-07	6.386129e-01	4.239146e+05	7.422319e-02	4.850381e+04	9.562072e-03
3.772875e-01	6.403514e-01	1.124052e-07	6.380117e-01	4.236424e+05	7.426690e-02	4.849901e+04	9.559183e-03
3.774932e-01	6.401509e-01	1.124214e-07	6.374095e-01	4.233711e+05	7.431075e-02	4.849417e+04	9.556290e-03
3.776988e-01	6.399501e-01	1.124376e-07	6.368067e-01	4.231009e+05	7.435474e-02	4.848931e+04	9.553366e-03
3.779045e-01	6.397492e-01	1.124537e-07	6.362034e-01	4.228317e+05	7.439886e-02	4.848440e+04	9.550227e-03
3.781101e-01	6.395481e-01	1.124699e-07	6.355995e-01	4.225636e+05	7.444312e-02	4.847947e+04	9.547322e-03
3.783158e-01	6.393469e-01	1.124860e-07	6.349953e-01	4.222968e+05	7.448752e-02	4.847450e+04	9.544276e-03
3.785215e-01	6.391456e-01	1.125020e-07	6.343909e-01	4.220312e+05	7.453205e-02	4.846950e+04	9.541366e-03
3.787273e-01	6.389442e-01	1.125181e-07	6.337865e-01	4.217669e+05	7.457673e-02	4.846446e+04	9.538453e-03
3.789330e-01	6.387428e-01	1.125341e-07	6.331821e-01	4.215040e+05	7.462155e-02	4.845939e+04	9.535538e-03
3.791387e-01	6.385412e-01	1.125502e-07	6.325780e-01	4.212426e+05	7.466651e-02	4.845429e+04	9.532620e-03
3.793445e-01	6.383393e-01	1.125661e-07	6.319743e-01	4.209826e+05	7.471162e-02	4.844915e+04	9.529698e-03
3.795503e-01	6.381372e-01	1.125821e-07	6.313711e-01	4.207241e+05	7.475687e-02	4.844398e+04	9.526771e-03
3.797561e-01	6.379348e-01	1.125980e-07	6.307687e-01	4.204672e+05	7.480226e-02	4.843878e+04	9.523840e-03
3.799620e-01	6.377323e-01	1.126139e-07	6.301672e-01	4.202119e+05	7.484780e-02	4.843354e+04	9.520753e-03
3.801678e-01	6.375297e-01	1.126298e-07	6.295668e-01	4.199583e+05	7.489348e-02	4.842827e+04	9.517818e-03
3.803737e-01	6.373272e-01	1.126457e-07	6.289677e-01	4.197063e+05	7.493931e-02	4.842296e+04	9.514881e-03
3.805796e-01	6.371246e-01	1.126615e-07	6.283701e-01	4.194561e+05	7.498528e-02	4.841762e+04	9.511943e-03
3.807855e-01	6.369219e-01	1.126773e-07	6.277741e-01	4.192076e+05	7.503139e-02	4.841224e+04	9.508941e-03
3.809914e-01	6.367191e-01	1.126931e-07	6.271801e-01	4.189609e+05	7.507765e-02	4.840683e+04	9.505997e-03
3.811973e-01	6.365161e-01	1.127089e-07	6.265881e-01	4.187160e+05	7.512406e-02	4.840139e+04	9.502996e-03
3.814033e-01	6.363131e-01	1.127246e-07	6.259983e-01	4.184728e+05	7.517062e-02	4.839591e+04	9.500048e-03
3.816092e-01	6.361099e-01	1.127403e-07	6.254109e-01	4.182315e+05	7.521732e-02	4.839039e+04	9.497097e-03
3.818152e-01	6.359067e-01	1.127560e-07	6.248262e-01	4.179920e+05	7.526418e-02	4.838484e+04	9.494144e-03
3.820212e-01	6.357036e-01	1.127716e-07	6.242442e-01	4.177544e+05	7.531118e-02	4.837926e+04	9.491191e-03
3.822272e-01	6.355005e-01	1.127872e-07	6.236652e-01	4.175185e+05	7.535834e-02	4.837364e+04	9.488237e-03
3.824333e-01	6.352972e-01	1.128028e-07	6.230893e-01	4.172845e+05	7.540565e-02	4.836799e+04	9.485279e-03
3.826394e-01	6.350937e-01	1.128184e-07	6.225167e-01	4.170522e+05	7.545313e-02	4.836230e+04	9.482318e-03
3.828454e-01	6.348904e-01	1.128339e-07	6.219476e-01	4.168218e+05	7.550075e-02	4.835658e+04	9.479358e-03
3.830515e-01	6.346870e-01	1.128494e-07	6.213821e-01	4.165932e+05	7.554852e-02	4.835082e+04	9.476366e-03
3.832576e-01	6.344833e-01	1.128649e-07	6.208204e-01	4.163663e+05	7.559645e-02	4.834503e+04	9.473400e-03
3.834637e-01	6.342797e-01	1.128803e-07	6.202626e-01	4.161412e+05	7.564453e-02	4.833920e+04	9.470432e-03
3.836699e-01	6.340760e-01	1.128958e-07	6.197089e-01	4.159178e+05	7.569277e-02	4.833334e+04	9.467462e-03
3.838760e-01	6.338721e-01	1.129112e-07	6.191594e-01	4.156960e+05	7.574116e-02	4.832744e+04	9.464489e-03
3.840822e-01	6.336683e-01	1.129265e-07	6.186141e-01	4.154759e+05	7.578970e-02	4.832151e+04	9.461497e-03
3.842884e-01	6.334646e-01	1.129418e-07	6.180731e-01	4.152574e+05	7.583840e-02	4.831554e+04	9.458524e-03
3.844946e-01	6.332609e-01	1.129572e-07	6.175366e-01	4.150405e+05	7.588725e-02	4.830954e+04	9.455524e-03
3.847008e-01	6.330573e-01	1.129724e-07	6.170046e-01	4.148251e+05	7.593627e-02	4.830350e+04	9.452549e-03
3.849070e-01	6.328535e-01	1.129877e-07	6.164771e-01	4.146111e+05	7.598544e-02	4.829743e+04	9.449423e-03
3.851133e-01	6.326494e-01	1.130029e-07	6.159543e-01	4.143986e+05	7.603477e-02	4.829132e+04	9.446442e-03
3.853196e-01	6.324452e-01	1.130181e-07	6.154360e-01	4.141874e+05	7.608427e-02	4.828517e+04	9.443406e-03
3.855259e-01	6.322408e-01	1.130332e-07	6.149225e-01	4.139774e+05	7.613393e-02	4.827899e+04	9.440417e-03
3.857322e-01	6.320360e-01	1.130484e-07	6.144136e-01	4.137688e+05	7.618375e-02	4.827278e+04	9.437424e-03
3.859385e-01	6.318313e-01	1.130635e-07	6.139093e-01	4.135612e+05	7.623372e-02	4.826653e+04	9.434429e-03
3.861449e-01	6.316268e-01	1.130785e-07	6.134097e-01	4.133548e+05	7.628386e-02	4.826024e+04	9.431436e-03
3.863512e-01	6.314224e-01	1.130936e-07	6.129146e-01	4.131494e+05	7.633415e-02	4.825392e+04	9.428441e-03
3.865576e-01	6.312176e-01	1.131086e-07	6.124240e-01	4.129449e+05	7.638461e-02	4.824756e+04	9.425422e-03
3.867640e-01	6.310126e-01	1.131235e-07	6.119377e-01	4.127413e+05	7.643524e-02	4.824117e+04	9.422419e-03
3.869704e-01	6.308073e-01	1.131385e-07	6.114624e-01	4.125385e+05	7.648603e-02	4.823474e+04	9.419412e-03
3.871768e-01	6.306019e-01	1.131534e-07	6.110294e-01	4.123364e+05	7.653698e-02	4.822828e+04	9.416401e-03
3.873832e-01	6.303965e-01	1.131683e-07	6.105969e-01	4.121348e+05	7.658809e-02	4.822178e+04	9.413319e-03
3.875897e-01	6.301912e-01	1.131831e-07	6.101647e-01	4.119338e+05	7.663937e-02	4.821525e+04	9.410307e-03
3.877962e-01	6.299856e-01	1.131980e-07	6.097328e-01	4.117332e+05	7.669081e-02	4.820868e+04	9.407289e-03
3.880027e-01	6.297796e-01	1.132128e-07	6.093010e-01	4.115330e+05	7.674242e-02	4.820208e+04	9.404266e-03
3.882092e-01	6.295736e-01	1.132275e-07	6.088693e-01	4.113330e+05	7.679420e-02	4.819544e+04	9.401242e-03
3.884157e-01	6.293674e-01	1.132423e-07	6.084375e-01	4.111331e+05	7.684614e-02	4.818876e+04	9.398214e-03
3.886223e-01	6.291610e-01	1.132570e-07	6.080055e-01	4.109334e+05	7.689824e-02	4.818205e+04	9.395182e-03
3.888288e-01	6.289547e-01	1.132716e-07	6.075732e-01	4.107336e+05	7.695052e-02	4.817531e+04	9.392150e-03
3.890354e-01	6.287481e-01	1.132863e-07	6.071404e-01	4.105336e+05	7.700296e-02	4.816853e+04	9.389113e-03
3.892420e-01	6.285411e-01	1.133009e-07	6.067071e-01	4.103334e+05	7.705557e-02	4.816171e+04	9.386070e-03
3.894486e-01	6.283339e-01	1.133154e-07	6.062731e-01	4.101329e+05	7.710835e-02	4.815486e+04	9.383024e-03
3.896552e-01	6.281266e-01	1.133300e-07	6.058383e-01	4.099319e+05	7.716131e-02	4.814797e+04	9.379974e-03
3.898619e-01	6.279191e-01	1.133445e-07	6.054025e-01	4.097304e+05	7.721443e-02	4.814105e+04	9.376921e-03
3.900685e-01	6.277113e-01	1.133590e-07	6.049657e-01	4.095283e+05	7.726773e-02	4.813409e+04	9.373864e-03
3.902752e-01	6.275035e-01	1.133734e-07	6.045277e-01	4.093254e+05	7.732120e-02	4.812710e+04	9.370748e-03
3.904819e-01	6.272952e-01	1.133878e-07	6.040883e-01	4.091217e+05	7.737484e-02	4.812007e+04	9.367497e-03
3.906886e-01	6.270868e-01	1.134022e-07	6.036475e-01	4.089170e+05	7.742865e-02	4.811300e+04	9.364412e-03
3.908954e-01	6.268783e-01	1.134166e-07	6.032052e-01	4.087113e+05	7.748264e-02	4.810590e+04	9.361340e-03
3.911021e-01	6.266696e-01	1.134309e-07	6.027612e-01	4.085045e+05	7.753680e-02	4.809877e+04	9.358265e-03
3.913089e-01	6.264607e-01	1.134452e-07	6.023155e-01	4.082965e+05	7.759113e-02	4.809160e+04	9.354980e-03
3.915156e-01	6.262515e-01	1.134595e-07	6.018678e-01	4.080871e+05	7.764564e-02	4.808439e+04	9.351897e-03
3.917224e-01	6.260420e-01	1.134737e-07	6.014181e-01	4.078763e+05	7.770032e-02	4.807716e+04	9.348808e-03
3.919292e-01	6.258324e-01	1.134879e-07	6.009663e-01	4.076640e+05	7.775518e-02	4.806988e+04	9.345717e-03
3.921360e-01	6.256224e-01	1.135020e-07	6.005122e-01	4.074501e+05	7.781021e-02	4.806257e+04	9.342620e-03
3.923429e-01	6.254122e-01	1.135162e-07	6.000765e-01	4.072345e+05	7.786541e-02	4.805523e+04	9.339519e-03
3.925497e-01	6.252017e-01	1.135303e-07	5.996696e-01	4.070171e+05	7.792079e-02	4.804785e+04	9.336413e-03
3.927566e-01	6.249911e-01	1.135443e-07	5.992601e-01	4.067979e+05	7.797634e-02	4.804043e+04	9.333277e-03
3.929635e-01	6.247804e-01	1.135584e-07	5.988478e-01	4.065766e+05	7.803207e-02	4.803298e+04	9.329985e-03
3.931704e-01	6.245694e-01	1.135724e-07	5.984324e-01	4.063534e+05	7.808798e-02	4.802550e+04	9.326584e-03
3.933773e-01	6.243577e-01	1.135864e-07	5.980136e-01	4.061280e+05	7.814408e-02	4.801798e+04	9.323434e-03
3.935843e-01	6.241461e-01	1.136003e-07	5.975914e-01	4.059005e+05	7.820035e-02	4.801043e+04	9.320309e-03
3.937912e-01	6.239345e-01	1.136142e-07	5.971654e-01	4.056707e+05	7.825679e-02	4.800284e+04	9.317182e-03
3.939982e-01	6.237223e-01	1.136281e-07	5.967355e-01	4.054386e+05	7.831342e-02	4.799522e+04	9.314049e-03
3.942052e-01	6.235099e-01	1.136419e-07	5.963014e-01	4.052041e+05	7.837022e-02	4.798756e+04	9.310911e-03
3.944121e-01	6.232975e-01	1.136558e-07	5.958630e-01	4.049672e+05	7.842721e-02	4.797987e+04	9.307773e-03
3.946192e-01	6.230847e-01	1.136695e-07	5.954200e-01	4.047277e+05	7.848439e-02	4.797215e+04	9.304628e-03
3.948262e-01	6.228716e-01	1.136833e-07	5.949724e-01	4.044857e+05	7.854175e-02	4.796439e+04	9.301479e-03
3.950332e-01	6.226584e-01	1.136970e-07	5.945198e-01	4.042410e+05	7.859929e-02	4.795659e+04	9.298328e-03
3.952402e-01	6.224450e-01	1.137107e-07	5.940624e-01	4.039937e+05	7.865701e-02	4.794877e+04	9.295172e-03
3.954473e-01	6.222313e-01	1.137244e-07	5.935998e-01	4.037437e+05	7.871493e-02	4.794090e+04	9.292012e-03
3.956544e-01	6.220173e-01	1.137380e-07	5.931319e-01	4.034909e+05	7.877303e-02	4.793301e+04	9.288849e-03
3.958615e-01	6.218034e-01	1.137516e-07	5.926588e-01	4.032353e+05	7.883130e-02	4.792508e+04	9.285584e-03
3.960687e-01	6.215894e-01	1.137651e-07	5.921801e-01	4.029769e+05	7.888978e-02	4.791711e+04	9.282416e-03
3.962757e-01	6.213750e-01	1.137787e-07	5.916961e-01	4.027157e+05	7.894842e-02	4.790912e+04	9.279245e-03
3.964828e-01	6.211606e-01	1.137922e-07	5.912065e-01	4.024516e+05	7.900724e-02	4.790109e+04	9.276072e-03
3.966901e-01	6.209460e-01	1.138056e-07	5.907110e-01	4.021844e+05	7.906629e-02	4.789302e+04	9.272895e-03
3.968972e-01	6.207312e-01	1.138191e-07	5.902102e-01	4.019146e+05	7.912548e-02	4.788493e+04	9.269716e-03
3.971045e-01	6.205162e-01	1.138325e-07	5.897033e-01	4.016415e+05	7.918492e-02	4.787679e+04	9.266532e-03
3.973117e-01	6.203009e-01	1.138459e-07	5.891911e-01	4.013658e+05	7.924451e-02	4.786863e+04	9.263345e-03
3.975189e-01	6.200855e-01	1.138592e-07	5.886733e-01	4.010871e+05	7.930429e-02	4.786043e+04	9.260156e-03
3.977263e-01	6.198699e-01	1.138725e-07	5.881493e-01	4.008051e+05	7.936431e-02	4.785220e+04	9.256963e-03
3.979337e-01	6.196541e-01	1.138858e-07	5.876197e-01	4.005203e+05	7.942453e-02	4.784393e+04	9.253767e-03
3.981410e-01	6.194382e-01	1.138991e-07	5.870851e-01	4.002327e+05	7.948489e-02	4.783563e+04	9.250569e-03
3.983482e-01	6.192221e-01	1.139123e-07	5.865449e-01	3.999423e+05	7.954545e-02	4.782730e+04	9.247368e-03
3.985558e-01	6.190057e-01	1.139255e-07	5.859988e-01	3.996486e+05	7.960626e-02	4.781892e+04	9.244162e-03
3.987631e-01	6.187894e-01	1.139387e-07	5.854479e-01	3.993524e+05	7.966721e-02	4.781053e+04	9.240958e-03
3.989705e-01	6.185731e-01	1.139518e-07	5.848918e-01	3.990533e+05	7.972836e-02	4.780210e+04	9.237753e-03
3.991779e-01	6.183567e-01	1.139649e-07	5.843306e-01	3.987514e+05	7.978970e-02	4.779363e+04	9.234544e-03
3.993853e-01	6.181399e-01	1.139780e-07	5.837645e-01	3.984467e+05	7.985124e-02	4.778513e+04	9.231332e-03
3.995928e-01	6.179231e-01	1.139911e-07	5.831935e-01	3.981392e+05	7.991298e-02	4.777660e+04	9.228118e-03
3.998006e-01	6.177059e-01	1.140041e-07	5.826171e-01	3.978286e+05	7.997501e-02	4.776802e+04	9.224898e-03
4.000084e-01	6.174886e-01	1.140171e-07	5.820362e-01	3.975154e+05	8.003725e-02	4.775941e+04	9.221675e-03
4.002162e-01	6.172712e-01	1.140300e-07	5.814510e-01	3.971995e+05	8.009970e-02	4.775076e+04	9.218451e-03
4.004238e-01	6.170540e-01	1.140430e-07	5.808623e-01	3.968815e+05	8.016226e-02	4.774209e+04	9.215230e-03
4.006317e-01	6.168365e-01	1.140559e-07	5.802688e-01	3.965606e+05	8.022512e-02	4.773337e+04	9.212003e-03
4.008397e-01	6.166189e-01	1.140688e-07	5.796716e-01	3.962371e+05	8.028819e-02	4.772462e+04	9.208774e-03
4.010474e-01	6.164015e-01	1.140816e-07	5.790715e-01	3.959118e+05	8.035137e-02	4.771585e+04	9.205503e-03
4.012554e-01	6.161839e-01	1.140944e-07	5.784673e-01	3.955837e+05	8.041485e-02	4.770703e+04	9.202272e-03
4.014635e-01	6.159663e-01	1.141072e-07	5.778599e-01	3.952534e+05	8.047854e-02	4.769818e+04	9.199040e-03
4.016713e-01	6.157488e-01	1.141199e-07	5.772504e-01	3.949213e+05	8.054235e-02	4.768930e+04	9.195810e-03
4.018795e-01	6.155309e-01	1.141327e-07	5.766373e-01	3.946401e+05	8.060648e-02	4.768038e+04	9.192573e-03
4.020874e-01	6.153135e-01	1.141453e-07	5.760225e-01	3.943705e+05	8.067072e-02	4.767144e+04	9.189342e-03
4.022953e-01	6.150961e-01	1.141580e-07	5.754056e-01	3.940989e+05	8.073517e-02	4.766246e+04	9.186110e-03
4.025033e-01	6.148786e-01	1.141706e-07	5.747865e-01	3.938255e+05	8.079983e-02	4.765345e+04	9.182877e-03
4.027113e-01	6.146610e-01	1.141832e-07	5.741657e-01	3.935504e+05	8.086471e-02	4.764440e+04	9.179642e-03
4.029197e-01	6.144431e-01	1.141958e-07	5.735423e-01	3.932731e+05	8.092991e-02	4.763531e+04	9.176373e-03
4.031278e-01	6.142255e-01	1.142083e-07	5.729185e-01	3.929945e+05	8.099522e-02	4.762619e+04	9.173007e-03
4.033363e-01	6.140073e-01	1.142208e-07	5.722925e-01	3.927139e+05	8.106086e-02	4.761703e+04	9.169762e-03
4.035448e-01	6.137890e-01	1.142333e-07	5.716656e-01	3.924317e+05	8.112672e-02	4.760783e+04	9.166425e-03
4.037530e-01	6.135708e-01	1.142457e-07	5.710390e-01	3.921485e+05	8.119269e-02	4.759861e+04	9.163179e-03
4.039616e-01	6.133522e-01	1.142581e-07	5.704109e-01	3.918634e+05	8.125899e-02	4.758934e+04	9.159927e-03
4.041699e-01	6.131339e-01	1.142705e-07	5.697836e-01	3.915774e+05	8.132540e-02	4.758005e+04	9.156678e-03
4.043786e-01	6.129151e-01	1.142829e-07	5.691551e-01	3.912895e+05	8.139215e-02	4.757071e+04	9.153421e-03
4.045873e-01	6.126963e-01	1.142952e-07	5.685267e-01	3.910005e+05	8.145912e-02	4.756134e+04	9.149911e-03
4.047961e-01	6.124775e-01	1.143075e-07	5.678986e-01	3.907103e+05	8.152632e-02	4.755193e+04	9.146653e-03
4.050050e-01	6.122590e-01	1.143197e-07	5.672710e-01	3.904190e+05	8.159373e-02	4.754249e+04	9.143396e-03
4.052135e-01	6.120406e-01	1.143320e-07	5.666451e-01	3.901271e+05	8.166126e-02	4.753302e+04	9.140142e-03
4.054221e-01	6.118221e-01	1.143441e-07	5.660201e-01	3.898344e+05	8.172902e-02	4.752353e+04	9.136849e-03
4.056310e-01	6.116032e-01	1.143563e-07	5.653950e-01	3.895402e+05	8.179713e-02	4.751398e+04	9.133585e-03
4.058397e-01	6.113846e-01	1.143684e-07	5.647721e-01	3.892458e+05	8.186535e-02	4.750441e+04	9.130325e-03
4.060484e-01	6.111658e-01	1.143805e-07	5.641505e-01	3.889507e+05	8.193379e-02	4.749480e+04	9.127063e-03
4.062571e-01	6.109468e-01	1.143925e-07	5.635304e-01	3.886550e+05	8.200248e-02	4.748516e+04	9.123649e-03
4.064659e-01	6.107280e-01	1.144045e-07	5.629117e-01	3.883587e+05	8.207139e-02	4.747548e+04	9.120384e-03
4.066747e-01	6.105094e-01	1.144165e-07	5.622948e-01	3.880619e+05	8.214053e-02	4.746577e+04	9.117119e-03
4.068836e-01	6.102906e-01	1.144285e-07	5.616796e-01	3.877647e+05	8.220991e-02	4.745602e+04	9.113852e-03
4.070929e-01	6.100712e-01	1.144404e-07	5.610652e-01	3.874667e+05	8.227966e-02	4.744622e+04	9.110576e-03
4.073019e-01	6.098521e-01	1.144523e-07	5.604691e-01	3.871690e+05	8.234951e-02	4.743640e+04	9.107303e-03
4.075113e-01	6.096324e-01	1.144641e-07	5.599152e-01	3.868705e+05	8.241974e-02	4.742652e+04	9.103928e-03
4.077203e-01	6.094129e-01	1.144759e-07	5.593853e-01	3.865726e+05	8.249007e-02	4.741663e+04	9.100648e-03
4.079294e-01	6.091932e-01	1.144877e-07	5.588551e-01	3.862746e+05	8.256064e-02	4.740670e+04	9.097366e-03
4.081386e-01	6.089735e-01	1.144994e-07	5.583247e-01	3.859767e+05	8.263145e-02	4.739673e+04	9.094081e-03
4.083478e-01	6.087537e-01	1.145111e-07	5.577943e-01	3.856789e+05	8.270250e-02	4.738673e+04	9.090639e-03
4.085570e-01	6.085338e-01	1.145228e-07	5.572638e-01	3.853814e+05	8.277378e-02	4.737669e+04	9.087350e-03
4.087667e-01	6.083135e-01	1.145344e-07	5.567325e-01	3.850836e+05	8.284545e-02	4.736659e+04	9.084053e-03
4.089760e-01	6.080933e-01	1.145460e-07	5.562023e-01	3.847867e+05	8.291723e-02	4.735647e+04	9.080758e-03
4.091854e-01	6.078728e-01	1.145575e-07	5.556723e-01	3.844903e+05	8.298926e-02	4.734632e+04	9.077458e-03
4.093952e-01	6.076518e-01	1.145691e-07	5.551418e-01	3.841938e+05	8.306167e-02	4.733611e+04	9.074149e-03
4.096047e-01	6.074311e-01	1.145805e-07	5.546127e-01	3.838984e+05	8.313420e-02	4.732588e+04	9.070844e-03
4.098142e-01	6.072103e-01	1.145920e-07	5.540841e-01	3.836037e+05	8.320698e-02	4.731561e+04	9.067535e-03
4.100238e-01	6.069891e-01	1.146034e-07	5.535561e-01	3.833096e+05	8.328001e-02	4.730530e+04	9.064222e-03
4.102334e-01	6.067677e-01	1.146147e-07	5.530289e-01	3.830163e+05	8.335329e-02	4.729496e+04	9.060904e-03
4.104431e-01	6.065463e-01	1.146260e-07	5.525025e-01	3.827238e+05	8.342682e-02	4.728457e+04	9.057585e-03
4.106532e-01	6.063243e-01	1.146373e-07	5.519759e-01	3.824316e+05	8.350074e-02	4.727413e+04	9.054255e-03
4.108633e-01	6.061018e-01	1.146486e-07	5.514504e-01	3.821404e+05	8.357492e-02	4.726365e+04	9.050880e-03
4.110735e-01	6.058792e-01	1.146598e-07	5.509259e-01	3.818501e+05	8.364935e-02	4.725313e+04	9.047540e-03
4.112838e-01	6.056563e-01	1.146710e-07	5.504026e-01	3.815608e+05	8.372405e-02	4.724257e+04	9.044197e-03
4.114940e-01	6.054333e-01	1.146821e-07	5.498804e-01	3.812726e+05	8.379900e-02	4.723198e+04	9.040740e-03
4.117044e-01	6.052100e-01	1.146932e-07	5.493595e-01	3.809855e+05	8.387420e-02	4.722134e+04	9.037388e-03
4.119144e-01	6.049867e-01	1.147043e-07	5.488409e-01	3.807001e+05	8.394954e-02	4.721068e+04	9.033998e-03
4.121248e-01	6.047629e-01	1.147153e-07	5.483228e-01	3.804153e+05	8.402530e-02	4.719997e+04	9.030636e-03
4.123353e-01	6.045389e-01	1.147263e-07	5.478062e-01	3.801318e+05	8.410131e-02	4.718921e+04	9.027272e-03
4.125458e-01	6.043145e-01	1.147372e-07	5.472911e-01	3.798495e+05	8.417759e-02	4.717842e+04	9.023901e-03
4.127564e-01	6.040897e-01	1.147481e-07	5.467776e-01	3.795684e+05	8.425413e-02	4.716759e+04	9.020523e-03
4.129670e-01	6.038648e-01	1.147589e-07	5.462658e-01	3.792887e+05	8.433095e-02	4.715671e+04	9.017143e-03
4.131772e-01	6.036401e-01	1.147697e-07	5.457566e-01	3.790108e+05	8.440788e-02	4.714582e+04	9.013764e-03
4.133876e-01	6.034151e-01	1.147805e-07	5.452492e-01	3.787342e+05	8.448509e-02	4.713489e+04	9.010381e-03
4.135979e-01	6.031898e-01	1.147912e-07	5.447435e-01	3.784589e+05	8.456258e-02	4.712391e+04	9.006993e-03
4.138087e-01	6.029638e-01	1.148019e-07	5.442388e-01	3.781846e+05	8.464047e-02	4.711288e+04	9.003593e-03
4.140192e-01	6.027378e-01	1.148125e-07	5.437368e-01	3.779120e+05	8.471849e-02	4.710183e+04	9.000193e-03
4.142297e-01	6.025113e-01	1.148231e-07	5.432367e-01	3.776409e+05	8.479679e-02	4.709073e+04	8.996615e-03
4.144402e-01	6.022847e-01	1.148336e-07	5.427386e-01	3.773711e+05	8.487536e-02	4.707960e+04	8.993152e-03
4.146508e-01	6.020577e-01	1.148441e-07	5.422424e-01	3.771027e+05	8.495420e-02	4.706843e+04	8.989736e-03
4.148619e-01	6.018298e-01	1.148546e-07	5.417472e-01	3.768352e+05	8.503346e-02	4.705720e+04	8.986307e-03
4.150726e-01	6.016022e-01	1.148650e-07	5.412549e-01	3.765695e+05	8.511285e-02	4.704594e+04	8.982880e-03
4.152837e-01	6.013740e-01	1.148754e-07	5.407637e-01	3.763047e+05	8.519267e-02	4.703463e+04	8.979444e-03
4.154945e-01	6.011458e-01	1.148857e-07	5.402754e-01	3.760417e+05	8.527263e-02	4.702330e+04	8.975970e-03
4.157057e-01	6.009168e-01	1.148960e-07	5.397882e-01	3.757795e+05	8.535301e-02	4.701191e+04	8.972503e-03
4.159170e-01	6.006875e-01	1.149062e-07	5.393029e-01	3.755186e+05	8.543367e-02	4.700047e+04	8.968933e-03
4.161279e-01	6.004583e-01	1.149164e-07	5.388205e-01	3.752595e+05	8.551447e-02	4.698902e+04	8.965480e-03
4.163392e-01	6.002281e-01	1.149266e-07	5.383391e-01	3.750012e+05	8.559571e-02	4.697750e+04	8.962012e-03
4.165506e-01	5.999976e-01	1.149367e-07	5.378597e-01	3.747441e+05	8.567723e-02	4.696595e+04	8.958540e-03
4.167617e-01	5.997674e-01	1.149468e-07	5.373830e-01	3.744886e+05	8.575889e-02	4.695437e+04	8.955043e-03
4.169728e-01	5.995370e-01	1.149568e-07	5.369081e-01	3.742343e+05	8.584082e-02	4.694276e+04	8.951570e-03
4.171840e-01	5.993062e-01	1.149667e-07	5.364351e-01	3.739811e+05	8.592305e-02	4.693110e+04	8.948090e-03
4.173956e-01	5.990745e-01	1.149767e-07	5.359630e-01	3.737286e+05	8.600571e-02	4.691939e+04	8.944574e-03
4.176068e-01	5.988431e-01	1.149866e-07	5.354934e-01	3.734775e+05	8.608852e-02	4.690765e+04	8.941084e-03
4.178181e-01	5.986114e-01	1.149964e-07	5.350256e-01	3.732274e+05	8.617162e-02	4.689587e+04	8.937589e-03
4.180294e-01	5.983793e-01	1.150062e-07	5.345593e-01	3.729782e+05	8.625501e-02	4.688406e+04	8.934043e-03
4.182408e-01	5.981469e-01	1.150159e-07	5.340947e-01	3.727300e+05	8.633870e-02	4.687220e+04	8.930537e-03
4.184526e-01	5.979138e-01	1.150257e-07	5.336307e-01	3.724821e+05	8.642283e-02	4.686028e+04	8.927021e-03
4.186645e-01	5.976805e-01	1.150353e-07	5.331681e-01	3.722350e+05	8.650725e-02	4.684833e+04	8.923470e-03
4.188764e-01	5.974470e-01	1.150450e-07	5.327069e-01	3.719887e+05	8.659197e-02	4.683633e+04	8.919946e-03
4.190880e-01	5.972135e-01	1.150545e-07	5.322478e-01	3.717435e+05	8.667683e-02	4.682432e+04	8.916423e-03
4.192996e-01	5.969798e-01	1.150641e-07	5.317900e-01	3.714988e+05	8.676199e-02	4.681226e+04	8.912895e-03
4.195116e-01	5.967455e-01	1.150736e-07	5.313324e-01	3.712543e+05	8.684761e-02	4.680015e+04	8.909358e-03
4.197233e-01	5.965114e-01	1.150830e-07	5.308767e-01	3.710107e+05	8.693337e-02	4.678802e+04	8.905824e-03
4.199351e-01	5.962770e-01	1.150924e-07	5.304220e-01	3.707676e+05	8.701943e-02	4.677584e+04	8.902249e-03
4.201472e-01	5.960420e-01	1.151018e-07	5.299673e-01	3.705243e+05	8.710594e-02	4.676361e+04	8.898699e-03
4.203591e-01	5.958071e-01	1.151111e-07	5.295142e-01	3.702818e+05	8.719259e-02	4.675136e+04	8.895152e-03
4.205710e-01	5.955721e-01	1.151204e-07	5.290618e-01	3.700395e+05	8.727955e-02	4.673907e+04	8.891603e-03
4.207829e-01	5.953370e-01	1.151296e-07	5.286100e-01	3.697974e+05	8.736682e-02	4.672674e+04	8.888051e-03
4.209952e-01	5.951014e-01	1.151388e-07	5.281579e-01	3.695549e+05	8.745453e-02	4.671435e+04	8.884490e-03
4.212073e-01	5.948661e-01	1.151480e-07	5.277070e-01	3.693128e+05	8.754239e-02	4.670194e+04	8.880934e-03
4.214193e-01	5.946308e-01	1.151571e-07	5.272564e-01	3.690707e+05	8.763056e-02	4.668950e+04	8.877376e-03
4.216314e-01	5.943954e-01	1.151661e-07	5.268060e-01	3.688284e+05	8.771905e-02	4.667701e+04	8.873814e-03
4.218436e-01	5.941598e-01	1.151752e-07	5.263557e-01	3.685859e+05	8.780784e-02	4.666449e+04	8.870251e-03
4.220562e-01	5.939237e-01	1.151841e-07	5.259046e-01	3.683427e+05	8.789708e-02	4.665190e+04	8.866679e-03
4.222688e-01	5.936875e-01	1.151931e-07	5.254534e-01	3.680991e+05	8.798664e-02	4.663928e+04	8.863105e-03
4.224811e-01	5.934516e-01	1.152020e-07	5.250029e-01	3.678555e+05	8.807636e-02	4.662664e+04	8.859536e-03
4.226934e-01	5.932156e-01	1.152108e-07	5.245520e-01	3.676114e+05	8.816639e-02	4.661396e+04	8.855963e-03
4.229058e-01	5.929794e-01	1.152196e-07	5.241007e-01	3.673667e+05	8.825674e-02	4.660125e+04	8.852388e-03
4.231182e-01	5.927431e-01	1.152284e-07	5.236490e-01	3.671213e+05	8.834740e-02	4.658849e+04	8.848812e-03
4.233306e-01	5.925068e-01	1.152371e-07	5.231967e-01	3.668752e+05	8.843837e-02	4.657570e+04	8.845233e-03
4.235432e-01	5.922705e-01	1.152458e-07	5.227437e-01	3.666282e+05	8.852965e-02	4.656287e+04	8.841569e-03
4.237561e-01	5.920338e-01	1.152544e-07	5.222892e-01	3.663800e+05	8.862140e-02	4.654998e+04	8.837983e-03
4.239690e-01	5.917970e-01	1.152630e-07	5.218339e-01	3.661307e+05	8.871347e-02	4.653705e+04	8.834396e-03
4.241817e-01	5.915605e-01	1.152716e-07	5.213784e-01	3.658809e+05	8.880570e-02	4.652410e+04	8.830813e-03
4.243944e-01	5.913240e-01	1.152801e-07	5.209219e-01	3.656299e+05	8.889825e-02	4.651112e+04	8.827229e-03
4.246074e-01	5.910870e-01	1.152886e-07	5.204636e-01	3.653773e+05	8.899128e-02	4.649807e+04	8.823637e-03
4.248206e-01	5.908500e-01	1.152970e-07	5.200040e-01	3.651235e+05	8.908462e-02	4.648499e+04	8.820044e-03
4.250337e-01	5.906131e-01	1.153054e-07	5.195433e-01	3.648683e+05	8.917831e-02	4.647187e+04	8.816427e-03
4.252470e-01	5.903761e-01	1.153137e-07	5.190809e-01	3.646117e+05	8.927231e-02	4.645871e+04	8.812801e-03
4.254602e-01	5.901391e-01	1.153220e-07	5.186167e-01	3.643537e+05	8.936664e-02	4.644551e+04	8.809118e-03
4.256735e-01	5.899020e-01	1.153303e-07	5.181507e-01	3.640941e+05	8.946128e-02	4.643228e+04	8.805522e-03
4.258865e-01	5.896656e-01	1.153385e-07	5.176836e-01	3.638333e+05	8.955609e-02	4.641903e+04	8.801934e-03
4.260995e-01	5.894293e-01	1.153467e-07	5.172145e-01	3.635709e+05	8.965124e-02	4.640574e+04	8.798346e-03
4.263130e-01	5.891926e-01	1.153548e-07	5.167428e-01	3.633063e+05	8.974688e-02	4.639239e+04	8.794751e-03
4.265261e-01	5.889563e-01	1.153629e-07	5.162698e-01	3.630404e+05	8.984270e-02	4.637903e+04	8.791145e-03
4.267396e-01	5.887196e-01	1.153710e-07	5.157940e-01	3.627722e+05	8.993900e-02	4.636561e+04	8.787549e-03
4.269532e-01	5.884829e-01	1.153790e-07	5.153161e-01	3.625021e+05	9.003563e-02	4.635215e+04	8.783954e-03
4.271668e-01	5.882463e-01	1.153869e-07	5.148362e-01	3.622300e+05	9.013260e-02	4.633866e+04	8.780358e-03
4.273800e-01	5.880101e-01	1.153949e-07	5.143550e-01	3.619564e+05	9.022974e-02	4.632514e+04	8.776769e-03
4.275937e-01	5.877737e-01	1.154027e-07	5.138709e-01	3.616803e+05	9.032737e-02	4.631158e+04	8.773174e-03
4.278074e-01	5.875374e-01	1.154106e-07	5.133847e-01	3.614020e+05	9.042535e-02	4.629797e+04	8.769579e-03
4.280212e-01	5.873010e-01	1.154184e-07	5.128963e-01	3.611216e+05	9.052366e-02	4.628433e+04	8.765826e-03
4.282347e-01	5.870649e-01	1.154261e-07	5.124066e-01	3.608395e+05	9.062216e-02	4.627067e+04	8.762235e-03
4.284482e-01	5.868290e-01	1.154339e-07	5.119149e-01	3.605552e+05	9.072101e-02	4.625697e+04	8.758645e-03
4.286617e-01	5.865931e-01	1.154415e-07	5.114210e-01	3.602685e+05	9.082020e-02	4.624324e+04	8.755056e-03
4.288756e-01	5.863570e-01	1.154492e-07	5.109242e-01	3.599791e+05	9.091989e-02	4.622945e+04	8.751462e-03
4.290896e-01	5.861208e-01	1.154568e-07	5.104254e-01	3.596874e+05	9.101991e-02	4.621562e+04	8.747867e-03
4.293036e-01	5.858847e-01	1.154643e-07	5.099245e-01	3.593933e+05	9.112028e-02	4.620176e+04	8.744271e-03
4.295173e-01	5.856490e-01	1.154718e-07	5.094224e-01	3.590972e+05	9.122083e-02	4.618789e+04	8.740683e-03
4.297314e-01	5.854129e-01	1.154793e-07	5.089175e-01	3.587983e+05	9.132189e-02	4.617396e+04	8.737087e-03
4.299456e-01	5.851769e-01	1.154867e-07	5.084107e-01	3.584969e+05	9.142330e-02	4.615999e+04	8.733492e-03
4.301597e-01	5.849412e-01	1.154941e-07	5.079019e-01	3.581931e+05	9.152504e-02	4.614598e+04	8.729900e-03
4.303736e-01	5.847058e-01	1.155015e-07	5.073921e-01	3.578873e+05	9.162698e-02	4.613196e+04	8.726312e-03
4.305875e-01	5.844703e-01	1.155088e-07	5.068804e-01	3.575790e+05	9.172927e-02	4.611791e+04	8.722691e-03
4.308015e-01	5.842349e-01	1.155161e-07	5.063670e-01	3.572681e+05	9.183192e-02	4.610382e+04	8.719086e-03
4.310155e-01	5.839996e-01	1.155233e-07	5.058519e-01	3.569548e+05	9.193492e-02	4.608970e+04	8.715466e-03
4.312295e-01	5.837643e-01	1.155305e-07	5.053351e-01	3.566390e+05	9.203826e-02	4.607554e+04	8.711877e-03
4.314436e-01	5.835292e-01	1.155376e-07	5.048167e-01	3.563207e+05	9.214194e-02	4.606135e+04	8.708291e-03
4.316577e-01	5.832941e-01	1.155447e-07	5.042968e-01	3.559999e+05	9.224600e-02	4.604712e+04	8.704704e-03
4.318719e-01	5.830590e-01	1.155518e-07	5.037754e-01	3.556766e+05	9.235040e-02	4.603285e+04	8.701116e-03
4.320861e-01	5.828237e-01	1.155588e-07	5.032525e-01	3.553509e+05	9.245514e-02	4.601856e+04	8.697527e-03
4.323004e-01	5.825883e-01	1.155658e-07	5.027284e-01	3.550227e+05	9.256025e-02	4.600422e+04	8.693936e-03
4.325150e-01	5.823528e-01	1.155728e-07	5.022022e-01	3.546915e+05	9.266587e-02	4.598983e+04	8.690341e-03
4.327293e-01	5.821177e-01	1.155797e-07	5.016756e-01	3.543584e+05	9.277171e-02	4.597543e+04	8.686752e-03
4.329437e-01	5.818825e-01	1.155866e-07	5.011478e-01	3.540228e+05	9.287792e-02	4.596099e+04	8.683161e-03
4.331581e-01	5.816473e-01	1.155934e-07	5.006190e-01	3.536849e+05	9.298449e-02	4.594652e+04	8.679571e-03
4.333728e-01	5.814119e-01	1.156002e-07	5.000885e-01	3.533442e+05	9.309158e-02	4.593199e+04	8.675975e-03
4.335873e-01	5.811768e-01	1.156070e-07	4.995578e-01	3.530016e+05	9.319888e-02	4.591745e+04	8.672384e-03
4.338019e-01	5.809416e-01	1.156137e-07	4.990263e-01	3.526568e+05	9.330654e-02	4.590288e+04	8.668673e-03
4.340164e-01	5.807064e-01	1.156204e-07	4.984941e-01	3.523097e+05	9.341458e-02	4.588827e+04	8.665080e-03
4.342314e-01	5.804708e-01	1.156270e-07	4.979604e-01	3.519599e+05	9.352318e-02	4.587361e+04	8.661481e-03
4.344463e-01	5.802351e-01	1.156336e-07	4.974261e-01	3.516079e+05	9.363214e-02	4.585891e+04	8.657880e-03
4.346610e-01	5.799996e-01	1.156402e-07	4.968921e-01	3.512544e+05	9.374129e-02	4.584420e+04	8.654283e-03
4.348757e-01	5.797641e-01	1.156467e-07	4.963576e-01	3.508988e+05	9.385083e-02	4.582946e+04	8.650684e-03
4.350905e-01	5.795285e-01	1.156532e-07	4.958228e-01	3.505412e+05	9.396073e-02	4.581468e+04	8.647084e-03
4.353053e-01	5.792927e-01	1.156597e-07	4.952876e-01	3.501816e+05	9.407103e-02	4.579987e+04	8.643483e-03
4.355205e-01	5.790566e-01	1.156661e-07	4.947514e-01	3.498197e+05	9.418187e-02	4.578501e+04	8.639874e-03
4.357357e-01	5.788204e-01	1.156725e-07	4.942151e-01	3.494559e+05	9.429311e-02	4.577011e+04	8.636264e-03
4.359509e-01	5.785842e-01	1.156788e-07	4.936786e-01	3.490904e+05	9.440471e-02	4.575517e+04	8.632653e-03
4.361659e-01	5.783480e-01	1.156851e-07	4.931429e-01	3.487237e+05	9.451653e-02	4.574023e+04	8.629045e-03
4.363812e-01	5.781114e-01	1.156914e-07	4.926065e-01	3.483549e+05	9.462889e-02	4.572523e+04	8.625428e-03
4.365966e-01	5.778747e-01	1.156976e-07	4.920701e-01	3.479846e+05	9.474163e-02	4.571020e+04	8.621809e-03
4.368116e-01	5.776382e-01	1.157038e-07	4.915347e-01	3.476133e+05	9.485461e-02	4.569515e+04	8.618194e-03
4.370271e-01	5.774013e-01	1.157100e-07	4.909987e-01	3.472401e+05	9.496815e-02	4.568005e+04	8.614572e-03
4.372425e-01	5.771641e-01	1.157161e-07	4.904629e-01	3.468656e+05	9.508210e-02	4.566492e+04	8.610945e-03
4.374580e-01	5.769267e-01	1.157221e-07	4.899275e-01	3.464898e+05	9.519644e-02	4.564975e+04	8.607315e-03
4.376736e-01	5.766891e-01	1.157282e-07	4.893924e-01	3.461129e+05	9.531116e-02	4.563455e+04	8.603653e-03
4.378892e-01	5.764514e-01	1.157342e-07	4.888578e-01	3.457350e+05	9.542626e-02	4.561932e+04	8.600018e-03
4.381048e-01	5.762135e-01	1.157401e-07	4.883235e-01	3.453561e+05	9.554176e-02	4.560405e+04	8.596380e-03
4.383201e-01	5.759758e-01	1.157460e-07	4.877906e-01	3.449769e+05	9.565751e-02	4.558877e+04	8.592744e-03
4.385355e-01	5.757379e-01	1.157519e-07	4.872581e-01	3.445969e+05	9.577365e-02	4.557346e+04	8.589105e-03
4.387509e-01	5.754997e-01	1.157577e-07	4.867262e-01	3.442161e+05	9.589020e-02	4.555811e+04	8.585462e-03
4.389664e-01	5.752613e-01	1.157635e-07	4.861949e-01	3.438348e+05	9.600714e-02	4.554274e+04	8.581814e-03
4.391819e-01	5.750225e-01	1.157693e-07	4.856642e-01	3.434530e+05	9.612447e-02	4.552733e+04	8.578162e-03
4.393975e-01	5.747835e-01	1.157750e-07	4.851342e-01	3.430708e+05	9.624222e-02	4.551189e+04	8.574507e-03
4.396133e-01	5.745439e-01	1.157807e-07	4.846040e-01	3.426877e+05	9.636053e-02	4.549639e+04	8.570841e-03
4.398292e-01	5.743039e-01	1.157864e-07	4.840746e-01	3.423044e+05	9.647927e-02	4.548086e+04	8.567171e-03
4.400452e-01	5.740636e-01	1.157920e-07	4.835459e-01	3.419210e+05	9.659842e-02	4.546530e+04	8.563495e-03
4.402612e-01	5.738230e-01	1.157975e-07	4.830180e-01	3.415376e+05	9.671798e-02	4.544970e+04	8.559816e-03
4.404772e-01	5.735822e-01	1.158031e-07	4.824908e-01	3.411542e+05	9.683793e-02	4.543407e+04	8.556132e-03
4.406933e-01	5.733411e-01	1.158086e-07	4.819643e-01	3.407710e+05	9.695831e-02	4.541841e+04	8.552444e-03
4.409094e-01	5.730997e-01	1.158140e-07	4.814386e-01	3.403881e+05	9.707912e-02	4.540272e+04	8.548752e-03
4.411252e-01	5.728585e-01	1.158194e-07	4.809144e-01	3.400061e+05	9.720018e-02	4.538702e+04	8.545061e-03
4.413414e-01	5.726166e-01	1.158248e-07	4.803903e-01	3.396240e+05	9.732180e-02	4.537126e+04	8.541360e-03
4.415573e-01	5.723747e-01	1.158302e-07	4.798676e-01	3.392430e+05	9.744369e-02	4.535549e+04	8.537610e-03
4.417735e-01	5.721320e-01	1.158355e-07	4.793451e-01	3.388622e+05	9.756617e-02	4.533967e+04	8.533897e-03
4.419898e-01	5.718890e-01	1.158407e-07	4.788233e-01	3.384821e+05	9.768908e-02	4.532381e+04	8.530179e-03
4.422059e-01	5.716459e-01	1.158460e-07	4.783030e-01	3.381033e+05	9.781223e-02	4.530795e+04	8.526461e-03
4.424222e-01	5.714022e-01	1.158511e-07	4.777828e-01	3.377250e+05	9.793598e-02	4.529203e+04	8.522732e-03
4.426386e-01	5.711582e-01	1.158563e-07	4.772634e-01	3.373477e+05	9.806016e-02	4.527608e+04	8.518998e-03
4.428547e-01	5.709141e-01	1.158614e-07	4.767454e-01	3.369720e+05	9.818460e-02	4.526012e+04	8.515263e-03
4.430712e-01	5.706694e-01	1.158665e-07	4.762275e-01	3.365971e+05	9.830965e-02	4.524411e+04	8.511519e-03
4.432877e-01	5.704244e-01	1.158715e-07	4.757104e-01	3.362234e+05	9.843511e-02	4.522806e+04	8.507682e-03
4.435039e-01	5.701794e-01	1.158765e-07	4.751947e-01	3.358516e+05	9.856083e-02	4.521200e+04	8.503932e-03
4.437205e-01	5.699337e-01	1.158815e-07	4.746791e-01	3.354808e+05	9.868715e-02	4.519589e+04	8.500171e-03
4.439368e-01	5.696879e-01	1.158864e-07	4.741649e-01	3.351120e+05	9.881374e-02	4.517977e+04	8.496409e-03
4.441531e-01	5.694416e-01	1.158913e-07	4.736514e-01	3.347448e+05	9.894076e-02	4.516362e+04	8.492639e-03
4.443698e-01	5.691946e-01	1.158961e-07	4.731379e-01	3.343788e+05	9.906840e-02	4.514741e+04	8.488859e-03
4.445862e-01	5.689475e-01	1.159009e-07	4.726258e-01	3.340151e+05	9.919629e-02	4.513120e+04	8.485077e-03
4.448027e-01	5.687000e-01	1.159057e-07	4.721144e-01	3.336532e+05	9.932463e-02	4.511495e+04	8.481175e-03
4.450195e-01	5.684519e-01	1.159104e-07	4.716030e-01	3.332928e+05	9.945360e-02	4.509865e+04	8.477376e-03
4.452363e-01	5.682034e-01	1.159151e-07	4.710922e-01	3.329343e+05	9.958300e-02	4.508232e+04	8.473572e-03
4.454531e-01	5.679545e-01	1.159197e-07	4.705821e-01	3.325778e+05	9.971284e-02	4.506595e+04	8.469762e-03
4.456697e-01	5.677055e-01	1.159243e-07	4.700734e-01	3.322239e+05	9.984295e-02	4.504958e+04	8.465949e-03
4.458864e-01	5.674560e-01	1.159289e-07	4.695652e-01	3.318722e+05	9.997350e-02	4.503317e+04	8.462130e-03
4.461030e-01	5.672064e-01	1.159334e-07	4.690577e-01	3.315226e+05	1.001045e-01	4.501673e+04	8.458307e-03
4.463197e-01	5.669563e-01	1.159379e-07	4.685508e-01	3.311753e+05	1.002360e-01	4.500026e+04	8.454478e-03
4.465367e-01	5.667054e-01	1.159424e-07	4.680438e-01	3.308298e+05	1.003681e-01	4.498374e+04	8.450636e-03
4.467535e-01	5.664546e-01	1.159468e-07	4.675381e-01	3.304871e+05	1.005005e-01	4.496721e+04	8.446796e-03
4.469703e-01	5.662035e-01	1.159512e-07	4.670330e-01	3.301468e+05	1.006333e-01	4.495065e+04	8.442949e-03
4.471874e-01	5.659516e-01	1.159555e-07	4.665279e-01	3.298153e+05	1.007668e-01	4.493403e+04	8.439091e-03
4.474046e-01	5.656994e-01	1.159598e-07	4.660233e-01	3.294985e+05	1.009007e-01	4.491739e+04	8.435202e-03
4.476218e-01	5.654467e-01	1.159641e-07	4.655192e-01	3.291836e+05	1.010351e-01	4.490071e+04	8.431332e-03
4.478390e-01	5.651937e-01	1.159683e-07	4.650158e-01	3.288708e+05	1.011699e-01	4.488400e+04	8.427457e-03
4.480560e-01	5.649408e-01	1.159725e-07	4.645135e-01	3.285604e+05	1.013051e-01	4.486729e+04	8.423581e-03
4.482733e-01	5.646871e-01	1.159767e-07	4.640112e-01	3.282517e+05	1.014408e-01	4.485052e+04	8.419695e-03
4.484903e-01	5.644334e-01	1.159808e-07	4.635101e-01	3.279455e+05	1.015769e-01	4.483374e+04	8.415807e-03
4.487077e-01	5.641790e-01	1.159848e-07	4.630088e-01	3.276410e+05	1.017136e-01	4.481692e+04	8.411910e-03
4.489248e-01	5.639246e-01	1.159889e-07	4.625088e-01	3.273391e+05	1.018507e-01	4.480008e+04	8.407986e-03
4.491419e-01	5.636699e-01	1.159929e-07	4.620093e-01	3.270393e+05	1.019882e-01	4.478321e+04	8.404083e-03
4.493594e-01	5.634147e-01	1.159968e-07	4.615097e-01	3.267413e+05	1.021263e-01	4.476629e+04	8.400171e-03
4.495769e-01	5.631592e-01	1.160008e-07	4.610107e-01	3.264456e+05	1.022649e-01	4.474934e+04	8.396254e-03
4.497941e-01	5.629036e-01	1.160046e-07	4.605128e-01	3.261524e+05	1.024039e-01	4.473238e+04	8.392304e-03
4.500114e-01	5.626477e-01	1.160085e-07	4.600155e-01	3.258614e+05	1.025433e-01	4.471539e+04	8.388382e-03
4.502290e-01	5.623914e-01	1.160123e-07	4.595182e-01	3.255722e+05	1.026834e-01	4.469836e+04	8.384451e-03
4.504466e-01	5.621346e-01	1.160161e-07	4.590214e-01	3.252853e+05	1.028240e-01	4.468129e+04	8.380515e-03
4.506640e-01	5.618781e-01	1.160198e-07	4.585257e-01	3.250009e+05	1.029649e-01	4.466421e+04	8.376580e-03
4.508817e-01	5.616210e-01	1.160235e-07	4.580300e-01	3.247183e+05	1.031064e-01	4.464709e+04	8.372637e-03
4.510994e-01	5.613636e-01	1.160272e-07	4.575349e-01	3.244379e+05	1.032485e-01	4.462993e+04	8.368688e-03
4.513172e-01	5.611058e-01	1.160308e-07	4.570403e-01	3.241596e+05	1.033910e-01	4.461275e+04	8.364735e-03
4.515349e-01	5.608479e-01	1.160344e-07	4.565463e-01	3.238835e+05	1.035340e-01	4.459554e+04	8.360713e-03
4.517525e-01	5.605900e-01	1.160380e-07	4.560534e-01	3.236098e+05	1.036774e-01	4.457832e+04	8.356757e-03
4.519703e-01	5.603316e-01	1.160415e-07	4.555605e-01	3.233379e+05	1.038214e-01	4.456105e+04	8.352793e-03
4.521882e-01	5.600732e-01	1.160450e-07	4.550682e-01	3.230680e+05	1.039660e-01	4.454375e+04	8.348826e-03
4.524059e-01	5.598149e-01	1.160484e-07	4.545771e-01	3.228004e+05	1.041108e-01	4.452644e+04	8.344861e-03
4.526236e-01	5.595565e-01	1.160518e-07	4.540865e-01	3.225347e+05	1.042562e-01	4.450911e+04	8.340863e-03
4.528415e-01	5.592976e-01	1.160552e-07	4.535958e-01	3.222707e+05	1.044022e-01	4.449173e+04	8.336887e-03
4.530595e-01	5.590384e-01	1.160586e-07	4.531058e-01	3.220086e+05	1.045487e-01	4.447432e+04	8.332790e-03
4.532773e-01	5.587793e-01	1.160619e-07	4.526169e-01	3.217485e+05	1.046956e-01	4.445690e+04	8.328812e-03
4.534951e-01	5.585202e-01	1.160651e-07	4.521285e-01	3.214903e+05	1.048429e-01	4.443945e+04	8.324832e-03
4.537132e-01	5.582608e-01	1.160684e-07	4.516402e-01	3.212334e+05	1.049910e-01	4.442196e+04	8.320846e-03
4.539311e-01	5.580015e-01	1.160716e-07	4.511529e-01	3.209786e+05	1.051394e-01	4.440446e+04	8.316862e-03
4.541490e-01	5.577420e-01	1.160748e-07	4.506662e-01	3.207253e+05	1.052883e-01	4.438694e+04	8.312874e-03
4.543670e-01	5.574825e-01	1.160779e-07	4.501801e-01	3.204735e+05	1.054377e-01	4.436939e+04	8.308886e-03
4.545849e-01	5.572229e-01	1.160810e-07	4.496944e-01	3.202231e+05	1.055876e-01	4.435181e+04	8.304895e-03
4.548032e-01	5.569629e-01	1.160841e-07	4.492088e-01	3.199739e+05	1.057382e-01	4.433419e+04	8.300897e-03
4.550215e-01	5.567027e-01	1.160871e-07	4.487237e-01	3.197260e+05	1.058893e-01	4.431654e+04	8.296690e-03
4.552395e-01	5.564428e-01	1.160901e-07	4.482396e-01	3.194796e+05	1.060408e-01	4.429888e+04	8.292693e-03
4.554579e-01	5.561826e-01	1.160931e-07	4.477554e-01	3.192341e+05	1.061930e-01	4.428118e+04	8.288690e-03
4.556760e-01	5.559227e-01	1.160960e-07	4.472723e-01	3.189899e+05	1.063455e-01	4.426348e+04	8.284691e-03
4.558944e-01	5.556625e-01	1.160990e-07	4.467891e-01	3.187464e+05	1.064987e-01	4.424572e+04	8.280686e-03
4.561129e-01	5.554021e-01	1.161018e-07	4.463063e-01	3.185038e+05	1.066525e-01	4.422795e+04	8.276679e-03
4.563311e-01	5.551419e-01	1.161047e-07	4.458245e-01	3.182623e+05	1.068066e-01	4.421017e+04	8.272675e-03
4.565496e-01	5.548815e-01	1.161075e-07	4.453426e-01	3.180213e+05	1.069614e-01	4.419234e+04	8.268665e-03
4.567681e-01	5.546210e-01	1.161103e-07	4.448610e-01	3.177808e+05	1.071167e-01	4.417449e+04	8.264429e-03
4.569865e-01	5.543608e-01	1.161131e-07	4.443804e-01	3.175412e+05	1.072724e-01	4.415664e+04	8.260421e-03
4.572050e-01	5.541003e-01	1.161158e-07	4.438995e-01	3.173017e+05	1.074288e-01	4.413874e+04	8.256409e-03
4.574237e-01	5.538399e-01	1.161185e-07	4.434190e-01	3.170626e+05	1.075858e-01	4.412082e+04	8.252395e-03
4.576423e-01	5.535794e-01	1.161211e-07	4.429387e-01	3.168237e+05	1.077433e-01	4.410287e+04	8.248381e-03
4.578610e-01	5.533188e-01	1.161238e-07	4.424587e-01	3.165850e+05	1.079013e-01	4.408490e+04	8.244365e-03
4.580795e-01	5.530586e-01	1.161264e-07	4.419794e-01	3.163465e+05	1.080597e-01	4.406693e+04	8.240353e-03
4.582982e-01	5.527981e-01	1.161290e-07	4.414998e-01	3.161078e+05	1.082189e-01	4.404891e+04	8.236336e-03
4.585168e-01	5.525379e-01	1.161315e-07	4.410209e-01	3.158691e+05	1.083784e-01	4.403089e+04	8.232322e-03
4.587356e-01	5.522772e-01	1.161340e-07	4.405415e-01	3.156299e+05	1.085386e-01	4.401283e+04	8.228302e-03
4.589542e-01	5.520168e-01	1.161365e-07	4.400628e-01	3.153905e+05	1.086992e-01	4.399476e+04	8.224284e-03
4.591728e-01	5.517563e-01	1.161390e-07	4.395841e-01	3.151507e+05	1.088604e-01	4.397667e+04	8.220265e-03
4.593917e-01	5.514956e-01	1.161414e-07	4.391050e-01	3.149101e+05	1.090224e-01	4.395854e+04	8.216160e-03
4.596104e-01	5.512353e-01	1.161438e-07	4.386263e-01	3.146690e+05	1.091847e-01	4.394040e+04	8.212055e-03
4.598291e-01	5.509750e-01	1.161462e-07	4.381475e-01	3.144272e+05	1.093475e-01	4.392224e+04	8.208014e-03
4.600481e-01	5.507144e-01	1.161485e-07	4.376681e-01	3.141842e+05	1.095111e-01	4.390405e+04	8.203989e-03
4.602668e-01	5.504540e-01	1.161508e-07	4.371891e-01	3.139405e+05	1.096751e-01	4.388585e+04	8.199968e-03
4.604859e-01	5.501934e-01	1.161531e-07	4.367094e-01	3.136954e+05	1.098398e-01	4.386761e+04	8.195942e-03
4.607047e-01	5.499330e-01	1.161554e-07	4.362300e-01	3.134494e+05	1.100049e-01	4.384936e+04	8.191919e-03
4.609238e-01	5.496722e-01	1.161576e-07	4.357498e-01	3.132018e+05	1.101707e-01	4.383108e+04	8.187891e-03
4.611427e-01	5.494117e-01	1.161598e-07	4.352698e-01	3.129532e+05	1.103369e-01	4.381279e+04	8.183783e-03
4.613618e-01	5.491508e-01	1.161620e-07	4.347889e-01	3.127028e+05	1.105039e-01	4.379447e+04	8.179732e-03
4.615808e-01	5.488902e-01	1.161642e-07	4.343082e-01	3.124510e+05	1.106712e-01	4.377614e+04	8.175664e-03
4.617998e-01	5.486295e-01	1.161663e-07	4.338270e-01	3.121976e+05	1.108392e-01	4.375780e+04	8.171595e-03
4.620188e-01	5.483688e-01	1.161684e-07	4.333453e-01	3.119425e+05	1.110077e-01	4.373943e+04	8.167565e-03
4.622378e-01	5.481081e-01	1.161705e-07	4.328631e-01	3.116855e+05	1.111768e-01	4.372104e+04	8.163384e-03
4.624569e-01	5.478474e-01	1.161725e-07	4.323803e-01	3.114266e+05	1.113465e-01	4.370264e+04	8.159353e-03
4.626760e-01	5.475865e-01	1.161746e-07	4.318969e-01	3.111657e+05	1.115168e-01	4.368421e+04	8.155319e-03
4.628954e-01	5.473253e-01	1.161766e-07	4.314124e-01	3.109025e+05	1.116879e-01	4.366575e+04	8.151280e-03
4.631147e-01	5.470641e-01	1.161785e-07	4.309272e-01	3.106371e+05	1.118595e-01	4.364727e+04	8.146985e-03
4.633339e-01	5.468030e-01	1.161805e-07	4.304418e-01	3.103697e+05	1.120316e-01	4.362879e+04	8.142947e-03
4.635531e-01	5.465418e-01	1.161824e-07	4.299557e-01	3.101000e+05	1.122042e-01	4.361029e+04	8.138907e-03
4.637724e-01	5.462805e-01	1.161843e-07	4.294687e-01	3.098279e+05	1.123774e-01	4.359177e+04	8.134841e-03
4.639917e-01	5.460189e-01	1.161862e-07	4.289809e-01	3.095534e+05	1.125512e-01	4.357323e+04	8.130797e-03
4.642110e-01	5.457573e-01	1.161881e-07	4.284923e-01	3.092764e+05	1.127257e-01	4.355468e+04	8.126750e-03
4.644305e-01	5.454953e-01	1.161899e-07	4.280023e-01	3.089966e+05	1.129009e-01	4.353609e+04	8.122698e-03
4.646499e-01	5.452335e-01	1.161918e-07	4.275119e-01	3.087145e+05	1.130765e-01	4.351749e+04	8.118647e-03
4.648693e-01	5.449714e-01	1.161935e-07	4.270205e-01	3.084296e+05	1.132527e-01	4.349889e+04	8.114593e-03
4.650887e-01	5.447091e-01	1.161953e-07	4.265281e-01	3.081421e+05	1.134296e-01	4.348026e+04	8.110535e-03
4.653081e-01	5.444465e-01	1.161971e-07	4.260348e-01	3.078519e+05	1.136070e-01	4.346161e+04	8.106474e-03
4.655278e-01	5.441835e-01	1.161988e-07	4.255399e-01	3.075586e+05	1.137853e-01	4.344293e+04	8.102406e-03
4.657475e-01	5.439203e-01	1.162005e-07	4.250441e-01	3.072624e+05	1.139641e-01	4.342423e+04	8.098334e-03
4.659670e-01	5.436572e-01	1.162022e-07	4.245476e-01	3.069637e+05	1.141434e-01	4.340554e+04	8.094262e-03
4.661866e-01	5.433938e-01	1.162038e-07	4.240501e-01	3.066621e+05	1.143233e-01	4.338682e+04	8.090187e-03
4.664062e-01	5.431300e-01	1.162055e-07	4.235515e-01	3.063577e+05	1.145039e-01	4.336809e+04	8.086106e-03
4.666258e-01	5.428660e-01	1.162071e-07	4.230518e-01	3.060503e+05	1.146850e-01	4.334934e+04	8.082022e-03
4.668456e-01	5.426015e-01	1.162087e-07	4.225505e-01	3.057398e+05	1.148670e-01	4.333056e+04	8.077930e-03
4.670653e-01	5.423370e-01	1.162102e-07	4.220486e-01	3.054266e+05	1.150494e-01	4.331178e+04	8.073837e-03
4.672850e-01	5.420721e-01	1.162118e-07	4.215455e-01	3.051104e+05	1.152325e-01	4.329299e+04	8.069739e-03
4.675049e-01	5.418067e-01	1.162133e-07	4.210409e-01	3.047911e+05	1.154163e-01	4.327416e+04	8.065632e-03
4.677248e-01	5.415410e-01	1.162148e-07	4.205351e-01	3.044688e+05	1.156008e-01	4.325531e+04	8.061522e-03
4.679448e-01	5.412749e-01	1.162163e-07	4.200283e-01	3.041436e+05	1.157859e-01	4.323645e+04	8.057404e-03
4.681648e-01	5.410084e-01	1.162178e-07	4.195203e-01	3.038155e+05	1.159716e-01	4.321757e+04	8.053282e-03
4.683849e-01	5.407416e-01	1.162192e-07	4.190112e-01	3.034845e+05	1.161580e-01	4.319868e+04	8.049155e-03
4.686047e-01	5.404747e-01	1.162207e-07	4.185015e-01	3.031510e+05	1.163448e-01	4.317979e+04	8.045025e-03
4.688246e-01	5.402074e-01	1.162221e-07	4.179908e-01	3.028147e+05	1.165324e-01	4.316089e+04	8.040890e-03
4.690447e-01	5.399394e-01	1.162235e-07	4.174785e-01	3.024752e+05	1.167207e-01	4.314195e+04	8.036744e-03
4.692648e-01	5.396710e-01	1.162248e-07	4.169651e-01	3.021330e+05	1.169097e-01	4.312300e+04	8.032593e-03
4.694850e-01	5.394023e-01	1.162262e-07	4.164508e-01	3.017881e+05	1.170993e-01	4.310403e+04	8.028436e-03
4.697052e-01	5.391331e-01	1.162275e-07	4.159354e-01	3.014405e+05	1.172896e-01	4.308505e+04	8.024273e-03
4.699254e-01	5.388636e-01	1.162288e-07	4.154191e-01	3.010902e+05	1.174805e-01	4.306606e+04	8.020104e-03
4.701454e-01	5.385938e-01	1.162301e-07	4.149023e-01	3.007377e+05	1.176720e-01	4.304707e+04	8.015931e-03
4.703657e-01	5.383233e-01	1.162314e-07	4.143841e-01	3.003824e+05	1.178643e-01	4.302804e+04	8.011748e-03
4.705858e-01	5.380526e-01	1.162327e-07	4.138655e-01	3.000249e+05	1.180570e-01	4.300903e+04	8.007563e-03
4.708059e-01	5.377816e-01	1.162339e-07	4.133460e-01	2.996651e+05	1.182504e-01	4.299000e+04	8.003371e-03
4.710261e-01	5.375101e-01	1.162351e-07	4.128258e-01	2.993029e+05	1.184445e-01	4.297095e+04	7.999174e-03
4.712462e-01	5.372382e-01	1.162363e-07	4.123048e-01	2.989384e+05	1.186393e-01	4.295189e+04	7.994969e-03
4.714664e-01	5.369659e-01	1.162375e-07	4.117830e-01	2.985717e+05	1.188347e-01	4.293282e+04	7.990758e-03
4.716867e-01	5.366930e-01	1.162387e-07	4.112606e-01	2.982030e+05	1.190307e-01	4.291374e+04	7.986540e-03
4.719069e-01	5.364197e-01	1.162399e-07	4.107375e-01	2.978321e+05	1.192275e-01	4.289464e+04	7.982315e-03
4.721272e-01	5.361459e-01	1.162410e-07	4.102138e-01	2.974594e+05	1.194249e-01	4.287553e+04	7.978082e-03
4.723477e-01	5.358713e-01	1.162421e-07	4.096891e-01	2.970844e+05	1.196232e-01	4.285639e+04	7.973838e-03
4.725680e-01	5.355964e-01	1.162432e-07	4.091643e-01	2.967080e+05	1.198220e-01	4.283726e+04	7.969528e-03
4.727885e-01	5.353209e-01	1.162443e-07	4.086387e-01	2.963296e+05	1.200217e-01	4.281809e+04	7.965270e-03
4.730089e-01	5.350451e-01	1.162454e-07	4.081131e-01	2.959498e+05	1.202219e-01	4.279893e+04	7.961007e-03
4.732293e-01	5.347688e-01	1.162464e-07	4.075871e-01	2.955686e+05	1.204227e-01	4.277976e+04	7.956737e-03
4.734498e-01	5.344919e-01	1.162474e-07	4.070609e-01	2.951859e+05	1.206243e-01	4.276057e+04	7.952460e-03
4.736704e-01	5.342143e-01	1.162484e-07	4.065339e-01	2.948016e+05	1.208268e-01	4.274135e+04	7.948171e-03
4.738909e-01	5.339365e-01	1.162494e-07	4.060072e-01	2.944164e+05	1.210298e-01	4.272214e+04	7.943878e-03
4.741114e-01	5.336581e-01	1.162504e-07	4.054803e-01	2.940300e+05	1.212335e-01	4.270292e+04	7.939577e-03
4.743319e-01	5.333792e-01	1.162514e-07	4.049534e-01	2.936427e+05	1.214379e-01	4.268368e+04	7.935268e-03
4.745525e-01	5.330998e-01	1.162523e-07	4.044264e-01	2.932544e+05	1.216430e-01	4.266443e+04	7.930952e-03
4.747730e-01	5.328199e-01	1.162532e-07	4.038995e-01	2.928652e+05	1.218488e-01	4.264517e+04	7.926576e-03
4.749938e-01	5.325392e-01	1.162541e-07	4.033722e-01	2.924750e+05	1.220555e-01	4.262589e+04	7.922241e-03
4.752146e-01	5.322581e-01	1.162550e-07	4.028450e-01	2.920842e+05	1.222629e-01	4.260659e+04	7.917724e-03
4.754355e-01	5.319763e-01	1.162559e-07	4.023180e-01	2.916929e+05	1.224710e-01	4.258727e+04	7.913373e-03
4.756563e-01	5.316941e-01	1.162568e-07	4.017912e-01	2.913011e+05	1.226799e-01	4.256795e+04	7.909014e-03
4.758772e-01	5.314114e-01	1.162576e-07	4.012647e-01	2.909091e+05	1.228895e-01	4.254861e+04	7.904648e-03
4.760981e-01	5.311281e-01	1.162584e-07	4.007386e-01	2.905168e+05	1.230998e-01	4.252927e+04	7.900273e-03
4.763189e-01	5.308445e-01	1.162592e-07	4.002133e-01	2.901247e+05	1.233107e-01	4.250992e+04	7.895893e-03
4.765397e-01	5.305603e-01	1.162600e-07	3.996884e-01	2.897326e+05	1.235223e-01	4.249056e+04	7.891505e-03
4.767606e-01	5.302754e-01	1.162608e-07	3.991636e-01	2.893403e+05	1.237349e-01	4.247118e+04	7.887107e-03
4.769815e-01	5.299903e-01	1.162615e-07	3.986398e-01	2.889485e+05	1.239480e-01	4.245180e+04	7.882704e-03
4.772025e-01	5.297044e-01	1.162623e-07	3.981162e-01	2.885566e+05	1.241621e-01	4.243240e+04	7.878290e-03
4.774234e-01	5.294183e-01	1.162630e-07	3.975935e-01	2.881655e+05	1.243767e-01	4.241300e+04	7.873872e-03
4.776444e-01	5.291314e-01	1.162637e-07	3.970712e-01	2.877745e+05	1.245922e-01	4.239357e+04	7.869443e-03
4.778655e-01	5.288440e-01	1.162644e-07	3.965496e-01	2.873840e+05	1.248085e-01	4.237413e+04	7.865007e-03
4.780865e-01	5.285564e-01	1.162650e-07	3.960292e-01	2.869946e+05	1.250253e-01	4.235470e+04	7.860567e-03
4.783074e-01	5.282684e-01	1.162657e-07	3.955095e-01	2.866058e+05	1.252430e-01	4.233525e+04	7.856120e-03
4.785284e-01	5.279799e-01	1.162663e-07	3.949908e-01	2.862180e+05	1.254613e-01	4.231580e+04	7.851666e-03
4.787494e-01	5.276910e-01	1.162669e-07	3.944729e-01	2.858310e+05	1.256805e-01	4.229633e+04	7.847206e-03
4.789705e-01	5.274016e-01	1.162675e-07	3.939559e-01	2.854450e+05	1.259004e-01	4.227686e+04	7.842740e-03
4.791915e-01	5.271119e-01	1.162681e-07	3.934398e-01	2.850601e+05	1.261210e-01	4.225738e+04	7.838267e-03
4.794128e-01	5.268216e-01	1.162687e-07	3.929244e-01	2.846761e+05	1.263427e-01	4.223787e+04	7.833786e-03
4.796339e-01	5.265311e-01	1.162693e-07	3.924103e-01	2.842936e+05	1.265649e-01	4.221837e+04	7.829281e-03
4.798552e-01	5.262401e-01	1.162698e-07	3.918969e-01	2.839122e+05	1.267881e-01	4.219884e+04	7.824789e-03
4.800765e-01	5.259487e-01	1.162704e-07	3.913846e-01	2.835321e+05	1.270121e-01	4.217930e+04	7.820242e-03
4.802977e-01	5.256572e-01	1.162709e-07	3.908738e-01	2.831537e+05	1.272367e-01	4.215977e+04	7.815743e-03
4.805189e-01	5.253654e-01	1.162714e-07	3.903640e-01	2.827768e+05	1.274620e-01	4.214023e+04	7.811219e-03
4.807402e-01	5.250733e-01	1.162719e-07	3.898554e-01	2.824016e+05	1.276882e-01	4.212069e+04	7.806710e-03
4.809614e-01	5.247808e-01	1.162724e-07	3.893479e-01	2.820279e+05	1.279151e-01	4.210113e+04	7.802196e-03
4.811827e-01	5.244881e-01	1.162728e-07	3.888416e-01	2.816559e+05	1.281429e-01	4.208156e+04	7.797677e-03
4.814040e-01	5.241951e-01	1.162733e-07	3.883365e-01	2.812857e+05	1.283714e-01	4.206199e+04	7.793155e-03
4.816253e-01	5.239018e-01	1.162737e-07	3.878325e-01	2.809172e+05	1.286007e-01	4.204240e+04	7.788594e-03
4.818466e-01	5.236082e-01	1.162741e-07	3.873298e-01	2.805505e+05	1.288308e-01	4.202281e+04	7.784062e-03
4.820682e-01	5.233142e-01	1.162745e-07	3.868278e-01	2.801855e+05	1.290619e-01	4.200320e+04	7.779523e-03
4.822895e-01	5.230202e-01	1.162749e-07	3.863275e-01	2.798226e+05	1.292936e-01	4.198358e+04	7.774984e-03
4.825111e-01	5.227257e-01	1.162753e-07	3.858280e-01	2.794614e+05	1.295263e-01	4.196395e+04	7.770438e-03
4.827327e-01	5.224310e-01	1.162756e-07	3.853297e-01	2.791021e+05	1.297598e-01	4.194431e+04	7.765888e-03
4.829543e-01	5.221361e-01	1.162760e-07	3.848326e-01	2.787448e+05	1.299942e-01	4.192465e+04	7.761334e-03
4.831758e-01	5.218412e-01	1.162763e-07	3.843371e-01	2.783898e+05	1.302292e-01	4.190501e+04	7.756780e-03
4.833973e-01	5.215461e-01	1.162766e-07	3.838428e-01	2.780369e+05	1.304651e-01	4.188535e+04	7.752146e-03
4.836188e-01	5.212508e-01	1.162769e-07	3.833497e-01	2.776860e+05	1.307018e-01	4.186569e+04	7.747586e-03
4.838404e-01	5.209554e-01	1.162772e-07	3.830885e-01	2.773371e+05	1.309393e-01	4.184602e+04	7.743024e-03
4.840621e-01	5.206597e-01	1.162774e-07	3.835134e-01	2.769901e+05	1.311778e-01	4.182632e+04	7.738456e-03
4.842837e-01	5.203640e-01	1.162777e-07	3.838849e-01	2.766453e+05	1.314170e-01	4.180663e+04	7.733874e-03
4.845054e-01	5.200680e-01	1.162779e-07	3.842045e-01	2.763025e+05	1.316572e-01	4.178692e+04	7.729302e-03
4.847271e-01	5.197721e-01	1.162781e-07	3.844726e-01	2.759619e+05	1.318981e-01	4.176721e+04	7.724740e-03
4.849487e-01	5.194760e-01	1.162784e-07	3.846902e-01	2.756234e+05	1.321398e-01	4.174750e+04	7.720166e-03
4.851705e-01	5.191795e-01	1.162785e-07	3.848583e-01	2.752867e+05	1.323825e-01	4.172776e+04	7.715597e-03
4.853922e-01	5.188832e-01	1.162787e-07	3.849776e-01	2.749524e+05	1.326259e-01	4.170803e+04	7.710988e-03
4.856141e-01	5.185866e-01	1.162789e-07	3.850491e-01	2.746198e+05	1.328704e-01	4.168828e+04	7.706406e-03
4.858358e-01	5.182901e-01	1.162790e-07	3.851441e-01	2.742894e+05	1.331156e-01	4.166853e+04	7.701824e-03
4.860576e-01	5.179935e-01	1.162792e-07	3.863877e-01	2.739611e+05	1.333616e-01	4.164877e+04	7.697242e-03
4.862795e-01	5.176967e-01	1.162793e-07	3.880967e-01	2.736345e+05	1.336086e-01	4.162899e+04	7.692656e-03
4.865013e-01	5.174000e-01	1.162794e-07	3.897192e-01	2.733101e+05	1.338564e-01	4.160922e+04	7.688072e-03
4.867232e-01	5.171034e-01	1.162795e-07	3.912570e-01	2.729875e+05	1.341050e-01	4.158944e+04	7.683487e-03
4.869452e-01	5.168066e-01	1.162795e-07	3.927121e-01	2.726667e+05	1.343547e-01	4.156964e+04	7.678850e-03
4.871670e-01	5.165101e-01	1.162796e-07	3.940832e-01	2.723479e+05	1.346051e-01	4.154985e+04	7.674266e-03
4.873889e-01	5.162135e-01	1.162796e-07	3.953724e-01	2.720309e+05	1.348563e-01	4.153005e+04	7.669682e-03
4.876110e-01	5.159168e-01	1.162797e-07	3.965816e-01	2.717154e+05	1.351086e-01	4.151023e+04	7.665094e-03
4.878329e-01	5.156203e-01	1.162797e-07	3.977102e-01	2.714019e+05	1.353616e-01	4.149042e+04	7.660511e-03
4.880549e-01	5.153238e-01	1.162797e-07	3.987603e-01	2.710901e+05	1.356155e-01	4.147061e+04	7.655928e-03
4.882770e-01	5.150272e-01	1.162797e-07	3.997339e-01	2.707797e+05	1.358705e-01	4.145077e+04	7.651342e-03
4.884990e-01	5.147309e-01	1.162797e-07	4.006308e-01	2.704710e+05	1.361262e-01	4.143095e+04	7.646759e-03
4.887210e-01	5.144346e-01	1.162797e-07	4.014531e-01	2.701639e+05	1.363829e-01	4.141111e+04	7.642178e-03
4.889430e-01	5.141384e-01	1.162797e-07	4.022021e-01	2.698582e+05	1.366404e-01	4.139128e+04	7.637597e-03
4.891652e-01	5.138420e-01	1.162796e-07	4.028801e-01	2.695538e+05	1.368990e-01	4.137142e+04	7.633014e-03
4.893875e-01	5.135457e-01	1.162796e-07	4.034881e-01	2.692507e+05	1.371586e-01	4.135156e+04	7.628431e-03
4.896097e-01	5.132495e-01	1.162795e-07	4.040274e-01	2.689489e+05	1.374190e-01	4.133169e+04	7.623766e-03
4.898320e-01	5.129532e-01	1.162794e-07	4.044995e-01	2.686483e+05	1.376803e-01	4.131182e+04	7.619165e-03
4.900541e-01	5.126573e-01	1.162793e-07	4.049053e-01	2.683491e+05	1.379424e-01	4.129195e+04	7.614548e-03
4.902763e-01	5.123615e-01	1.162792e-07	4.052465e-01	2.680510e+05	1.382055e-01	4.127208e+04	7.609920e-03
4.904985e-01	5.120657e-01	1.162791e-07	4.055244e-01	2.677539e+05	1.384694e-01	4.125221e+04	7.605285e-03
4.907207e-01	5.117700e-01	1.162790e-07	4.057400e-01	2.674578e+05	1.387343e-01	4.123233e+04	7.600672e-03
4.909429e-01	5.114743e-01	1.162789e-07	4.061987e-01	2.671625e+05	1.390002e-01	4.121244e+04	7.596077e-03
4.911651e-01	5.111787e-01	1.162787e-07	4.067317e-01	2.668682e+05	1.392669e-01	4.119255e+04	7.591465e-03
4.913875e-01	5.108829e-01	1.162785e-07	4.071965e-01	2.665744e+05	1.395348e-01	4.117265e+04	7.586888e-03
4.916098e-01	5.105874e-01	1.162784e-07	4.075940e-01	2.662814e+05	1.398035e-01	4.115275e+04	7.582276e-03
4.918321e-01	5.102918e-01	1.162782e-07	4.079257e-01	2.659891e+05	1.400732e-01	4.113284e+04	7.577683e-03
4.920544e-01	5.099964e-01	1.162780e-07	4.081930e-01	2.656974e+05	1.403438e-01	4.111293e+04	7.573036e-03
4.922768e-01	5.097010e-01	1.162778e-07	4.083970e-01	2.654061e+05	1.406153e-01	4.109302e+04	7.568427e-03
4.924993e-01	5.094054e-01	1.162776e-07	4.085391e-01	2.651151e+05	1.408880e-01	4.107309e+04	7.563814e-03
4.927218e-01	5.091099e-01	1.162774e-07	4.086205e-01	2.648244e+05	1.411616e-01	4.105316e+04	7.559183e-03
4.929442e-01	5.088145e-01	1.162771e-07	4.090650e-01	2.645424e+05	1.414361e-01	4.103324e+04	7.554610e-03
4.931666e-01	5.085192e-01	1.162769e-07	4.094681e-01	2.642640e+05	1.417115e-01	4.101331e+04	7.550037e-03
4.933892e-01	5.082236e-01	1.162767e-07	4.098083e-01	2.639861e+05	1.419881e-01	4.099336e+04	7.545424e-03
4.936116e-01	5.079283e-01	1.162764e-07	4.101106e-01	2.637090e+05	1.422655e-01	4.097343e+04	7.540851e-03
4.938341e-01	5.076329e-01	1.162761e-07	4.103481e-01	2.634324e+05	1.425439e-01	4.095349e+04	7.536276e-03
4.940566e-01	5.073375e-01	1.162758e-07	4.105221e-01	2.631563e+05	1.428233e-01	4.093355e+04	7.531702e-03
4.942793e-01	5.070420e-01	1.162755e-07	4.118920e-01	2.628805e+05	1.431038e-01	4.091359e+04	7.527125e-03
4.945018e-01	5.067466e-01	1.162753e-07	4.135222e-01	2.626052e+05	1.433852e-01	4.089365e+04	7.522549e-03
4.947244e-01	5.064511e-01	1.162749e-07	4.150497e-01	2.623302e+05	1.436675e-01	4.087370e+04	7.517973e-03
4.949470e-01	5.061556e-01	1.162746e-07	4.164760e-01	2.620554e+05	1.439509e-01	4.085375e+04	7.513396e-03
4.951696e-01	5.058600e-01	1.162743e-07	4.178025e-01	2.617809e+05	1.442352e-01	4.083380e+04	7.508818e-03
4.953922e-01	5.055644e-01	1.162740e-07	4.190307e-01	2.615065e+05	1.445206e-01	4.081384e+04	7.504239e-03
4.956149e-01	5.052686e-01	1.162737e-07	4.201629e-01	2.612320e+05	1.448070e-01	4.079387e+04	7.499656e-03
4.958377e-01	5.049726e-01	1.162733e-07	4.212001e-01	2.609575e+05	1.450945e-01	4.077390e+04	7.495072e-03
4.960604e-01	5.046768e-01	1.162730e-07	4.221435e-01	2.606831e+05	1.453829e-01	4.075394e+04	7.490489e-03
4.962832e-01	5.043806e-01	1.162726e-07	4.229954e-01	2.604086e+05	1.456724e-01	4.073397e+04	7.485901e-03
4.965059e-01	5.040845e-01	1.162722e-07	4.237566e-01	2.601340e+05	1.459628e-01	4.071400e+04	7.481314e-03
4.967288e-01	5.037882e-01	1.162719e-07	4.244307e-01	2.598591e+05	1.462544e-01	4.069403e+04	7.476692e-03
4.969517e-01	5.034915e-01	1.162715e-07	4.250197e-01	2.595839e+05	1.465470e-01	4.067405e+04	7.472097e-03
4.971745e-01	5.031949e-01	1.162711e-07	4.255252e-01	2.593086e+05	1.468405e-01	4.065409e+04	7.467502e-03
4.973974e-01	5.028980e-01	1.162707e-07	4.259501e-01	2.590328e+05	1.471351e-01	4.063411e+04	7.462877e-03
4.976202e-01	5.026010e-01	1.162703e-07	4.262957e-01	2.587568e+05	1.474307e-01	4.061414e+04	7.458276e-03
4.978431e-01	5.023036e-01	1.162699e-07	4.265644e-01	2.584801e+05	1.477274e-01	4.059416e+04	7.453589e-03
4.980660e-01	5.020062e-01	1.162695e-07	4.267577e-01	2.582031e+05	1.480251e-01	4.057419e+04	7.448982e-03
4.982890e-01	5.017083e-01	1.162691e-07	4.268778e-01	2.579255e+05	1.483239e-01	4.055420e+04	7.444368e-03
4.985119e-01	5.014104e-01	1.162687e-07	4.274046e-01	2.576474e+05	1.486237e-01	4.053423e+04	7.439721e-03
4.987348e-01	5.011122e-01	1.162682e-07	4.278885e-01	2.573686e+05	1.489245e-01	4.051426e+04	7.435102e-03
4.989578e-01	5.008135e-01	1.162678e-07	4.282901e-01	2.570890e+05	1.492265e-01	4.049427e+04	7.430475e-03
4.991809e-01	5.005145e-01	1.162673e-07	4.286110e-01	2.568088e+05	1.495297e-01	4.047429e+04	7.425818e-03
4.994038e-01	5.002153e-01	1.162669e-07	4.288530e-01	2.565279e+05	1.498337e-01	4.045431e+04	7.421185e-03
4.996268e-01	4.999158e-01	1.162664e-07	4.290185e-01	2.562462e+05	1.501388e-01	4.043433e+04	7.416546e-03
4.998498e-01	4.996159e-01	1.162660e-07	4.291093e-01	2.559637e+05	1.504449e-01	4.041436e+04	7.411901e-03
5.000728e-01	4.993156e-01	1.162655e-07	4.291274e-01	2.556803e+05	1.507522e-01	4.039438e+04	7.407250e-03
5.002958e-01	4.990149e-01	1.162650e-07	4.293686e-01	2.553961e+05	1.510606e-01	4.037440e+04	7.402594e-03
5.005189e-01	4.987139e-01	1.162645e-07	4.297870e-01	2.551109e+05	1.513700e-01	4.035442e+04	7.397839e-03
5.007421e-01	4.984122e-01	1.162640e-07	4.301232e-01	2.548246e+05	1.516808e-01	4.033443e+04	7.393168e-03
5.009653e-01	4.981101e-01	1.162635e-07	4.303789e-01	2.545373e+05	1.519926e-01	4.031444e+04	7.388491e-03
5.011884e-01	4.978077e-01	1.162630e-07	4.305561e-01	2.542491e+05	1.523053e-01	4.029446e+04	7.383810e-03
5.014115e-01	4.975049e-01	1.162625e-07	4.306568e-01	2.539599e+05	1.526192e-01	4.027448e+04	7.379122e-03
5.016348e-01	4.972015e-01	1.162620e-07	4.306831e-01	2.536695e+05	1.529343e-01	4.025449e+04	7.374426e-03
5.018579e-01	4.968978e-01	1.162615e-07	4.309138e-01	2.533782e+05	1.532503e-01	4.023452e+04	7.369725e-03
5.020811e-01	4.965937e-01	1.162610e-07	4.313402e-01	2.530857e+05	1.535675e-01	4.021454e+04	7.365018e-03
5.023043e-01	4.962890e-01	1.162604e-07	4.316836e-01	2.527922e+05	1.538857e-01	4.019457e+04	7.360276e-03
5.025275e-01	4.959839e-01	1.162599e-07	4.319458e-01	2.524975e+05	1.542051e-01	4.017459e+04	7.355555e-03
5.027509e-01	4.956782e-01	1.162594e-07	4.321290e-01	2.522015e+05	1.545258e-01	4.015461e+04	7.350823e-03
5.029743e-01	4.953719e-01	1.162588e-07	4.322348e-01	2.519043e+05	1.548476e-01	4.013463e+04	7.346058e-03
5.031976e-01	4.950652e-01	1.162583e-07	4.323144e-01	2.516059e+05	1.551705e-01	4.011465e+04	7.341294e-03
5.034210e-01	4.947580e-01	1.162577e-07	4.328121e-01	2.513064e+05	1.554945e-01	4.009468e+04	7.336520e-03
5.036445e-01	4.944502e-01	1.162572e-07	4.332235e-01	2.510057e+05	1.558197e-01	4.007470e+04	7.331759e-03
5.038678e-01	4.941420e-01	1.162566e-07	4.335503e-01	2.507040e+05	1.561459e-01	4.005474e+04	7.326992e-03
5.040911e-01	4.938333e-01	1.162561e-07	4.337948e-01	2.504010e+05	1.564731e-01	4.003477e+04	7.322059e-03
5.043145e-01	4.935240e-01	1.162555e-07	4.339589e-01	2.500969e+05	1.568016e-01	4.001481e+04	7.317276e-03
5.045379e-01	4.932142e-01	1.162549e-07	4.340447e-01	2.497916e+05	1.571312e-01	3.999485e+04	7.312462e-03
5.047614e-01	4.929036e-01	1.162544e-07	4.340542e-01	2.494849e+05	1.574621e-01	3.997488e+04	7.307606e-03
5.049848e-01	4.925927e-01	1.162538e-07	4.342246e-01	2.491772e+05	1.577940e-01	3.995492e+04	7.302798e-03
5.052082e-01	4.922812e-01	1.162532e-07	4.346029e-01	2.488683e+05	1.581271e-01	3.993496e+04	7.297982e-03
5.054318e-01	4.919689e-01	1.162526e-07	4.348969e-01	2.485580e+05	1.584616e-01	3.991499e+04	7.293154e-03
5.056552e-01	4.916562e-01	1.162520e-07	4.351083e-01	2.482468e+05	1.587970e-01	3.989504e+04	7.288321e-03
5.058787e-01	4.913430e-01	1.162514e-07	4.352392e-01	2.479344e+05	1.591337e-01	3.987509e+04	7.283435e-03
5.061023e-01	4.910290e-01	1.162508e-07	4.352917e-01	2.476206e+05	1.594717e-01	3.985513e+04	7.278582e-03
5.063258e-01	4.907146e-01	1.162502e-07	4.352676e-01	2.473060e+05	1.598107e-01	3.983518e+04	7.273724e-03
5.065494e-01	4.903997e-01	1.162496e-07	4.351692e-01	2.469902e+05	1.601509e-01	3.981523e+04	7.268857e-03
5.067730e-01	4.900840e-01	1.162490e-07	4.350590e-01	2.466731e+05	1.604925e-01	3.979527e+04	7.263979e-03
5.069967e-01	4.897677e-01	1.162484e-07	4.349406e-01	2.463549e+05	1.608352e-01	3.977532e+04	7.259092e-03
5.072203e-01	4.894511e-01	1.162477e-07	4.348498e-01	2.460359e+05	1.611790e-01	3.975538e+04	7.254200e-03
5.074440e-01	4.891337e-01	1.162471e-07	4.349407e-01	2.457156e+05	1.615242e-01	3.973543e+04	7.249297e-03
5.076676e-01	4.888159e-01	1.162465e-07	4.353373e-01	2.453944e+05	1.618704e-01	3.971550e+04	7.244370e-03
5.078914e-01	4.884974e-01	1.162458e-07	4.362211e-01	2.450721e+05	1.622179e-01	3.969555e+04	7.239433e-03
5.081152e-01	4.881783e-01	1.162452e-07	4.370101e-01	2.447488e+05	1.625667e-01	3.967561e+04	7.234505e-03
5.083390e-01	4.878587e-01	1.162446e-07	4.377067e-01	2.444246e+05	1.629168e-01	3.965567e+04	7.229569e-03
5.085626e-01	4.875387e-01	1.162439e-07	4.383126e-01	2.440996e+05	1.632678e-01	3.963575e+04	7.224627e-03
5.087864e-01	4.872182e-01	1.162433e-07	4.388301e-01	2.437737e+05	1.636201e-01	3.961582e+04	7.219677e-03
5.090102e-01	4.868969e-01	1.162426e-07	4.396586e-01	2.434467e+05	1.639738e-01	3.959589e+04	7.214717e-03
5.092340e-01	4.865751e-01	1.162420e-07	4.407905e-01	2.431189e+05	1.643286e-01	3.957596e+04	7.209748e-03
5.094579e-01	4.862527e-01	1.162413e-07	4.418305e-01	2.427903e+05	1.646847e-01	3.955604e+04	7.204771e-03
5.096818e-01	4.859298e-01	1.162407e-07	4.427800e-01	2.424609e+05	1.650421e-01	3.953612e+04	7.199787e-03
5.099056e-01	4.856066e-01	1.162400e-07	4.436401e-01	2.421309e+05	1.654005e-01	3.951621e+04	7.194797e-03
5.101295e-01	4.852827e-01	1.162393e-07	4.444134e-01	2.418001e+05	1.657603e-01	3.949629e+04	7.189798e-03
5.103533e-01	4.849585e-01	1.162386e-07	4.451006e-01	2.414687e+05	1.661211e-01	3.947638e+04	7.184777e-03
5.105772e-01	4.846338e-01	1.162380e-07	4.457039e-01	2.411366e+05	1.664833e-01	3.945648e+04	7.179746e-03
5.108010e-01	4.843086e-01	1.162373e-07	4.462254e-01	2.408039e+05	1.668467e-01	3.943658e+04	7.174728e-03
5.110249e-01	4.839830e-01	1.162366e-07	4.466673e-01	2.404707e+05	1.672113e-01	3.941668e+04	7.169702e-03
5.112489e-01	4.836567e-01	1.162359e-07	4.470317e-01	2.401367e+05	1.675774e-01	3.939678e+04	7.164613e-03
5.114728e-01	4.833301e-01	1.162352e-07	4.473204e-01	2.398023e+05	1.679446e-01	3.937689e+04	7.159574e-03
5.116968e-01	4.830031e-01	1.162345e-07	4.475354e-01	2.394675e+05	1.683131e-01	3.935700e+04	7.154528e-03
5.119208e-01	4.826755e-01	1.162338e-07	4.476786e-01	2.391320e+05	1.686830e-01	3.933710e+04	7.149474e-03
5.121448e-01	4.823477e-01	1.162331e-07	4.477517e-01	2.387963e+05	1.690540e-01	3.931722e+04	7.144416e-03
5.123689e-01	4.820192e-01	1.162324e-07	4.477564e-01	2.384601e+05	1.694264e-01	3.929733e+04	7.139314e-03
5.125929e-01	4.816906e-01	1.162317e-07	4.476946e-01	2.381236e+05	1.697999e-01	3.927745e+04	7.134244e-03
5.128170e-01	4.813614e-01	1.162310e-07	4.475677e-01	2.377867e+05	1.701750e-01	3.925756e+04	7.129165e-03
5.130411e-01	4.810318e-01	1.162302e-07	4.473777e-01	2.374496e+05	1.705513e-01	3.923768e+04	7.123958e-03
5.132653e-01	4.807018e-01	1.162295e-07	4.471262e-01	2.371121e+05	1.709289e-01	3.921779e+04	7.118868e-03
5.134894e-01	4.803716e-01	1.162288e-07	4.468149e-01	2.367747e+05	1.713076e-01	3.919792e+04	7.113575e-03
5.137136e-01	4.800410e-01	1.162280e-07	4.464452e-01	2.364369e+05	1.716878e-01	3.917805e+04	7.108064e-03
5.139378e-01	4.797100e-01	1.162273e-07	4.460190e-01	2.360990e+05	1.720693e-01	3.915817e+04	7.102253e-03
5.141619e-01	4.793789e-01	1.162265e-07	4.455381e-01	2.357612e+05	1.724520e-01	3.913831e+04	7.097043e-03
5.143861e-01	4.790473e-01	1.162258e-07	4.450034e-01	2.354231e+05	1.728361e-01	3.911844e+04	7.091844e-03
5.146103e-01	4.787156e-01	1.162250e-07	4.444169e-01	2.350851e+05	1.732213e-01	3.909859e+04	7.086543e-03
5.148345e-01	4.783835e-01	1.162243e-07	4.437796e-01	2.347471e+05	1.736081e-01	3.907872e+04	7.081422e-03
5.150588e-01	4.780511e-01	1.162235e-07	4.430934e-01	2.344090e+05	1.739961e-01	3.905886e+04	7.076297e-03
5.152830e-01	4.777186e-01	1.162227e-07	4.434762e-01	2.340712e+05	1.743853e-01	3.903902e+04	7.070937e-03
5.155072e-01	4.773859e-01	1.162219e-07	4.438306e-01	2.337335e+05	1.747758e-01	3.901917e+04	7.065543e-03
5.157315e-01	4.770530e-01	1.162212e-07	4.441100e-01	2.333959e+05	1.751676e-01	3.899933e+04	7.060201e-03
5.159557e-01	4.767198e-01	1.162204e-07	4.443163e-01	2.330585e+05	1.755608e-01	3.897950e+04	7.054557e-03
5.161801e-01	4.763863e-01	1.162196e-07	4.444514e-01	2.327212e+05	1.759554e-01	3.895965e+04	7.049312e-03
5.164044e-01	4.760528e-01	1.162188e-07	4.445169e-01	2.323842e+05	1.763512e-01	3.893982e+04	7.044020e-03
5.166288e-01	4.757189e-01	1.162180e-07	4.445147e-01	2.320473e+05	1.767486e-01	3.891998e+04	7.038757e-03
5.168531e-01	4.753851e-01	1.162172e-07	4.444465e-01	2.317109e+05	1.771470e-01	3.890016e+04	7.033548e-03
5.170774e-01	4.750510e-01	1.162164e-07	4.443138e-01	2.313748e+05	1.775468e-01	3.888034e+04	7.027879e-03
5.173018e-01	4.747169e-01	1.162156e-07	4.441186e-01	2.310391e+05	1.779479e-01	3.886052e+04	7.022523e-03
5.175261e-01	4.743826e-01	1.162148e-07	4.438625e-01	2.307037e+05	1.783502e-01	3.884070e+04	7.017107e-03
5.177506e-01	4.740480e-01	1.162139e-07	4.437149e-01	2.303686e+05	1.787541e-01	3.882088e+04	7.011647e-03
5.179750e-01	4.737134e-01	1.162131e-07	4.439014e-01	2.300341e+05	1.791592e-01	3.880106e+04	7.006351e-03
5.181996e-01	4.733786e-01	1.162123e-07	4.440189e-01	2.296998e+05	1.795658e-01	3.878124e+04	7.001032e-03
5.184240e-01	4.730439e-01	1.162114e-07	4.440692e-01	2.293662e+05	1.799735e-01	3.876144e+04	6.995531e-03
5.186484e-01	4.727091e-01	1.162106e-07	4.440538e-01	2.290331e+05	1.803825e-01	3.874164e+04	6.990107e-03
5.188729e-01	4.723743e-01	1.162097e-07	4.439746e-01	2.287005e+05	1.807929e-01	3.872183e+04	6.984737e-03
5.190975e-01	4.720392e-01	1.162089e-07	4.438331e-01	2.283683e+05	1.812048e-01	3.870203e+04	6.979012e-03
5.193221e-01	4.717040e-01	1.162080e-07	4.436309e-01	2.280367e+05	1.816180e-01	3.868222e+04	6.973499e-03
5.195467e-01	4.713688e-01	1.162071e-07	4.433696e-01	2.277057e+05	1.820325e-01	3.866242e+04	6.968078e-03
5.197712e-01	4.710337e-01	1.162063e-07	4.430508e-01	2.273754e+05	1.824481e-01	3.864263e+04	6.962549e-03
5.199959e-01	4.706985e-01	1.162054e-07	4.426757e-01	2.270456e+05	1.828653e-01	3.862284e+04	6.956912e-03
5.202206e-01	4.703632e-01	1.162045e-07	4.422459e-01	2.267164e+05	1.832838e-01	3.860304e+04	6.951142e-03
5.204452e-01	4.700280e-01	1.162036e-07	4.417631e-01	2.263880e+05	1.837034e-01	3.858326e+04	6.945678e-03
5.206699e-01	4.696927e-01	1.162027e-07	4.412282e-01	2.260602e+05	1.841246e-01	3.856347e+04	6.940373e-03
5.208945e-01	4.693575e-01	1.162018e-07	4.406432e-01	2.257332e+05	1.845468e-01	3.854370e+04	6.935034e-03
5.211191e-01	4.690223e-01	1.162009e-07	4.400093e-01	2.254069e+05	1.849704e-01	3.852393e+04	6.929500e-03
5.213437e-01	4.686871e-01	1.162000e-07	4.393276e-01	2.250813e+05	1.853953e-01	3.850416e+04	6.924106e-03
5.215684e-01	4.683519e-01	1.161990e-07	4.392067e-01	2.247565e+05	1.858214e-01	3.848439e+04	6.918756e-03
5.217932e-01	4.680166e-01	1.161981e-07	4.395025e-01	2.244322e+05	1.862491e-01	3.846461e+04	6.912715e-03
5.220180e-01	4.676812e-01	1.161972e-07	4.397289e-01	2.241087e+05	1.866780e-01	3.844484e+04	6.906959e-03
5.222428e-01	4.673459e-01	1.161962e-07	4.398877e-01	2.237860e+05	1.871081e-01	3.842507e+04	6.901540e-03
5.224677e-01	4.670106e-01	1.161953e-07	4.399803e-01	2.234640e+05	1.875395e-01	3.840531e+04	6.895858e-03
5.226925e-01	4.666753e-01	1.161943e-07	4.400082e-01	2.231427e+05	1.879722e-01	3.838555e+04	6.890197e-03
5.229174e-01	4.663400e-01	1.161934e-07	4.399729e-01	2.228283e+05	1.884061e-01	3.836579e+04	6.884595e-03
5.231422e-01	4.660049e-01	1.161924e-07	4.398758e-01	2.225295e+05	1.888410e-01	3.834604e+04	6.879371e-03
5.233670e-01	4.656698e-01	1.161914e-07	4.397186e-01	2.222311e+05	1.892771e-01	3.832629e+04	6.873893e-03
5.235918e-01	4.653347e-01	1.161905e-07	4.395028e-01	2.219332e+05	1.897144e-01	3.830655e+04	6.868187e-03
5.238166e-01	4.649996e-01	1.161895e-07	4.392299e-01	2.216357e+05	1.901529e-01	3.828681e+04	6.862768e-03
5.240414e-01	4.646646e-01	1.161885e-07	4.389014e-01	2.213387e+05	1.905925e-01	3.826707e+04	6.856812e-03
5.242663e-01	4.643295e-01	1.161875e-07	4.385189e-01	2.210421e+05	1.910333e-01	3.824734e+04	6.850666e-03
5.244913e-01	4.639943e-01	1.161865e-07	4.380836e-01	2.207458e+05	1.914754e-01	3.822760e+04	6.844197e-03
5.247162e-01	4.636593e-01	1.161854e-07	4.375972e-01	2.204501e+05	1.919184e-01	3.820787e+04	6.837945e-03
5.249411e-01	4.633243e-01	1.161844e-07	4.370611e-01	2.201549e+05	1.923625e-01	3.818815e+04	6.831644e-03
5.251660e-01	4.629892e-01	1.161834e-07	4.364765e-01	2.198602e+05	1.928076e-01	3.816842e+04	6.825267e-03
5.253909e-01	4.626542e-01	1.161824e-07	4.358451e-01	2.195659e+05	1.932539e-01	3.814870e+04	6.819459e-03
5.256159e-01	4.623192e-01	1.161813e-07	4.351684e-01	2.192721e+05	1.937011e-01	3.812899e+04	6.813279e-03
5.258410e-01	4.619840e-01	1.161803e-07	4.344473e-01	2.189786e+05	1.941496e-01	3.810926e+04	6.807153e-03
5.260660e-01	4.616489e-01	1.161792e-07	4.336839e-01	2.186857e+05	1.945989e-01	3.808955e+04	6.801802e-03
5.262911e-01	4.613137e-01	1.161782e-07	4.328788e-01	2.183931e+05	1.950494e-01	3.806984e+04	6.796303e-03
5.265162e-01	4.609785e-01	1.161771e-07	4.320338e-01	2.181010e+05	1.955009e-01	3.805012e+04	6.790767e-03
5.267413e-01	4.606434e-01	1.161760e-07	4.311507e-01	2.178095e+05	1.959530e-01	3.803042e+04	6.784551e-03
5.269663e-01	4.603082e-01	1.161749e-07	4.302309e-01	2.175185e+05	1.964059e-01	3.801072e+04	6.778511e-03
5.271914e-01	4.599730e-01	1.161738e-07	4.298692e-01	2.172279e+05	1.968598e-01	3.799102e+04	6.772536e-03
5.274166e-01	4.596376e-01	1.161727e-07	4.304766e-01	2.169377e+05	1.973147e-01	3.797131e+04	6.766947e-03
5.276417e-01	4.593024e-01	1.161716e-07	4.311668e-01	2.166480e+05	1.977702e-01	3.795162e+04	6.760410e-03
5.278668e-01	4.589670e-01	1.161705e-07	4.317854e-01	2.163588e+05	1.982264e-01	3.793193e+04	6.754462e-03
5.280921e-01	4.586314e-01	1.161694e-07	4.323342e-01	2.160699e+05	1.986837e-01	3.791224e+04	6.748634e-03
5.283174e-01	4.582958e-01	1.161683e-07	4.328144e-01	2.157814e+05	1.991416e-01	3.789254e+04	6.742637e-03
5.285426e-01	4.579601e-01	1.161671e-07	4.332273e-01	2.154934e+05	1.996003e-01	3.787285e+04	6.737106e-03
5.287679e-01	4.576242e-01	1.161660e-07	4.335745e-01	2.152058e+05	2.000595e-01	3.785316e+04	6.731583e-03
5.289921e-01	4.572900e-01	1.161648e-07	4.338559e-01	2.149201e+05	2.005171e-01	3.783358e+04	6.725691e-03
5.292174e-01	4.569542e-01	1.161637e-07	4.340759e-01	2.146335e+05	2.009772e-01	3.781390e+04	6.720183e-03
5.294426e-01	4.566182e-01	1.161625e-07	4.342345e-01	2.143473e+05	2.014378e-01	3.779423e+04	6.714627e-03
5.296626e-01	4.562899e-01	1.161614e-07	4.343303e-01	2.140681e+05	2.018884e-01	3.777502e+04	6.709156e-03
5.298880e-01	4.559535e-01	1.161602e-07	4.343711e-01	2.137825e+05	2.023499e-01	3.775535e+04	6.703629e-03
5.301105e-01	4.556214e-01	1.161590e-07	4.343548e-01	2.135011e+05	2.028060e-01	3.773593e+04	6.697853e-03
5.303355e-01	4.552855e-01	1.161578e-07	4.342832e-01	2.132169e+05	2.032674e-01	3.771630e+04	6.692210e-03
5.305545e-01	4.549582e-01	1.161567e-07	4.341600e-01	2.129404e+05	2.037173e-01	3.769719e+04	6.686563e-03
5.307694e-01	4.546370e-01	1.161555e-07	4.339887e-01	2.126697e+05	2.041587e-01	3.767845e+04	6.681139e-03
5.309948e-01	4.543001e-01	1.161543e-07	4.337601e-01	2.123861e+05	2.046211e-01	3.765880e+04	6.675149e-03
5.312201e-01	4.539630e-01	1.161531e-07	4.334818e-01	2.121029e+05	2.050838e-01	3.763915e+04	6.668850e-03
5.314455e-01	4.536257e-01	1.161519e-07	4.331544e-01	2.118200e+05	2.055466e-01	3.761951e+04	6.662636e-03
5.316686e-01	4.532917e-01	1.161506e-07	4.330803e-01	2.115402e+05	2.060049e-01	3.760006e+04	6.656426e-03
5.318856e-01	4.529667e-01	1.161494e-07	4.332316e-01	2.112686e+05	2.064506e-01	3.758116e+04	6.650278e-03
5.321102e-01	4.526301e-01	1.161482e-07	4.333406e-01	2.109877e+05	2.069114e-01	3.756160e+04	6.644277e-03
5.323338e-01	4.522947e-01	1.161469e-07	4.334014e-01	2.107082e+05	2.073704e-01	3.754213e+04	6.638300e-03
5.325589e-01	4.519570e-01	1.161457e-07	4.334155e-01	2.104273e+05	2.078320e-01	3.752253e+04	6.631842e-03
5.327783e-01	4.516276e-01	1.161444e-07	4.333834e-01	2.101538e+05	2.082820e-01	3.750343e+04	6.625368e-03
5.330009e-01	4.512932e-01	1.161432e-07	4.335089e-01	2.098766e+05	2.087380e-01	3.748406e+04	6.619175e-03
5.332243e-01	4.509573e-01	1.161419e-07	4.340155e-01	2.095985e+05	2.091954e-01	3.746462e+04	6.613431e-03
5.334424e-01	4.506293e-01	1.161406e-07	4.344657e-01	2.093275e+05	2.096416e-01	3.744565e+04	6.607646e-03
5.336613e-01	4.502998e-01	1.161394e-07	4.348752e-01	2.090556e+05	2.100889e-01	3.742661e+04	6.601930e-03
5.338774e-01	4.499742e-01	1.161381e-07	4.352382e-01	2.087873e+05	2.105302e-01	3.740781e+04	6.596125e-03
5.340937e-01	4.496482e-01	1.161369e-07	4.355614e-01	2.085191e+05	2.109710e-01	3.738901e+04	6.590195e-03
5.343076e-01	4.493256e-01	1.161356e-07	4.358424e-01	2.082541e+05	2.114064e-01	3.737042e+04	6.584366e-03
5.345259e-01	4.489960e-01	1.161343e-07	4.360915e-01	2.079837e+05	2.118497e-01	3.735144e+04	6.578583e-03
5.347448e-01	4.486653e-01	1.161330e-07	4.363037e-01	2.077128e+05	2.122937e-01	3.733242e+04	6.572768e-03
5.349575e-01	4.483438e-01	1.161317e-07	4.364706e-01	2.074498e+05	2.127244e-01	3.731395e+04	6.567133e-03
5.351719e-01	4.480194e-01	1.161304e-07	4.366012e-01	2.071848e+05	2.131576e-01	3.729533e+04	6.561756e-03
5.353857e-01	4.476956e-01	1.161292e-07	4.366948e-01	2.069207e+05	2.135886e-01	3.727676e+04	6.556373e-03
5.355996e-01	4.473715e-01	1.161279e-07	4.367523e-01	2.066566e+05	2.140187e-01	3.725820e+04	6.551153e-03
5.358206e-01	4.470363e-01	1.161265e-07	4.367760e-01	2.063839e+05	2.144617e-01	3.723901e+04	6.545615e-03
5.360345e-01	4.467117e-01	1.161252e-07	4.367610e-01	2.061200e+05	2.148897e-01	3.722045e+04	6.539631e-03
5.362481e-01	4.463872e-01	1.161239e-07	4.367103e-01	2.058567e+05	2.153158e-01	3.720192e+04	6.533965e-03
5.364610e-01	4.460636e-01	1.161226e-07	4.366257e-01	2.055943e+05	2.157392e-01	3.718345e+04	6.528503e-03
5.366768e-01	4.457351e-01	1.161212e-07	4.365071e-01	2.053284e+05	2.161669e-01	3.716473e+04	6.522922e-03
5.368894e-01	4.454114e-01	1.161199e-07	4.363582e-01	2.050666e+05	2.165869e-01	3.714631e+04	6.517437e-03
5.370966e-01	4.450955e-01	1.161186e-07	4.361824e-01	2.048114e+05	2.169953e-01	3.712834e+04	6.511753e-03
5.373063e-01	4.447756e-01	1.161173e-07	4.359760e-01	2.045532e+05	2.174065e-01	3.711017e+04	6.505979e-03
5.375174e-01	4.444532e-01	1.161159e-07	4.357402e-01	2.042933e+05	2.178190e-01	3.709187e+04	6.499547e-03
5.377302e-01	4.441280e-01	1.161146e-07	4.354754e-01	2.040314e+05	2.182330e-01	3.707343e+04	6.492746e-03
5.379348e-01	4.438152e-01	1.161133e-07	4.351945e-01	2.037797e+05	2.186297e-01	3.705571e+04	6.485721e-03
5.381484e-01	4.434881e-01	1.161119e-07	4.348763e-01	2.035168e+05	2.190415e-01	3.703721e+04	6.478968e-03
5.383645e-01	4.431571e-01	1.161105e-07	4.345299e-01	2.032510e+05	2.194561e-01	3.701850e+04	6.472511e-03
5.385778e-01	4.428300e-01	1.161091e-07	4.341634e-01	2.029886e+05	2.198638e-01	3.700003e+04	6.466435e-03
5.387877e-01	4.425078e-01	1.161078e-07	4.337792e-01	2.027303e+05	2.202631e-01	3.698186e+04	6.460203e-03
5.389948e-01	4.421896e-01	1.161064e-07	4.333781e-01	2.024755e+05	2.206550e-01	3.696394e+04	6.453571e-03
5.392028e-01	4.418698e-01	1.161050e-07	4.329545e-01	2.022196e+05	2.210462e-01	3.694594e+04	6.447346e-03
5.394121e-01	4.415477e-01	1.161037e-07	4.325083e-01	2.019620e+05	2.214377e-01	3.692783e+04	6.441540e-03
5.396197e-01	4.412279e-01	1.161023e-07	4.320467e-01	2.017065e+05	2.218237e-01	3.690988e+04	6.435613e-03
5.398265e-01	4.409091e-01	1.161009e-07	4.315686e-01	2.014519e+05	2.222058e-01	3.689199e+04	6.428932e-03
5.400349e-01	4.405875e-01	1.160995e-07	4.310693e-01	2.011953e+05	2.225882e-01	3.687397e+04	6.423059e-03
5.402395e-01	4.402716e-01	1.160981e-07	4.305626e-01	2.009434e+05	2.229613e-01	3.685628e+04	6.417256e-03
5.404382e-01	4.399644e-01	1.160968e-07	4.300693e-01	2.006987e+05	2.233215e-01	3.683910e+04	6.411394e-03
5.406348e-01	4.396603e-01	1.160955e-07	4.295793e-01	2.004564e+05	2.236752e-01	3.682211e+04	6.405202e-03
5.408440e-01	4.393365e-01	1.160940e-07	4.290567e-01	2.001987e+05	2.240479e-01	3.680403e+04	6.398958e-03
5.410486e-01	4.390195e-01	1.160926e-07	4.285422e-01	1.999465e+05	2.244101e-01	3.678635e+04	6.393144e-03
5.412485e-01	4.387095e-01	1.160912e-07	4.280318e-01	1.997000e+05	2.247613e-01	3.676908e+04	6.387569e-03
5.414596e-01	4.383819e-01	1.160898e-07	4.274954e-01	1.994397e+05	2.251285e-01	3.675085e+04	6.381248e-03
5.416693e-01	4.380561e-01	1.160883e-07	4.269605e-01	1.991809e+05	2.254904e-01	3.673273e+04	6.375475e-03
5.418754e-01	4.377359e-01	1.160869e-07	4.264324e-01	1.989266e+05	2.258429e-01	3.671494e+04	6.369361e-03
5.420784e-01	4.374201e-01	1.160855e-07	4.259095e-01	1.986760e+05	2.261870e-01	3.669741e+04	6.363581e-03
5.422795e-01	4.371069e-01	1.160841e-07	4.253882e-01	1.984275e+05	2.265248e-01	3.668005e+04	6.358214e-03
5.424873e-01	4.367833e-01	1.160826e-07	4.248479e-01	1.981708e+05	2.268696e-01	3.666212e+04	6.352394e-03
5.426967e-01	4.364567e-01	1.160811e-07	4.243006e-01	1.979119e+05	2.272137e-01	3.664404e+04	6.346398e-03
5.429031e-01	4.361348e-01	1.160796e-07	4.237581e-01	1.976567e+05	2.275493e-01	3.662623e+04	6.340852e-03
5.431071e-01	4.358162e-01	1.160782e-07	4.232182e-01	1.974043e+05	2.278774e-01	3.660862e+04	6.334787e-03
5.433124e-01	4.354955e-01	1.160767e-07	4.226715e-01	1.971502e+05	2.282035e-01	3.659091e+04	6.328503e-03
5.435201e-01	4.351707e-01	1.160752e-07	4.221147e-01	1.968930e+05	2.285294e-01	3.657300e+04	6.321556e-03
5.437267e-01	4.348474e-01	1.160737e-07	4.215567e-01	1.966369e+05	2.288497e-01	3.655517e+04	6.314605e-03
5.439352e-01	4.345209e-01	1.160722e-07	4.209894e-01	1.963784e+05	2.291686e-01	3.653719e+04	6.307781e-03
5.441432e-01	4.341951e-01	1.160707e-07	4.204189e-01	1.961205e+05	2.294824e-01	3.651925e+04	6.301237e-03
5.443509e-01	4.338696e-01	1.160692e-07	4.198444e-01	1.958629e+05	2.297914e-01	3.650135e+04	6.294205e-03
5.445615e-01	4.335392e-01	1.160676e-07	4.192564e-01	1.956014e+05	2.301002e-01	3.648319e+04	6.288236e-03
5.447696e-01	4.332126e-01	1.160661e-07	4.186697e-01	1.953430e+05	2.304009e-01	3.646525e+04	6.282710e-03
5.449730e-01	4.328931e-01	1.160646e-07	4.180900e-01	1.950902e+05	2.306905e-01	3.644772e+04	6.276624e-03
5.451728e-01	4.325790e-01	1.160631e-07	4.175139e-01	1.948417e+05	2.309708e-01	3.643049e+04	6.270611e-03
5.453745e-01	4.322619e-01	1.160616e-07	4.169237e-01	1.945908e+05	2.312488e-01	3.641311e+04	6.264633e-03
5.455704e-01	4.319537e-01	1.160601e-07	4.163415e-01	1.943470e+05	2.315147e-01	3.639622e+04	6.258899e-03
5.457726e-01	4.316355e-01	1.160586e-07	4.157318e-01	1.940953e+05	2.317840e-01	3.637880e+04	6.253141e-03
5.459779e-01	4.313121e-01	1.160570e-07	4.151029e-01	1.938394e+05	2.320528e-01	3.636111e+04	6.247408e-03
5.461853e-01	4.309853e-01	1.160554e-07	4.144569e-01	1.935809e+05	2.323194e-01	3.634324e+04	6.241555e-03
5.463891e-01	4.306640e-01	1.160539e-07	4.138112e-01	1.933268e+05	2.325767e-01	3.632568e+04	6.235352e-03
5.465903e-01	4.303468e-01	1.160523e-07	4.131630e-01	1.930758e+05	2.328259e-01	3.630835e+04	6.229034e-03
5.467880e-01	4.300348e-01	1.160508e-07	4.125122e-01	1.928290e+05	2.330661e-01	3.629132e+04	6.223146e-03
5.469901e-01	4.297157e-01	1.160492e-07	4.118333e-01	1.925766e+05	2.333065e-01	3.627390e+04	6.217101e-03
5.471891e-01	4.294016e-01	1.160477e-07	4.111515e-01	1.923280e+05	2.335383e-01	3.625677e+04	6.211549e-03
5.473912e-01	4.290823e-01	1.160461e-07	4.104451e-01	1.920754e+05	2.337686e-01	3.623936e+04	6.205517e-03
5.475956e-01	4.287592e-01	1.160445e-07	4.097168e-01	1.918197e+05	2.339964e-01	3.622175e+04	6.199426e-03
5.477994e-01	4.284370e-01	1.160429e-07	4.089766e-01	1.915647e+05	2.342183e-01	3.620419e+04	6.192807e-03
5.480032e-01	4.281146e-01	1.160413e-07	4.082222e-01	1.913096e+05	2.344350e-01	3.618664e+04	6.186143e-03
5.482086e-01	4.277898e-01	1.160397e-07	4.074479e-01	1.910525e+05	2.346479e-01	3.616895e+04	6.179972e-03
5.484078e-01	4.274745e-01	1.160381e-07	4.066825e-01	1.908029e+05	2.348497e-01	3.615180e+04	6.173791e-03
5.486050e-01	4.271623e-01	1.160365e-07	4.059108e-01	1.905557e+05	2.350443e-01	3.613481e+04	6.168212e-03
5.488061e-01	4.268438e-01	1.160349e-07	4.051105e-01	1.903036e+05	2.352372e-01	3.611748e+04	6.162425e-03
5.490111e-01	4.265192e-01	1.160333e-07	4.042813e-01	1.900465e+05	2.354284e-01	3.609983e+04	6.156528e-03
5.492174e-01	4.261923e-01	1.160316e-07	4.034327e-01	1.897876e+05	2.356155e-01	3.608205e+04	6.150680e-03
5.494207e-01	4.258701e-01	1.160300e-07	4.025826e-01	1.895324e+05	2.357946e-01	3.606454e+04	6.144374e-03
5.496211e-01	4.255525e-01	1.160283e-07	4.017312e-01	1.892809e+05	2.359658e-01	3.604728e+04	6.138545e-03
5.498216e-01	4.252347e-01	1.160267e-07	4.008661e-01	1.890291e+05	2.361318e-01	3.603001e+04	6.132864e-03
5.500182e-01	4.249229e-01	1.160251e-07	4.000050e-01	1.887821e+05	2.362895e-01	3.601308e+04	6.127222e-03
5.502173e-01	4.246072e-01	1.160234e-07	3.991205e-01	1.885319e+05	2.364439e-01	3.599592e+04	6.121154e-03
5.504158e-01	4.242922e-01	1.160218e-07	3.982263e-01	1.882823e+05	2.365926e-01	3.597882e+04	6.115133e-03
5.506130e-01	4.239794e-01	1.160201e-07	3.973269e-01	1.880343e+05	2.367352e-01	3.596183e+04	6.109112e-03
5.508094e-01	4.236677e-01	1.160185e-07	3.964194e-01	1.877873e+05	2.368721e-01	3.594490e+04	6.103284e-03
5.510121e-01	4.233461e-01	1.160168e-07	3.954711e-01	1.875323e+05	2.370077e-01	3.592744e+04	6.097037e-03
5.512122e-01	4.230286e-01	1.160151e-07	3.945231e-01	1.872806e+05	2.371365e-01	3.591019e+04	6.090712e-03
5.514104e-01	4.227140e-01	1.160135e-07	3.935730e-01	1.870312e+05	2.372589e-01	3.589311e+04	6.083710e-03
5.516120e-01	4.223941e-01	1.160117e-07	3.925958e-01	1.867775e+05	2.373778e-01	3.587573e+04	6.077236e-03
5.518110e-01	4.220781e-01	1.160101e-07	3.916206e-01	1.865269e+05	2.374902e-01	3.585857e+04	6.071132e-03
5.520104e-01	4.217616e-01	1.160083e-07	3.906341e-01	1.862759e+05	2.375974e-01	3.584139e+04	6.064816e-03
5.522100e-01	4.214448e-01	1.160066e-07	3.896372e-01	1.860247e+05	2.376994e-01	3.582418e+04	6.058757e-03
5.524149e-01	4.211194e-01	1.160049e-07	3.886041e-01	1.857666e+05	2.377986e-01	3.580650e+04	6.052510e-03
5.526145e-01	4.208026e-01	1.160031e-07	3.875895e-01	1.855153e+05	2.378901e-01	3.578930e+04	6.046218e-03
5.528156e-01	4.204834e-01	1.160014e-07	3.865586e-01	1.852621e+05	2.379769e-01	3.577195e+04	6.040063e-03
5.530185e-01	4.201612e-01	1.159996e-07	3.855106e-01	1.850066e+05	2.380590e-01	3.575445e+04	6.033801e-03
5.532189e-01	4.198431e-01	1.159979e-07	3.844681e-01	1.847542e+05	2.381349e-01	3.573715e+04	6.028073e-03
5.534190e-01	4.195254e-01	1.159961e-07	3.834199e-01	1.845022e+05	2.382053e-01	3.571989e+04	6.021839e-03
5.536163e-01	4.192121e-01	1.159944e-07	3.823797e-01	1.842537e+05	2.382696e-01	3.570285e+04	6.015971e-03
5.538158e-01	4.188954e-01	1.159926e-07	3.813225e-01	1.840025e+05	2.383293e-01	3.568563e+04	6.010259e-03
5.540128e-01	4.185828e-01	1.159908e-07	3.802731e-01	1.837545e+05	2.383830e-01	3.566863e+04	6.004502e-03
5.542089e-01	4.182715e-01	1.159891e-07	3.792234e-01	1.835076e+05	2.384314e-01	3.565169e+04	5.999145e-03
5.544059e-01	4.179588e-01	1.159873e-07	3.781645e-01	1.832597e+05	2.384748e-01	3.563468e+04	5.993924e-03
5.546041e-01	4.176443e-01	1.159855e-07	3.770955e-01	1.830103e+05	2.385132e-01	3.561756e+04	5.988706e-03
5.548003e-01	4.173328e-01	1.159838e-07	3.760333e-01	1.827633e+05	2.385463e-01	3.560060e+04	5.983481e-03
5.549961e-01	4.170222e-01	1.159820e-07	3.749711e-01	1.825171e+05	2.385740e-01	3.558369e+04	5.978033e-03
5.551905e-01	4.167138e-01	1.159802e-07	3.739138e-01	1.822726e+05	2.385966e-01	3.556689e+04	5.972838e-03
5.553830e-01	4.164083e-01	1.159784e-07	3.728649e-01	1.820305e+05	2.386140e-01	3.555025e+04	5.967479e-03
5.555831e-01	4.160909e-01	1.159766e-07	3.717729e-01	1.817789e+05	2.386265e-01	3.553294e+04	5.961968e-03
5.557851e-01	4.157706e-01	1.159747e-07	3.706697e-01	1.815251e+05	2.386339e-01	3.551548e+04	5.956481e-03
5.559841e-01	4.154549e-01	1.159729e-07	3.695820e-01	1.812750e+05	2.386361e-01	3.549826e+04	5.951055e-03
5.561841e-01	4.151378e-01	1.159710e-07	3.684889e-01	1.810238e+05	2.386329e-01	3.548096e+04	5.945682e-03
5.563861e-01	4.148174e-01	1.159691e-07	3.673852e-01	1.807701e+05	2.386242e-01	3.546347e+04	5.940194e-03
5.565852e-01	4.145018e-01	1.159673e-07	3.662985e-01	1.805202e+05	2.386105e-01	3.544623e+04	5.934761e-03
5.567847e-01	4.141856e-01	1.159654e-07	3.652115e-01	1.802700e+05	2.385913e-01	3.542896e+04	5.928923e-03
5.569832e-01	4.138709e-01	1.159635e-07	3.641314e-01	1.800210e+05	2.385669e-01	3.541176e+04	5.923103e-03
5.571790e-01	4.135607e-01	1.159617e-07	3.630687e-01	1.797756e+05	2.385378e-01	3.539480e+04	5.917572e-03
5.573775e-01	4.132460e-01	1.159598e-07	3.619937e-01	1.795267e+05	2.385027e-01	3.537759e+04	5.912044e-03
5.575725e-01	4.129372e-01	1.159579e-07	3.609413e-01	1.792826e+05	2.384632e-01	3.536069e+04	5.906170e-03
5.577694e-01	4.126252e-01	1.159560e-07	3.598821e-01	1.790360e+05	2.384179e-01	3.534362e+04	5.900117e-03
5.579642e-01	4.123167e-01	1.159541e-07	3.588385e-01	1.787923e+05	2.383680e-01	3.532672e+04	5.894358e-03
5.581582e-01	4.120095e-01	1.159522e-07	3.578034e-01	1.785497e+05	2.383131e-01	3.530989e+04	5.888385e-03
5.583528e-01	4.117014e-01	1.159503e-07	3.567697e-01	1.783065e+05	2.382528e-01	3.529300e+04	5.882962e-03
5.585448e-01	4.113974e-01	1.159485e-07	3.557547e-01	1.780666e+05	2.381882e-01	3.527633e+04	5.877617e-03
5.587372e-01	4.110930e-01	1.159466e-07	3.547434e-01	1.778264e+05	2.381182e-01	3.525963e+04	5.871767e-03
5.589238e-01	4.107976e-01	1.159447e-07	3.537674e-01	1.775935e+05	2.380455e-01	3.524341e+04	5.866120e-03
5.591128e-01	4.104985e-01	1.159429e-07	3.527844e-01	1.773578e+05	2.379666e-01	3.522699e+04	5.860365e-03
5.593048e-01	4.101947e-01	1.159410e-07	3.517922e-01	1.771185e+05	2.378812e-01	3.521030e+04	5.854613e-03
5.594930e-01	4.098970e-01	1.159391e-07	3.508261e-01	1.768841e+05	2.377927e-01	3.519394e+04	5.848742e-03
5.596834e-01	4.095958e-01	1.159372e-07	3.498550e-01	1.766471e+05	2.376978e-01	3.517737e+04	5.842715e-03
5.598828e-01	4.092805e-01	1.159352e-07	3.488450e-01	1.763990e+05	2.375927e-01	3.516002e+04	5.836292e-03
5.600754e-01	4.089758e-01	1.159332e-07	3.478767e-01	1.761595e+05	2.374862e-01	3.514325e+04	5.830294e-03
5.602677e-01	4.086719e-01	1.159313e-07	3.469176e-01	1.759207e+05	2.373744e-01	3.512651e+04	5.824590e-03
5.604670e-01	4.083567e-01	1.159292e-07	3.459309e-01	1.756731e+05	2.372526e-01	3.510914e+04	5.818373e-03
5.606635e-01	4.080462e-01	1.159272e-07	3.449670e-01	1.754294e+05	2.371272e-01	3.509202e+04	5.811960e-03
5.608586e-01	4.077379e-01	1.159252e-07	3.440183e-01	1.751876e+05	2.369972e-01	3.507501e+04	5.806180e-03
5.610551e-01	4.074274e-01	1.159232e-07	3.430711e-01	1.749441e+05	2.368605e-01	3.505787e+04	5.800342e-03
5.612477e-01	4.071231e-01	1.159212e-07	3.421510e-01	1.747057e+05	2.367211e-01	3.504106e+04	5.794487e-03
5.614353e-01	4.068267e-01	1.159193e-07	3.412629e-01	1.744736e+05	2.365799e-01	3.502469e+04	5.788567e-03
5.616233e-01	4.065297e-01	1.159173e-07	3.403811e-01	1.742412e+05	2.364330e-01	3.500827e+04	5.782349e-03
5.618101e-01	4.062348e-01	1.159153e-07	3.395133e-01	1.740105e+05	2.362818e-01	3.499195e+04	5.776541e-03
5.619964e-01	4.059406e-01	1.159134e-07	3.386557e-01	1.737806e+05	2.361255e-01	3.497567e+04	5.770572e-03
5.621844e-01	4.056437e-01	1.159114e-07	3.377986e-01	1.735487e+05	2.359624e-01	3.495923e+04	5.764723e-03
5.623727e-01	4.053465e-01	1.159094e-07	3.369489e-01	1.733256e+05	2.357936e-01	3.494276e+04	5.758636e-03
5.625615e-01	4.050486e-01	1.159074e-07	3.361054e-01	1.731073e+05	2.356188e-01	3.492624e+04	5.752935e-03
5.627524e-01	4.047472e-01	1.159054e-07	3.352607e-01	1.728866e+05	2.354363e-01	3.490952e+04	5.747044e-03
5.629459e-01	4.044419e-01	1.159033e-07	3.344140e-01	1.726631e+05	2.352458e-01	3.489258e+04	5.741232e-03
5.631389e-01	4.041374e-01	1.159012e-07	3.335782e-01	1.724402e+05	2.350500e-01	3.487566e+04	5.735674e-03
5.633316e-01	4.038334e-01	1.158991e-07	3.327528e-01	1.722179e+05	2.348487e-01	3.485877e+04	5.730417e-03
5.635208e-01	4.035349e-01	1.158971e-07	3.319507e-01	1.719997e+05	2.346455e-01	3.484217e+04	5.724994e-03
5.637037e-01	4.032464e-01	1.158951e-07	3.311836e-01	1.717888e+05	2.344437e-01	3.482612e+04	5.719961e-03
5.638909e-01	4.029512e-01	1.158930e-07	3.304063e-01	1.715731e+05	2.342315e-01	3.480969e+04	5.714655e-03
5.640804e-01	4.026524e-01	1.158909e-07	3.296277e-01	1.713549e+05	2.340111e-01	3.479304e+04	5.709223e-03
5.642688e-01	4.023553e-01	1.158889e-07	3.288617e-01	1.711380e+05	2.337865e-01	3.477648e+04	5.703562e-03
5.644575e-01	4.020578e-01	1.158868e-07	3.281028e-01	1.709210e+05	2.335560e-01	3.475989e+04	5.697781e-03
5.646500e-01	4.017543e-01	1.158846e-07	3.273370e-01	1.706997e+05	2.333151e-01	3.474295e+04	5.692416e-03
5.648441e-01	4.014483e-01	1.158825e-07	3.265731e-01	1.704766e+05	2.330664e-01	3.472586e+04	5.686861e-03
5.650316e-01	4.011528e-01	1.158804e-07	3.258435e-01	1.702613e+05	2.328208e-01	3.470935e+04	5.681320e-03
5.652223e-01	4.008524e-01	1.158782e-07	3.251095e-01	1.700424e+05	2.325653e-01	3.469255e+04	5.675444e-03
5.654143e-01	4.005497e-01	1.158761e-07	3.243779e-01	1.698221e+05	2.323022e-01	3.467562e+04	5.669530e-03
5.656045e-01	4.002500e-01	1.158739e-07	3.236610e-01	1.696039e+05	2.320361e-01	3.465884e+04	5.664360e-03
5.657954e-01	3.999492e-01	1.158717e-07	3.229491e-01	1.693851e+05	2.317634e-01	3.464199e+04	5.658929e-03
5.659837e-01	3.996526e-01	1.158696e-07	3.222542e-01	1.691693e+05	2.314890e-01	3.462536e+04	5.653778e-03
5.661746e-01	3.993519e-01	1.158674e-07	3.215570e-01	1.689507e+05	2.312052e-01	3.460849e+04	5.648818e-03
5.663635e-01	3.990543e-01	1.158652e-07	3.208741e-01	1.687345e+05	2.309190e-01	3.459179e+04	5.643672e-03
5.665517e-01	3.987578e-01	1.158630e-07	3.202002e-01	1.685191e+05	2.306285e-01	3.457514e+04	5.638571e-03
5.667362e-01	3.984673e-01	1.158609e-07	3.195464e-01	1.683081e+05	2.303388e-01	3.455881e+04	5.633574e-03
5.669286e-01	3.981643e-01	1.158586e-07	3.188709e-01	1.680882e+05	2.300310e-01	3.454176e+04	5.628300e-03
5.671183e-01	3.978656e-01	1.158564e-07	3.182114e-01	1.678714e+05	2.297226e-01	3.452495e+04	5.623118e-03
5.673083e-01	3.975663e-01	1.158542e-07	3.175569e-01	1.676544e+05	2.294084e-01	3.450810e+04	5.617832e-03
5.674979e-01	3.972679e-01	1.158519e-07	3.169099e-01	1.674379e+05	2.290898e-01	3.449128e+04	5.612825e-03
5.676858e-01	3.969721e-01	1.158497e-07	3.162744e-01	1.672235e+05	2.287692e-01	3.447459e+04	5.608012e-03
5.678760e-01	3.966726e-01	1.158475e-07	3.156365e-01	1.670065e+05	2.284396e-01	3.445769e+04	5.602879e-03
5.680646e-01	3.963758e-01	1.158452e-07	3.150095e-01	1.667915e+05	2.281079e-01	3.444092e+04	5.597438e-03
5.682536e-01	3.960782e-01	1.158429e-07	3.143864e-01	1.665760e+05	2.277707e-01	3.442411e+04	5.592086e-03
5.684414e-01	3.957826e-01	1.158407e-07	3.137722e-01	1.663619e+05	2.274308e-01	3.440738e+04	5.586585e-03
5.686282e-01	3.954886e-01	1.158384e-07	3.131662e-01	1.661492e+05	2.270882e-01	3.439074e+04	5.581061e-03
5.688166e-01	3.951921e-01	1.158361e-07	3.125596e-01	1.659346e+05	2.267380e-01	3.437395e+04	5.575414e-03
5.690062e-01	3.948938e-01	1.158338e-07	3.119539e-01	1.657188e+05	2.263811e-01	3.435704e+04	5.569820e-03
5.691970e-01	3.945934e-01	1.158315e-07	3.113486e-01	1.655017e+05	2.260173e-01	3.434000e+04	5.563874e-03
5.693862e-01	3.942958e-01	1.158292e-07	3.107528e-01	1.652865e+05	2.256522e-01	3.432310e+04	5.558589e-03
5.695720e-01	3.940035e-01	1.158269e-07	3.101717e-01	1.650752e+05	2.252895e-01	3.430649e+04	5.552614e-03
5.697590e-01	3.937093e-01	1.158246e-07	3.095904e-01	1.648626e+05	2.249202e-01	3.428976e+04	5.545855e-03
5.699463e-01	3.934145e-01	1.158223e-07	3.090116e-01	1.646496e+05	2.245460e-01	3.427299e+04	5.538729e-03
5.701344e-01	3.931187e-01	1.158199e-07	3.084342e-01	1.644360e+05	2.241665e-01	3.425614e+04	5.532286e-03
5.703168e-01	3.928317e-01	1.158176e-07	3.078773e-01	1.642288e+05	2.237945e-01	3.423979e+04	5.526387e-03
5.704989e-01	3.925453e-01	1.158154e-07	3.073244e-01	1.640220e+05	2.234196e-01	3.422346e+04	5.520764e-03
5.706897e-01	3.922453e-01	1.158130e-07	3.067481e-01	1.638055e+05	2.230228e-01	3.420633e+04	5.515411e-03
5.708759e-01	3.919524e-01	1.158106e-07	3.061883e-01	1.635941e+05	2.226320e-01	3.418960e+04	5.510230e-03
5.710629e-01	3.916583e-01	1.158082e-07	3.056288e-01	1.633820e+05	2.222359e-01	3.417279e+04	5.505138e-03
5.712542e-01	3.913575e-01	1.158058e-07	3.050591e-01	1.631650e+05	2.218271e-01	3.415558e+04	5.500016e-03
5.714355e-01	3.910724e-01	1.158035e-07	3.045214e-01	1.629594e+05	2.214364e-01	3.413925e+04	5.495064e-03
5.716185e-01	3.907847e-01	1.158011e-07	3.039809e-01	1.627519e+05	2.210387e-01	3.412276e+04	5.490102e-03
5.718093e-01	3.904846e-01	1.157987e-07	3.034194e-01	1.625356e+05	2.206204e-01	3.410556e+04	5.484951e-03
5.719942e-01	3.901939e-01	1.157963e-07	3.028775e-01	1.623260e+05	2.202121e-01	3.408887e+04	5.480019e-03
5.721798e-01	3.899022e-01	1.157939e-07	3.023354e-01	1.621157e+05	2.197990e-01	3.407211e+04	5.475036e-03
5.723662e-01	3.896091e-01	1.157915e-07	3.017928e-01	1.619046e+05	2.193810e-01	3.405526e+04	5.469966e-03
5.725526e-01	3.893162e-01	1.157890e-07	3.012520e-01	1.616935e+05	2.189600e-01	3.403841e+04	5.464567e-03
5.727407e-01	3.890206e-01	1.157866e-07	3.007079e-01	1.614806e+05	2.185322e-01	3.402138e+04	5.458832e-03
5.729285e-01	3.887254e-01	1.157841e-07	3.001661e-01	1.612679e+05	2.181019e-01	3.400437e+04	5.453250e-03
5.731198e-01	3.884248e-01	1.157816e-07	2.996157e-01	1.610514e+05	2.176606e-01	3.398702e+04	5.447519e-03
5.733089e-01	3.881277e-01	1.157790e-07	2.990731e-01	1.608374e+05	2.172216e-01	3.396987e+04	5.441817e-03
5.734915e-01	3.878408e-01	1.157766e-07	2.985504e-01	1.606308e+05	2.167951e-01	3.395329e+04	5.436134e-03
5.736745e-01	3.875533e-01	1.157742e-07	2.980278e-01	1.604239e+05	2.163651e-01	3.393666e+04	5.429989e-03
5.738602e-01	3.872617e-01	1.157717e-07	2.974985e-01	1.602139e+05	2.159261e-01	3.391978e+04	5.423544e-03
5.740444e-01	3.869723e-01	1.157692e-07	2.969742e-01	1.600055e+05	2.154879e-01	3.390301e+04	5.415866e-03
5.742328e-01	3.866764e-01	1.157667e-07	2.964392e-01	1.597926e+05	2.150374e-01	3.388586e+04	5.408098e-03
5.744184e-01	3.863848e-01	1.157641e-07	2.959129e-01	1.595827e+05	2.145910e-01	3.386894e+04	5.400154e-03
5.746022e-01	3.860963e-01	1.157616e-07	2.953927e-01	1.593750e+05	2.141468e-01	3.385217e+04	5.393262e-03
5.747863e-01	3.858073e-01	1.157591e-07	2.948726e-01	1.591671e+05	2.136997e-01	3.383537e+04	5.387309e-03
5.749624e-01	3.855307e-01	1.157567e-07	2.943756e-01	1.589680e+05	2.132696e-01	3.381928e+04	5.382149e-03
5.751423e-01	3.852483e-01	1.157542e-07	2.938688e-01	1.587648e+05	2.128282e-01	3.380283e+04	5.376948e-03
5.753280e-01	3.849568e-01	1.157517e-07	2.933463e-01	1.585551e+05	2.123704e-01	3.378584e+04	5.371675e-03
5.755149e-01	3.846635e-01	1.157491e-07	2.928214e-01	1.583441e+05	2.119076e-01	3.376873e+04	5.366620e-03
5.757017e-01	3.843704e-01	1.157465e-07	2.922976e-01	1.581332e+05	2.114430e-01	3.375162e+04	5.361769e-03
5.758896e-01	3.840754e-01	1.157439e-07	2.917711e-01	1.579210e+05	2.109733e-01	3.373438e+04	5.356839e-03
5.760743e-01	3.837857e-01	1.157413e-07	2.912546e-01	1.577126e+05	2.105099e-01	3.371743e+04	5.352013e-03
5.762582e-01	3.834972e-01	1.157387e-07	2.907410e-01	1.575051e+05	2.100466e-01	3.370054e+04	5.347294e-03
5.764399e-01	3.832122e-01	1.157362e-07	2.902341e-01	1.573000e+05	2.095869e-01	3.368383e+04	5.342610e-03
5.766249e-01	3.829221e-01	1.157336e-07	2.897189e-01	1.570914e+05	2.091171e-01	3.366682e+04	5.337667e-03
5.768103e-01	3.826314e-01	1.157309e-07	2.892032e-01	1.568823e+05	2.086445e-01	3.364975e+04	5.332893e-03
5.769963e-01	3.823397e-01	1.157283e-07	2.886864e-01	1.566725e+05	2.081685e-01	3.363261e+04	5.327856e-03
5.771807e-01	3.820506e-01	1.157257e-07	2.881750e-01	1.564646e+05	2.076950e-01	3.361561e+04	5.322691e-03
5.773694e-01	3.817549e-01	1.157230e-07	2.876525e-01	1.562519e+05	2.072088e-01	3.359820e+04	5.317052e-03
5.775541e-01	3.814653e-01	1.157203e-07	2.871415e-01	1.560437e+05	2.067310e-01	3.358113e+04	5.311325e-03
5.777403e-01	3.811737e-01	1.157176e-07	2.866276e-01	1.558339e+05	2.062479e-01	3.356393e+04	5.305623e-03
5.779263e-01	3.808822e-01	1.157149e-07	2.861149e-01	1.556244e+05	2.057635e-01	3.354673e+04	5.299876e-03
5.781138e-01	3.805885e-01	1.157122e-07	2.855990e-01	1.554131e+05	2.052735e-01	3.352937e+04	5.293201e-03
5.783014e-01	3.802946e-01	1.157095e-07	2.850836e-01	1.552018e+05	2.047814e-01	3.351199e+04	5.285580e-03
5.784863e-01	3.800052e-01	1.157068e-07	2.845770e-01	1.549937e+05	2.042952e-01	3.349485e+04	5.276848e-03
5.786714e-01	3.797153e-01	1.157040e-07	2.840705e-01	1.547853e+05	2.038065e-01	3.347768e+04	5.268420e-03
5.788589e-01	3.794217e-01	1.157013e-07	2.835585e-01	1.545743e+05	2.033098e-01	3.346026e+04	5.261563e-03
5.790459e-01	3.791291e-01	1.156985e-07	2.830491e-01	1.543639e+05	2.028131e-01	3.344289e+04	5.255037e-03
5.792335e-01	3.788355e-01	1.156957e-07	2.825391e-01	1.541528e+05	2.023131e-01	3.342545e+04	5.249185e-03
5.794219e-01	3.785408e-01	1.156929e-07	2.820282e-01	1.539410e+05	2.018094e-01	3.340792e+04	5.243746e-03
5.796089e-01	3.782484e-01	1.156902e-07	2.815224e-01	1.537308e+05	2.013081e-01	3.339051e+04	5.238384e-03
5.797948e-01	3.779577e-01	1.156874e-07	2.810207e-01	1.535218e+05	2.008080e-01	3.337318e+04	5.233176e-03
5.799814e-01	3.776659e-01	1.156846e-07	2.805182e-01	1.533121e+05	2.003046e-01	3.335577e+04	5.228232e-03
5.801668e-01	3.773761e-01	1.156818e-07	2.800204e-01	1.531038e+05	1.998029e-01	3.333847e+04	5.223379e-03
5.803508e-01	3.770885e-01	1.156790e-07	2.795278e-01	1.528972e+05	1.993036e-01	3.332128e+04	5.218574e-03
5.805349e-01	3.768008e-01	1.156762e-07	2.790363e-01	1.526905e+05	1.988026e-01	3.330408e+04	5.213777e-03
5.807197e-01	3.765121e-01	1.156734e-07	2.785443e-01	1.524830e+05	1.982981e-01	3.328679e+04	5.209033e-03
5.808977e-01	3.762341e-01	1.156707e-07	2.780720e-01	1.522833e+05	1.978109e-01	3.327013e+04	5.204328e-03
5.810750e-01	3.759572e-01	1.156680e-07	2.776028e-01	1.520844e+05	1.973241e-01	3.325351e+04	5.199819e-03
5.812586e-01	3.756706e-01	1.156652e-07	2.771188e-01	1.518786e+05	1.968187e-01	3.323631e+04	5.195062e-03
5.814391e-01	3.753888e-01	1.156624e-07	2.766442e-01	1.516762e+05	1.963201e-01	3.321937e+04	5.190316e-03
5.816232e-01	3.751016e-01	1.156595e-07	2.761622e-01	1.514700e+05	1.958104e-01	3.320209e+04	5.185104e-03
5.818041e-01	3.748193e-01	1.156567e-07	2.756901e-01	1.512673e+05	1.953080e-01	3.318510e+04	5.179760e-03
5.819847e-01	3.745377e-01	1.156539e-07	2.752206e-01	1.510651e+05	1.948051e-01	3.316812e+04	5.174198e-03
5.821708e-01	3.742473e-01	1.156510e-07	2.747383e-01	1.508567e+05	1.942851e-01	3.315061e+04	5.168259e-03
5.823558e-01	3.739589e-01	1.156481e-07	2.742610e-01	1.506497e+05	1.937669e-01	3.313320e+04	5.161711e-03
5.825417e-01	3.736692e-01	1.156452e-07	2.737833e-01	1.504418e+05	1.932446e-01	3.311568e+04	5.154546e-03
5.827294e-01	3.733766e-01	1.156423e-07	2.733030e-01	1.502320e+05	1.927157e-01	3.309799e+04	5.146056e-03
5.829137e-01	3.730895e-01	1.156393e-07	2.728334e-01	1.500260e+05	1.921947e-01	3.308060e+04	5.137805e-03
5.831002e-01	3.727991e-01	1.156364e-07	2.723603e-01	1.498177e+05	1.916660e-01	3.306300e+04	5.130609e-03
5.832880e-01	3.725066e-01	1.156334e-07	2.718861e-01	1.496080e+05	1.911319e-01	3.304526e+04	5.124299e-03
5.834737e-01	3.722176e-01	1.156305e-07	2.714194e-01	1.494009e+05	1.906022e-01	3.302770e+04	5.118300e-03
5.836598e-01	3.719278e-01	1.156275e-07	2.709536e-01	1.491932e+05	1.900693e-01	3.301009e+04	5.112643e-03
5.838461e-01	3.716381e-01	1.156245e-07	2.704899e-01	1.489856e+05	1.895347e-01	3.299246e+04	5.107368e-03
5.840316e-01	3.713494e-01	1.156215e-07	2.700301e-01	1.487788e+05	1.890004e-01	3.297488e+04	5.102028e-03
5.842164e-01	3.710621e-01	1.156185e-07	2.695747e-01	1.485731e+05	1.884671e-01	3.295736e+04	5.096985e-03
5.844043e-01	3.707700e-01	1.156155e-07	2.691138e-01	1.483639e+05	1.879232e-01	3.293954e+04	5.091924e-03
5.845915e-01	3.704790e-01	1.156124e-07	2.686570e-01	1.481557e+05	1.873802e-01	3.292177e+04	5.086998e-03
5.847764e-01	3.701916e-01	1.156094e-07	2.682080e-01	1.479500e+05	1.868425e-01	3.290420e+04	5.082338e-03
5.849600e-01	3.699065e-01	1.156064e-07	2.677648e-01	1.477461e+05	1.863079e-01	3.288675e+04	5.077650e-03
5.851457e-01	3.696180e-01	1.156034e-07	2.673186e-01	1.475398e+05	1.857662e-01	3.286908e+04	5.072618e-03
5.853328e-01	3.693275e-01	1.156003e-07	2.668716e-01	1.473321e+05	1.852201e-01	3.285127e+04	5.067721e-03
5.855165e-01	3.690423e-01	1.155973e-07	2.664352e-01	1.471284e+05	1.846836e-01	3.283377e+04	5.062904e-03
5.857013e-01	3.687557e-01	1.155942e-07	2.659987e-01	1.469236e+05	1.841441e-01	3.281616e+04	5.057915e-03
5.858842e-01	3.684718e-01	1.155912e-07	2.655689e-01	1.467209e+05	1.836098e-01	3.279870e+04	5.052860e-03
5.860717e-01	3.681810e-01	1.155881e-07	2.651309e-01	1.465133e+05	1.830629e-01	3.278081e+04	5.047859e-03
5.862572e-01	3.678934e-01	1.155850e-07	2.647002e-01	1.463081e+05	1.825225e-01	3.276309e+04	5.042512e-03
5.864422e-01	3.676067e-01	1.155819e-07	2.642731e-01	1.461036e+05	1.819845e-01	3.274541e+04	5.036591e-03
5.866275e-01	3.673196e-01	1.155788e-07	2.638479e-01	1.458989e+05	1.814468e-01	3.272769e+04	5.030393e-03
5.868100e-01	3.670368e-01	1.155757e-07	2.634315e-01	1.456974e+05	1.809184e-01	3.271022e+04	5.023174e-03
5.869955e-01	3.667495e-01	1.155726e-07	2.630107e-01	1.454928e+05	1.803831e-01	3.269246e+04	5.015305e-03
5.871827e-01	3.664597e-01	1.155694e-07	2.625887e-01	1.452864e+05	1.798446e-01	3.267452e+04	5.007859e-03
5.873706e-01	3.661688e-01	1.155662e-07	2.621676e-01	1.450794e+05	1.793063e-01	3.265650e+04	5.000909e-03
5.875587e-01	3.658778e-01	1.155630e-07	2.617488e-01	1.448724e+05	1.787696e-01	3.263845e+04	4.994164e-03
5.877439e-01	3.655912e-01	1.155599e-07	2.613388e-01	1.446687e+05	1.782435e-01	3.262067e+04	4.988397e-03
5.879282e-01	3.653061e-01	1.155567e-07	2.609333e-01	1.444661e+05	1.777224e-01	3.260296e+04	4.982850e-03
5.881133e-01	3.650199e-01	1.155535e-07	2.605286e-01	1.442629e+05	1.772018e-01	3.258516e+04	4.977507e-03
5.882959e-01	3.647377e-01	1.155504e-07	2.601318e-01	1.440625e+05	1.766910e-01	3.256760e+04	4.972176e-03
5.884809e-01	3.644518e-01	1.155472e-07	2.597323e-01	1.438597e+05	1.761763e-01	3.254979e+04	4.967249e-03
5.886681e-01	3.641627e-01	1.155440e-07	2.593307e-01	1.436548e+05	1.756587e-01	3.253177e+04	4.962146e-03
5.888555e-01	3.638733e-01	1.155407e-07	2.589310e-01	1.434497e+05	1.751436e-01	3.251371e+04	4.957403e-03
5.890430e-01	3.635838e-01	1.155374e-07	2.585337e-01	1.432447e+05	1.746314e-01	3.249563e+04	4.952482e-03
5.892278e-01	3.632984e-01	1.155342e-07	2.581444e-01	1.430427e+05	1.741297e-01	3.247779e+04	4.947616e-03
5.894132e-01	3.630125e-01	1.155310e-07	2.577564e-01	1.428405e+05	1.736301e-01	3.245990e+04	4.942745e-03
5.895997e-01	3.627247e-01	1.155277e-07	2.573685e-01	1.426371e+05	1.731306e-01	3.244188e+04	4.937713e-03
5.897869e-01	3.624360e-01	1.155244e-07	2.569815e-01	1.424331e+05	1.726328e-01	3.242379e+04	4.932503e-03
5.899729e-01	3.621493e-01	1.155211e-07	2.565994e-01	1.422307e+05	1.721417e-01	3.240580e+04	4.927492e-03
5.901576e-01	3.618646e-01	1.155178e-07	2.562223e-01	1.420298e+05	1.716574e-01	3.238793e+04	4.922701e-03
5.903385e-01	3.615858e-01	1.155146e-07	2.558553e-01	1.418333e+05	1.711866e-01	3.237042e+04	4.917820e-03
5.905209e-01	3.613048e-01	1.155114e-07	2.554872e-01	1.416353e+05	1.707149e-01	3.235275e+04	4.912773e-03
5.907030e-01	3.610244e-01	1.155081e-07	2.551222e-01	1.414379e+05	1.702478e-01	3.233511e+04	4.907666e-03
5.908824e-01	3.607481e-01	1.155049e-07	2.547645e-01	1.412435e+05	1.697907e-01	3.231771e+04	4.901964e-03
5.910592e-01	3.604760e-01	1.155017e-07	2.544141e-01	1.410522e+05	1.693435e-01	3.230056e+04	4.895308e-03
5.912338e-01	3.602074e-01	1.154986e-07	2.540702e-01	1.408635e+05	1.689052e-01	3.228362e+04	4.888179e-03
5.914064e-01	3.599418e-01	1.154955e-07	2.537319e-01	1.406770e+05	1.684747e-01	3.226685e+04	4.881353e-03
5.915774e-01	3.596788e-01	1.154924e-07	2.533986e-01	1.404925e+05	1.680513e-01	3.225024e+04	4.875072e-03
5.917470e-01	3.594180e-01	1.154893e-07	2.530698e-01	1.403096e+05	1.676342e-01	3.223376e+04	4.868910e-03
5.919155e-01	3.591590e-01	1.154862e-07	2.527450e-01	1.401282e+05	1.672228e-01	3.221738e+04	4.863258e-03
5.920830e-01	3.589016e-01	1.154832e-07	2.524237e-01	1.399480e+05	1.668166e-01	3.220109e+04	4.857848e-03
5.922497e-01	3.586454e-01	1.154801e-07	2.521056e-01	1.397687e+05	1.664149e-01	3.218487e+04	4.852867e-03
5.924158e-01	3.583902e-01	1.154771e-07	2.517902e-01	1.395903e+05	1.660175e-01	3.216870e+04	4.848126e-03
5.925815e-01	3.581358e-01	1.154740e-07	2.514772e-01	1.394126e+05	1.656237e-01	3.215257e+04	4.843402e-03
5.927469e-01	3.578819e-01	1.154710e-07	2.511664e-01	1.392353e+05	1.652333e-01	3.213646e+04	4.838932e-03
5.929121e-01	3.576283e-01	1.154680e-07	2.508574e-01	1.390584e+05	1.648460e-01	3.212036e+04	4.834432e-03
5.930769e-01	3.573753e-01	1.154649e-07	2.505505e-01	1.388821e+05	1.644620e-01	3.210429e+04	4.829874e-03
5.932399e-01	3.571253e-01	1.154619e-07	2.502486e-01	1.387079e+05	1.640848e-01	3.208839e+04	4.825592e-03
5.934013e-01	3.568777e-01	1.154589e-07	2.499510e-01	1.385356e+05	1.637139e-01	3.207265e+04	4.821175e-03
5.935613e-01	3.566324e-01	1.154559e-07	2.496574e-01	1.383650e+05	1.633485e-01	3.205704e+04	4.816772e-03
5.937200e-01	3.563891e-01	1.154529e-07	2.493673e-01	1.381958e+05	1.629883e-01	3.204155e+04	4.812364e-03
5.938777e-01	3.561473e-01	1.154500e-07	2.490804e-01	1.380279e+05	1.626326e-01	3.202615e+04	4.808077e-03
5.940345e-01	3.559070e-01	1.154470e-07	2.487964e-01	1.378612e+05	1.622811e-01	3.201083e+04	4.803778e-03
5.941905e-01	3.556679e-01	1.154441e-07	2.485148e-01	1.376953e+05	1.619333e-01	3.199558e+04	4.799616e-03
5.943460e-01	3.554298e-01	1.154412e-07	2.482356e-01	1.375303e+05	1.615890e-01	3.198038e+04	4.795436e-03
5.945010e-01	3.551925e-01	1.154382e-07	2.479583e-01	1.373660e+05	1.612478e-01	3.196523e+04	4.791325e-03
5.946556e-01	3.549558e-01	1.154353e-07	2.476828e-01	1.372022e+05	1.609094e-01	3.195011e+04	4.787116e-03
5.948099e-01	3.547195e-01	1.154324e-07	2.474088e-01	1.370388e+05	1.605734e-01	3.193501e+04	4.782940e-03
5.949641e-01	3.544834e-01	1.154295e-07	2.471362e-01	1.368757e+05	1.602398e-01	3.191992e+04	4.778822e-03
5.951183e-01	3.542475e-01	1.154265e-07	2.468646e-01	1.367128e+05	1.599081e-01	3.190483e+04	4.774385e-03
5.952725e-01	3.540116e-01	1.154236e-07	2.465940e-01	1.365501e+05	1.595781e-01	3.188973e+04	4.769282e-03
5.954263e-01	3.537764e-01	1.154206e-07	2.463252e-01	1.363879e+05	1.592511e-01	3.187467e+04	4.763491e-03
5.955788e-01	3.535432e-01	1.154177e-07	2.460595e-01	1.362273e+05	1.589284e-01	3.185972e+04	4.757662e-03
5.957302e-01	3.533117e-01	1.154148e-07	2.457966e-01	1.360679e+05	1.586098e-01	3.184488e+04	4.751890e-03
5.958807e-01	3.530816e-01	1.154119e-07	2.455363e-01	1.359097e+05	1.582949e-01	3.183013e+04	4.746551e-03
5.960304e-01	3.528529e-01	1.154090e-07	2.452783e-01	1.357524e+05	1.579833e-01	3.181545e+04	4.741329e-03
5.961793e-01	3.526253e-01	1.154061e-07	2.450223e-01	1.355961e+05	1.576749e-01	3.180084e+04	4.736428e-03
5.963277e-01	3.523986e-01	1.154033e-07	2.447681e-01	1.354406e+05	1.573693e-01	3.178628e+04	4.731756e-03
5.964756e-01	3.521727e-01	1.154004e-07	2.445156e-01	1.352856e+05	1.570663e-01	3.177177e+04	4.727188e-03
5.966231e-01	3.519475e-01	1.153975e-07	2.442645e-01	1.351313e+05	1.567656e-01	3.175729e+04	4.722802e-03
5.967703e-01	3.517227e-01	1.153946e-07	2.440147e-01	1.349773e+05	1.564670e-01	3.174284e+04	4.718697e-03
5.969174e-01	3.514983e-01	1.153918e-07	2.437659e-01	1.348238e+05	1.561703e-01	3.172840e+04	4.714733e-03
5.970643e-01	3.512741e-01	1.153889e-07	2.435181e-01	1.346705e+05	1.558754e-01	3.171397e+04	4.710537e-03
5.972111e-01	3.510500e-01	1.153860e-07	2.432710e-01	1.345173e+05	1.555820e-01	3.169954e+04	4.706558e-03
5.973580e-01	3.508259e-01	1.153831e-07	2.430245e-01	1.343643e+05	1.552900e-01	3.168510e+04	4.702606e-03
5.975050e-01	3.506017e-01	1.153802e-07	2.427786e-01	1.342114e+05	1.549992e-01	3.167065e+04	4.698611e-03
5.976519e-01	3.503776e-01	1.153773e-07	2.425335e-01	1.340586e+05	1.547101e-01	3.165621e+04	4.694586e-03
5.977979e-01	3.501551e-01	1.153744e-07	2.422906e-01	1.339070e+05	1.544242e-01	3.164185e+04	4.690631e-03
5.979431e-01	3.499338e-01	1.153716e-07	2.420496e-01	1.337564e+05	1.541412e-01	3.162757e+04	4.686732e-03
5.980875e-01	3.497138e-01	1.153687e-07	2.418105e-01	1.336067e+05	1.538611e-01	3.161336e+04	4.682720e-03
5.982313e-01	3.494947e-01	1.153658e-07	2.415730e-01	1.334577e+05	1.535835e-01	3.159921e+04	4.678780e-03
5.983745e-01	3.492764e-01	1.153630e-07	2.413369e-01	1.333094e+05	1.533082e-01	3.158511e+04	4.674921e-03
5.985174e-01	3.490588e-01	1.153601e-07	2.411020e-01	1.331618e+05	1.530349e-01	3.157105e+04	4.671058e-03
5.986599e-01	3.488418e-01	1.153573e-07	2.408683e-01	1.330146e+05	1.527637e-01	3.155702e+04	4.667364e-03
5.988021e-01	3.486253e-01	1.153544e-07	2.406355e-01	1.328678e+05	1.524942e-01	3.154301e+04	4.663435e-03
5.989441e-01	3.484092e-01	1.153516e-07	2.404035e-01	1.327214e+05	1.522263e-01	3.152903e+04	4.659784e-03
5.990859e-01	3.481933e-01	1.153487e-07	2.401723e-01	1.325752e+05	1.519599e-01	3.151505e+04	4.656037e-03
5.992277e-01	3.479775e-01	1.153458e-07	2.399416e-01	1.324293e+05	1.516948e-01	3.150108e+04	4.652423e-03
5.993694e-01	3.477619e-01	1.153430e-07	2.397115e-01	1.322835e+05	1.514309e-01	3.148710e+04	4.648460e-03
5.995113e-01	3.475462e-01	1.153401e-07	2.394817e-01	1.321378e+05	1.511682e-01	3.147312e+04	4.644078e-03
5.996532e-01	3.473304e-01	1.153372e-07	2.392521e-01	1.319921e+05	1.509064e-01	3.145913e+04	4.639526e-03
5.997952e-01	3.471143e-01	1.153343e-07	2.390228e-01	1.318464e+05	1.506454e-01	3.144512e+04	4.634532e-03
5.999367e-01	3.468993e-01	1.153315e-07	2.387948e-01	1.317014e+05	1.503868e-01	3.143116e+04	4.629347e-03
6.000775e-01	3.466853e-01	1.153286e-07	2.385683e-01	1.315573e+05	1.501305e-01	3.141727e+04	4.624487e-03
6.002177e-01	3.464723e-01	1.153257e-07	2.383431e-01	1.314139e+05	1.498764e-01	3.140344e+04	4.619995e-03
6.003573e-01	3.462601e-01	1.153229e-07	2.381192e-01	1.312711e+05	1.496243e-01	3.138966e+04	4.615554e-03
6.004966e-01	3.460486e-01	1.153200e-07	2.378962e-01	1.311289e+05	1.493741e-01	3.137591e+04	4.611177e-03
6.006354e-01	3.458378e-01	1.153171e-07	2.376742e-01	1.309872e+05	1.491255e-01	3.136220e+04	4.606829e-03
6.007740e-01	3.456273e-01	1.153143e-07	2.374530e-01	1.308459e+05	1.488786e-01	3.134852e+04	4.602703e-03
6.009124e-01	3.454173e-01	1.153114e-07	2.372325e-01	1.307050e+05	1.486330e-01	3.133485e+04	4.599003e-03
6.010506e-01	3.452076e-01	1.153086e-07	2.370125e-01	1.305643e+05	1.483888e-01	3.132120e+04	4.594786e-03
6.011887e-01	3.449980e-01	1.153057e-07	2.367930e-01	1.304239e+05	1.481457e-01	3.130756e+04	4.590718e-03
6.013267e-01	3.447886e-01	1.153028e-07	2.365738e-01	1.302836e+05	1.479038e-01	3.129392e+04	4.586758e-03
6.014648e-01	3.445793e-01	1.153000e-07	2.363550e-01	1.301435e+05	1.476628e-01	3.128028e+04	4.582973e-03
6.016029e-01	3.443698e-01	1.152971e-07	2.361363e-01	1.300034e+05	1.474227e-01	3.126662e+04	4.578849e-03
6.017411e-01	3.441603e-01	1.152942e-07	2.359177e-01	1.298633e+05	1.471834e-01	3.125296e+04	4.575054e-03
6.018794e-01	3.439506e-01	1.152913e-07	2.356991e-01	1.297232e+05	1.469449e-01	3.123928e+04	4.571256e-03
6.020176e-01	3.437412e-01	1.152884e-07	2.354810e-01	1.295834e+05	1.467075e-01	3.122562e+04	4.567511e-03
6.021552e-01	3.435327e-01	1.152855e-07	2.352641e-01	1.294443e+05	1.464722e-01	3.121201e+04	4.563786e-03
6.022923e-01	3.433251e-01	1.152827e-07	2.350482e-01	1.293058e+05	1.462386e-01	3.119845e+04	4.559997e-03
6.024289e-01	3.431182e-01	1.152798e-07	2.348332e-01	1.291679e+05	1.460067e-01	3.118493e+04	4.556281e-03
6.025652e-01	3.429118e-01	1.152769e-07	2.346191e-01	1.290304e+05	1.457764e-01	3.117145e+04	4.552599e-03
6.027012e-01	3.427060e-01	1.152740e-07	2.344056e-01	1.288934e+05	1.455475e-01	3.115799e+04	4.548925e-03
6.028369e-01	3.425006e-01	1.152712e-07	2.341926e-01	1.287567e+05	1.453199e-01	3.114456e+04	4.545418e-03
6.029724e-01	3.422956e-01	1.152683e-07	2.339802e-01	1.286204e+05	1.450934e-01	3.113114e+04	4.541832e-03
6.031078e-01	3.420908e-01	1.152654e-07	2.337682e-01	1.284842e+05	1.448681e-01	3.111774e+04	4.538318e-03
6.032430e-01	3.418862e-01	1.152625e-07	2.335564e-01	1.283483e+05	1.446439e-01	3.110434e+04	4.534827e-03
6.033783e-01	3.416817e-01	1.152597e-07	2.333450e-01	1.282126e+05	1.444205e-01	3.109095e+04	4.531363e-03
6.035135e-01	3.414773e-01	1.152568e-07	2.331336e-01	1.280769e+05	1.441980e-01	3.107756e+04	4.527875e-03
6.036488e-01	3.412727e-01	1.152539e-07	2.329223e-01	1.279413e+05	1.439762e-01	3.106415e+04	4.524261e-03
6.037843e-01	3.410681e-01	1.152510e-07	2.327109e-01	1.278056e+05	1.437551e-01	3.105073e+04	4.520437e-03
6.039199e-01	3.408632e-01	1.152481e-07	2.324994e-01	1.276699e+05	1.435345e-01	3.103730e+04	4.516359e-03
6.040556e-01	3.406583e-01	1.152451e-07	2.322879e-01	1.275342e+05	1.433146e-01	3.102385e+04	4.512178e-03
6.041907e-01	3.404542e-01	1.152422e-07	2.320774e-01	1.273991e+05	1.430963e-01	3.101045e+04	4.507719e-03
6.043254e-01	3.402508e-01	1.152393e-07	2.318677e-01	1.272646e+05	1.428797e-01	3.099710e+04	4.503409e-03
6.044597e-01	3.400481e-01	1.152364e-07	2.316587e-01	1.271306e+05	1.426645e-01	3.098379e+04	4.499227e-03
6.045937e-01	3.398459e-01	1.152335e-07	2.314504e-01	1.269970e+05	1.424506e-01	3.097050e+04	4.495034e-03
6.047274e-01	3.396443e-01	1.152306e-07	2.312425e-01	1.268638e+05	1.422379e-01	3.095725e+04	4.490938e-03
6.048609e-01	3.394430e-01	1.152277e-07	2.310352e-01	1.267309e+05	1.420264e-01	3.094401e+04	4.487162e-03
6.049941e-01	3.392420e-01	1.152248e-07	2.308282e-01	1.265983e+05	1.418159e-01	3.093079e+04	4.483231e-03
6.051273e-01	3.390413e-01	1.152219e-07	2.306215e-01	1.264680e+05	1.416064e-01	3.091759e+04	4.479389e-03
6.052603e-01	3.388408e-01	1.152190e-07	2.304151e-01	1.263391e+05	1.413979e-01	3.090439e+04	4.475752e-03
6.053933e-01	3.386404e-01	1.152161e-07	2.302088e-01	1.262103e+05	1.411901e-01	3.089119e+04	4.471923e-03
6.055263e-01	3.384401e-01	1.152132e-07	2.300025e-01	1.260815e+05	1.409830e-01	3.087799e+04	4.468173e-03
6.056594e-01	3.382396e-01	1.152103e-07	2.297962e-01	1.259528e+05	1.407766e-01	3.086479e+04	4.463892e-03
6.057926e-01	3.380391e-01	1.152073e-07	2.295898e-01	1.258241e+05	1.405708e-01	3.085157e+04	4.459858e-03
6.059259e-01	3.378385e-01	1.152044e-07	2.293833e-01	1.256953e+05	1.403655e-01	3.083834e+04	4.455833e-03
6.060593e-01	3.376376e-01	1.152015e-07	2.291766e-01	1.255665e+05	1.401607e-01	3.082509e+04	4.451910e-03
6.061925e-01	3.374373e-01	1.151985e-07	2.289704e-01	1.254380e+05	1.399570e-01	3.081187e+04	4.448227e-03
6.063253e-01	3.372376e-01	1.151956e-07	2.287649e-01	1.253100e+05	1.397547e-01	3.079869e+04	4.444458e-03
6.064576e-01	3.370385e-01	1.151926e-07	2.285600e-01	1.251825e+05	1.395537e-01	3.078554e+04	4.440874e-03
6.065897e-01	3.368400e-01	1.151897e-07	2.283557e-01	1.250554e+05	1.393539e-01	3.077243e+04	4.437130e-03
6.067214e-01	3.366420e-01	1.151868e-07	2.281519e-01	1.249286e+05	1.391551e-01	3.075934e+04	4.433478e-03
6.068530e-01	3.364443e-01	1.151838e-07	2.279484e-01	1.248021e+05	1.389575e-01	3.074628e+04	4.429932e-03
6.069843e-01	3.362470e-01	1.151809e-07	2.277453e-01	1.246759e+05	1.387607e-01	3.073323e+04	4.426477e-03
6.071155e-01	3.360500e-01	1.151780e-07	2.275424e-01	1.245499e+05	1.385649e-01	3.072020e+04	4.422939e-03
6.072466e-01	3.358532e-01	1.151750e-07	2.273398e-01	1.244241e+05	1.383699e-01	3.070717e+04	4.419644e-03
6.073776e-01	3.356565e-01	1.151721e-07	2.271372e-01	1.242985e+05	1.381757e-01	3.069415e+04	4.416220e-03
6.075086e-01	3.354600e-01	1.151692e-07	2.269348e-01	1.241730e+05	1.379821e-01	3.068114e+04	4.412921e-03
6.076396e-01	3.352635e-01	1.151662e-07	2.267324e-01	1.240475e+05	1.377893e-01	3.066812e+04	4.409718e-03
6.077706e-01	3.350670e-01	1.151633e-07	2.265300e-01	1.239221e+05	1.375970e-01	3.065510e+04	4.406435e-03
6.079016e-01	3.348705e-01	1.151603e-07	2.263275e-01	1.237967e+05	1.374053e-01	3.064208e+04	4.403117e-03
6.080328e-01	3.346740e-01	1.151573e-07	2.261249e-01	1.236713e+05	1.372141e-01	3.062904e+04	4.399602e-03
6.081640e-01	3.344772e-01	1.151544e-07	2.259221e-01	1.235459e+05	1.370234e-01	3.061599e+04	4.395970e-03
6.082950e-01	3.342810e-01	1.151514e-07	2.257198e-01	1.234208e+05	1.368337e-01	3.060297e+04	4.392277e-03
6.084256e-01	3.340854e-01	1.151484e-07	2.255180e-01	1.232962e+05	1.366451e-01	3.058998e+04	4.388345e-03
6.085559e-01	3.338903e-01	1.151455e-07	2.253168e-01	1.231719e+05	1.364577e-01	3.057703e+04	4.384498e-03
6.086859e-01	3.336958e-01	1.151425e-07	2.251161e-01	1.230480e+05	1.362713e-01	3.056410e+04	4.380773e-03
6.088156e-01	3.335016e-01	1.151395e-07	2.249158e-01	1.229244e+05	1.360859e-01	3.055120e+04	4.377028e-03
6.089451e-01	3.333079e-01	1.151366e-07	2.247158e-01	1.228011e+05	1.359013e-01	3.053832e+04	4.373109e-03
6.090745e-01	3.331145e-01	1.151336e-07	2.245161e-01	1.226781e+05	1.357177e-01	3.052545e+04	4.369213e-03
6.092037e-01	3.329213e-01	1.151307e-07	2.243166e-01	1.225552e+05	1.355348e-01	3.051260e+04	4.365582e-03
6.093327e-01	3.327284e-01	1.151277e-07	2.241173e-01	1.224325e+05	1.353526e-01	3.049976e+04	4.362117e-03
6.094618e-01	3.325356e-01	1.151247e-07	2.239181e-01	1.223100e+05	1.351712e-01	3.048693e+04	4.358539e-03
6.095907e-01	3.323429e-01	1.151218e-07	2.237190e-01	1.221875e+05	1.349903e-01	3.047409e+04	4.354967e-03
6.097197e-01	3.321504e-01	1.151188e-07	2.235199e-01	1.220652e+05	1.348101e-01	3.046126e+04	4.351276e-03
6.098486e-01	3.319578e-01	1.151158e-07	2.233209e-01	1.219429e+05	1.346304e-01	3.044843e+04	4.347661e-03
6.099776e-01	3.317653e-01	1.151128e-07	2.231218e-01	1.218206e+05	1.344512e-01	3.043560e+04	4.343775e-03
6.101067e-01	3.315727e-01	1.151098e-07	2.229225e-01	1.216984e+05	1.342725e-01	3.042275e+04	4.339647e-03
6.102359e-01	3.313800e-01	1.151068e-07	2.227231e-01	1.215761e+05	1.340942e-01	3.040989e+04	4.335559e-03
6.103649e-01	3.311876e-01	1.151038e-07	2.225240e-01	1.214540e+05	1.339167e-01	3.039705e+04	4.331730e-03
6.104935e-01	3.309958e-01	1.151008e-07	2.223255e-01	1.213323e+05	1.337402e-01	3.038425e+04	4.327981e-03
6.106219e-01	3.308045e-01	1.150978e-07	2.221274e-01	1.212110e+05	1.335647e-01	3.037147e+04	4.324298e-03
6.107500e-01	3.306137e-01	1.150948e-07	2.219298e-01	1.210900e+05	1.333901e-01	3.035872e+04	4.320694e-03
6.108778e-01	3.304233e-01	1.150918e-07	2.217325e-01	1.209693e+05	1.332164e-01	3.034599e+04	4.317105e-03
6.110055e-01	3.302333e-01	1.150889e-07	2.215356e-01	1.208489e+05	1.330434e-01	3.033329e+04	4.313651e-03
6.111329e-01	3.300435e-01	1.150859e-07	2.213389e-01	1.207287e+05	1.328712e-01	3.032059e+04	4.310248e-03
6.112603e-01	3.298541e-01	1.150829e-07	2.211425e-01	1.206087e+05	1.326998e-01	3.030792e+04	4.306849e-03
6.113874e-01	3.296649e-01	1.150799e-07	2.209463e-01	1.204888e+05	1.325290e-01	3.029525e+04	4.303506e-03
6.115145e-01	3.294759e-01	1.150769e-07	2.207503e-01	1.203692e+05	1.323589e-01	3.028260e+04	4.300263e-03
6.116416e-01	3.292870e-01	1.150739e-07	2.205544e-01	1.202496e+05	1.321893e-01	3.026995e+04	4.297026e-03
6.117686e-01	3.290982e-01	1.150709e-07	2.203585e-01	1.201301e+05	1.320203e-01	3.025730e+04	4.293864e-03
6.118956e-01	3.289095e-01	1.150679e-07	2.201627e-01	1.200107e+05	1.318518e-01	3.024465e+04	4.290679e-03
6.120227e-01	3.287207e-01	1.150648e-07	2.199667e-01	1.198913e+05	1.316837e-01	3.023199e+04	4.287578e-03
6.121499e-01	3.285319e-01	1.150618e-07	2.197707e-01	1.197719e+05	1.315159e-01	3.021932e+04	4.284423e-03
6.122772e-01	3.283430e-01	1.150588e-07	2.195745e-01	1.196524e+05	1.313485e-01	3.020664e+04	4.281173e-03
6.124044e-01	3.281542e-01	1.150558e-07	2.193785e-01	1.195330e+05	1.311817e-01	3.019397e+04	4.277942e-03
6.125313e-01	3.279659e-01	1.150527e-07	2.191830e-01	1.194140e+05	1.310159e-01	3.018133e+04	4.274455e-03
6.126579e-01	3.277782e-01	1.150497e-07	2.189879e-01	1.192954e+05	1.308508e-01	3.016871e+04	4.270967e-03
6.127843e-01	3.275909e-01	1.150467e-07	2.187933e-01	1.191770e+05	1.306866e-01	3.015613e+04	4.267471e-03
6.129104e-01	3.274040e-01	1.150437e-07	2.185992e-01	1.190590e+05	1.305232e-01	3.014356e+04	4.263970e-03
6.130363e-01	3.272175e-01	1.150406e-07	2.184054e-01	1.189412e+05	1.303605e-01	3.013102e+04	4.260541e-03
6.131620e-01	3.270313e-01	1.150376e-07	2.182119e-01	1.188236e+05	1.301986e-01	3.011849e+04	4.257246e-03
6.132876e-01	3.268454e-01	1.150346e-07	2.180187e-01	1.187062e+05	1.300372e-01	3.010598e+04	4.253953e-03
6.134131e-01	3.266597e-01	1.150316e-07	2.178257e-01	1.185890e+05	1.298765e-01	3.009348e+04	4.250400e-03
6.135384e-01	3.264743e-01	1.150285e-07	2.176329e-01	1.184719e+05	1.297164e-01	3.008099e+04	4.246951e-03
6.136638e-01	3.262889e-01	1.150255e-07	2.174402e-01	1.183549e+05	1.295567e-01	3.006850e+04	4.243578e-03
6.137891e-01	3.261036e-01	1.150225e-07	2.172475e-01	1.182380e+05	1.293975e-01	3.005601e+04	4.240338e-03
6.139145e-01	3.259183e-01	1.150194e-07	2.170549e-01	1.181211e+05	1.292387e-01	3.004352e+04	4.237075e-03
6.140399e-01	3.257329e-01	1.150164e-07	2.168622e-01	1.180042e+05	1.290803e-01	3.003102e+04	4.233677e-03
6.141655e-01	3.255475e-01	1.150133e-07	2.166695e-01	1.178873e+05	1.289222e-01	3.001851e+04	4.230087e-03
6.142911e-01	3.253620e-01	1.150103e-07	2.164766e-01	1.177703e+05	1.287644e-01	3.000599e+04	4.226359e-03
6.144167e-01	3.251766e-01	1.150072e-07	2.162839e-01	1.176535e+05	1.286071e-01	2.999347e+04	4.222754e-03
6.145420e-01	3.249918e-01	1.150042e-07	2.160919e-01	1.175370e+05	1.284507e-01	2.998099e+04	4.219096e-03
6.146669e-01	3.248076e-01	1.150011e-07	2.159003e-01	1.174209e+05	1.282951e-01	2.996854e+04	4.215237e-03
6.147916e-01	3.246237e-01	1.149980e-07	2.157092e-01	1.173050e+05	1.281402e-01	2.995611e+04	4.211335e-03
6.149161e-01	3.244402e-01	1.149950e-07	2.155185e-01	1.171894e+05	1.279860e-01	2.994370e+04	4.207532e-03
6.150404e-01	3.242571e-01	1.149919e-07	2.153283e-01	1.170741e+05	1.278325e-01	2.993132e+04	4.203888e-03
6.151645e-01	3.240743e-01	1.149889e-07	2.151384e-01	1.169590e+05	1.276796e-01	2.991895e+04	4.200348e-03
6.152885e-01	3.238918e-01	1.149858e-07	2.149488e-01	1.168440e+05	1.275273e-01	2.990659e+04	4.196849e-03
6.154123e-01	3.237094e-01	1.149828e-07	2.147594e-01	1.167293e+05	1.273755e-01	2.989424e+04	4.193408e-03
6.155362e-01	3.235272e-01	1.149797e-07	2.145702e-01	1.166146e+05	1.272242e-01	2.988190e+04	4.190038e-03
6.156600e-01	3.233451e-01	1.149767e-07	2.143811e-01	1.165000e+05	1.270733e-01	2.986956e+04	4.186804e-03
6.157838e-01	3.231630e-01	1.149736e-07	2.141921e-01	1.163854e+05	1.269228e-01	2.985722e+04	4.183712e-03
6.159077e-01	3.229810e-01	1.149705e-07	2.140032e-01	1.162708e+05	1.267727e-01	2.984487e+04	4.180622e-03
6.160317e-01	3.227989e-01	1.149674e-07	2.138142e-01	1.161563e+05	1.266228e-01	2.983251e+04	4.177579e-03
6.161557e-01	3.226166e-01	1.149644e-07	2.136253e-01	1.160417e+05	1.264733e-01	2.982015e+04	4.174482e-03
6.162799e-01	3.224343e-01	1.149613e-07	2.134362e-01	1.159270e+05	1.263240e-01	2.980777e+04	4.171428e-03
6.164039e-01	3.222523e-01	1.149582e-07	2.132475e-01	1.158125e+05	1.261752e-01	2.979541e+04	4.168455e-03
6.165277e-01	3.220707e-01	1.149551e-07	2.130594e-01	1.156984e+05	1.260272e-01	2.978307e+04	4.165470e-03
6.166511e-01	3.218897e-01	1.149520e-07	2.128718e-01	1.155846e+05	1.258800e-01	2.977077e+04	4.162369e-03
6.167744e-01	3.217090e-01	1.149489e-07	2.126847e-01	1.154711e+05	1.257334e-01	2.975848e+04	4.159232e-03
6.168974e-01	3.215287e-01	1.149458e-07	2.124981e-01	1.153578e+05	1.255874e-01	2.974622e+04	4.156043e-03
6.170202e-01	3.213487e-01	1.149427e-07	2.123119e-01	1.152447e+05	1.254420e-01	2.973398e+04	4.152742e-03
6.171429e-01	3.211691e-01	1.149396e-07	2.121260e-01	1.151319e+05	1.252972e-01	2.972175e+04	4.149496e-03
6.172655e-01	3.209896e-01	1.149366e-07	2.119405e-01	1.150192e+05	1.251529e-01	2.970953e+04	4.146156e-03
6.173880e-01	3.208103e-01	1.149335e-07	2.117552e-01	1.149066e+05	1.250090e-01	2.969731e+04	4.143058e-03
6.175105e-01	3.206312e-01	1.149304e-07	2.115702e-01	1.147941e+05	1.248655e-01	2.968511e+04	4.139942e-03
6.176330e-01	3.204521e-01	1.149273e-07	2.113853e-01	1.146817e+05	1.247224e-01	2.967290e+04	4.136925e-03
6.177555e-01	3.202730e-01	1.149242e-07	2.112005e-01	1.145693e+05	1.245797e-01	2.966069e+04	4.133962e-03
6.178780e-01	3.200939e-01	1.149211e-07	2.110158e-01	1.144569e+05	1.244372e-01	2.964847e+04	4.130822e-03
6.180006e-01	3.199148e-01	1.149179e-07	2.108312e-01	1.143445e+05	1.242951e-01	2.963625e+04	4.127559e-03
6.181234e-01	3.197356e-01	1.149148e-07	2.106466e-01	1.142321e+05	1.241531e-01	2.962401e+04	4.124449e-03
6.182463e-01	3.195562e-01	1.149117e-07	2.104619e-01	1.141196e+05	1.240114e-01	2.961177e+04	4.121404e-03
6.183689e-01	3.193773e-01	1.149086e-07	2.102778e-01	1.140074e+05	1.238703e-01	2.959954e+04	4.118223e-03
6.184913e-01	3.191988e-01	1.149054e-07	2.100943e-01	1.138955e+05	1.237299e-01	2.958735e+04	4.114835e-03
6.186134e-01	3.190208e-01	1.149023e-07	2.099114e-01	1.137839e+05	1.235901e-01	2.957518e+04	4.111432e-03
6.187353e-01	3.188432e-01	1.148992e-07	2.097289e-01	1.136725e+05	1.234509e-01	2.956303e+04	4.107987e-03
6.188570e-01	3.186659e-01	1.148961e-07	2.095470e-01	1.135614e+05	1.233123e-01	2.955090e+04	4.104431e-03
6.189785e-01	3.184889e-01	1.148930e-07	2.093655e-01	1.134505e+05	1.231742e-01	2.953878e+04	4.100896e-03
6.190999e-01	3.183121e-01	1.148898e-07	2.091843e-01	1.133398e+05	1.230366e-01	2.952668e+04	4.097322e-03
6.192212e-01	3.181356e-01	1.148867e-07	2.090035e-01	1.132292e+05	1.228994e-01	2.951459e+04	4.093556e-03
6.193425e-01	3.179592e-01	1.148836e-07	2.088230e-01	1.131188e+05	1.227626e-01	2.950251e+04	4.089780e-03
6.194637e-01	3.177829e-01	1.148805e-07	2.086428e-01	1.130084e+05	1.226262e-01	2.949042e+04	4.086266e-03
6.195850e-01	3.176067e-01	1.148773e-07	2.084627e-01	1.128980e+05	1.224902e-01	2.947834e+04	4.082623e-03
6.197063e-01	3.174304e-01	1.148742e-07	2.082828e-01	1.127878e+05	1.223544e-01	2.946625e+04	4.079152e-03
6.198276e-01	3.172542e-01	1.148711e-07	2.081030e-01	1.126775e+05	1.222189e-01	2.945416e+04	4.075631e-03
6.199490e-01	3.170779e-01	1.148679e-07	2.079233e-01	1.125672e+05	1.220836e-01	2.944206e+04	4.072346e-03
6.200706e-01	3.169015e-01	1.148648e-07	2.077437e-01	1.124568e+05	1.219485e-01	2.942995e+04	4.069141e-03
6.201922e-01	3.167251e-01	1.148616e-07	2.075642e-01	1.123465e+05	1.218137e-01	2.941783e+04	4.066168e-03
6.203135e-01	3.165492e-01	1.148584e-07	2.073854e-01	1.122365e+05	1.216795e-01	2.940574e+04	4.063189e-03
6.204345e-01	3.163737e-01	1.148553e-07	2.072073e-01	1.121268e+05	1.215460e-01	2.939368e+04	4.060245e-03
6.205553e-01	3.161987e-01	1.148521e-07	2.070297e-01	1.120174e+05	1.214130e-01	2.938165e+04	4.057310e-03
6.206759e-01	3.160240e-01	1.148490e-07	2.068526e-01	1.119083e+05	1.212806e-01	2.936963e+04	4.054468e-03
6.207963e-01	3.158496e-01	1.148458e-07	2.066760e-01	1.117993e+05	1.211487e-01	2.935763e+04	4.051611e-03
6.209166e-01	3.156755e-01	1.148427e-07	2.064998e-01	1.116905e+05	1.210172e-01	2.934564e+04	4.048717e-03
6.210368e-01	3.155016e-01	1.148395e-07	2.063240e-01	1.115820e+05	1.208862e-01	2.933367e+04	4.045882e-03
6.211569e-01	3.153279e-01	1.148364e-07	2.061486e-01	1.114735e+05	1.207555e-01	2.932170e+04	4.043012e-03
6.212770e-01	3.151543e-01	1.148332e-07	2.059735e-01	1.113651e+05	1.206252e-01	2.930974e+04	4.040004e-03
6.213971e-01	3.149807e-01	1.148300e-07	2.057987e-01	1.112568e+05	1.204952e-01	2.929777e+04	4.036925e-03
6.215172e-01	3.148072e-01	1.148269e-07	2.056240e-01	1.111486e+05	1.203655e-01	2.928581e+04	4.033876e-03
6.216373e-01	3.146338e-01	1.148237e-07	2.054496e-01	1.110404e+05	1.202361e-01	2.927384e+04	4.030851e-03
6.217575e-01	3.144603e-01	1.148205e-07	2.052753e-01	1.109322e+05	1.201069e-01	2.926187e+04	4.027948e-03
6.218778e-01	3.142867e-01	1.148173e-07	2.051012e-01	1.108239e+05	1.199779e-01	2.924989e+04	4.025079e-03
6.219982e-01	3.141130e-01	1.148141e-07	2.049272e-01	1.107157e+05	1.198491e-01	2.923790e+04	4.022237e-03
6.221186e-01	3.139395e-01	1.148109e-07	2.047534e-01	1.106075e+05	1.197206e-01	2.922591e+04	4.019467e-03
6.222386e-01	3.137665e-01	1.148078e-07	2.045804e-01	1.104997e+05	1.195927e-01	2.921395e+04	4.016763e-03
6.223584e-01	3.135939e-01	1.148046e-07	2.044080e-01	1.103922e+05	1.194654e-01	2.920202e+04	4.014050e-03
6.224780e-01	3.134217e-01	1.148014e-07	2.042362e-01	1.102850e+05	1.193387e-01	2.919011e+04	4.011031e-03
6.225974e-01	3.132497e-01	1.147982e-07	2.040649e-01	1.101779e+05	1.192123e-01	2.917822e+04	4.008119e-03
6.227167e-01	3.130781e-01	1.147950e-07	2.038940e-01	1.100711e+05	1.190865e-01	2.916634e+04	4.005078e-03
6.228359e-01	3.129067e-01	1.147918e-07	2.037236e-01	1.099644e+05	1.189610e-01	2.915447e+04	4.001881e-03
6.229549e-01	3.127355e-01	1.147886e-07	2.035536e-01	1.098579e+05	1.188359e-01	2.914262e+04	3.998711e-03
6.230740e-01	3.125644e-01	1.147855e-07	2.033839e-01	1.097515e+05	1.187112e-01	2.913077e+04	3.995487e-03
6.231929e-01	3.123935e-01	1.147823e-07	2.032146e-01	1.096452e+05	1.185868e-01	2.911892e+04	3.992275e-03
6.233119e-01	3.122226e-01	1.147791e-07	2.030455e-01	1.095390e+05	1.184626e-01	2.910707e+04	3.988991e-03
6.234309e-01	3.120517e-01	1.147759e-07	2.028767e-01	1.094328e+05	1.183387e-01	2.909523e+04	3.985605e-03
6.235500e-01	3.118808e-01	1.147727e-07	2.027080e-01	1.093267e+05	1.182151e-01	2.908337e+04	3.982172e-03
6.236691e-01	3.117099e-01	1.147694e-07	2.025396e-01	1.092205e+05	1.180916e-01	2.907151e+04	3.978695e-03
6.237884e-01	3.115390e-01	1.147662e-07	2.023712e-01	1.091143e+05	1.179683e-01	2.905965e+04	3.975096e-03
6.239077e-01	3.113679e-01	1.147630e-07	2.022031e-01	1.090082e+05	1.178452e-01	2.904777e+04	3.971339e-03
6.240269e-01	3.111971e-01	1.147598e-07	2.020353e-01	1.089022e+05	1.177225e-01	2.903590e+04	3.967719e-03
6.241459e-01	3.110267e-01	1.147565e-07	2.018682e-01	1.087964e+05	1.176003e-01	2.902406e+04	3.964352e-03
6.242646e-01	3.108567e-01	1.147533e-07	2.017017e-01	1.086910e+05	1.174786e-01	2.901224e+04	3.960828e-03
6.243831e-01	3.106870e-01	1.147501e-07	2.015357e-01	1.085858e+05	1.173574e-01	2.900045e+04	3.957489e-03
6.245015e-01	3.105177e-01	1.147469e-07	2.013703e-01	1.084809e+05	1.172366e-01	2.898867e+04	3.954371e-03
6.246197e-01	3.103486e-01	1.147437e-07	2.012054e-01	1.083761e+05	1.171163e-01	2.897691e+04	3.951423e-03
6.247378e-01	3.101798e-01	1.147404e-07	2.010408e-01	1.082715e+05	1.169963e-01	2.896516e+04	3.948630e-03
6.248559e-01	3.100111e-01	1.147372e-07	2.008767e-01	1.081671e+05	1.168766e-01	2.895341e+04	3.945843e-03
6.249738e-01	3.098426e-01	1.147340e-07	2.007129e-01	1.080627e+05	1.167573e-01	2.894167e+04	3.942994e-03
6.250918e-01	3.096741e-01	1.147308e-07	2.005493e-01	1.079585e+05	1.166382e-01	2.892994e+04	3.940238e-03
6.252098e-01	3.095057e-01	1.147275e-07	2.003861e-01	1.078543e+05	1.165194e-01	2.891820e+04	3.937424e-03
6.253278e-01	3.093373e-01	1.147243e-07	2.002231e-01	1.077502e+05	1.164008e-01	2.890646e+04	3.934726e-03
6.254459e-01	3.091689e-01	1.147211e-07	2.000602e-01	1.076461e+05	1.162824e-01	2.889472e+04	3.932048e-03
6.255641e-01	3.090004e-01	1.147178e-07	1.998976e-01	1.075420e+05	1.161642e-01	2.888297e+04	3.929275e-03
6.256823e-01	3.088319e-01	1.147146e-07	1.997351e-01	1.074378e+05	1.160461e-01	2.887121e+04	3.926314e-03
6.258006e-01	3.086633e-01	1.147113e-07	1.995727e-01	1.073337e+05	1.159282e-01	2.885944e+04	3.923482e-03
6.259189e-01	3.084949e-01	1.147080e-07	1.994107e-01	1.072298e+05	1.158107e-01	2.884768e+04	3.920583e-03
6.260369e-01	3.083269e-01	1.147048e-07	1.992493e-01	1.071261e+05	1.156936e-01	2.883594e+04	3.917799e-03
6.261548e-01	3.081592e-01	1.147015e-07	1.990885e-01	1.070226e+05	1.155769e-01	2.882423e+04	3.915066e-03
6.262724e-01	3.079918e-01	1.146983e-07	1.989281e-01	1.069194e+05	1.154607e-01	2.881252e+04	3.912391e-03
6.263900e-01	3.078247e-01	1.146950e-07	1.987682e-01	1.068164e+05	1.153449e-01	2.880084e+04	3.909772e-03
6.265074e-01	3.076579e-01	1.146917e-07	1.986087e-01	1.067135e+05	1.152294e-01	2.878917e+04	3.907270e-03
6.266246e-01	3.074912e-01	1.146885e-07	1.984497e-01	1.066109e+05	1.151143e-01	2.877751e+04	3.904689e-03
6.267419e-01	3.073247e-01	1.146852e-07	1.982910e-01	1.065083e+05	1.149995e-01	2.876586e+04	3.902262e-03
6.268590e-01	3.071584e-01	1.146820e-07	1.981326e-01	1.064059e+05	1.148849e-01	2.875422e+04	3.899756e-03
6.269762e-01	3.069921e-01	1.146787e-07	1.979745e-01	1.063036e+05	1.147707e-01	2.874257e+04	3.897032e-03
6.270934e-01	3.068259e-01	1.146754e-07	1.978167e-01	1.062014e+05	1.146566e-01	2.873093e+04	3.894079e-03
6.272105e-01	3.066597e-01	1.146721e-07	1.976591e-01	1.060992e+05	1.145428e-01	2.871929e+04	3.891015e-03
6.273278e-01	3.064935e-01	1.146689e-07	1.975016e-01	1.059971e+05	1.144291e-01	2.870764e+04	3.887928e-03
6.274451e-01	3.063273e-01	1.146656e-07	1.973444e-01	1.058950e+05	1.143157e-01	2.869599e+04	3.884860e-03
6.275622e-01	3.061614e-01	1.146623e-07	1.971877e-01	1.057931e+05	1.142027e-01	2.868435e+04	3.881777e-03
6.276792e-01	3.059958e-01	1.146590e-07	1.970313e-01	1.056914e+05	1.140900e-01	2.867273e+04	3.878815e-03
6.277960e-01	3.058304e-01	1.146557e-07	1.968754e-01	1.055899e+05	1.139776e-01	2.866112e+04	3.875734e-03
6.279128e-01	3.056652e-01	1.146524e-07	1.967199e-01	1.054886e+05	1.138656e-01	2.864953e+04	3.872575e-03
6.280294e-01	3.055001e-01	1.146492e-07	1.965647e-01	1.053878e+05	1.137539e-01	2.863794e+04	3.869302e-03
6.281461e-01	3.053352e-01	1.146459e-07	1.964098e-01	1.052889e+05	1.136425e-01	2.862636e+04	3.865895e-03
6.282627e-01	3.051703e-01	1.146426e-07	1.962551e-01	1.051901e+05	1.135313e-01	2.861477e+04	3.862487e-03
6.283793e-01	3.050057e-01	1.146393e-07	1.961008e-01	1.050914e+05	1.134203e-01	2.860320e+04	3.859056e-03
6.284958e-01	3.048412e-01	1.146360e-07	1.959468e-01	1.049929e+05	1.133097e-01	2.859164e+04	3.855512e-03
6.286122e-01	3.046768e-01	1.146327e-07	1.957932e-01	1.048945e+05	1.131994e-01	2.858008e+04	3.851988e-03
6.287285e-01	3.045126e-01	1.146294e-07	1.956398e-01	1.047962e+05	1.130894e-01	2.856853e+04	3.848623e-03
6.288449e-01	3.043485e-01	1.146261e-07	1.954867e-01	1.046980e+05	1.129796e-01	2.855698e+04	3.845324e-03
6.289612e-01	3.041844e-01	1.146228e-07	1.953337e-01	1.045999e+05	1.128700e-01	2.854543e+04	3.842138e-03
6.290775e-01	3.040205e-01	1.146195e-07	1.951812e-01	1.045019e+05	1.127607e-01	2.853390e+04	3.839205e-03
6.291935e-01	3.038570e-01	1.146162e-07	1.950291e-01	1.044041e+05	1.126518e-01	2.852238e+04	3.836365e-03
6.293094e-01	3.036937e-01	1.146129e-07	1.948774e-01	1.043066e+05	1.125433e-01	2.851088e+04	3.833738e-03
6.294252e-01	3.035307e-01	1.146096e-07	1.947261e-01	1.042092e+05	1.124351e-01	2.849939e+04	3.831018e-03
6.295408e-01	3.033680e-01	1.146062e-07	1.945753e-01	1.041120e+05	1.123273e-01	2.848792e+04	3.828365e-03
6.296563e-01	3.032054e-01	1.146029e-07	1.944247e-01	1.040150e+05	1.122198e-01	2.847646e+04	3.825691e-03
6.297718e-01	3.030430e-01	1.145996e-07	1.942744e-01	1.039180e+05	1.121125e-01	2.846501e+04	3.823119e-03
6.298872e-01	3.028807e-01	1.145963e-07	1.941243e-01	1.038212e+05	1.120055e-01	2.845356e+04	3.820414e-03
6.300027e-01	3.027185e-01	1.145930e-07	1.939745e-01	1.037244e+05	1.118987e-01	2.844211e+04	3.817745e-03
6.301181e-01	3.025563e-01	1.145897e-07	1.938248e-01	1.036277e+05	1.117921e-01	2.843066e+04	3.814988e-03
6.302336e-01	3.023941e-01	1.145864e-07	1.936752e-01	1.035310e+05	1.116856e-01	2.841921e+04	3.812389e-03
6.303491e-01	3.022318e-01	1.145830e-07	1.935258e-01	1.034344e+05	1.115794e-01	2.840776e+04	3.809694e-03
6.304648e-01	3.020695e-01	1.145797e-07	1.933764e-01	1.033377e+05	1.114732e-01	2.839629e+04	3.807034e-03
6.305804e-01	3.019074e-01	1.145764e-07	1.932272e-01	1.032411e+05	1.113673e-01	2.838483e+04	3.804424e-03
6.306957e-01	3.017456e-01	1.145730e-07	1.930786e-01	1.031448e+05	1.112618e-01	2.837340e+04	3.801929e-03
6.308108e-01	3.015843e-01	1.145697e-07	1.929304e-01	1.030488e+05	1.111568e-01	2.836199e+04	3.799490e-03
6.309257e-01	3.014233e-01	1.145664e-07	1.927827e-01	1.029530e+05	1.110521e-01	2.835061e+04	3.797098e-03
6.310404e-01	3.012626e-01	1.145631e-07	1.926354e-01	1.028574e+05	1.109478e-01	2.833924e+04	3.794669e-03
6.311550e-01	3.011021e-01	1.145597e-07	1.924883e-01	1.027620e+05	1.108438e-01	2.832788e+04	3.792374e-03
6.312695e-01	3.009418e-01	1.145564e-07	1.923415e-01	1.026667e+05	1.107401e-01	2.831654e+04	3.790077e-03
6.313839e-01	3.007817e-01	1.145531e-07	1.921951e-01	1.025716e+05	1.106367e-01	2.830521e+04	3.787705e-03
6.314983e-01	3.006217e-01	1.145498e-07	1.920488e-01	1.024765e+05	1.105336e-01	2.829388e+04	3.785222e-03
6.316126e-01	3.004619e-01	1.145464e-07	1.919027e-01	1.023816e+05	1.104306e-01	2.828256e+04	3.782459e-03
6.317269e-01	3.003021e-01	1.145431e-07	1.917568e-01	1.022867e+05	1.103279e-01	2.827124e+04	3.779474e-03
6.318412e-01	3.001423e-01	1.145398e-07	1.916110e-01	1.021919e+05	1.102253e-01	2.825992e+04	3.776435e-03
6.319556e-01	2.999826e-01	1.145364e-07	1.914652e-01	1.020971e+05	1.101229e-01	2.824859e+04	3.773552e-03
6.320700e-01	2.998228e-01	1.145331e-07	1.913196e-01	1.020024e+05	1.100207e-01	2.823726e+04	3.770726e-03
6.321845e-01	2.996630e-01	1.145297e-07	1.911739e-01	1.019076e+05	1.099185e-01	2.822593e+04	3.767841e-03
6.322990e-01	2.995032e-01	1.145264e-07	1.910283e-01	1.018129e+05	1.098166e-01	2.821459e+04	3.764967e-03
6.324133e-01	2.993437e-01	1.145230e-07	1.908832e-01	1.017184e+05	1.097150e-01	2.820328e+04	3.761956e-03
6.325274e-01	2.991847e-01	1.145197e-07	1.907384e-01	1.016242e+05	1.096138e-01	2.819199e+04	3.758976e-03
6.326413e-01	2.990259e-01	1.145163e-07	1.905940e-01	1.015301e+05	1.095129e-01	2.818071e+04	3.755766e-03
6.327551e-01	2.988674e-01	1.145130e-07	1.904499e-01	1.014363e+05	1.094124e-01	2.816946e+04	3.752489e-03
6.328687e-01	2.987092e-01	1.145096e-07	1.903061e-01	1.013427e+05	1.093123e-01	2.815822e+04	3.749161e-03
6.329821e-01	2.985512e-01	1.145063e-07	1.901625e-01	1.012492e+05	1.092124e-01	2.814700e+04	3.745830e-03
6.330955e-01	2.983934e-01	1.145029e-07	1.900192e-01	1.011559e+05	1.091127e-01	2.813578e+04	3.742413e-03
6.332088e-01	2.982357e-01	1.144996e-07	1.898760e-01	1.010626e+05	1.090133e-01	2.812457e+04	3.739054e-03
6.333221e-01	2.980781e-01	1.144962e-07	1.897329e-01	1.009695e+05	1.089142e-01	2.811337e+04	3.735683e-03
6.334354e-01	2.979206e-01	1.144929e-07	1.895900e-01	1.008764e+05	1.088152e-01	2.810217e+04	3.732563e-03
6.335487e-01	2.977632e-01	1.144895e-07	1.894471e-01	1.007834e+05	1.087163e-01	2.809097e+04	3.729575e-03
6.336620e-01	2.976057e-01	1.144861e-07	1.893042e-01	1.006904e+05	1.086177e-01	2.807976e+04	3.726699e-03
6.337754e-01	2.974482e-01	1.144828e-07	1.891613e-01	1.005975e+05	1.085191e-01	2.806855e+04	3.723982e-03
6.338889e-01	2.972907e-01	1.144794e-07	1.890185e-01	1.005045e+05	1.084207e-01	2.805734e+04	3.721375e-03
6.340024e-01	2.971331e-01	1.144760e-07	1.888755e-01	1.004115e+05	1.083224e-01	2.804612e+04	3.718834e-03
6.341158e-01	2.969758e-01	1.144726e-07	1.887329e-01	1.003187e+05	1.082243e-01	2.803491e+04	3.716273e-03
6.342290e-01	2.968188e-01	1.144692e-07	1.885905e-01	1.002262e+05	1.081267e-01	2.802373e+04	3.713746e-03
6.343420e-01	2.966622e-01	1.144659e-07	1.884485e-01	1.001338e+05	1.080294e-01	2.801256e+04	3.711252e-03
6.344549e-01	2.965058e-01	1.144625e-07	1.883067e-01	1.000417e+05	1.079324e-01	2.800142e+04	3.708740e-03
6.345676e-01	2.963496e-01	1.144591e-07	1.881651e-01	9.994970e+04	1.078356e-01	2.799028e+04	3.706200e-03
6.346802e-01	2.961936e-01	1.144558e-07	1.880236e-01	9.985787e+04	1.077392e-01	2.797916e+04	3.703673e-03
6.347927e-01	2.960379e-01	1.144524e-07	1.878824e-01	9.976617e+04	1.076430e-01	2.796805e+04	3.701085e-03
6.349052e-01	2.958822e-01	1.144490e-07	1.877413e-01	9.967459e+04	1.075470e-01	2.795695e+04	3.698587e-03
6.350176e-01	2.957267e-01	1.144456e-07	1.876002e-01	9.958310e+04	1.074513e-01	2.794585e+04	3.696157e-03
6.351300e-01	2.955713e-01	1.144422e-07	1.874592e-01	9.949169e+04	1.073557e-01	2.793475e+04	3.693797e-03
6.352424e-01	2.954159e-01	1.144389e-07	1.873183e-01	9.940034e+04	1.072603e-01	2.792366e+04	3.691472e-03
6.353548e-01	2.952605e-01	1.144355e-07	1.871773e-01	9.930970e+04	1.071650e-01	2.791256e+04	3.689155e-03
6.354673e-01	2.951052e-01	1.144321e-07	1.870363e-01	9.922046e+04	1.070699e-01	2.790146e+04	3.686884e-03
6.355798e-01	2.949497e-01	1.144287e-07	1.868952e-01	9.913123e+04	1.069748e-01	2.789036e+04	3.684661e-03
6.356924e-01	2.947943e-01	1.144253e-07	1.867541e-01	9.904199e+04	1.068799e-01	2.787925e+04	3.682470e-03
6.358050e-01	2.946389e-01	1.144219e-07	1.866129e-01	9.895281e+04	1.067852e-01	2.786814e+04	3.680273e-03
6.359174e-01	2.944838e-01	1.144185e-07	1.864721e-01	9.886384e+04	1.066907e-01	2.785705e+04	3.678049e-03
6.360296e-01	2.943291e-01	1.144151e-07	1.863315e-01	9.877510e+04	1.065967e-01	2.784599e+04	3.675647e-03
6.361416e-01	2.941747e-01	1.144117e-07	1.861911e-01	9.868656e+04	1.065029e-01	2.783494e+04	3.673066e-03
6.362535e-01	2.940205e-01	1.144083e-07	1.860509e-01	9.859820e+04	1.064095e-01	2.782391e+04	3.670250e-03
6.363652e-01	2.938666e-01	1.144049e-07	1.859109e-01	9.850999e+04	1.063163e-01	2.781289e+04	3.667254e-03
6.364769e-01	2.937128e-01	1.144015e-07	1.857710e-01	9.842190e+04	1.062233e-01	2.780189e+04	3.664545e-03
6.365885e-01	2.935592e-01	1.143981e-07	1.856312e-01	9.833393e+04	1.061306e-01	2.779089e+04	3.661845e-03
6.367000e-01	2.934058e-01	1.143947e-07	1.854914e-01	9.824604e+04	1.060381e-01	2.777990e+04	3.659099e-03
6.368115e-01	2.932524e-01	1.143913e-07	1.853517e-01	9.815822e+04	1.059457e-01	2.776891e+04	3.656343e-03
6.369230e-01	2.930990e-01	1.143879e-07	1.852119e-01	9.807046e+04	1.058535e-01	2.775792e+04	3.653580e-03
6.370346e-01	2.929457e-01	1.143845e-07	1.850720e-01	9.798273e+04	1.057614e-01	2.774693e+04	3.650653e-03
6.371462e-01	2.927923e-01	1.143811e-07	1.849321e-01	9.789503e+04	1.056695e-01	2.773594e+04	3.647707e-03
6.372578e-01	2.926390e-01	1.143776e-07	1.847921e-01	9.780733e+04	1.055777e-01	2.772495e+04	3.644673e-03
6.373695e-01	2.924856e-01	1.143742e-07	1.846520e-01	9.771963e+04	1.054859e-01	2.771394e+04	3.641465e-03
6.374813e-01	2.923321e-01	1.143708e-07	1.845118e-01	9.763192e+04	1.053943e-01	2.770293e+04	3.638220e-03
6.375931e-01	2.921788e-01	1.143673e-07	1.843716e-01	9.754434e+04	1.053029e-01	2.769194e+04	3.634943e-03
6.377045e-01	2.920259e-01	1.143639e-07	1.842317e-01	9.745699e+04	1.052118e-01	2.768096e+04	3.631819e-03
6.378158e-01	2.918733e-01	1.143605e-07	1.840920e-01	9.736984e+04	1.051210e-01	2.767001e+04	3.628578e-03
6.379270e-01	2.917209e-01	1.143571e-07	1.839524e-01	9.728287e+04	1.050306e-01	2.765907e+04	3.625409e-03
6.380380e-01	2.915688e-01	1.143536e-07	1.838130e-01	9.719606e+04	1.049403e-01	2.764814e+04	3.622353e-03
6.381489e-01	2.914169e-01	1.143502e-07	1.836736e-01	9.710939e+04	1.048504e-01	2.763723e+04	3.619623e-03
6.382598e-01	2.912651e-01	1.143468e-07	1.835344e-01	9.702282e+04	1.047606e-01	2.762633e+04	3.616864e-03
6.383705e-01	2.911135e-01	1.143434e-07	1.833951e-01	9.693636e+04	1.046710e-01	2.761543e+04	3.614236e-03
6.384813e-01	2.909619e-01	1.143399e-07	1.832558e-01	9.684996e+04	1.045816e-01	2.760453e+04	3.611737e-03
6.385921e-01	2.908104e-01	1.143365e-07	1.831165e-01	9.676363e+04	1.044923e-01	2.759364e+04	3.609286e-03
6.387028e-01	2.906590e-01	1.143331e-07	1.829771e-01	9.667734e+04	1.044032e-01	2.758275e+04	3.606931e-03
6.388136e-01	2.905075e-01	1.143296e-07	1.828376e-01	9.659109e+04	1.043142e-01	2.757186e+04	3.604514e-03
6.389245e-01	2.903561e-01	1.143262e-07	1.826980e-01	9.650485e+04	1.042254e-01	2.756096e+04	3.602096e-03
6.390354e-01	2.902046e-01	1.143227e-07	1.825583e-01	9.641861e+04	1.041366e-01	2.755006e+04	3.599756e-03
6.391464e-01	2.900530e-01	1.143193e-07	1.824184e-01	9.633237e+04	1.040479e-01	2.753915e+04	3.597329e-03
6.392574e-01	2.899015e-01	1.143158e-07	1.822785e-01	9.624617e+04	1.039593e-01	2.752824e+04	3.594887e-03
6.393683e-01	2.897503e-01	1.143124e-07	1.821387e-01	9.616016e+04	1.038710e-01	2.751735e+04	3.592521e-03
6.394790e-01	2.895993e-01	1.143089e-07	1.819990e-01	9.607433e+04	1.037830e-01	2.750648e+04	3.590186e-03
6.395895e-01	2.894486e-01	1.143055e-07	1.818595e-01	9.598868e+04	1.036953e-01	2.749562e+04	3.587862e-03
6.396999e-01	2.892982e-01	1.143020e-07	1.817201e-01	9.590319e+04	1.036078e-01	2.748478e+04	3.585616e-03
6.398102e-01	2.891480e-01	1.142986e-07	1.815807e-01	9.581785e+04	1.035206e-01	2.747395e+04	3.583396e-03
6.399204e-01	2.889979e-01	1.142951e-07	1.814414e-01	9.573263e+04	1.034335e-01	2.746313e+04	3.581213e-03
6.400305e-01	2.888480e-01	1.142917e-07	1.813022e-01	9.564751e+04	1.033467e-01	2.745232e+04	3.579065e-03
6.401406e-01	2.886981e-01	1.142882e-07	1.811629e-01	9.556247e+04	1.032600e-01	2.744151e+04	3.576966e-03
6.402507e-01	2.885484e-01	1.142848e-07	1.810235e-01	9.547751e+04	1.031735e-01	2.743071e+04	3.574901e-03
6.403608e-01	2.883987e-01	1.142813e-07	1.808841e-01	9.539259e+04	1.030871e-01	2.741991e+04	3.572803e-03
6.404709e-01	2.882490e-01	1.142778e-07	1.807446e-01	9.530772e+04	1.030009e-01	2.740910e+04	3.570727e-03
6.405811e-01	2.880993e-01	1.142744e-07	1.806050e-01	9.522288e+04	1.029147e-01	2.739830e+04	3.568460e-03
6.406913e-01	2.879497e-01	1.142709e-07	1.804652e-01	9.513804e+04	1.028287e-01	2.738749e+04	3.565983e-03
6.408016e-01	2.877999e-01	1.142674e-07	1.803253e-01	9.505321e+04	1.027427e-01	2.737667e+04	3.563289e-03
6.409119e-01	2.876501e-01	1.142639e-07	1.801852e-01	9.496838e+04	1.026568e-01	2.736585e+04	3.560568e-03
6.410222e-01	2.875005e-01	1.142604e-07	1.800452e-01	9.488368e+04	1.025712e-01	2.735504e+04	3.557873e-03
6.411323e-01	2.873512e-01	1.142570e-07	1.799053e-01	9.479917e+04	1.024858e-01	2.734425e+04	3.555314e-03
6.412422e-01	2.872021e-01	1.142535e-07	1.797655e-01	9.471480e+04	1.024006e-01	2.733347e+04	3.552665e-03
6.413521e-01	2.870533e-01	1.142500e-07	1.796258e-01	9.463061e+04	1.023157e-01	2.732271e+04	3.550075e-03
6.414618e-01	2.869047e-01	1.142465e-07	1.794862e-01	9.454657e+04	1.022310e-01	2.731196e+04	3.547374e-03
6.415714e-01	2.867562e-01	1.142430e-07	1.793466e-01	9.446265e+04	1.021465e-01	2.730122e+04	3.544741e-03
6.416809e-01	2.866079e-01	1.142395e-07	1.792071e-01	9.437884e+04	1.020623e-01	2.729049e+04	3.541897e-03
6.417904e-01	2.864597e-01	1.142361e-07	1.790676e-01	9.429513e+04	1.019781e-01	2.727976e+04	3.539091e-03
6.418999e-01	2.863117e-01	1.142326e-07	1.789280e-01	9.421150e+04	1.018942e-01	2.726904e+04	3.536215e-03
6.420094e-01	2.861636e-01	1.142291e-07	1.787883e-01	9.412792e+04	1.018104e-01	2.725832e+04	3.533048e-03
6.421189e-01	2.860157e-01	1.142256e-07	1.786486e-01	9.404440e+04	1.017267e-01	2.724760e+04	3.529972e-03
6.422284e-01	2.858677e-01	1.142221e-07	1.785088e-01	9.396091e+04	1.016431e-01	2.723688e+04	3.526822e-03
6.423379e-01	2.857197e-01	1.142186e-07	1.783688e-01	9.387745e+04	1.015596e-01	2.722616e+04	3.523844e-03
6.424476e-01	2.855717e-01	1.142151e-07	1.782287e-01	9.379400e+04	1.014762e-01	2.721543e+04	3.520740e-03
6.425573e-01	2.854237e-01	1.142116e-07	1.780885e-01	9.371055e+04	1.013929e-01	2.720470e+04	3.517606e-03
6.426670e-01	2.852756e-01	1.142081e-07	1.779480e-01	9.362709e+04	1.013096e-01	2.719396e+04	3.514721e-03
6.427766e-01	2.851278e-01	1.142046e-07	1.778078e-01	9.354384e+04	1.012267e-01	2.718324e+04	3.512025e-03
6.428860e-01	2.849803e-01	1.142011e-07	1.776677e-01	9.346078e+04	1.011440e-01	2.717254e+04	3.509470e-03
6.429953e-01	2.848331e-01	1.141975e-07	1.775277e-01	9.337790e+04	1.010615e-01	2.716186e+04	3.506952e-03
6.431044e-01	2.846861e-01	1.141940e-07	1.773878e-01	9.329517e+04	1.009792e-01	2.715119e+04	3.504563e-03
6.432135e-01	2.845393e-01	1.141905e-07	1.772480e-01	9.321257e+04	1.008972e-01	2.714053e+04	3.502205e-03
6.433224e-01	2.843926e-01	1.141870e-07	1.771083e-01	9.313009e+04	1.008154e-01	2.712988e+04	3.499898e-03
6.434314e-01	2.842461e-01	1.141835e-07	1.769685e-01	9.304770e+04	1.007337e-01	2.711924e+04	3.497547e-03
6.435402e-01	2.840997e-01	1.141800e-07	1.768288e-01	9.296540e+04	1.006521e-01	2.710860e+04	3.495260e-03
6.436491e-01	2.839533e-01	1.141765e-07	1.766889e-01	9.288317e+04	1.005707e-01	2.709796e+04	3.492885e-03
6.437580e-01	2.838070e-01	1.141730e-07	1.765491e-01	9.280099e+04	1.004895e-01	2.708733e+04	3.490677e-03
6.438669e-01	2.836607e-01	1.141694e-07	1.764091e-01	9.271886e+04	1.004083e-01	2.707669e+04	3.488360e-03
6.439758e-01	2.835145e-01	1.141659e-07	1.762691e-01	9.263675e+04	1.003273e-01	2.706605e+04	3.486180e-03
6.440848e-01	2.833682e-01	1.141624e-07	1.761289e-01	9.255467e+04	1.002463e-01	2.705541e+04	3.483975e-03
6.441938e-01	2.832219e-01	1.141589e-07	1.759886e-01	9.247260e+04	1.001654e-01	2.704477e+04	3.481860e-03
6.443030e-01	2.830755e-01	1.141553e-07	1.758481e-01	9.239053e+04	1.000846e-01	2.703411e+04	3.479706e-03
6.444121e-01	2.829292e-01	1.141518e-07	1.757076e-01	9.230850e+04	1.000038e-01	2.702346e+04	3.477639e-03
6.445211e-01	2.827832e-01	1.141482e-07	1.755673e-01	9.222667e+04	9.992338e-02	2.701283e+04	3.475558e-03
6.446299e-01	2.826374e-01	1.141447e-07	1.754271e-01	9.214503e+04	9.984317e-02	2.700221e+04	3.473565e-03
6.447386e-01	2.824919e-01	1.141412e-07	1.752871e-01	9.206354e+04	9.976318e-02	2.699161e+04	3.471554e-03
6.448471e-01	2.823466e-01	1.141376e-07	1.751472e-01	9.198220e+04	9.968340e-02	2.698103e+04	3.469562e-03
6.449556e-01	2.822015e-01	1.141341e-07	1.750073e-01	9.190099e+04	9.960380e-02	2.697045e+04	3.467560e-03
6.450640e-01	2.820565e-01	1.141305e-07	1.748675e-01	9.181988e+04	9.952437e-02	2.695988e+04	3.465511e-03
6.451724e-01	2.819117e-01	1.141270e-07	1.747277e-01	9.173886e+04	9.944510e-02	2.694931e+04	3.463395e-03
6.452808e-01	2.817669e-01	1.141235e-07	1.745879e-01	9.165792e+04	9.936596e-02	2.693875e+04	3.460987e-03
6.453891e-01	2.816222e-01	1.141199e-07	1.744481e-01	9.157705e+04	9.928695e-02	2.692820e+04	3.458414e-03
6.454975e-01	2.814775e-01	1.141164e-07	1.743083e-01	9.149622e+04	9.920805e-02	2.691764e+04	3.455824e-03
6.456058e-01	2.813329e-01	1.141128e-07	1.741683e-01	9.141544e+04	9.912925e-02	2.690708e+04	3.453261e-03
6.457143e-01	2.811882e-01	1.141093e-07	1.740283e-01	9.133469e+04	9.905054e-02	2.689652e+04	3.450759e-03
6.458228e-01	2.810436e-01	1.141057e-07	1.738883e-01	9.125396e+04	9.897192e-02	2.688595e+04	3.448281e-03
6.459313e-01	2.808989e-01	1.141021e-07	1.737481e-01	9.117323e+04	9.889336e-02	2.687538e+04	3.445715e-03
6.460399e-01	2.807542e-01	1.140986e-07	1.736078e-01	9.109251e+04	9.881486e-02	2.686481e+04	3.443241e-03
6.461485e-01	2.806096e-01	1.140950e-07	1.734675e-01	9.101188e+04	9.873652e-02	2.685424e+04	3.440611e-03
6.462569e-01	2.804652e-01	1.140914e-07	1.733274e-01	9.093145e+04	9.865841e-02	2.684368e+04	3.437926e-03
6.463652e-01	2.803212e-01	1.140878e-07	1.731876e-01	9.085118e+04	9.858054e-02	2.683315e+04	3.435238e-03
6.464734e-01	2.801773e-01	1.140843e-07	1.730478e-01	9.077106e+04	9.850286e-02	2.682262e+04	3.432484e-03
6.465814e-01	2.800337e-01	1.140807e-07	1.729082e-01	9.069108e+04	9.842537e-02	2.681211e+04	3.429649e-03
6.466894e-01	2.798902e-01	1.140771e-07	1.727687e-01	9.061121e+04	9.834806e-02	2.680161e+04	3.426674e-03
6.467973e-01	2.797468e-01	1.140736e-07	1.726293e-01	9.053145e+04	9.827089e-02	2.679112e+04	3.423643e-03
6.469052e-01	2.796035e-01	1.140700e-07	1.724899e-01	9.045177e+04	9.819387e-02	2.678062e+04	3.420654e-03
6.470131e-01	2.794604e-01	1.140664e-07	1.723505e-01	9.037217e+04	9.811697e-02	2.677014e+04	3.417684e-03
6.471210e-01	2.793172e-01	1.140629e-07	1.722112e-01	9.029263e+04	9.804019e-02	2.675965e+04	3.414618e-03
6.472289e-01	2.791742e-01	1.140593e-07	1.720718e-01	9.021313e+04	9.796351e-02	2.674917e+04	3.411643e-03
6.473368e-01	2.790311e-01	1.140557e-07	1.719324e-01	9.013368e+04	9.788692e-02	2.673868e+04	3.408959e-03
6.474448e-01	2.788880e-01	1.140521e-07	1.717930e-01	9.005425e+04	9.781042e-02	2.672819e+04	3.406456e-03
6.475528e-01	2.787450e-01	1.140485e-07	1.716535e-01	8.997485e+04	9.773398e-02	2.671770e+04	3.404037e-03
6.476609e-01	2.786018e-01	1.140449e-07	1.715139e-01	8.989545e+04	9.765761e-02	2.670720e+04	3.401566e-03
6.477691e-01	2.784587e-01	1.140413e-07	1.713743e-01	8.981606e+04	9.758130e-02	2.669669e+04	3.399285e-03
6.478772e-01	2.783158e-01	1.140377e-07	1.712349e-01	8.973684e+04	9.750521e-02	2.668620e+04	3.397051e-03
6.479850e-01	2.781732e-01	1.140341e-07	1.710957e-01	8.965780e+04	9.742934e-02	2.667573e+04	3.394790e-03
6.480928e-01	2.780308e-01	1.140305e-07	1.709567e-01	8.957892e+04	9.735367e-02	2.666527e+04	3.392547e-03
6.482004e-01	2.778886e-01	1.140269e-07	1.708179e-01	8.950017e+04	9.727819e-02	2.665483e+04	3.390323e-03
6.483080e-01	2.777466e-01	1.140233e-07	1.706793e-01	8.942155e+04	9.720288e-02	2.664439e+04	3.388162e-03
6.484155e-01	2.776047e-01	1.140197e-07	1.705407e-01	8.934304e+04	9.712772e-02	2.663396e+04	3.386041e-03
6.485230e-01	2.774630e-01	1.140161e-07	1.704023e-01	8.926462e+04	9.705271e-02	2.662354e+04	3.383939e-03
6.486304e-01	2.773213e-01	1.140125e-07	1.702639e-01	8.918628e+04	9.697782e-02	2.661312e+04	3.381872e-03
6.487378e-01	2.771797e-01	1.140089e-07	1.701256e-01	8.910802e+04	9.690305e-02	2.660271e+04	3.379828e-03
6.488453e-01	2.770382e-01	1.140053e-07	1.699874e-01	8.902980e+04	9.682838e-02	2.659229e+04	3.377765e-03
6.489527e-01	2.768967e-01	1.140017e-07	1.698492e-01	8.895164e+04	9.675381e-02	2.658188e+04	3.375802e-03
6.490602e-01	2.767552e-01	1.139981e-07	1.697109e-01	8.887351e+04	9.667932e-02	2.657146e+04	3.373810e-03
6.491678e-01	2.766138e-01	1.139944e-07	1.695727e-01	8.879541e+04	9.660490e-02	2.656104e+04	3.371871e-03
6.492754e-01	2.764723e-01	1.139908e-07	1.694345e-01	8.871733e+04	9.653055e-02	2.655062e+04	3.369956e-03
6.493831e-01	2.763307e-01	1.139872e-07	1.692962e-01	8.863925e+04	9.645626e-02	2.654019e+04	3.368049e-03
6.494908e-01	2.761892e-01	1.139835e-07	1.691581e-01	8.856124e+04	9.638207e-02	2.652976e+04	3.366151e-03
6.495983e-01	2.760481e-01	1.139799e-07	1.690202e-01	8.848341e+04	9.630811e-02	2.651935e+04	3.364246e-03
6.497057e-01	2.759071e-01	1.139763e-07	1.688825e-01	8.840575e+04	9.623434e-02	2.650895e+04	3.362251e-03
6.498130e-01	2.757664e-01	1.139727e-07	1.687451e-01	8.832823e+04	9.616077e-02	2.649857e+04	3.360121e-03
6.499202e-01	2.756258e-01	1.139690e-07	1.686079e-01	8.825084e+04	9.608736e-02	2.648820e+04	3.357680e-03
6.500273e-01	2.754854e-01	1.139654e-07	1.684708e-01	8.817356e+04	9.601410e-02	2.647783e+04	3.355207e-03
6.501343e-01	2.753452e-01	1.139618e-07	1.683339e-01	8.809639e+04	9.594099e-02	2.646748e+04	3.352802e-03
6.502414e-01	2.752050e-01	1.139581e-07	1.681972e-01	8.801930e+04	9.586800e-02	2.645712e+04	3.350421e-03
6.503484e-01	2.750649e-01	1.139545e-07	1.680606e-01	8.794229e+04	9.579514e-02	2.644678e+04	3.348005e-03
6.504554e-01	2.749249e-01	1.139509e-07	1.679240e-01	8.786534e+04	9.572237e-02	2.643643e+04	3.345584e-03
6.505624e-01	2.747850e-01	1.139472e-07	1.677876e-01	8.778845e+04	9.564970e-02	2.642608e+04	3.343284e-03
6.506695e-01	2.746450e-01	1.139436e-07	1.676512e-01	8.771160e+04	9.557712e-02	2.641574e+04	3.340727e-03
6.507766e-01	2.745051e-01	1.139399e-07	1.675149e-01	8.763478e+04	9.550462e-02	2.640539e+04	3.338310e-03
6.508838e-01	2.743652e-01	1.139363e-07	1.673786e-01	8.755799e+04	9.543218e-02	2.639503e+04	3.335754e-03
6.509910e-01	2.742253e-01	1.139326e-07	1.672423e-01	8.748122e+04	9.535980e-02	2.638468e+04	3.333206e-03
6.510983e-01	2.740853e-01	1.139290e-07	1.671061e-01	8.740446e+04	9.528747e-02	2.637431e+04	3.330574e-03
6.512055e-01	2.739455e-01	1.139253e-07	1.669701e-01	8.732784e+04	9.521532e-02	2.636396e+04	3.327831e-03
6.513125e-01	2.738060e-01	1.139216e-07	1.668344e-01	8.725138e+04	9.514337e-02	2.635363e+04	3.325008e-03
6.514194e-01	2.736667e-01	1.139180e-07	1.666991e-01	8.717508e+04	9.507160e-02	2.634331e+04	3.322194e-03
6.515263e-01	2.735276e-01	1.139143e-07	1.665639e-01	8.709891e+04	9.500000e-02	2.633300e+04	3.319288e-03
6.516330e-01	2.733887e-01	1.139107e-07	1.664290e-01	8.702286e+04	9.492856e-02	2.632270e+04	3.316466e-03
6.517397e-01	2.732499e-01	1.139070e-07	1.662943e-01	8.694692e+04	9.485725e-02	2.631240e+04	3.313671e-03
6.518464e-01	2.731112e-01	1.139033e-07	1.661598e-01	8.687107e+04	9.478608e-02	2.630211e+04	3.310889e-03
6.519530e-01	2.729726e-01	1.138997e-07	1.660254e-01	8.679530e+04	9.471502e-02	2.629183e+04	3.308263e-03
6.520596e-01	2.728341e-01	1.138960e-07	1.658913e-01	8.671960e+04	9.464407e-02	2.628155e+04	3.305623e-03
6.521663e-01	2.726957e-01	1.138923e-07	1.657572e-01	8.664397e+04	9.457321e-02	2.627127e+04	3.303208e-03
6.522729e-01	2.725573e-01	1.138887e-07	1.656233e-01	8.656838e+04	9.450245e-02	2.626099e+04	3.300949e-03
6.523796e-01	2.724189e-01	1.138850e-07	1.654894e-01	8.649283e+04	9.443176e-02	2.625071e+04	3.298730e-03
6.524863e-01	2.722806e-01	1.138813e-07	1.653557e-01	8.641732e+04	9.436114e-02	2.624043e+04	3.296589e-03
6.525931e-01	2.721422e-01	1.138776e-07	1.652221e-01	8.634183e+04	9.429058e-02	2.623014e+04	3.294402e-03
6.527000e-01	2.720038e-01	1.138739e-07	1.650885e-01	8.626635e+04	9.422007e-02	2.621985e+04	3.292202e-03
6.528069e-01	2.718654e-01	1.138702e-07	1.649550e-01	8.619089e+04	9.414962e-02	2.620955e+04	3.290129e-03
6.529137e-01	2.717272e-01	1.138665e-07	1.648218e-01	8.611558e+04	9.407935e-02	2.619927e+04	3.287992e-03
6.530204e-01	2.715892e-01	1.138628e-07	1.646890e-01	8.604043e+04	9.400926e-02	2.618900e+04	3.285915e-03
6.531269e-01	2.714515e-01	1.138592e-07	1.645565e-01	8.596543e+04	9.393935e-02	2.617874e+04	3.283871e-03
6.532334e-01	2.713139e-01	1.138555e-07	1.644242e-01	8.589055e+04	9.386959e-02	2.616850e+04	3.281862e-03
6.533398e-01	2.711765e-01	1.138518e-07	1.642922e-01	8.581579e+04	9.379998e-02	2.615826e+04	3.279949e-03
6.534461e-01	2.710393e-01	1.138481e-07	1.641605e-01	8.574113e+04	9.373050e-02	2.614803e+04	3.278024e-03
6.535524e-01	2.709021e-01	1.138444e-07	1.640290e-01	8.566656e+04	9.366114e-02	2.613781e+04	3.276078e-03
6.536587e-01	2.707651e-01	1.138407e-07	1.638977e-01	8.559207e+04	9.359189e-02	2.612759e+04	3.274157e-03
6.537650e-01	2.706281e-01	1.138370e-07	1.637665e-01	8.551764e+04	9.352274e-02	2.611737e+04	3.272302e-03
6.538713e-01	2.704912e-01	1.138333e-07	1.636356e-01	8.544327e+04	9.345369e-02	2.610715e+04	3.270457e-03
6.539776e-01	2.703543e-01	1.138296e-07	1.635048e-01	8.536896e+04	9.338471e-02	2.609694e+04	3.268586e-03
6.540840e-01	2.702174e-01	1.138259e-07	1.633742e-01	8.529468e+04	9.331580e-02	2.608672e+04	3.266821e-03
6.541904e-01	2.700806e-01	1.138222e-07	1.632437e-01	8.522043e+04	9.324696e-02	2.607650e+04	3.264934e-03
6.542968e-01	2.699437e-01	1.138184e-07	1.631133e-01	8.514621e+04	9.317818e-02	2.606627e+04	3.263003e-03
6.544034e-01	2.698068e-01	1.138147e-07	1.629830e-01	8.507200e+04	9.310945e-02	2.605604e+04	3.261002e-03
6.545099e-01	2.696701e-01	1.138110e-07	1.628530e-01	8.499788e+04	9.304083e-02	2.604582e+04	3.258895e-03
6.546162e-01	2.695335e-01	1.138073e-07	1.627233e-01	8.492392e+04	9.297240e-02	2.603561e+04	3.256602e-03
6.547225e-01	2.693972e-01	1.138036e-07	1.625940e-01	8.485011e+04	9.290414e-02	2.602541e+04	3.254289e-03
6.548286e-01	2.692611e-01	1.137998e-07	1.624651e-01	8.477642e+04	9.283603e-02	2.601522e+04	3.251980e-03
6.549347e-01	2.691251e-01	1.137961e-07	1.623364e-01	8.470286e+04	9.276807e-02	2.600505e+04	3.249598e-03
6.550407e-01	2.689893e-01	1.137924e-07	1.622080e-01	8.462940e+04	9.270024e-02	2.599488e+04	3.247314e-03
6.551467e-01	2.688537e-01	1.137887e-07	1.620798e-01	8.455604e+04	9.263252e-02	2.598472e+04	3.245018e-03
6.552526e-01	2.687181e-01	1.137849e-07	1.619520e-01	8.448275e+04	9.256492e-02	2.597456e+04	3.242688e-03
6.553585e-01	2.685826e-01	1.137812e-07	1.618243e-01	8.440954e+04	9.249742e-02	2.596440e+04	3.240372e-03
6.554645e-01	2.684471e-01	1.137775e-07	1.616969e-01	8.433640e+04	9.243001e-02	2.595425e+04	3.237951e-03
6.555704e-01	2.683118e-01	1.137737e-07	1.615696e-01	8.426330e+04	9.236269e-02	2.594410e+04	3.235608e-03
6.556764e-01	2.681764e-01	1.137700e-07	1.614426e-01	8.419025e+04	9.229543e-02	2.593394e+04	3.233097e-03
6.557824e-01	2.680411e-01	1.137663e-07	1.613157e-01	8.411724e+04	9.222825e-02	2.592379e+04	3.230502e-03
6.558885e-01	2.679058e-01	1.137625e-07	1.611890e-01	8.404425e+04	9.216112e-02	2.591363e+04	3.227950e-03
6.559946e-01	2.677704e-01	1.137588e-07	1.610624e-01	8.397129e+04	9.209404e-02	2.590347e+04	3.225213e-03
6.561008e-01	2.676351e-01	1.137550e-07	1.609360e-01	8.389834e+04	9.202702e-02	2.589330e+04	3.222484e-03
6.562069e-01	2.674999e-01	1.137513e-07	1.608100e-01	8.382556e+04	9.196017e-02	2.588315e+04	3.219760e-03
6.563128e-01	2.673650e-01	1.137475e-07	1.606844e-01	8.375292e+04	9.189349e-02	2.587301e+04	3.217024e-03
6.564187e-01	2.672304e-01	1.137438e-07	1.605591e-01	8.368041e+04	9.182696e-02	2.586288e+04	3.214383e-03
6.565244e-01	2.670958e-01	1.137400e-07	1.604341e-01	8.360802e+04	9.176058e-02	2.585276e+04	3.211778e-03
6.566301e-01	2.669615e-01	1.137363e-07	1.603095e-01	8.353575e+04	9.169432e-02	2.584265e+04	3.209267e-03
6.567357e-01	2.668272e-01	1.137325e-07	1.601852e-01	8.346357e+04	9.162819e-02	2.583255e+04	3.206848e-03
6.568414e-01	2.666931e-01	1.137287e-07	1.600611e-01	8.339147e+04	9.156217e-02	2.582246e+04	3.204455e-03
6.569469e-01	2.665591e-01	1.137250e-07	1.599373e-01	8.331946e+04	9.149624e-02	2.581236e+04	3.202216e-03
6.570525e-01	2.664251e-01	1.137212e-07	1.598137e-01	8.324751e+04	9.143041e-02	2.580227e+04	3.200096e-03
6.571581e-01	2.662912e-01	1.137175e-07	1.596904e-01	8.317561e+04	9.136466e-02	2.579218e+04	3.197958e-03
6.572638e-01	2.661574e-01	1.137137e-07	1.595673e-01	8.310377e+04	9.129899e-02	2.578209e+04	3.195821e-03
6.573694e-01	2.660235e-01	1.137099e-07	1.594444e-01	8.303196e+04	9.123339e-02	2.577200e+04	3.193826e-03
6.574751e-01	2.658897e-01	1.137062e-07	1.593217e-01	8.296019e+04	9.116784e-02	2.576191e+04	3.191836e-03
6.575809e-01	2.657559e-01	1.137024e-07	1.591992e-01	8.288844e+04	9.110235e-02	2.575181e+04	3.189847e-03
6.576867e-01	2.656221e-01	1.136986e-07	1.590768e-01	8.281671e+04	9.103690e-02	2.574171e+04	3.187935e-03
6.577925e-01	2.654884e-01	1.136948e-07	1.589548e-01	8.274508e+04	9.097158e-02	2.573161e+04	3.186019e-03
6.578981e-01	2.653549e-01	1.136910e-07	1.588331e-01	8.267359e+04	9.090641e-02	2.572153e+04	3.184131e-03
6.580036e-01	2.652216e-01	1.136872e-07	1.587118e-01	8.260224e+04	9.084140e-02	2.571147e+04	3.182236e-03
6.581091e-01	2.650885e-01	1.136835e-07	1.585909e-01	8.253102e+04	9.077653e-02	2.570141e+04	3.180406e-03
6.582145e-01	2.649556e-01	1.136797e-07	1.584703e-01	8.245990e+04	9.071179e-02	2.569136e+04	3.178571e-03
6.583198e-01	2.648228e-01	1.136759e-07	1.583500e-01	8.238888e+04	9.064717e-02	2.568132e+04	3.176703e-03
6.584251e-01	2.646901e-01	1.136721e-07	1.582301e-01	8.231795e+04	9.058266e-02	2.567128e+04	3.174927e-03
6.585304e-01	2.645575e-01	1.136683e-07	1.581104e-01	8.224710e+04	9.051825e-02	2.566125e+04	3.173113e-03
6.586356e-01	2.644250e-01	1.136646e-07	1.579909e-01	8.217632e+04	9.045393e-02	2.565122e+04	3.171360e-03
6.587409e-01	2.642926e-01	1.136608e-07	1.578718e-01	8.210559e+04	9.038970e-02	2.564119e+04	3.169615e-03
6.588462e-01	2.641602e-01	1.136570e-07	1.577528e-01	8.203492e+04	9.032554e-02	2.563116e+04	3.167846e-03
6.589515e-01	2.640279e-01	1.136532e-07	1.576341e-01	8.196430e+04	9.026144e-02	2.562113e+04	3.166052e-03
6.590568e-01	2.638955e-01	1.136494e-07	1.575156e-01	8.189371e+04	9.019741e-02	2.561110e+04	3.164188e-03
6.591622e-01	2.637632e-01	1.136456e-07	1.573973e-01	8.182315e+04	9.013344e-02	2.560107e+04	3.162111e-03
6.592677e-01	2.636309e-01	1.136418e-07	1.572792e-01	8.175261e+04	9.006951e-02	2.559104e+04	3.159916e-03
6.593732e-01	2.634986e-01	1.136379e-07	1.571613e-01	8.168210e+04	9.000564e-02	2.558100e+04	3.157695e-03
6.594785e-01	2.633665e-01	1.136341e-07	1.570438e-01	8.161174e+04	8.994194e-02	2.557097e+04	3.155365e-03
6.595838e-01	2.632346e-01	1.136303e-07	1.569267e-01	8.154152e+04	8.987838e-02	2.556096e+04	3.153178e-03
6.596890e-01	2.631030e-01	1.136265e-07	1.568099e-01	8.147142e+04	8.981496e-02	2.555096e+04	3.150942e-03
6.597940e-01	2.629714e-01	1.136227e-07	1.566935e-01	8.140143e+04	8.975167e-02	2.554097e+04	3.148729e-03
6.598991e-01	2.628400e-01	1.136189e-07	1.565774e-01	8.133155e+04	8.968850e-02	2.553099e+04	3.146503e-03
6.600041e-01	2.627088e-01	1.136151e-07	1.564617e-01	8.126175e+04	8.962544e-02	2.552101e+04	3.144203e-03
6.601090e-01	2.625776e-01	1.136113e-07	1.563462e-01	8.119204e+04	8.956248e-02	2.551104e+04	3.142017e-03
6.602140e-01	2.624466e-01	1.136074e-07	1.562310e-01	8.112239e+04	8.949961e-02	2.550107e+04	3.139718e-03
6.603189e-01	2.623156e-01	1.136036e-07	1.561160e-01	8.105281e+04	8.943683e-02	2.549110e+04	3.137367e-03
6.604239e-01	2.621846e-01	1.135998e-07	1.560013e-01	8.098328e+04	8.937412e-02	2.548114e+04	3.134964e-03
6.605288e-01	2.620537e-01	1.135960e-07	1.558868e-01	8.091380e+04	8.931148e-02	2.547117e+04	3.132517e-03
6.606339e-01	2.619229e-01	1.135921e-07	1.557726e-01	8.084436e+04	8.924890e-02	2.546120e+04	3.129905e-03
6.607389e-01	2.617920e-01	1.135883e-07	1.556586e-01	8.077495e+04	8.918637e-02	2.545123e+04	3.127338e-03
6.608440e-01	2.616612e-01	1.135845e-07	1.555447e-01	8.070556e+04	8.912390e-02	2.544126e+04	3.124769e-03
6.609491e-01	2.615303e-01	1.135806e-07	1.554311e-01	8.063621e+04	8.906149e-02	2.543129e+04	3.122093e-03
6.610542e-01	2.613997e-01	1.135768e-07	1.553179e-01	8.056701e+04	8.899923e-02	2.542133e+04	3.119571e-03
6.611591e-01	2.612693e-01	1.135730e-07	1.552051e-01	8.049793e+04	8.893711e-02	2.541138e+04	3.116976e-03
6.612639e-01	2.611391e-01	1.135691e-07	1.550926e-01	8.042898e+04	8.887513e-02	2.540144e+04	3.114537e-03
6.613686e-01	2.610091e-01	1.135653e-07	1.549804e-01	8.036014e+04	8.881328e-02	2.539152e+04	3.112121e-03
6.614733e-01	2.608791e-01	1.135614e-07	1.548686e-01	8.029139e+04	8.875154e-02	2.538160e+04	3.109788e-03
6.615780e-01	2.607494e-01	1.135576e-07	1.547571e-01	8.022273e+04	8.868990e-02	2.537168e+04	3.107486e-03
6.616826e-01	2.606197e-01	1.135538e-07	1.546458e-01	8.015415e+04	8.862836e-02	2.536177e+04	3.105289e-03
6.617872e-01	2.604901e-01	1.135499e-07	1.545348e-01	8.008564e+04	8.856691e-02	2.535187e+04	3.103215e-03
6.618918e-01	2.603605e-01	1.135461e-07	1.544241e-01	8.001719e+04	8.850554e-02	2.534196e+04	3.101176e-03
6.619964e-01	2.602311e-01	1.135422e-07	1.543136e-01	7.994879e+04	8.844424e-02	2.533206e+04	3.099244e-03
6.621010e-01	2.601016e-01	1.135384e-07	1.542034e-01	7.988044e+04	8.838301e-02	2.532216e+04	3.097341e-03
6.622057e-01	2.599722e-01	1.135345e-07	1.540934e-01	7.981213e+04	8.832184e-02	2.531226e+04	3.095470e-03
6.623104e-01	2.598428e-01	1.135307e-07	1.539835e-01	7.974386e+04	8.826072e-02	2.530235e+04	3.093626e-03
6.624151e-01	2.597135e-01	1.135268e-07	1.538739e-01	7.967560e+04	8.819966e-02	2.529245e+04	3.091785e-03
6.625199e-01	2.595841e-01	1.135229e-07	1.537645e-01	7.960737e+04	8.813863e-02	2.528254e+04	3.090015e-03
6.626247e-01	2.594549e-01	1.135191e-07	1.536554e-01	7.953925e+04	8.807773e-02	2.527263e+04	3.088218e-03
6.627293e-01	2.593258e-01	1.135152e-07	1.535466e-01	7.947125e+04	8.801697e-02	2.526274e+04	3.086442e-03
6.628338e-01	2.591970e-01	1.135113e-07	1.534382e-01	7.940337e+04	8.795634e-02	2.525286e+04	3.084668e-03
6.629383e-01	2.590683e-01	1.135075e-07	1.533301e-01	7.933560e+04	8.789583e-02	2.524300e+04	3.082981e-03
6.630427e-01	2.589398e-01	1.135036e-07	1.532224e-01	7.926793e+04	8.783543e-02	2.523313e+04	3.081300e-03
6.631470e-01	2.588114e-01	1.134997e-07	1.531149e-01	7.920035e+04	8.777514e-02	2.522328e+04	3.079617e-03
6.632513e-01	2.586831e-01	1.134959e-07	1.530077e-01	7.913285e+04	8.771495e-02	2.521343e+04	3.077989e-03
6.633556e-01	2.585549e-01	1.134920e-07	1.529007e-01	7.906542e+04	8.765484e-02	2.520358e+04	3.076374e-03
6.634599e-01	2.584268e-01	1.134881e-07	1.527940e-01	7.899805e+04	8.759481e-02	2.519374e+04	3.074711e-03
6.635642e-01	2.582987e-01	1.134842e-07	1.526876e-01	7.893074e+04	8.753486e-02	2.518390e+04	3.073003e-03
6.636685e-01	2.581707e-01	1.134804e-07	1.525813e-01	7.886347e+04	8.747497e-02	2.517406e+04	3.071251e-03
6.637729e-01	2.580427e-01	1.134765e-07	1.524753e-01	7.879624e+04	8.741514e-02	2.516422e+04	3.069354e-03
6.638772e-01	2.579148e-01	1.134726e-07	1.523695e-01	7.872905e+04	8.735537e-02	2.515437e+04	3.067350e-03
6.639817e-01	2.577868e-01	1.134687e-07	1.522638e-01	7.866189e+04	8.729565e-02	2.514453e+04	3.065234e-03
6.640861e-01	2.576589e-01	1.134648e-07	1.521584e-01	7.859475e+04	8.723597e-02	2.513468e+04	3.063062e-03
6.641906e-01	2.575310e-01	1.134609e-07	1.520532e-01	7.852769e+04	8.717639e-02	2.512484e+04	3.060957e-03
6.642949e-01	2.574034e-01	1.134570e-07	1.519483e-01	7.846076e+04	8.711695e-02	2.511501e+04	3.058839e-03
6.643991e-01	2.572760e-01	1.134531e-07	1.518438e-01	7.839395e+04	8.705764e-02	2.510519e+04	3.056709e-03
6.645033e-01	2.571487e-01	1.134492e-07	1.517396e-01	7.832724e+04	8.699845e-02	2.509538e+04	3.054577e-03
6.646073e-01	2.570216e-01	1.134453e-07	1.516356e-01	7.826063e+04	8.693936e-02	2.508558e+04	3.052353e-03
6.647114e-01	2.568945e-01	1.134414e-07	1.515320e-01	7.819411e+04	8.688038e-02	2.507579e+04	3.050183e-03
6.648154e-01	2.567676e-01	1.134376e-07	1.514286e-01	7.812767e+04	8.682150e-02	2.506600e+04	3.047974e-03
6.649194e-01	2.566408e-01	1.134337e-07	1.513254e-01	7.806130e+04	8.676270e-02	2.505622e+04	3.045732e-03
6.650233e-01	2.565141e-01	1.134298e-07	1.512225e-01	7.799500e+04	8.670397e-02	2.504643e+04	3.043535e-03
6.651273e-01	2.563875e-01	1.134259e-07	1.511198e-01	7.792875e+04	8.664533e-02	2.503666e+04	3.041130e-03
6.652313e-01	2.562609e-01	1.134220e-07	1.510173e-01	7.786254e+04	8.658674e-02	2.502688e+04	3.038775e-03
6.653353e-01	2.561343e-01	1.134180e-07	1.509150e-01	7.779638e+04	8.652822e-02	2.501710e+04	3.036404e-03
6.654393e-01	2.560077e-01	1.134141e-07	1.508129e-01	7.773025e+04	8.646975e-02	2.500732e+04	3.033920e-03
6.655434e-01	2.558812e-01	1.134102e-07	1.507109e-01	7.766415e+04	8.641133e-02	2.499754e+04	3.031329e-03
6.656475e-01	2.557547e-01	1.134063e-07	1.506091e-01	7.759807e+04	8.635296e-02	2.498775e+04	3.028860e-03
6.657516e-01	2.556283e-01	1.134024e-07	1.505076e-01	7.753210e+04	8.629470e-02	2.497798e+04	3.026404e-03
6.658555e-01	2.555022e-01	1.133985e-07	1.504064e-01	7.746626e+04	8.623657e-02	2.496822e+04	3.023961e-03
6.659594e-01	2.553762e-01	1.133945e-07	1.503055e-01	7.740052e+04	8.617857e-02	2.495847e+04	3.021536e-03
6.660632e-01	2.552504e-01	1.133906e-07	1.502049e-01	7.733489e+04	8.612068e-02	2.494872e+04	3.019208e-03
6.661669e-01	2.551247e-01	1.133867e-07	1.501045e-01	7.726936e+04	8.606290e-02	2.493899e+04	3.016984e-03
6.662706e-01	2.549991e-01	1.133828e-07	1.500044e-01	7.720390e+04	8.600522e-02	2.492926e+04	3.014778e-03
6.663742e-01	2.548737e-01	1.133789e-07	1.499045e-01	7.713853e+04	8.594762e-02	2.491954e+04	3.012771e-03
6.664778e-01	2.547483e-01	1.133749e-07	1.498048e-01	7.707322e+04	8.589011e-02	2.490982e+04	3.010728e-03
6.665814e-01	2.546230e-01	1.133710e-07	1.497054e-01	7.700797e+04	8.583268e-02	2.490011e+04	3.008804e-03
6.666850e-01	2.544978e-01	1.133671e-07	1.496061e-01	7.694278e+04	8.577531e-02	2.489039e+04	3.006931e-03
6.667886e-01	2.543726e-01	1.133632e-07	1.495070e-01	7.687763e+04	8.571801e-02	2.488068e+04	3.005119e-03
6.668923e-01	2.542475e-01	1.133592e-07	1.494081e-01	7.681252e+04	8.566077e-02	2.487097e+04	3.003270e-03
6.669959e-01	2.541224e-01	1.133553e-07	1.493093e-01	7.674745e+04	8.560358e-02	2.486126e+04	3.001427e-03
6.670997e-01	2.539973e-01	1.133514e-07	1.492107e-01	7.668240e+04	8.554643e-02	2.485154e+04	2.999619e-03
6.672034e-01	2.538722e-01	1.133474e-07	1.491122e-01	7.661738e+04	8.548933e-02	2.484183e+04	2.997901e-03
6.673071e-01	2.537473e-01	1.133435e-07	1.490140e-01	7.655248e+04	8.543236e-02	2.483212e+04	2.996184e-03
6.674106e-01	2.536226e-01	1.133395e-07	1.489161e-01	7.648769e+04	8.537551e-02	2.482243e+04	2.994455e-03
6.675141e-01	2.534981e-01	1.133356e-07	1.488184e-01	7.642302e+04	8.531879e-02	2.481274e+04	2.992770e-03
6.676175e-01	2.533737e-01	1.133316e-07	1.487210e-01	7.635844e+04	8.526217e-02	2.480307e+04	2.991120e-03
6.677208e-01	2.532495e-01	1.133277e-07	1.486238e-01	7.629395e+04	8.520565e-02	2.479340e+04	2.989486e-03
6.678241e-01	2.531254e-01	1.133238e-07	1.485268e-01	7.622955e+04	8.514923e-02	2.478374e+04	2.987862e-03
6.679274e-01	2.530013e-01	1.133198e-07	1.484301e-01	7.616522e+04	8.509289e-02	2.477409e+04	2.986241e-03
6.680306e-01	2.528774e-01	1.133159e-07	1.483335e-01	7.610095e+04	8.503663e-02	2.476444e+04	2.984671e-03
6.681338e-01	2.527536e-01	1.133119e-07	1.482371e-01	7.603675e+04	8.498045e-02	2.475479e+04	2.983055e-03
6.682370e-01	2.526298e-01	1.133080e-07	1.481408e-01	7.597259e+04	8.492433e-02	2.474515e+04	2.981437e-03
6.683403e-01	2.525061e-01	1.133040e-07	1.480447e-01	7.590848e+04	8.486828e-02	2.473550e+04	2.979729e-03
6.684435e-01	2.523824e-01	1.133001e-07	1.479488e-01	7.584441e+04	8.481228e-02	2.472586e+04	2.977977e-03
6.685468e-01	2.522587e-01	1.132961e-07	1.478530e-01	7.578037e+04	8.475634e-02	2.471621e+04	2.976107e-03
6.686502e-01	2.521350e-01	1.132921e-07	1.477573e-01	7.571636e+04	8.470043e-02	2.470657e+04	2.974143e-03
6.687535e-01	2.520115e-01	1.132882e-07	1.476617e-01	7.565242e+04	8.464461e-02	2.469692e+04	2.972097e-03
6.688567e-01	2.518881e-01	1.132842e-07	1.475665e-01	7.558859e+04	8.458891e-02	2.468729e+04	2.970066e-03
6.689598e-01	2.517649e-01	1.132803e-07	1.474714e-01	7.552488e+04	8.453334e-02	2.467767e+04	2.968061e-03
6.690628e-01	2.516419e-01	1.132763e-07	1.473766e-01	7.546127e+04	8.447787e-02	2.466806e+04	2.966066e-03
6.691658e-01	2.515190e-01	1.132723e-07	1.472820e-01	7.539775e+04	8.442251e-02	2.465846e+04	2.964068e-03
6.692687e-01	2.513963e-01	1.132684e-07	1.471876e-01	7.533432e+04	8.436724e-02	2.464887e+04	2.961977e-03
6.693715e-01	2.512736e-01	1.132644e-07	1.470934e-01	7.527096e+04	8.431206e-02	2.463928e+04	2.959946e-03
6.694743e-01	2.511511e-01	1.132604e-07	1.469994e-01	7.520767e+04	8.425697e-02	2.462970e+04	2.957853e-03
6.695771e-01	2.510286e-01	1.132565e-07	1.469055e-01	7.514445e+04	8.420194e-02	2.462012e+04	2.955726e-03
6.696800e-01	2.509062e-01	1.132525e-07	1.468117e-01	7.508128e+04	8.414699e-02	2.461055e+04	2.953589e-03
6.697828e-01	2.507839e-01	1.132485e-07	1.467181e-01	7.501816e+04	8.409210e-02	2.460097e+04	2.951469e-03
6.698856e-01	2.506616e-01	1.132446e-07	1.466246e-01	7.495508e+04	8.403727e-02	2.459140e+04	2.949228e-03
6.699884e-01	2.505394e-01	1.132406e-07	1.465312e-01	7.489203e+04	8.398249e-02	2.458183e+04	2.947049e-03
6.700913e-01	2.504171e-01	1.132366e-07	1.464379e-01	7.482902e+04	8.392776e-02	2.457225e+04	2.944731e-03
6.701942e-01	2.502949e-01	1.132326e-07	1.463447e-01	7.476603e+04	8.387308e-02	2.456268e+04	2.942407e-03
6.702971e-01	2.501729e-01	1.132286e-07	1.462517e-01	7.470316e+04	8.381851e-02	2.455311e+04	2.940065e-03
6.703998e-01	2.500510e-01	1.132247e-07	1.461589e-01	7.464040e+04	8.376406e-02	2.454356e+04	2.937709e-03
6.705024e-01	2.499294e-01	1.132207e-07	1.460663e-01	7.457774e+04	8.370972e-02	2.453402e+04	2.935234e-03
6.706050e-01	2.498078e-01	1.132167e-07	1.459739e-01	7.451518e+04	8.365548e-02	2.452448e+04	2.933071e-03
6.707074e-01	2.496865e-01	1.132127e-07	1.458817e-01	7.445270e+04	8.360135e-02	2.451496e+04	2.930710e-03
6.708099e-01	2.495652e-01	1.132087e-07	1.457897e-01	7.439031e+04	8.354730e-02	2.450544e+04	2.928502e-03
6.709123e-01	2.494440e-01	1.132048e-07	1.456978e-01	7.432799e+04	8.349333e-02	2.449593e+04	2.926351e-03
6.710147e-01	2.493229e-01	1.132008e-07	1.456060e-01	7.426573e+04	8.343944e-02	2.448642e+04	2.924321e-03
6.711171e-01	2.492019e-01	1.131968e-07	1.455143e-01	7.420353e+04	8.338563e-02	2.447691e+04	2.922287e-03
6.712194e-01	2.490810e-01	1.131928e-07	1.454228e-01	7.414138e+04	8.333187e-02	2.446741e+04	2.920407e-03
6.713218e-01	2.489601e-01	1.131888e-07	1.453313e-01	7.407927e+04	8.327818e-02	2.445791e+04	2.918522e-03
6.714242e-01	2.488393e-01	1.131848e-07	1.452400e-01	7.401721e+04	8.322454e-02	2.444841e+04	2.916775e-03
6.715266e-01	2.487185e-01	1.131808e-07	1.451487e-01	7.395518e+04	8.317095e-02	2.443891e+04	2.914974e-03
6.716291e-01	2.485977e-01	1.131768e-07	1.450575e-01	7.389317e+04	8.311741e-02	2.442940e+04	2.913208e-03
6.717315e-01	2.484770e-01	1.131728e-07	1.449664e-01	7.383124e+04	8.306394e-02	2.441991e+04	2.911415e-03
6.718338e-01	2.483565e-01	1.131688e-07	1.448755e-01	7.376941e+04	8.301058e-02	2.441042e+04	2.909751e-03
6.719360e-01	2.482362e-01	1.131648e-07	1.447848e-01	7.370769e+04	8.295735e-02	2.440095e+04	2.908052e-03
6.720382e-01	2.481160e-01	1.131608e-07	1.446942e-01	7.364607e+04	8.290421e-02	2.439148e+04	2.906428e-03
6.721403e-01	2.479960e-01	1.131568e-07	1.446038e-01	7.358454e+04	8.285117e-02	2.438203e+04	2.904838e-03
6.722423e-01	2.478761e-01	1.131528e-07	1.445136e-01	7.352309e+04	8.279823e-02	2.437258e+04	2.903240e-03
6.723443e-01	2.477563e-01	1.131488e-07	1.444234e-01	7.346171e+04	8.274536e-02	2.436314e+04	2.901645e-03
6.724462e-01	2.476366e-01	1.131448e-07	1.443334e-01	7.340041e+04	8.269258e-02	2.435370e+04	2.900079e-03
6.725481e-01	2.475170e-01	1.131408e-07	1.442435e-01	7.333916e+04	8.263986e-02	2.434426e+04	2.898440e-03
6.726501e-01	2.473975e-01	1.131368e-07	1.441536e-01	7.327796e+04	8.258721e-02	2.433483e+04	2.896902e-03
6.727520e-01	2.472780e-01	1.131328e-07	1.440639e-01	7.321681e+04	8.253462e-02	2.432540e+04	2.895347e-03
6.728539e-01	2.471585e-01	1.131288e-07	1.439742e-01	7.315571e+04	8.248209e-02	2.431598e+04	2.893843e-03
6.729559e-01	2.470391e-01	1.131248e-07	1.438845e-01	7.309464e+04	8.242961e-02	2.430655e+04	2.892246e-03
6.730578e-01	2.469198e-01	1.131208e-07	1.437950e-01	7.303360e+04	8.237717e-02	2.429712e+04	2.890636e-03
6.731599e-01	2.468004e-01	1.131168e-07	1.437054e-01	7.297259e+04	8.232478e-02	2.428769e+04	2.889029e-03
6.732618e-01	2.466813e-01	1.131127e-07	1.436161e-01	7.291169e+04	8.227250e-02	2.427828e+04	2.887248e-03
6.733636e-01	2.465623e-01	1.131087e-07	1.435268e-01	7.285089e+04	8.222033e-02	2.426887e+04	2.885319e-03
6.734653e-01	2.464434e-01	1.131047e-07	1.434378e-01	7.279020e+04	8.216826e-02	2.425948e+04	2.883457e-03
6.735670e-01	2.463248e-01	1.131007e-07	1.433488e-01	7.272959e+04	8.211629e-02	2.425009e+04	2.881434e-03
6.736686e-01	2.462062e-01	1.130967e-07	1.432600e-01	7.266907e+04	8.206442e-02	2.424071e+04	2.879357e-03
6.737701e-01	2.460878e-01	1.130927e-07	1.431713e-01	7.260862e+04	8.201262e-02	2.423134e+04	2.877397e-03
6.738716e-01	2.459694e-01	1.130887e-07	1.430826e-01	7.254824e+04	8.196091e-02	2.422197e+04	2.875433e-03
6.739731e-01	2.458512e-01	1.130846e-07	1.429941e-01	7.248793e+04	8.190926e-02	2.421261e+04	2.873381e-03
6.740746e-01	2.457330e-01	1.130806e-07	1.429056e-01	7.242767e+04	8.185768e-02	2.420325e+04	2.871445e-03
6.741760e-01	2.456149e-01	1.130766e-07	1.428172e-01	7.236746e+04	8.180617e-02	2.419389e+04	2.869490e-03
6.742775e-01	2.454968e-01	1.130726e-07	1.427288e-01	7.230729e+04	8.175471e-02	2.418454e+04	2.867469e-03
6.743790e-01	2.453788e-01	1.130685e-07	1.426405e-01	7.224717e+04	8.170330e-02	2.417519e+04	2.865473e-03
6.744805e-01	2.452608e-01	1.130645e-07	1.425522e-01	7.218707e+04	8.165194e-02	2.416583e+04	2.863385e-03
6.745820e-01	2.451429e-01	1.130605e-07	1.424640e-01	7.212701e+04	8.160062e-02	2.415648e+04	2.861375e-03
6.746835e-01	2.450250e-01	1.130564e-07	1.423758e-01	7.206702e+04	8.154938e-02	2.414713e+04	2.859225e-03
6.747849e-01	2.449074e-01	1.130524e-07	1.422878e-01	7.200714e+04	8.149826e-02	2.413780e+04	2.857054e-03
6.748862e-01	2.447899e-01	1.130484e-07	1.421998e-01	7.194735e+04	8.144723e-02	2.412847e+04	2.854874e-03
6.749874e-01	2.446725e-01	1.130443e-07	1.421120e-01	7.188766e+04	8.139631e-02	2.411915e+04	2.852632e-03
6.750886e-01	2.445553e-01	1.130403e-07	1.420243e-01	7.182805e+04	8.134547e-02	2.410985e+04	2.850397e-03
6.751897e-01	2.444382e-01	1.130363e-07	1.419367e-01	7.176852e+04	8.129471e-02	2.410055e+04	2.848082e-03
6.752908e-01	2.443212e-01	1.130323e-07	1.418492e-01	7.170906e+04	8.124404e-02	2.409125e+04	2.846015e-03
6.753918e-01	2.442043e-01	1.130282e-07	1.417617e-01	7.164967e+04	8.119344e-02	2.408196e+04	2.843659e-03
6.754928e-01	2.440875e-01	1.130242e-07	1.416743e-01	7.159033e+04	8.114290e-02	2.407267e+04	2.841617e-03
6.755938e-01	2.439707e-01	1.130201e-07	1.415870e-01	7.153104e+04	8.109242e-02	2.406339e+04	2.839499e-03
6.756949e-01	2.438540e-01	1.130161e-07	1.414996e-01	7.147180e+04	8.104201e-02	2.405411e+04	2.837468e-03
6.757959e-01	2.437374e-01	1.130121e-07	1.414123e-01	7.141260e+04	8.099164e-02	2.404483e+04	2.835541e-03
6.758969e-01	2.436208e-01	1.130080e-07	1.413250e-01	7.135344e+04	8.094132e-02	2.403555e+04	2.833775e-03
6.759980e-01	2.435042e-01	1.130040e-07	1.412378e-01	7.129430e+04	8.089105e-02	2.402627e+04	2.831940e-03
6.760990e-01	2.433877e-01	1.129999e-07	1.411505e-01	7.123521e+04	8.084083e-02	2.401699e+04	2.830191e-03
6.762000e-01	2.432713e-01	1.129959e-07	1.410634e-01	7.117623e+04	8.079072e-02	2.400773e+04	2.828466e-03
6.763009e-01	2.431551e-01	1.129918e-07	1.409764e-01	7.111735e+04	8.074071e-02	2.399847e+04	2.826828e-03
6.764016e-01	2.430391e-01	1.129878e-07	1.408895e-01	7.105856e+04	8.069079e-02	2.398923e+04	2.825212e-03
6.765024e-01	2.429232e-01	1.129837e-07	1.408026e-01	7.099985e+04	8.064097e-02	2.397999e+04	2.823601e-03
6.766030e-01	2.428075e-01	1.129797e-07	1.407159e-01	7.094122e+04	8.059123e-02	2.397076e+04	2.822009e-03
6.767036e-01	2.426918e-01	1.129756e-07	1.406292e-01	7.088267e+04	8.054156e-02	2.396154e+04	2.820362e-03
6.768042e-01	2.425762e-01	1.129716e-07	1.405425e-01	7.082417e+04	8.049197e-02	2.395232e+04	2.818748e-03
6.769048e-01	2.424607e-01	1.129675e-07	1.404559e-01	7.076574e+04	8.044244e-02	2.394311e+04	2.817171e-03
6.770053e-01	2.423453e-01	1.129635e-07	1.403694e-01	7.070736e+04	8.039298e-02	2.393390e+04	2.815575e-03
6.771059e-01	2.422300e-01	1.129594e-07	1.402828e-01	7.064903e+04	8.034357e-02	2.392469e+04	2.814103e-03
6.772064e-01	2.421147e-01	1.129554e-07	1.401963e-01	7.059074e+04	8.029422e-02	2.391548e+04	2.812573e-03
6.773070e-01	2.419994e-01	1.129513e-07	1.401098e-01	7.053249e+04	8.024491e-02	2.390628e+04	2.811087e-03
6.774076e-01	2.418842e-01	1.129473e-07	1.400233e-01	7.047427e+04	8.019565e-02	2.389708e+04	2.809680e-03
6.775082e-01	2.417690e-01	1.129432e-07	1.399368e-01	7.041608e+04	8.014643e-02	2.388787e+04	2.808187e-03
6.776088e-01	2.416539e-01	1.129391e-07	1.398503e-01	7.035796e+04	8.009728e-02	2.387867e+04	2.806752e-03
6.777092e-01	2.415390e-01	1.129351e-07	1.397639e-01	7.029995e+04	8.004823e-02	2.386948e+04	2.805271e-03
6.778096e-01	2.414243e-01	1.129310e-07	1.396776e-01	7.024202e+04	7.999929e-02	2.386031e+04	2.803699e-03
6.779099e-01	2.413096e-01	1.129270e-07	1.395914e-01	7.018418e+04	7.995043e-02	2.385114e+04	2.802055e-03
6.780102e-01	2.411951e-01	1.129229e-07	1.395053e-01	7.012643e+04	7.990165e-02	2.384198e+04	2.800290e-03
6.781104e-01	2.410808e-01	1.129188e-07	1.394192e-01	7.006874e+04	7.985295e-02	2.383282e+04	2.798552e-03
6.782105e-01	2.409665e-01	1.129148e-07	1.393332e-01	7.001207e+04	7.980433e-02	2.382367e+04	2.796655e-03
6.783107e-01	2.408523e-01	1.129107e-07	1.392472e-01	6.995556e+04	7.975577e-02	2.381453e+04	2.794737e-03
6.784108e-01	2.407382e-01	1.129066e-07	1.391612e-01	6.989910e+04	7.970727e-02	2.380539e+04	2.792780e-03
6.785109e-01	2.406241e-01	1.129026e-07	1.390752e-01	6.984268e+04	7.965883e-02	2.379625e+04	2.790938e-03
6.786110e-01	2.405101e-01	1.128985e-07	1.389893e-01	6.978631e+04	7.961045e-02	2.378712e+04	2.789094e-03
6.787111e-01	2.403962e-01	1.128944e-07	1.389034e-01	6.972997e+04	7.956211e-02	2.377799e+04	2.787189e-03
6.788113e-01	2.402823e-01	1.128904e-07	1.388174e-01	6.967367e+04	7.951382e-02	2.376885e+04	2.785373e-03
6.789114e-01	2.401684e-01	1.128863e-07	1.387314e-01	6.961739e+04	7.946557e-02	2.375972e+04	2.783458e-03
6.790116e-01	2.400546e-01	1.128822e-07	1.386455e-01	6.956114e+04	7.941736e-02	2.375059e+04	2.781528e-03
6.791117e-01	2.399408e-01	1.128781e-07	1.385595e-01	6.950496e+04	7.936922e-02	2.374146e+04	2.779647e-03
6.792118e-01	2.398272e-01	1.128740e-07	1.384737e-01	6.944887e+04	7.932119e-02	2.373235e+04	2.777707e-03
6.793117e-01	2.397138e-01	1.128699e-07	1.383879e-01	6.939287e+04	7.927324e-02	2.372324e+04	2.775731e-03
6.794116e-01	2.396005e-01	1.128659e-07	1.383022e-01	6.933695e+04	7.922538e-02	2.371414e+04	2.773750e-03
6.795114e-01	2.394873e-01	1.128618e-07	1.382165e-01	6.928111e+04	7.917760e-02	2.370506e+04	2.771704e-03
6.796112e-01	2.393743e-01	1.128577e-07	1.381309e-01	6.922533e+04	7.912990e-02	2.369597e+04	2.769573e-03
6.797110e-01	2.392613e-01	1.128536e-07	1.380454e-01	6.916961e+04	7.908226e-02	2.368690e+04	2.767374e-03
6.798107e-01	2.391484e-01	1.128496e-07	1.379598e-01	6.911395e+04	7.903469e-02	2.367782e+04	2.765269e-03
6.799104e-01	2.390356e-01	1.128455e-07	1.378743e-01	6.905834e+04	7.898717e-02	2.366875e+04	2.763112e-03
6.800101e-01	2.389229e-01	1.128414e-07	1.377888e-01	6.900278e+04	7.893972e-02	2.365969e+04	2.760943e-03
6.801098e-01	2.388102e-01	1.128373e-07	1.377032e-01	6.894726e+04	7.889231e-02	2.365062e+04	2.758827e-03
6.802095e-01	2.386976e-01	1.128332e-07	1.376177e-01	6.889177e+04	7.884495e-02	2.364156e+04	2.756771e-03
6.803092e-01	2.385850e-01	1.128291e-07	1.375322e-01	6.883632e+04	7.879763e-02	2.363250e+04	2.754724e-03
6.804089e-01	2.384724e-01	1.128250e-07	1.374466e-01	6.878089e+04	7.875035e-02	2.362344e+04	2.752843e-03
6.805087e-01	2.383599e-01	1.128209e-07	1.373610e-01	6.872548e+04	7.870311e-02	2.361438e+04	2.750914e-03
6.806084e-01	2.382474e-01	1.128168e-07	1.372755e-01	6.867014e+04	7.865594e-02	2.360532e+04	2.749145e-03
6.807081e-01	2.381351e-01	1.128127e-07	1.371900e-01	6.861489e+04	7.860886e-02	2.359627e+04	2.747447e-03
6.808077e-01	2.380230e-01	1.128086e-07	1.371046e-01	6.855973e+04	7.856187e-02	2.358724e+04	2.745813e-03
6.809072e-01	2.379110e-01	1.128045e-07	1.370192e-01	6.850464e+04	7.851496e-02	2.357821e+04	2.744190e-03
6.810066e-01	2.377991e-01	1.128004e-07	1.369339e-01	6.844963e+04	7.846812e-02	2.356919e+04	2.742586e-03
6.811060e-01	2.376873e-01	1.127963e-07	1.368487e-01	6.839467e+04	7.842136e-02	2.356017e+04	2.740996e-03
6.812054e-01	2.375756e-01	1.127922e-07	1.367634e-01	6.833978e+04	7.837466e-02	2.355116e+04	2.739471e-03
6.813047e-01	2.374640e-01	1.127881e-07	1.366782e-01	6.828494e+04	7.832803e-02	2.354216e+04	2.737910e-03
6.814041e-01	2.373524e-01	1.127840e-07	1.365930e-01	6.823015e+04	7.828144e-02	2.353315e+04	2.736353e-03
6.815034e-01	2.372409e-01	1.127799e-07	1.365078e-01	6.817541e+04	7.823492e-02	2.352416e+04	2.734813e-03
6.816027e-01	2.371295e-01	1.127758e-07	1.364226e-01	6.812070e+04	7.818844e-02	2.351516e+04	2.733269e-03
6.817020e-01	2.370181e-01	1.127717e-07	1.363374e-01	6.806603e+04	7.814200e-02	2.350616e+04	2.731792e-03
6.818014e-01	2.369067e-01	1.127676e-07	1.362521e-01	6.801139e+04	7.809561e-02	2.349717e+04	2.730319e-03
6.819008e-01	2.367954e-01	1.127635e-07	1.361669e-01	6.795677e+04	7.804925e-02	2.348817e+04	2.728895e-03
6.820002e-01	2.366841e-01	1.127594e-07	1.360816e-01	6.790218e+04	7.800292e-02	2.347917e+04	2.727511e-03
6.820996e-01	2.365728e-01	1.127553e-07	1.359963e-01	6.784761e+04	7.795663e-02	2.347018e+04	2.726132e-03
6.821990e-01	2.364617e-01	1.127511e-07	1.359110e-01	6.779313e+04	7.791043e-02	2.346119e+04	2.724735e-03
6.822983e-01	2.363507e-01	1.127470e-07	1.358259e-01	6.773874e+04	7.786432e-02	2.345221e+04	2.723309e-03
6.823975e-01	2.362398e-01	1.127429e-07	1.357407e-01	6.768442e+04	7.781829e-02	2.344324e+04	2.721863e-03
6.824966e-01	2.361291e-01	1.127388e-07	1.356557e-01	6.763018e+04	7.777233e-02	2.343428e+04	2.720472e-03
6.825957e-01	2.360184e-01	1.127347e-07	1.355707e-01	6.757601e+04	7.772644e-02	2.342533e+04	2.718973e-03
6.826948e-01	2.359079e-01	1.127305e-07	1.354857e-01	6.752189e+04	7.768063e-02	2.341638e+04	2.717379e-03
6.827938e-01	2.357974e-01	1.127264e-07	1.354007e-01	6.746783e+04	7.763487e-02	2.340743e+04	2.715812e-03
6.828929e-01	2.356871e-01	1.127223e-07	1.353157e-01	6.741383e+04	7.758917e-02	2.339849e+04	2.714109e-03
6.829919e-01	2.355768e-01	1.127182e-07	1.352308e-01	6.735987e+04	7.754352e-02	2.338956e+04	2.712374e-03
6.830909e-01	2.354665e-01	1.127141e-07	1.351459e-01	6.730595e+04	7.749792e-02	2.338062e+04	2.710544e-03
6.831899e-01	2.353563e-01	1.127099e-07	1.350609e-01	6.725206e+04	7.745236e-02	2.337169e+04	2.708736e-03
6.832889e-01	2.352461e-01	1.127058e-07	1.349759e-01	6.719821e+04	7.740685e-02	2.336276e+04	2.706985e-03
6.833880e-01	2.351360e-01	1.127017e-07	1.348910e-01	6.714439e+04	7.736137e-02	2.335382e+04	2.705216e-03
6.834871e-01	2.350259e-01	1.126975e-07	1.348060e-01	6.709059e+04	7.731592e-02	2.334489e+04	2.703468e-03
6.835862e-01	2.349158e-01	1.126934e-07	1.347209e-01	6.703681e+04	7.727051e-02	2.333596e+04	2.701692e-03
6.836852e-01	2.348058e-01	1.126892e-07	1.346359e-01	6.698310e+04	7.722516e-02	2.332703e+04	2.699881e-03
6.837842e-01	2.346959e-01	1.126851e-07	1.345510e-01	6.692947e+04	7.717990e-02	2.331811e+04	2.698016e-03
6.838832e-01	2.345862e-01	1.126810e-07	1.344661e-01	6.687592e+04	7.713472e-02	2.330920e+04	2.696100e-03
6.839820e-01	2.344766e-01	1.126768e-07	1.343813e-01	6.682244e+04	7.708961e-02	2.330030e+04	2.694184e-03
6.840808e-01	2.343671e-01	1.126727e-07	1.342966e-01	6.676903e+04	7.704457e-02	2.329140e+04	2.692321e-03
6.841796e-01	2.342577e-01	1.126685e-07	1.342118e-01	6.671568e+04	7.699960e-02	2.328251e+04	2.690217e-03
6.842784e-01	2.341484e-01	1.126644e-07	1.341271e-01	6.666238e+04	7.695468e-02	2.327363e+04	2.688306e-03
6.843771e-01	2.340391e-01	1.126603e-07	1.340424e-01	6.660914e+04	7.690982e-02	2.326475e+04	2.686223e-03
6.844758e-01	2.339300e-01	1.126561e-07	1.339578e-01	6.655595e+04	7.686502e-02	2.325587e+04	2.684156e-03
6.845745e-01	2.338209e-01	1.126520e-07	1.338731e-01	6.650280e+04	7.682026e-02	2.324700e+04	2.682121e-03
6.846732e-01	2.337118e-01	1.126478e-07	1.337885e-01	6.644969e+04	7.677555e-02	2.323812e+04	2.680046e-03
6.847719e-01	2.336028e-01	1.126437e-07	1.337038e-01	6.639661e+04	7.673088e-02	2.322925e+04	2.678073e-03
6.848707e-01	2.334938e-01	1.126395e-07	1.336191e-01	6.634356e+04	7.668624e-02	2.322038e+04	2.676057e-03
6.849695e-01	2.333849e-01	1.126354e-07	1.335344e-01	6.629054e+04	7.664164e-02	2.321151e+04	2.674169e-03
6.850683e-01	2.332759e-01	1.126312e-07	1.334497e-01	6.623754e+04	7.659707e-02	2.320264e+04	2.672222e-03
6.851670e-01	2.331671e-01	1.126270e-07	1.333651e-01	6.618460e+04	7.655256e-02	2.319377e+04	2.670388e-03
6.852657e-01	2.330584e-01	1.126229e-07	1.332805e-01	6.613174e+04	7.650814e-02	2.318491e+04	2.668600e-03
6.853644e-01	2.329498e-01	1.126187e-07	1.331959e-01	6.607895e+04	7.646378e-02	2.317607e+04	2.666892e-03
6.854629e-01	2.328413e-01	1.126146e-07	1.331114e-01	6.602624e+04	7.641950e-02	2.316722e+04	2.665287e-03
6.855615e-01	2.327330e-01	1.126104e-07	1.330270e-01	6.597360e+04	7.637529e-02	2.315839e+04	2.663634e-03
6.856599e-01	2.326247e-01	1.126062e-07	1.329426e-01	6.592101e+04	7.633114e-02	2.314956e+04	2.662080e-03
6.857584e-01	2.325165e-01	1.126021e-07	1.328583e-01	6.586848e+04	7.628705e-02	2.314073e+04	2.660529e-03
6.858568e-01	2.324084e-01	1.125979e-07	1.327739e-01	6.581600e+04	7.624300e-02	2.313191e+04	2.658904e-03
6.859553e-01	2.323004e-01	1.125938e-07	1.326896e-01	6.576357e+04	7.619902e-02	2.312309e+04	2.657342e-03
6.860537e-01	2.321924e-01	1.125896e-07	1.326053e-01	6.571118e+04	7.615507e-02	2.311428e+04	2.655829e-03
6.861521e-01	2.320845e-01	1.125854e-07	1.325211e-01	6.565882e+04	7.611117e-02	2.310546e+04	2.654377e-03
6.862505e-01	2.319766e-01	1.125813e-07	1.324368e-01	6.560651e+04	7.606732e-02	2.309665e+04	2.652866e-03
6.863490e-01	2.318688e-01	1.125771e-07	1.323525e-01	6.555422e+04	7.602349e-02	2.308784e+04	2.651489e-03
6.864475e-01	2.317610e-01	1.125729e-07	1.322682e-01	6.550197e+04	7.597971e-02	2.307903e+04	2.650040e-03
6.865460e-01	2.316532e-01	1.125687e-07	1.321839e-01	6.544974e+04	7.593595e-02	2.307022e+04	2.648620e-03
6.866445e-01	2.315454e-01	1.125645e-07	1.320996e-01	6.539753e+04	7.589223e-02	2.306141e+04	2.647212e-03
6.867430e-01	2.314377e-01	1.125604e-07	1.320154e-01	6.534539e+04	7.584857e-02	2.305260e+04	2.645792e-03
6.868414e-01	2.313302e-01	1.125562e-07	1.319312e-01	6.529333e+04	7.580499e-02	2.304380e+04	2.644460e-03
6.869397e-01	2.312228e-01	1.125520e-07	1.318471e-01	6.524134e+04	7.576148e-02	2.303502e+04	2.643101e-03
6.870380e-01	2.311155e-01	1.125478e-07	1.317631e-01	6.518943e+04	7.571805e-02	2.302624e+04	2.641745e-03
6.871363e-01	2.310083e-01	1.125436e-07	1.316791e-01	6.513758e+04	7.567468e-02	2.301746e+04	2.640300e-03
6.872345e-01	2.309012e-01	1.125394e-07	1.315952e-01	6.508579e+04	7.563136e-02	2.300869e+04	2.638965e-03
6.873327e-01	2.307942e-01	1.125353e-07	1.315113e-01	6.503405e+04	7.558810e-02	2.299993e+04	2.637609e-03
6.874308e-01	2.306873e-01	1.125311e-07	1.314275e-01	6.498237e+04	7.554490e-02	2.299117e+04	2.636169e-03
6.875290e-01	2.305804e-01	1.125269e-07	1.313436e-01	6.493072e+04	7.550173e-02	2.298241e+04	2.634685e-03
6.876272e-01	2.304736e-01	1.125227e-07	1.312598e-01	6.487911e+04	7.545861e-02	2.297365e+04	2.633154e-03
6.877253e-01	2.303668e-01	1.125185e-07	1.311760e-01	6.482754e+04	7.541553e-02	2.296490e+04	2.631507e-03
6.878235e-01	2.302600e-01	1.125143e-07	1.310922e-01	6.477600e+04	7.537249e-02	2.295614e+04	2.629807e-03
6.879217e-01	2.301533e-01	1.125101e-07	1.310085e-01	6.472450e+04	7.532948e-02	2.294739e+04	2.628057e-03
6.880200e-01	2.300466e-01	1.125059e-07	1.309247e-01	6.467301e+04	7.528650e-02	2.293864e+04	2.626269e-03
6.881182e-01	2.299399e-01	1.125017e-07	1.308409e-01	6.462155e+04	7.524355e-02	2.292988e+04	2.624545e-03
6.882166e-01	2.298332e-01	1.124975e-07	1.307571e-01	6.457011e+04	7.520063e-02	2.292112e+04	2.622827e-03
6.883149e-01	2.297266e-01	1.124933e-07	1.306733e-01	6.451871e+04	7.515774e-02	2.291237e+04	2.621028e-03
6.884131e-01	2.296202e-01	1.124891e-07	1.305897e-01	6.446739e+04	7.511494e-02	2.290363e+04	2.619264e-03
6.885113e-01	2.295138e-01	1.124849e-07	1.305061e-01	6.441616e+04	7.507221e-02	2.289489e+04	2.617534e-03
6.886094e-01	2.294076e-01	1.124807e-07	1.304226e-01	6.436499e+04	7.502955e-02	2.288616e+04	2.615734e-03
6.887074e-01	2.293015e-01	1.124765e-07	1.303392e-01	6.431389e+04	7.498696e-02	2.287744e+04	2.613933e-03
6.888054e-01	2.291954e-01	1.124722e-07	1.302558e-01	6.426284e+04	7.494442e-02	2.286872e+04	2.612059e-03
6.889034e-01	2.290895e-01	1.124680e-07	1.301725e-01	6.421185e+04	7.490193e-02	2.286001e+04	2.610326e-03
6.890014e-01	2.289836e-01	1.124638e-07	1.300892e-01	6.416091e+04	7.485950e-02	2.285131e+04	2.608416e-03
6.890994e-01	2.288778e-01	1.124596e-07	1.300059e-01	6.411002e+04	7.481711e-02	2.284260e+04	2.606627e-03
6.891974e-01	2.287720e-01	1.124554e-07	1.299227e-01	6.405916e+04	7.477476e-02	2.283390e+04	2.604862e-03
6.892953e-01	2.286663e-01	1.124512e-07	1.298396e-01	6.400834e+04	7.473245e-02	2.282520e+04	2.602956e-03
6.893933e-01	2.285606e-01	1.124470e-07	1.297564e-01	6.395755e+04	7.469018e-02	2.281649e+04	2.601091e-03
6.894914e-01	2.284550e-01	1.124427e-07	1.296732e-01	6.390679e+04	7.464793e-02	2.280779e+04	2.599200e-03
6.895894e-01	2.283494e-01	1.124385e-07	1.295901e-01	6.385606e+04	7.460572e-02	2.279909e+04	2.597343e-03
6.896875e-01	2.282437e-01	1.124343e-07	1.295070e-01	6.380534e+04	7.456353e-02	2.279039e+04	2.595435e-03
6.897856e-01	2.281381e-01	1.124300e-07	1.294239e-01	6.375466e+04	7.452137e-02	2.278169e+04	2.593604e-03
6.898836e-01	2.280327e-01	1.124258e-07	1.293408e-01	6.370406e+04	7.447930e-02	2.277300e+04	2.591806e-03
6.899816e-01	2.279274e-01	1.124216e-07	1.292579e-01	6.365354e+04	7.443729e-02	2.276431e+04	2.590070e-03
6.900795e-01	2.278222e-01	1.124174e-07	1.291751e-01	6.360309e+04	7.439536e-02	2.275564e+04	2.588389e-03
6.901773e-01	2.277171e-01	1.124131e-07	1.290924e-01	6.355271e+04	7.435349e-02	2.274697e+04	2.586772e-03
6.902751e-01	2.276122e-01	1.124089e-07	1.290098e-01	6.350240e+04	7.431168e-02	2.273831e+04	2.585155e-03
6.903728e-01	2.275073e-01	1.124047e-07	1.289272e-01	6.345215e+04	7.426993e-02	2.272965e+04	2.583536e-03
6.904706e-01	2.274025e-01	1.124004e-07	1.288447e-01	6.340195e+04	7.422823e-02	2.272100e+04	2.581949e-03
6.905683e-01	2.272978e-01	1.123962e-07	1.287622e-01	6.335179e+04	7.418658e-02	2.271235e+04	2.580436e-03
6.906660e-01	2.271931e-01	1.123920e-07	1.286798e-01	6.330169e+04	7.414498e-02	2.270371e+04	2.578934e-03
6.907637e-01	2.270885e-01	1.123877e-07	1.285975e-01	6.325162e+04	7.410341e-02	2.269507e+04	2.577439e-03
6.908614e-01	2.269839e-01	1.123835e-07	1.285151e-01	6.320158e+04	7.406188e-02	2.268642e+04	2.575988e-03
6.909591e-01	2.268794e-01	1.123792e-07	1.284328e-01	6.315158e+04	7.402038e-02	2.267778e+04	2.574557e-03
6.910569e-01	2.267749e-01	1.123750e-07	1.283506e-01	6.310161e+04	7.397891e-02	2.266914e+04	2.573140e-03
6.911547e-01	2.266704e-01	1.123708e-07	1.282683e-01	6.305166e+04	7.393747e-02	2.266050e+04	2.571707e-03
6.912525e-01	2.265659e-01	1.123665e-07	1.281861e-01	6.300172e+04	7.389605e-02	2.265186e+04	2.570285e-03
6.913503e-01	2.264615e-01	1.123622e-07	1.281039e-01	6.295186e+04	7.385470e-02	2.264322e+04	2.568949e-03
6.914480e-01	2.263573e-01	1.123580e-07	1.280219e-01	6.290208e+04	7.381342e-02	2.263459e+04	2.567561e-03
6.915456e-01	2.262532e-01	1.123537e-07	1.279400e-01	6.285237e+04	7.377220e-02	2.262597e+04	2.566244e-03
6.916432e-01	2.261492e-01	1.123495e-07	1.278581e-01	6.280273e+04	7.373105e-02	2.261736e+04	2.564912e-03
6.917408e-01	2.260453e-01	1.123452e-07	1.277764e-01	6.275315e+04	7.368997e-02	2.260876e+04	2.563546e-03
6.918383e-01	2.259415e-01	1.123410e-07	1.276947e-01	6.270364e+04	7.364894e-02	2.260016e+04	2.562202e-03
6.919357e-01	2.258378e-01	1.123367e-07	1.276132e-01	6.265418e+04	7.360796e-02	2.259156e+04	2.560879e-03
6.920331e-01	2.257341e-01	1.123325e-07	1.275317e-01	6.260478e+04	7.356704e-02	2.258297e+04	2.559605e-03
6.921306e-01	2.256306e-01	1.123282e-07	1.274502e-01	6.255543e+04	7.352616e-02	2.257439e+04	2.558331e-03
6.922280e-01	2.255271e-01	1.123240e-07	1.273689e-01	6.250612e+04	7.348532e-02	2.256581e+04	2.556978e-03
6.923254e-01	2.254237e-01	1.123197e-07	1.272876e-01	6.245686e+04	7.344453e-02	2.255723e+04	2.555580e-03
6.924228e-01	2.253203e-01	1.123155e-07	1.272063e-01	6.240762e+04	7.340377e-02	2.254865e+04	2.554083e-03
6.925202e-01	2.252169e-01	1.123112e-07	1.271251e-01	6.235842e+04	7.336304e-02	2.254007e+04	2.552543e-03
6.926177e-01	2.251135e-01	1.123069e-07	1.270439e-01	6.230924e+04	7.332234e-02	2.253149e+04	2.550889e-03
6.927152e-01	2.250102e-01	1.123027e-07	1.269627e-01	6.226009e+04	7.328166e-02	2.252291e+04	2.549152e-03
6.928127e-01	2.249069e-01	1.122984e-07	1.268816e-01	6.221096e+04	7.324101e-02	2.251433e+04	2.547436e-03
6.929102e-01	2.248037e-01	1.122941e-07	1.268006e-01	6.216190e+04	7.320042e-02	2.250575e+04	2.545701e-03
6.930077e-01	2.247006e-01	1.122899e-07	1.267197e-01	6.211290e+04	7.315989e-02	2.249719e+04	2.543908e-03
6.931050e-01	2.245976e-01	1.122856e-07	1.266389e-01	6.206397e+04	7.311942e-02	2.248863e+04	2.542250e-03
6.932024e-01	2.244947e-01	1.122813e-07	1.265581e-01	6.201510e+04	7.307900e-02	2.248007e+04	2.540599e-03
6.932997e-01	2.243919e-01	1.122770e-07	1.264775e-01	6.196629e+04	7.303865e-02	2.247152e+04	2.538854e-03
6.933970e-01	2.242892e-01	1.122728e-07	1.263970e-01	6.191754e+04	7.299834e-02	2.246298e+04	2.537174e-03
6.934942e-01	2.241866e-01	1.122685e-07	1.263165e-01	6.186884e+04	7.295809e-02	2.245444e+04	2.535457e-03
6.935914e-01	2.240841e-01	1.122642e-07	1.262362e-01	6.182020e+04	7.291789e-02	2.244591e+04	2.533750e-03
6.936886e-01	2.239816e-01	1.122599e-07	1.261559e-01	6.177161e+04	7.287773e-02	2.243738e+04	2.532105e-03
6.937858e-01	2.238792e-01	1.122557e-07	1.260757e-01	6.172306e+04	7.283762e-02	2.242885e+04	2.530325e-03
6.938830e-01	2.237769e-01	1.122514e-07	1.259955e-01	6.167456e+04	7.279754e-02	2.242033e+04	2.528571e-03
6.939802e-01	2.236746e-01	1.122471e-07	1.259155e-01	6.162609e+04	7.275750e-02	2.241181e+04	2.526779e-03
6.940774e-01	2.235723e-01	1.122428e-07	1.258354e-01	6.157765e+04	7.271750e-02	2.240329e+04	2.524982e-03
6.941746e-01	2.234701e-01	1.122385e-07	1.257555e-01	6.152925e+04	7.267752e-02	2.239477e+04	2.523130e-03
6.942718e-01	2.233679e-01	1.122342e-07	1.256755e-01	6.148087e+04	7.263757e-02	2.238624e+04	2.521308e-03
6.943691e-01	2.232657e-01	1.122299e-07	1.255957e-01	6.143251e+04	7.259764e-02	2.237772e+04	2.519435e-03
6.944665e-01	2.231635e-01	1.122257e-07	1.255158e-01	6.138417e+04	7.255773e-02	2.236920e+04	2.517541e-03
6.945638e-01	2.230614e-01	1.122214e-07	1.254360e-01	6.133588e+04	7.251787e-02	2.236068e+04	2.515608e-03
6.946611e-01	2.229594e-01	1.122171e-07	1.253564e-01	6.128766e+04	7.247807e-02	2.235216e+04	2.513871e-03
6.947583e-01	2.228575e-01	1.122128e-07	1.252769e-01	6.123950e+04	7.243832e-02	2.234366e+04	2.511981e-03
6.948554e-01	2.227557e-01	1.122085e-07	1.251974e-01	6.119140e+04	7.239864e-02	2.233516e+04	2.510303e-03
6.949526e-01	2.226539e-01	1.122042e-07	1.251181e-01	6.114337e+04	7.235900e-02	2.232666e+04	2.508647e-03
6.950497e-01	2.225523e-01	1.121999e-07	1.250389e-01	6.109539e+04	7.231942e-02	2.231817e+04	2.507082e-03
6.951468e-01	2.224508e-01	1.121956e-07	1.249597e-01	6.104746e+04	7.227988e-02	2.230969e+04	2.505537e-03
6.952438e-01	2.223493e-01	1.121913e-07	1.248807e-01	6.099958e+04	7.224039e-02	2.230121e+04	2.504123e-03
6.953408e-01	2.222479e-01	1.121870e-07	1.248017e-01	6.095175e+04	7.220095e-02	2.229273e+04	2.502617e-03
6.954379e-01	2.221466e-01	1.121827e-07	1.247229e-01	6.090397e+04	7.216155e-02	2.228426e+04	2.501150e-03
6.955349e-01	2.220453e-01	1.121783e-07	1.246441e-01	6.085623e+04	7.212218e-02	2.227579e+04	2.499745e-03
6.956319e-01	2.219441e-01	1.121740e-07	1.245654e-01	6.080853e+04	7.208285e-02	2.226732e+04	2.498305e-03
6.957290e-01	2.218429e-01	1.121697e-07	1.244867e-01	6.076086e+04	7.204356e-02	2.225885e+04	2.496923e-03
6.958260e-01	2.217418e-01	1.121654e-07	1.244081e-01	6.071322e+04	7.200429e-02	2.225038e+04	2.495545e-03
6.959231e-01	2.216406e-01	1.121611e-07	1.243296e-01	6.066561e+04	7.196504e-02	2.224191e+04	2.494217e-03
6.960203e-01	2.215395e-01	1.121568e-07	1.242511e-01	6.061801e+04	7.192582e-02	2.223344e+04	2.492896e-03
6.961175e-01	2.214384e-01	1.121524e-07	1.241727e-01	6.057044e+04	7.188662e-02	2.222497e+04	2.491417e-03
6.962147e-01	2.213373e-01	1.121481e-07	1.240943e-01	6.052288e+04	7.184743e-02	2.221650e+04	2.490072e-03
6.963119e-01	2.212362e-01	1.121438e-07	1.240159e-01	6.047535e+04	7.180828e-02	2.220802e+04	2.488722e-03
6.964091e-01	2.211352e-01	1.121395e-07	1.239377e-01	6.042790e+04	7.176919e-02	2.219956e+04	2.487418e-03
6.965062e-01	2.210344e-01	1.121351e-07	1.238596e-01	6.038051e+04	7.173015e-02	2.219110e+04	2.486126e-03
6.966033e-01	2.209336e-01	1.121308e-07	1.237817e-01	6.033318e+04	7.169117e-02	2.218265e+04	2.484847e-03
6.967004e-01	2.208330e-01	1.121265e-07	1.237038e-01	6.028591e+04	7.165223e-02	2.217420e+04	2.483569e-03
6.967974e-01	2.207324e-01	1.121221e-07	1.236261e-01	6.023869e+04	7.161335e-02	2.216576e+04	2.482300e-03
6.968944e-01	2.206319e-01	1.121178e-07	1.235484e-01	6.019152e+04	7.157451e-02	2.215732e+04	2.480896e-03
6.969914e-01	2.205314e-01	1.121135e-07	1.234709e-01	6.014440e+04	7.153572e-02	2.214889e+04	2.479490e-03
6.970884e-01	2.204311e-01	1.121091e-07	1.233934e-01	6.009733e+04	7.149697e-02	2.214046e+04	2.478176e-03
6.971854e-01	2.203307e-01	1.121048e-07	1.233160e-01	6.005031e+04	7.145825e-02	2.213203e+04	2.476721e-03
6.972823e-01	2.202305e-01	1.121004e-07	1.232388e-01	6.000332e+04	7.141958e-02	2.212361e+04	2.475266e-03
6.973793e-01	2.201303e-01	1.120961e-07	1.231616e-01	5.995637e+04	7.138093e-02	2.211518e+04	2.473752e-03
6.974763e-01	2.200301e-01	1.120918e-07	1.230844e-01	5.990945e+04	7.134232e-02	2.210676e+04	2.472153e-03
6.975733e-01	2.199299e-01	1.120874e-07	1.230074e-01	5.986255e+04	7.130373e-02	2.209834e+04	2.470531e-03
6.976704e-01	2.198298e-01	1.120831e-07	1.229304e-01	5.981568e+04	7.126516e-02	2.208991e+04	2.468846e-03
6.977675e-01	2.197297e-01	1.120787e-07	1.228534e-01	5.976883e+04	7.122661e-02	2.208149e+04	2.467254e-03
6.978646e-01	2.196296e-01	1.120743e-07	1.227765e-01	5.972199e+04	7.118808e-02	2.207306e+04	2.465580e-03
6.979619e-01	2.195294e-01	1.120700e-07	1.226996e-01	5.967517e+04	7.114956e-02	2.206463e+04	2.463990e-03
6.980591e-01	2.194293e-01	1.120656e-07	1.226228e-01	5.962836e+04	7.111105e-02	2.205620e+04	2.462361e-03
6.981565e-01	2.193291e-01	1.120612e-07	1.225460e-01	5.958155e+04	7.107255e-02	2.204776e+04	2.460664e-03
6.982539e-01	2.192289e-01	1.120569e-07	1.224693e-01	5.953475e+04	7.103406e-02	2.203932e+04	2.458999e-03
6.983514e-01	2.191287e-01	1.120525e-07	1.223925e-01	5.948795e+04	7.099557e-02	2.203088e+04	2.457327e-03
6.984489e-01	2.190286e-01	1.120481e-07	1.223159e-01	5.944119e+04	7.095712e-02	2.202243e+04	2.455769e-03
6.985463e-01	2.189285e-01	1.120437e-07	1.222394e-01	5.939449e+04	7.091872e-02	2.201400e+04	2.453952e-03
6.986437e-01	2.188286e-01	1.120393e-07	1.221630e-01	5.934786e+04	7.088038e-02	2.200557e+04	2.452251e-03
6.987411e-01	2.187287e-01	1.120349e-07	1.220867e-01	5.930129e+04	7.084209e-02	2.199714e+04	2.450479e-03
6.988384e-01	2.186289e-01	1.120305e-07	1.220106e-01	5.925478e+04	7.080385e-02	2.198872e+04	2.448794e-03
6.989357e-01	2.185293e-01	1.120262e-07	1.219346e-01	5.920832e+04	7.076566e-02	2.198031e+04	2.447039e-03
6.990330e-01	2.184297e-01	1.120218e-07	1.218586e-01	5.916191e+04	7.072751e-02	2.197190e+04	2.445264e-03
6.991303e-01	2.183301e-01	1.120174e-07	1.217828e-01	5.911554e+04	7.068940e-02	2.196349e+04	2.443477e-03
6.992275e-01	2.182306e-01	1.120130e-07	1.217071e-01	5.906921e+04	7.065132e-02	2.195509e+04	2.441661e-03
6.993248e-01	2.181312e-01	1.120086e-07	1.216314e-01	5.902291e+04	7.061327e-02	2.194668e+04	2.439764e-03
6.994221e-01	2.180317e-01	1.120042e-07	1.215559e-01	5.897664e+04	7.057525e-02	2.193828e+04	2.438050e-03
6.995195e-01	2.179323e-01	1.119998e-07	1.214803e-01	5.893040e+04	7.053726e-02	2.192988e+04	2.436264e-03
6.996169e-01	2.178329e-01	1.119954e-07	1.214049e-01	5.888418e+04	7.049928e-02	2.192147e+04	2.434578e-03
6.997143e-01	2.177335e-01	1.119910e-07	1.213295e-01	5.883798e+04	7.046132e-02	2.191307e+04	2.432883e-03
6.998118e-01	2.176342e-01	1.119866e-07	1.212542e-01	5.879180e+04	7.042338e-02	2.190466e+04	2.431319e-03
6.999093e-01	2.175348e-01	1.119822e-07	1.211789e-01	5.874562e+04	7.038544e-02	2.189625e+04	2.429725e-03
7.000069e-01	2.174354e-01	1.119777e-07	1.211037e-01	5.869945e+04	7.034752e-02	2.188783e+04	2.428282e-03
7.001046e-01	2.173359e-01	1.119733e-07	1.210285e-01	5.865329e+04	7.030960e-02	2.187941e+04	2.426854e-03
7.002023e-01	2.172366e-01	1.119689e-07	1.209534e-01	5.860718e+04	7.027172e-02	2.187100e+04	2.425467e-03
7.002999e-01	2.171373e-01	1.119644e-07	1.208784e-01	5.856113e+04	7.023390e-02	2.186259e+04	2.424043e-03
7.003975e-01	2.170382e-01	1.119600e-07	1.208036e-01	5.851513e+04	7.019613e-02	2.185419e+04	2.422695e-03
7.004950e-01	2.169391e-01	1.119556e-07	1.207289e-01	5.846919e+04	7.015840e-02	2.184579e+04	2.421288e-03
7.005926e-01	2.168400e-01	1.119512e-07	1.206542e-01	5.842330e+04	7.012071e-02	2.183739e+04	2.420030e-03
7.006901e-01	2.167411e-01	1.119467e-07	1.205797e-01	5.837745e+04	7.008306e-02	2.182900e+04	2.418684e-03
7.007876e-01	2.166422e-01	1.119423e-07	1.205053e-01	5.833164e+04	7.004545e-02	2.182061e+04	2.417287e-03
7.008852e-01	2.165433e-01	1.119379e-07	1.204310e-01	5.828587e+04	7.000787e-02	2.181222e+04	2.416022e-03
7.009827e-01	2.164445e-01	1.119334e-07	1.203568e-01	5.824013e+04	6.997032e-02	2.180384e+04	2.414703e-03
7.010803e-01	2.163458e-01	1.119290e-07	1.202826e-01	5.819442e+04	6.993279e-02	2.179545e+04	2.413365e-03
7.011779e-01	2.162470e-01	1.119245e-07	1.202085e-01	5.814874e+04	6.989529e-02	2.178707e+04	2.411999e-03
7.012755e-01	2.161483e-01	1.119201e-07	1.201345e-01	5.810308e+04	6.985781e-02	2.177868e+04	2.410695e-03
7.013732e-01	2.160495e-01	1.119156e-07	1.200606e-01	5.805744e+04	6.982035e-02	2.177029e+04	2.409429e-03
7.014709e-01	2.159508e-01	1.119112e-07	1.199867e-01	5.801182e+04	6.978290e-02	2.176190e+04	2.408152e-03
7.015687e-01	2.158521e-01	1.119067e-07	1.199129e-01	5.796621e+04	6.974547e-02	2.175351e+04	2.406841e-03
7.016665e-01	2.157534e-01	1.119022e-07	1.198391e-01	5.792062e+04	6.970805e-02	2.174512e+04	2.405632e-03
7.017644e-01	2.156546e-01	1.118978e-07	1.197654e-01	5.787504e+04	6.967064e-02	2.173672e+04	2.404393e-03
7.018623e-01	2.155560e-01	1.118933e-07	1.196918e-01	5.782950e+04	6.963328e-02	2.172833e+04	2.403146e-03
7.019602e-01	2.154574e-01	1.118888e-07	1.196183e-01	5.778403e+04	6.959596e-02	2.171994e+04	2.401867e-03
7.020580e-01	2.153590e-01	1.118844e-07	1.195450e-01	5.773862e+04	6.955870e-02	2.171156e+04	2.400532e-03
7.021557e-01	2.152606e-01	1.118799e-07	1.194717e-01	5.769326e+04	6.952148e-02	2.170318e+04	2.399104e-03
7.022535e-01	2.151622e-01	1.118754e-07	1.193986e-01	5.764794e+04	6.948429e-02	2.169481e+04	2.397673e-03
7.023512e-01	2.150640e-01	1.118710e-07	1.193256e-01	5.760266e+04	6.944715e-02	2.168644e+04	2.396144e-03
7.024490e-01	2.149658e-01	1.118665e-07	1.192527e-01	5.755743e+04	6.941003e-02	2.167807e+04	2.394515e-03
7.025468e-01	2.148676e-01	1.118620e-07	1.191798e-01	5.751223e+04	6.937295e-02	2.166970e+04	2.392891e-03
7.026446e-01	2.147695e-01	1.118575e-07	1.191071e-01	5.746706e+04	6.933589e-02	2.166134e+04	2.391375e-03
7.027424e-01	2.146714e-01	1.118530e-07	1.190344e-01	5.742191e+04	6.929886e-02	2.165297e+04	2.389788e-03
7.028402e-01	2.145733e-01	1.118485e-07	1.189618e-01	5.737680e+04	6.926185e-02	2.164460e+04	2.388249e-03
7.029381e-01	2.144752e-01	1.118441e-07	1.188893e-01	5.733170e+04	6.922486e-02	2.163624e+04	2.386662e-03
7.030360e-01	2.143771e-01	1.118396e-07	1.188168e-01	5.728672e+04	6.918789e-02	2.162787e+04	2.385015e-03
7.031340e-01	2.142791e-01	1.118351e-07	1.187444e-01	5.724220e+04	6.915093e-02	2.161950e+04	2.383425e-03
7.032320e-01	2.141810e-01	1.118306e-07	1.186721e-01	5.719769e+04	6.911398e-02	2.161113e+04	2.381743e-03
7.033301e-01	2.140829e-01	1.118260e-07	1.185998e-01	5.715318e+04	6.907704e-02	2.160275e+04	2.379982e-03
7.034283e-01	2.139849e-01	1.118215e-07	1.185275e-01	5.710868e+04	6.904012e-02	2.159437e+04	2.378270e-03
7.035266e-01	2.138868e-01	1.118170e-07	1.184554e-01	5.706417e+04	6.900320e-02	2.158599e+04	2.376568e-03
7.036249e-01	2.137886e-01	1.118125e-07	1.183832e-01	5.701967e+04	6.896628e-02	2.157760e+04	2.374873e-03
7.037232e-01	2.136906e-01	1.118080e-07	1.183111e-01	5.697521e+04	6.892940e-02	2.156922e+04	2.372973e-03
7.038215e-01	2.135926e-01	1.118034e-07	1.182392e-01	5.693079e+04	6.889257e-02	2.156084e+04	2.371092e-03
7.039197e-01	2.134947e-01	1.117989e-07	1.181674e-01	5.688642e+04	6.885577e-02	2.155246e+04	2.369275e-03
7.040180e-01	2.133968e-01	1.117944e-07	1.180957e-01	5.684209e+04	6.881902e-02	2.154409e+04	2.367428e-03
7.041162e-01	2.132990e-01	1.117898e-07	1.180241e-01	5.679780e+04	6.878230e-02	2.153572e+04	2.365280e-03
7.042145e-01	2.132013e-01	1.117853e-07	1.179526e-01	5.675353e+04	6.874561e-02	2.152736e+04	2.363235e-03
7.043127e-01	2.131036e-01	1.117808e-07	1.178811e-01	5.670930e+04	6.870895e-02	2.151899e+04	2.361425e-03
7.044110e-01	2.130059e-01	1.117762e-07	1.178098e-01	5.666509e+04	6.867232e-02	2.151063e+04	2.359516e-03
7.045093e-01	2.129083e-01	1.117717e-07	1.177385e-01	5.662091e+04	6.863571e-02	2.150226e+04	2.357595e-03
7.046076e-01	2.128107e-01	1.117671e-07	1.176673e-01	5.657674e+04	6.859912e-02	2.149390e+04	2.355766e-03
7.047060e-01	2.127131e-01	1.117626e-07	1.175962e-01	5.653259e+04	6.856255e-02	2.148553e+04	2.353963e-03
7.048044e-01	2.126155e-01	1.117580e-07	1.175252e-01	5.648845e+04	6.852600e-02	2.147717e+04	2.352369e-03
7.049029e-01	2.125179e-01	1.117535e-07	1.174542e-01	5.644433e+04	6.848946e-02	2.146880e+04	2.350795e-03
7.050015e-01	2.124203e-01	1.117489e-07	1.173832e-01	5.640022e+04	6.845293e-02	2.146043e+04	2.349245e-03
7.051001e-01	2.123227e-01	1.117444e-07	1.173123e-01	5.635611e+04	6.841641e-02	2.145205e+04	2.347623e-03
7.051987e-01	2.122251e-01	1.117398e-07	1.172415e-01	5.631201e+04	6.837991e-02	2.144367e+04	2.345977e-03
7.052975e-01	2.121274e-01	1.117352e-07	1.171707e-01	5.626791e+04	6.834340e-02	2.143529e+04	2.344486e-03
7.053963e-01	2.120298e-01	1.117306e-07	1.170999e-01	5.622381e+04	6.830691e-02	2.142691e+04	2.343046e-03
7.054952e-01	2.119321e-01	1.117260e-07	1.170292e-01	5.617971e+04	6.827042e-02	2.141852e+04	2.341486e-03
7.055942e-01	2.118344e-01	1.117214e-07	1.169585e-01	5.613561e+04	6.823393e-02	2.141012e+04	2.339856e-03
7.056932e-01	2.117367e-01	1.117168e-07	1.168879e-01	5.609151e+04	6.819744e-02	2.140173e+04	2.338348e-03
7.057922e-01	2.116390e-01	1.117122e-07	1.168174e-01	5.604745e+04	6.816099e-02	2.139333e+04	2.336840e-03
7.058913e-01	2.115414e-01	1.117076e-07	1.167470e-01	5.600343e+04	6.812459e-02	2.138494e+04	2.335410e-03
7.059903e-01	2.114439e-01	1.117030e-07	1.166766e-01	5.595946e+04	6.808822e-02	2.137655e+04	2.333946e-03
7.060893e-01	2.113464e-01	1.116984e-07	1.166064e-01	5.591552e+04	6.805188e-02	2.136817e+04	2.332474e-03
7.061883e-01	2.112490e-01	1.116938e-07	1.165363e-01	5.587160e+04	6.801557e-02	2.135979e+04	2.331124e-03
7.062874e-01	2.111516e-01	1.116892e-07	1.164662e-01	5.582772e+04	6.797929e-02	2.135140e+04	2.329831e-03
7.063864e-01	2.110542e-01	1.116846e-07	1.163963e-01	5.578386e+04	6.794303e-02	2.134302e+04	2.328516e-03
7.064855e-01	2.109568e-01	1.116799e-07	1.163264e-01	5.574002e+04	6.790679e-02	2.133464e+04	2.327169e-03
7.065847e-01	2.108595e-01	1.116753e-07	1.162565e-01	5.569620e+04	6.787057e-02	2.132626e+04	2.325843e-03
7.066839e-01	2.107622e-01	1.116707e-07	1.161868e-01	5.565239e+04	6.783437e-02	2.131787e+04	2.324519e-03
7.067831e-01	2.106649e-01	1.116660e-07	1.161170e-01	5.560860e+04	6.779819e-02	2.130949e+04	2.323267e-03
7.068824e-01	2.105676e-01	1.116614e-07	1.160474e-01	5.556482e+04	6.776201e-02	2.130110e+04	2.321950e-03
7.069817e-01	2.104702e-01	1.116568e-07	1.159778e-01	5.552104e+04	6.772585e-02	2.129271e+04	2.320566e-03
7.070812e-01	2.103729e-01	1.116521e-07	1.159082e-01	5.547728e+04	6.768970e-02	2.128431e+04	2.319097e-03
7.071807e-01	2.102756e-01	1.116474e-07	1.158387e-01	5.543352e+04	6.765355e-02	2.127592e+04	2.317462e-03
7.072802e-01	2.101782e-01	1.116428e-07	1.157692e-01	5.538976e+04	6.761741e-02	2.126751e+04	2.315554e-03
7.073799e-01	2.100808e-01	1.116381e-07	1.156998e-01	5.534601e+04	6.758127e-02	2.125911e+04	2.313686e-03
7.074796e-01	2.099834e-01	1.116334e-07	1.156304e-01	5.530227e+04	6.754514e-02	2.125070e+04	2.311864e-03
7.075794e-01	2.098859e-01	1.116288e-07	1.155611e-01	5.525853e+04	6.750901e-02	2.124229e+04	2.310055e-03
7.076793e-01	2.097885e-01	1.116241e-07	1.154917e-01	5.521478e+04	6.747288e-02	2.123387e+04	2.308280e-03
7.077793e-01	2.096909e-01	1.116194e-07	1.154224e-01	5.517103e+04	6.743674e-02	2.122544e+04	2.306323e-03
7.078794e-01	2.095934e-01	1.116147e-07	1.153531e-01	5.512728e+04	6.740061e-02	2.121701e+04	2.304540e-03
7.079796e-01	2.094958e-01	1.116100e-07	1.152839e-01	5.508351e+04	6.736447e-02	2.120858e+04	2.302795e-03
7.080799e-01	2.093982e-01	1.116053e-07	1.152146e-01	5.503974e+04	6.732833e-02	2.120013e+04	2.301037e-03
7.081803e-01	2.093005e-01	1.116006e-07	1.151454e-01	5.499595e+04	6.729218e-02	2.119168e+04	2.299214e-03
7.082808e-01	2.092027e-01	1.115958e-07	1.150762e-01	5.495216e+04	6.725603e-02	2.118323e+04	2.297219e-03
7.083814e-01	2.091049e-01	1.115911e-07	1.150070e-01	5.490835e+04	6.721987e-02	2.117477e+04	2.295403e-03
7.084821e-01	2.090071e-01	1.115863e-07	1.149379e-01	5.486454e+04	6.718371e-02	2.116630e+04	2.293547e-03
7.085829e-01	2.089093e-01	1.115816e-07	1.148688e-01	5.482075e+04	6.714757e-02	2.115783e+04	2.291698e-03
7.086836e-01	2.088115e-01	1.115769e-07	1.147997e-01	5.477698e+04	6.711145e-02	2.114936e+04	2.289788e-03
7.087845e-01	2.087137e-01	1.115721e-07	1.147308e-01	5.473322e+04	6.707534e-02	2.114089e+04	2.287849e-03
7.088854e-01	2.086159e-01	1.115673e-07	1.146619e-01	5.468948e+04	6.703925e-02	2.113242e+04	2.286017e-03
7.089863e-01	2.085181e-01	1.115626e-07	1.145930e-01	5.464575e+04	6.700317e-02	2.112395e+04	2.284123e-03
7.090873e-01	2.084203e-01	1.115578e-07	1.145242e-01	5.460203e+04	6.696710e-02	2.111547e+04	2.281993e-03
7.091884e-01	2.083225e-01	1.115530e-07	1.144554e-01	5.455831e+04	6.693104e-02	2.110699e+04	2.280118e-03
7.092896e-01	2.082247e-01	1.115482e-07	1.143866e-01	5.451461e+04	6.689499e-02	2.109851e+04	2.278221e-03


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Te_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron tempurature the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Te/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Te/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Te_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Te_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Te/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Te/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Te_YZ_Eu.gif




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Ti_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Ti/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Ti/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Ti_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Ti_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Ti/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Ti/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Ti_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Tr_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Tr/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Tr/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Tr_XY_Eu.gif


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_Tr_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Tr/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Tr/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Tr_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_atomic_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/atomic/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:18"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/atomic/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_atomic_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_atomic_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_ij_n_*.png
rm ../pic_Eu/atomic/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:19"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/atomic/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_atomic_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_rho_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/output_ij_n_*.png
rm ../pic_Eu/rho/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/rho/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_rho_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Animation_rho_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/rho/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/rho/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_rho_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/Fusiongain.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "Fusiongain.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the fusion energy gain.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/FusionGain.png\"" >> a.bat
echo "p \"../output_euler/output_FusionGain.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/a.bat <==
set term png
unse key
se xl 'Time [s]'
se output "../pic_Eu/rhoR.png"
p "../output_euler/output_rhoR.dat" u 1:2 w l lw 3


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/shell_euler/rhoR.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "rhoR.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the rhoR.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/rhoR.png\"" >> a.bat
echo "p \"../output_euler/output_rhoR.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/GenerateMatrix.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "GenerateMatrix.cpp"                                                                       
//                                                                                       
// GenerateMatrix(): a procedure to define all the variables required in Euler code 
//                   based on the total mesh number (km, lm) loaded from the converded data. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void GenerateMatrix() {

	int i,j,k;

	printf("im=%d jm=%d km=%d\n", im, jm, km);
	Vdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifw2 = (double ***)malloc((im+1) * sizeof(double **));
//	du = (double ***)malloc((im+1) * sizeof(double **));
//	dv = (double ***)malloc((im+1) * sizeof(double **));
//	dw = (double ***)malloc((im+1) * sizeof(double **));
//	du1 = (double ***)malloc((im+1) * sizeof(double **));
//	dv1 = (double ***)malloc((im+1) * sizeof(double **));
//	dw1 = (double ***)malloc((im+1) * sizeof(double **));
//	gammaaa = (double ***)malloc((im+1) * sizeof(double **));
//	gammaaa1 = (double ***)malloc((im+1) * sizeof(double **));
	meos = (double ***)malloc((im+1) * sizeof(double **));
//	u_exact = (double ***)malloc((im+1) * sizeof(double **));
//	rho_exact = (double ***)malloc((im+1) * sizeof(double **));
	atomicnum = (int ***)malloc((im+1) * sizeof(double **));
//	phi = (double ***)malloc((im+1) * sizeof(double **));
//	N = (double ***)malloc((im+1) * sizeof(double **));
//	m = (double ***)malloc((im+1) * sizeof(double **));
//	dist = (double ***)malloc((im+1) * sizeof(double **));
//	sped = (double ***)malloc((im+1) * sizeof(double **));
	Mass = (double ***)malloc((im+1) * sizeof(double **));
	Tinew = (double ***)malloc((im+1) * sizeof(double **));
	Tenew = (double ***)malloc((im+1) * sizeof(double **));
	Trnew = (double ***)malloc((im+1) * sizeof(double **));
	Tinow = (double ***)malloc((im+1) * sizeof(double **));
	Tenow = (double ***)malloc((im+1) * sizeof(double **));
	Trnow = (double ***)malloc((im+1) * sizeof(double **));
	unow = (double ***)malloc((im+1) * sizeof(double **));
	vnow = (double ***)malloc((im+1) * sizeof(double **));
	wnow = (double ***)malloc((im+1) * sizeof(double **));
	pinew = (double ***)malloc((im+1) * sizeof(double **));
	penew = (double ***)malloc((im+1) * sizeof(double **));
	prnew = (double ***)malloc((im+1) * sizeof(double **));
	pinow = (double ***)malloc((im+1) * sizeof(double **));
	penow = (double ***)malloc((im+1) * sizeof(double **));
	prnow = (double ***)malloc((im+1) * sizeof(double **));
//	pnow = (double ***)malloc((im+1) * sizeof(double **));
	rhonow = (double ***)malloc((im+1) * sizeof(double **));
	taunow = (double ***)malloc((im+1) * sizeof(double **));
	unew = (double ***)malloc((im+1) * sizeof(double **));
	vnew = (double ***)malloc((im+1) * sizeof(double **));
	wnew = (double ***)malloc((im+1) * sizeof(double **));
//	pnew = (double ***)malloc((im+1) * sizeof(double **));
	rhonew = (double ***)malloc((im+1) * sizeof(double **));
	taunew = (double ***)malloc((im+1) * sizeof(double **));
	qnow = (double ***)malloc((im+1) * sizeof(double **));
	qnew = (double ***)malloc((im+1) * sizeof(double **));
	qxnew = (double ***)malloc((im+1) * sizeof(double **));
	qynew = (double ***)malloc((im+1) * sizeof(double **));
	qznew = (double ***)malloc((im+1) * sizeof(double **));
	Ua = (double ***)malloc((im+1) * sizeof(double **));
	Va = (double ***)malloc((im+1) * sizeof(double **));
	Wa = (double ***)malloc((im+1) * sizeof(double **));
	Ub = (double ***)malloc((im+1) * sizeof(double **));
	Vb = (double ***)malloc((im+1) * sizeof(double **));
	Wb = (double ***)malloc((im+1)* sizeof(double **));
	UbD = (double ***)malloc((im+1) * sizeof(double **));
	VbD = (double ***)malloc((im+1) * sizeof(double **));
	WbD = (double ***)malloc((im+1)* sizeof(double **));
	UbT = (double ***)malloc((im+1) * sizeof(double **));
	VbT = (double ***)malloc((im+1) * sizeof(double **));
	WbT = (double ***)malloc((im+1)* sizeof(double **));
//	Uba = (double ***)malloc((im+1) * sizeof(double **));
//	Vba = (double ***)malloc((im+1) * sizeof(double **));
//	Wba = (double ***)malloc((im+1)* sizeof(double **));
	Ubr = (double ***)malloc((im+1) * sizeof(double **));
	Vbr = (double ***)malloc((im+1) * sizeof(double **));
	Uc = (double ***)malloc((im+1) * sizeof(double **));
	Vc = (double ***)malloc((im+1) * sizeof(double **));
//	j = (double ***)malloc(im * sizeof(int **));
	J = (double ***)malloc(im * sizeof(double **));
//	rhoa = (double ***)malloc((im+1) * sizeof(double **));
//	rhob = (double ***)malloc((im+1) * sizeof(double **));
	Ta = (double ***)malloc((im+1) * sizeof(double **));
	Tb = (double ***)malloc((im+1) * sizeof(double **));
	Tc = (double ***)malloc((im+1) * sizeof(double **));
	Tia = (double ***)malloc((im+1) * sizeof(double **));
	Tea = (double ***)malloc((im+1) * sizeof(double **));
	Tra = (double ***)malloc((im+1) * sizeof(double **));
	Tib = (double ***)malloc((im+1) * sizeof(double **));
	Teb = (double ***)malloc((im+1) * sizeof(double **));
	Trb = (double ***)malloc((im+1) * sizeof(double **));
	Tic = (double ***)malloc((im+1) * sizeof(double **));
	Tec = (double ***)malloc((im+1) * sizeof(double **));
	Trc = (double ***)malloc((im+1) * sizeof(double **));
	ddqra = (double ***)malloc((im+1) * sizeof(double **));
	ddqza = (double ***)malloc((im+1) * sizeof(double **));
	ddqrf = (double ***)malloc((im+1) * sizeof(double **));
	ddqzf = (double ***)malloc((im+1)* sizeof(double **));
//	aa = (double ***)malloc((im+1) * sizeof(double **));
//	bb = (double ***)malloc((im+1) * sizeof(double **));
//	cc = (double ***)malloc((im+1) * sizeof(double **));
	theta = (double ***)malloc((im+1) * sizeof(double **));
	Nnew = (double ***)malloc((im+1) * sizeof(double **));
	Nnow = (double ***)malloc((im+1) * sizeof(double **));
	nHe3now = (double ***)malloc((im+1) * sizeof(double **));
	nHe3new = (double ***)malloc((im+1) * sizeof(double **));
	CVinew = (double ***)malloc((im+1) * sizeof(double **));
	CVenew = (double ***)malloc((im+1) * sizeof(double **));
	CVrnew = (double ***)malloc((im+1) * sizeof(double **));
	CVinow = (double ***)malloc((im+1) * sizeof(double **));
	CVenow = (double ***)malloc((im+1) * sizeof(double **));
	CVrnow = (double ***)malloc((im+1) * sizeof(double **));
	BTinew = (double ***)malloc((im+1) * sizeof(double **));
	BTenew = (double ***)malloc((im+1) * sizeof(double **));
	BTrnew = (double ***)malloc((im+1) * sizeof(double **));
	BTinow = (double ***)malloc((im+1) * sizeof(double **));
	BTenow = (double ***)malloc((im+1) * sizeof(double **));
	BTrnow = (double ***)malloc((im+1) * sizeof(double **));
	charge = (double ***)malloc((im+1) * sizeof(double **));
//	MatA = (double ***)malloc((im+1) * sizeof(int **));
//	SX = (double ***)malloc((im+1) * sizeof(double **));
//	SY = (double ***)malloc((im+1) * sizeof(double **));
//	SZ = (double ***)malloc((im+1) * sizeof(double **));
	kappai = (double ***)malloc((im+1) * sizeof(double **));
	kappae = (double ***)malloc((im+1) * sizeof(double **));
	kappar = (double ***)malloc((im+1) * sizeof(double **));
	kappar_i = (double ***)malloc((im+1) * sizeof(double **));
	kappar_j = (double ***)malloc((im+1) * sizeof(double **));
	kappar_k = (double ***)malloc((im+1) * sizeof(double **));
	Rmfp = (double ***)malloc((im+1) * sizeof(double **));
	Lr_DT = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Al = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Ar = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Pb = (double ***)malloc((im+1) * sizeof(double **));
	CVnew = (double ***)malloc((im+1) * sizeof(double **));
//	vacume_l1 = (int ***)malloc((im+1) * sizeof(double **));
//	vacume_l2 = (int ***)malloc((im+1) * sizeof(double **));
//	vacume_k = (int ***)malloc((im+1) * sizeof(double **));
	A1 = (double ***)malloc((im+1) * sizeof(double **));
	A2 = (double ***)malloc((im+1) * sizeof(double **));
	B1 = (double ***)malloc((im+1) * sizeof(double **));
	B2 = (double ***)malloc((im+1) * sizeof(double **));
	C1 = (double ***)malloc((im+1) * sizeof(double **));
	C2 = (double ***)malloc((im+1) * sizeof(double **));
	check = (int ***)malloc((im+1) * sizeof(double **));
	R_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Z_Lr = (double ***)malloc((im+1) * sizeof(double **));
	M_Lr = (double ***)malloc((im+1) * sizeof(double **));
	T0_Lr = (double ***)malloc((im+1) * sizeof(double **));
	TF_Lr = (double ***)malloc((im+1) * sizeof(double **));
	c_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Tf_Lr = (double ***)malloc((im+1) * sizeof(double **));
	A_Lr = (double ***)malloc((im+1) * sizeof(double **));
	B_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q1_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q_Lr = (double ***)malloc((im+1) * sizeof(double **));
	x_Lr = (double ***)malloc((im+1) * sizeof(double **));
	aveM = (double ***)malloc((im+1) * sizeof(double **));
	aveM2 = (double ***)malloc((im+1) * sizeof(double **));
	Lra = (double ***)malloc((im+1) * sizeof(double **));
	Lrb = (double ***)malloc((im+1) * sizeof(double **));
//	Trnew_exact = (double ***)malloc((im+1) * sizeof(double **));
//	MaterialState = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState2 = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_DT = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_Al = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_Pb = (int ***)malloc((im+1) * sizeof(int **));
//	material_old = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialTest = (int ***)malloc((im+1) * sizeof(int **));
//	gradcheck = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_DT_i = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_DT_j = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_Al_i = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_Al_j = (int ***)malloc((im+1) * sizeof(int **));
	energyU_i = (double ***)malloc((im+1) * sizeof(double **));
	energyU_e = (double ***)malloc((im+1) * sizeof(double **));
	energyU_r = (double ***)malloc((im+1) * sizeof(double **));
	energyK = (double ***)malloc((im+1) * sizeof(double **));
	nDnow = (double ***)malloc((im+1) * sizeof(double **));
	nDnew = (double ***)malloc((im+1) * sizeof(double **));
	nTnow = (double ***)malloc((im+1) * sizeof(double **));
	nTnew = (double ***)malloc((im+1) * sizeof(double **));
	nanow = (double ***)malloc((im+1) * sizeof(double **));
	nanew = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nD = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nT = (double ***)malloc((im+1) * sizeof(double **));
	lambda_a = (double ***)malloc((im+1) * sizeof(double **));
	Ai1 = (double ***)malloc((im+1) * sizeof(double **));
	Ai2 = (double ***)malloc((im+1) * sizeof(double **));
	Bj1 = (double ***)malloc((im+1) * sizeof(double **));
	Bj2 = (double ***)malloc((im+1) * sizeof(double **));
	Ck1 = (double ***)malloc((im+1) * sizeof(double **));
	Ck2 = (double ***)malloc((im+1) * sizeof(double **));
	a_tdma = (double ***)malloc((im+1) * sizeof(double **));
	b_tdma = (double ***)malloc((im+1) * sizeof(double **)); 
	c_tdma = (double ***)malloc((im+1) * sizeof(double **));
	d_tdma = (double ***)malloc((im+1) * sizeof(double **));
	x_tdma = (double ***)malloc((im+1) * sizeof(double **));
	P_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Q_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Tistar = (double ***)malloc((im+1) * sizeof(double **));
	Testar = (double ***)malloc((im+1) * sizeof(double **));
	Trstar = (double ***)malloc((im+1) * sizeof(double **));
	aw = (double ***)malloc((im+1) * sizeof(double **));
	atomicmassnumber = (double ***)malloc((im+1) * sizeof(double **));
//	MaterialState_check1 = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_check2 = (int ***)malloc((im+1) * sizeof(int **));
	tau_i = (double ***)malloc((im+1) * sizeof(double **));
	tau_e = (double ***)malloc((im+1) * sizeof(double **));
	tau = (double ***)malloc((im+1) * sizeof(double **)); 
	atonum_e = (int ***)malloc((im+1) * sizeof(int **));
	//#pragma omp parallel for private(j,k)
	for (i = 0; i <= im+1; i++) {
		Vdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw2[i] =(double **)malloc((jm+1) * sizeof(double *));
		Wdifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
//		du[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dv[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dw[i] = (double **)malloc((jm+1) * sizeof(double *));
//		du1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dv1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dw1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		gammaaa[i] = (double **)malloc((jm+1) * sizeof(double *));
//		gammaaa1[i] = (double **)malloc((jm+1) * sizeof(double *));
		meos[i] = (double **)malloc((jm+1) * sizeof(double *));
//		u_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
//		rho_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicnum[i] = (int **)malloc((jm+1) * sizeof(int *));
//		phi[i] = (double **)malloc((jm+1) * sizeof(double *));
//		N[i] = (double **)malloc((jm+1) * sizeof(double *));
//		m[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dist[i] = (double **)malloc((jm+1) * sizeof(double *));
//		sped[i] = (double **)malloc((jm+1) * sizeof(double *));
		Mass[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unow[i] = (double **)malloc((jm+1) * sizeof(double*));
		vnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		penew[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		penow[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnow[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	pnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonow[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnew[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	pnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonew[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qxnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qynew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qznew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ua[i] = (double **)malloc((jm+1) * sizeof(double *));
		Va[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wa[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ub[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wb[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbT[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Uba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Vba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Wba[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ubr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vbr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Uc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vc[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	j[i] = (double **)malloc(jm * sizeof(int *));
		J[i] = (double **)malloc(jm * sizeof(double *));
	//	rhoa[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	rhob[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tia[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tea[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tib[i] = (double **)malloc((jm+1) * sizeof(double *));
		Teb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tic[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tec[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trc[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqra[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqza[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqrf[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqzf[i] = (double **)malloc((jm+1) * sizeof(double *));
//		aa[i] = (double **)malloc((jm+1) * sizeof(double *));
//		bb[i] = (double **)malloc((jm+1) * sizeof(double *));
//		cc[i] = (double **)malloc((jm+1) * sizeof(double *));
		theta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3now[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3new[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		charge[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MatA[i] = (double **)malloc((jm+1) * sizeof(int *));
//		SX[i] = (double **)malloc((jm+1) * sizeof(double *));
//		SY[i] = (double **)malloc((jm+1) * sizeof(double *));
//		SZ[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappai[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappae[i] = (double **)malloc((jm+1)* sizeof(double *));
		kappar[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_j[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_k[i] = (double **)malloc((jm+1) * sizeof(double *));
		Rmfp[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_DT[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Al[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Ar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Pb[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVnew[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	vacume_l1[i] = (int **)malloc((jm+1) * sizeof(int *));
	//	vacume_l2[i] = (int **)malloc((jm+1) * sizeof(int *));
	//	vacume_k[i] = (int **)malloc((jm+1) * sizeof(int *));
		A1[i] = (double **)malloc((jm+1) * sizeof(double *));
		A2[i] = (double **)malloc((jm+1) * sizeof(double *));
		B1[i] = (double **)malloc((jm+1) * sizeof(double *));
		B2[i] = (double **)malloc((jm+1) * sizeof(double *));
		C1[i] = (double **)malloc((jm+1) * sizeof(double *));
		C2[i] = (double **)malloc((jm+1) * sizeof(double *));
		check[i] = (int **)malloc((jm+1) * sizeof(int *));
		R_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Z_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		M_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		T0_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		TF_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		c_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tf_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		A_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		B_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q1_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lrb[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Trnew_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MaterialState[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState2[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_DT[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_Al[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_Pb[i] = (int **)malloc((jm+1) * sizeof(int *));
//		material_old[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialTest[i] = (int **)malloc((jm+1) * sizeof(int *));
//		gradcheck[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_DT_i[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_DT_j[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_Al_i[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_Al_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		energyU_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_r[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyK[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanew[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nD[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nT[i] = (double **)malloc((jm+1) * sizeof(double *));
		lambda_a[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck2[i] = (double **)malloc((jm+1) * sizeof(double *));
		a_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		b_tdma[i] = (double **)malloc((jm+1) * sizeof(double *)); 
		c_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		d_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		P_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tistar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Testar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trstar[i] = (double **)malloc((jm+1) * sizeof(double *));
		aw[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicmassnumber[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MaterialState_check1[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_check2[i] = (int **)malloc((jm+1) * sizeof(int *));
		tau_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau[i] = (double **)malloc((jm+1) * sizeof(double *));
		atonum_e[i] = (int **)malloc((jm+1) * sizeof(int *));


		for(j=0; j <= jm+1; j++){
			Vdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		du[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dv[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dw[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		du1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dv1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dw1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		gammaaa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		gammaaa1[i][j] = (double *)malloc((km+1) * sizeof(double));
			meos[i][j] = (double *)malloc((km+1) * sizeof(double));
//			u_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
//			rho_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicnum[i][j] = (int *)malloc((km+1) * sizeof(int));
//			phi[i][j] = (double *)malloc((km+1) * sizeof(double));
//			N[i][j] = (double *)malloc((km+1) * sizeof(double));
//			m[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dist[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		sped[i][j] = (double *)malloc((km+1) * sizeof(double));
			Mass[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unow[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			penew[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			penow[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnow[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		pnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonow[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnew[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		pnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonew[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qxnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qynew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qznew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ua[i][j] = (double *)malloc((km+1) * sizeof(double));
			Va[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wa[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ub[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wb[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbT[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Uba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Vba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Wba[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ubr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vbr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Uc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		j[i][j] = (double *)malloc(km * sizeof(int));
			J[i][j] = (double *)malloc(km * sizeof(double));
	//		rhoa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		rhob[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tia[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tea[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tib[i][j] = (double *)malloc((km+1) * sizeof(double));
			Teb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tic[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tec[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqra[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqza[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqrf[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqzf[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		aa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		bb[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		cc[i][j] = (double *)malloc((km+1) * sizeof(double));
			theta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3now[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3new[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			charge[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MatA[i][j]  = (double *)malloc((km+1) * sizeof(int));
	//		SX[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		SY[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		SZ[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappai[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappae[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_j[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_k[i][j] = (double *)malloc((km+1) * sizeof(double));
			Rmfp[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_DT[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Al[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Ar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Pb[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVnew[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		vacume_l1[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		vacume_l2[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		vacume_k[i][j] = (int *)malloc((km+1) * sizeof(int));
			A1[i][j] = (double *)malloc((km+1) * sizeof(double));
			A2[i][j] = (double *)malloc((km+1) * sizeof(double));
			B1[i][j] = (double *)malloc((km+1) * sizeof(double));
			B2[i][j] = (double *)malloc((km+1) * sizeof(double));
			C1[i][j] = (double *)malloc((km+1) * sizeof(double));
			C2[i][j] = (double *)malloc((km+1) * sizeof(double));
			check[i][j] = (int *)malloc((km+1) * sizeof(int));
			R_Lr[i][j] = (double *)malloc((km+1)* sizeof(double));
			Z_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			M_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			T0_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			TF_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			c_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tf_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			A_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			B_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q1_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lrb[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Trnew_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MaterialState[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState2[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_DT[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_Al[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_Pb[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		material_old[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialTest[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		gradcheck[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_DT_i[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_DT_j[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_Al_i[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_Al_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			energyU_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_r[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyK[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanew[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nD[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nT[i][j] = (double *)malloc((km+1) * sizeof(double));
			lambda_a[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck2[i][j] = (double *)malloc((km+1) * sizeof(double));
			a_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			b_tdma[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			c_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			d_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			P_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tistar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Testar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trstar[i][j] = (double *)malloc((km+1) * sizeof(double));
			aw[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicmassnumber[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MaterialState_check1[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_check2[i][j] = (int *)malloc((km+1) * sizeof(int));
			tau_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			atonum_e[i][j] = (int *)malloc((km+1) * sizeof(int));
		}
	}

	#pragma omp parallel for private(j,k)
	for (i=0;i <= im;i++) {
		for (j=0;j <= jm;j++) {
			for (k=0;k <= km;k++) {
			Vdifu1[i][j][k] = 0.0;
			Wdifu1[i][j][k] = 0.0;
			Udifv1[i][j][k] = 0.0;
			Wdifv1[i][j][k] = 0.0;
			Udifw1[i][j][k] = 0.0;
			Vdifw1[i][j][k] = 0.0;
			Udifu2[i][j][k] = 0.0;
			Vdifu2[i][j][k] = 0.0;
			Wdifu2[i][j][k] = 0.0;
			Udifv2[i][j][k] = 0.0;
			Vdifv2[i][j][k] = 0.0; 
			Wdifv2[i][j][k] = 0.0; 
			Udifw2[i][j][k] = 0.0;
			Vdifw2[i][j][k] = 0.0;
			Wdifw2[i][j][k] = 0.0;
	//		du[i][j][k] = 0.0;
	//		dv[i][j][k] = 0.0;
	//		dw[i][j][k] = 0.0;
	//		du1[i][j][k] = 0.0;
	//		dv1[i][j][k] = 0.0;
	//		dw1[i][j][k] = 0.0;
	//		gammaaa[i][j][k] = 0.0;
	//		gammaaa1[i][j][k] = 0.0; 
			meos[i][j][k] = 0.0;
	//		u_exact[i][j][k] = 0.0;
	//		rho_exact[i][j][k] = 0.0;
			atomicnum[i][j][k] = 0;
	//		phi[i][j][k] = 0.0; 
	//		N[i][j][k] = 0.0;
	//		m[i][j][k] = 0.0;
	//		dist[i][j][k] = 0.0; 
	//		sped[i][j][k] = 0.0; 
			Mass[i][j][k] = 0.0;
			Tinew[i][j][k] = 0.0; 
			Tenew[i][j][k] = 0.0; 
			Trnew[i][j][k] = 0.0; 
			Tinow[i][j][k] = 0.0; 
			Tenow[i][j][k] = 0.0; 
			Trnow[i][j][k] = 0.0; 
			unow[i][j][k] = 0.0; 
			vnow[i][j][k] = 0.0; 
			wnow[i][j][k] = 0.0;
			pinew[i][j][k] = 0.0; 
			penew[i][j][k] = 0.0; 
			prnew[i][j][k] = 0.0; 
			pinow[i][j][k] = 0.0; 
			penow[i][j][k] = 0.0; 
			prnow[i][j][k] = 0.0; 
		//	pnow[i][j][k] = 0.0; 
			rhonow[i][j][k] = 0.0; 
			taunow[i][j][k] = 0.0; 
			unew[i][j][k] = 0.0; 
			vnew[i][j][k] = 0.0; 
			wnew[i][j][k] = 0.0;
		//	pnew[i][j][k] = 0.0; 
			rhonew[i][j][k] = 0.0; 
			taunew[i][j][k] = 0.0;
			qnow[i][j][k] = 0.0;
			qnew[i][j][k] = 0.0;
			qxnew[i][j][k] = 0.0;
			qynew[i][j][k] = 0.0; 
			qznew[i][j][k] = 0.0; 
			Ua[i][j][k] = 0.0; 
			Va[i][j][k] = 0.0; 
			Wa[i][j][k] = 0.0;
			Ub[i][j][k] = 0.0;
			Vb[i][j][k] = 0.0; 
			Wb[i][j][k] = 0.0;
			UbD[i][j][k] = 0.0;
			VbD[i][j][k] = 0.0; 
			WbD[i][j][k] = 0.0;
			UbT[i][j][k] = 0.0;
			VbT[i][j][k] = 0.0; 
			WbT[i][j][k] = 0.0;
		//	Uba[i][j][k] = 0.0;
		//	Vba[i][j][k] = 0.0; 
		//	Wba[i][j][k] = 0.0;
			Ubr[i][j][k] = 0.0; 
			Vbr[i][j][k] = 0.0; 
			Uc[i][j][k] = 0.0; 
			Vc[i][j][k] = 0.0; 
		//	j[i][j][k] = 0.0;
			J[i][j][k] = 0.0;
	//		rhoa[i][j][k] = 0.0;
	//		rhob[i][j][k] = 0.0;
			Ta[i][j][k] = 0.0;
			Tb[i][j][k] = 0.0;
			Tc[i][j][k] = 0.0;
			Tia[i][j][k] = 0.0;
			Tea[i][j][k] = 0.0;
			Tra[i][j][k] = 0.0;
			Tib[i][j][k] = 0.0;
			Teb[i][j][k] = 0.0;
			Trb[i][j][k] = 0.0;
			Tic[i][j][k] = 0.0;
			Tec[i][j][k] = 0.0;
			Trc[i][j][k] = 0.0;
	//		ddqra[i][j][k] = 0.0;
	//		ddqza[i][j][k] = 0.0;
	//		ddqrf[i][j][k] = 0.0;
	//		ddqzf[i][j][k] = 0.0;
	//		aa[i][j][k] = 0.0;
	//		bb[i][j][k] = 0.0;
	//		cc[i][j][k] = 0.0;
			theta[i][j][k] = 0.0;
			Nnew[i][j][k] = 0.0;
			Nnow[i][j][k] = 0.0;
			nHe3now[i][j][k] = 0.0;
			nHe3new[i][j][k] = 0.0;
			CVinew[i][j][k] = 0.0; 
			CVenew[i][j][k] = 0.0;
			CVrnew[i][j][k] = 0.0; 
			CVinow[i][j][k] = 0.0; 
			CVenow[i][j][k] = 0.0; 
			CVrnow[i][j][k] = 0.0; 
			BTinew[i][j][k] = 0.0; 
			BTenew[i][j][k] = 0.0; 
			BTrnew[i][j][k] = 0.0;
			BTinow[i][j][k] = 0.0; 
			BTenow[i][j][k] = 0.0; 
			BTrnow[i][j][k] = 0.0;
			charge[i][j][k] = 0.0;
	//		MatA[i][j][k] = 0.0;
	//		SX[i][j][k] = 0.0;
	//		SY[i][j][k] = 0.0;
	//		SZ[i][j][k] = 0.0;
			kappai[i][j][k] = 0.0;
			kappae[i][j][k] = 0.0;
			kappar[i][j][k] = 0.0;
			kappar_i[i][j][k] = 0.0;
			kappar_j[i][j][k] = 0.0;
			kappar_k[i][j][k] = 0.0;
			Rmfp[i][j][k] = 0.0;
			Lr_DT[i][j][k] = 0.0;
			Lr_Al[i][j][k] = 0.0;
			Lr_Ar[i][j][k] = 0.0;
			Lr_Pb[i][j][k] = 0.0;
			CVnew[i][j][k] = 0.0;
	//		vacume_l1[i][j][k] = 0;
	//		vacume_l2[i][j][k] = 0;
	//		vacume_k[i][j][k] = 0;
			A1[i][j][k] = 0.0;
			A2[i][j][k] = 0.0;
			B1[i][j][k] = 0.0;
			B2[i][j][k] = 0.0;
			C1[i][j][k] = 0.0;
			C2[i][j][k] = 0.0;
			check[i][j][k] = 0;
			R_Lr[i][j][k] = 0.0;
			Z_Lr[i][j][k] = 0.0;
			M_Lr[i][j][k] = 0.0;
			T0_Lr[i][j][k] = 0.0; 
			TF_Lr[i][j][k] = 0.0;
			c_Lr[i][j][k] = 0.0;
			Tf_Lr[i][j][k] = 0.0;
			A_Lr[i][j][k] = 0.0; 
			B_Lr[i][j][k] = 0.0;
			Q1_Lr[i][j][k] = 0.0;
			Q_Lr[i][j][k] = 0.0;
			x_Lr[i][j][k] = 0.0;
			aveM[i][j][k] = 0.0;
			aveM2[i][j][k] = 0.0;
			Lra[i][j][k] = 0.0;
			Lrb[i][j][k] = 0.0;
	//		Trnew_exact[i][j][k] = 0.0;
	//		MaterialState[i][j][k] = 0;
	//		MaterialState2[i][j][k] = 0;
	//		MaterialState_DT[i][j][k] = 0;
	//		MaterialState_Al[i][j][k] = 0;
	//		MaterialState_Pb[i][j][k] = 0;
	//		material_old[i][j][k] = 0;
	//		MaterialTest[i][j][k] = 0;
	//		gradcheck[i][j][k] = 0;
	//		MeshNumber_DT_i[i][j][k] = 0;
	////		MeshNumber_DT_j[i][j][k] = 0;
		//	MeshNumber_Al_i[i][j][k] = 0;
		//	MeshNumber_Al_j[i][j][k] = 0;
			energyU_i[i][j][k] = 0.0;
			energyU_e[i][j][k] = 0.0;
			energyU_r[i][j][k] = 0.0;
			energyK[i][j][k] = 0.0;
			nDnow[i][j][k] = 0.0;
			nDnew[i][j][k] = 0.0;
			nTnow[i][j][k] = 0.0;
			nTnew[i][j][k] = 0.0;
			nanow[i][j][k] = 0.0;
			nanew[i][j][k] = 0.0;
			reaction_nD[i][j][k] = 0.0;
			reaction_nT[i][j][k] = 0.0;
			lambda_a[i][j][k] = 0.0;
			Ai1[i][j][k] = 0.0;
			Ai2[i][j][k] = 0.0;
			Bj1[i][j][k] = 0.0;
			Bj2[i][j][k] = 0.0;
			Ck1[i][j][k] = 0.0;
			Ck2[i][j][k] = 0.0;
			a_tdma[i][j][k] = 0.0;
			b_tdma[i][j][k] = 0.0; 
			c_tdma[i][j][k] = 0.0;
			d_tdma[i][j][k] = 0.0;
			x_tdma[i][j][k] = 0.0;
			P_tdma[i][j][k] = 0.0;
			Q_tdma[i][j][k] = 0.0;
			Tistar[i][j][k] = 0.0;
			Testar[i][j][k] = 0.0;
			Trstar[i][j][k] = 0.0;
			aw[i][j][k] = 0.0;
			atomicmassnumber[i][j][k] = 0.0;
	//		MaterialState_check1[i][j][k] = 0;
	//		MaterialState_check2[i][j][k] = 0;
			tau_i[i][j][k] = 0.0;
			tau_e[i][j][k] = 0.0;
			tau[i][j][k] = 0.0; 
			atonum_e[i][j][k] = 0;
			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/Init_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to initialize the variables. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include"define.h"
#include <omp.h>


void Init_ECSH(void)
{
	int i, j, k;

	/***** coefficients for the Equation of State (EOS) based on Thomas-Fermi model ***/

	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12*1.01e-5; tf_A[7] = 6.760e-13*1.01e-5;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	B[0] = 1.5311e-6;  B[1] = 0.;         B[2] = 0.48075;    B[3] = 0.43462;
	B[4] = 6.92013e-2; B[5] = 5.9472e-2;  B[6] = -4.9688e-3;  B[7] = 4.3386e-4;
	C[1] = 0.;         C[2] = 0.48075;    C[3] = 0.;         C[4] = 0.06934;
	C[5] = 9.7e-3;     C[6] = 3.3704e-3;

	/**********************************************************************************/

	#pragma omp parallel for private(j)	
	for (i = 0; i <= im - 1; i++) {
		for (j = 0; j <= jm - 1; j++) {
			rhonew[i][j][0] = rhonew[i][j][1];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			unew[i][j][0] = unew[i][j][1];
			unew[i][j][km-1] = unew[i][j][km-2];
			vnew[i][j][0] = vnew[i][j][1];
			vnew[i][j][km-1] = vnew[i][j][km-2];
			wnew[i][j][0] = wnew[i][j][1];
			wnew[i][j][km-1] = wnew[i][j][km-2];
			rhonew[i][j][km] = rhonew[i][j][km - 1];
			pinew[i][j][km] = pinew[i][j][km - 1];
			penew[i][j][km] = penew[i][j][km - 1];
			prnew[i][j][km] = prnew[i][j][km - 1];
			Trnew[i][j][km] = Trnew[i][j][km - 1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im - 1; i++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[i][0][k] = rhonew[i][1][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			unew[i][0][k] = unew[i][1][k];
			unew[i][jm-1][k] = unew[i][jm-2][k];
			vnew[i][0][k] = vnew[i][1][k];
			vnew[i][jm-1][k] = vnew[i][jm-2][k];
			wnew[i][0][k] = wnew[i][1][k];
			wnew[i][jm-1][k] = wnew[i][jm-2][k];
			rhonew[i][jm][k] = rhonew[i][jm - 1][k];
			pinew[i][jm][k] = pinew[i][jm - 1][k];
			penew[i][jm][k] = penew[i][jm - 1][k];
			prnew[i][jm][k] = prnew[i][jm - 1][k];
			Trnew[i][jm][k] = Trnew[i][jm - 1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm - 1; j++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[0][j][k] = rhonew[1][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			unew[0][j][k] = unew[1][j][k];
			unew[im-1][j][k] = unew[im-2][j][k];
			vnew[0][j][k] = vnew[1][j][k];
			vnew[im-1][j][k] = vnew[im-2][j][k];
			wnew[0][j][k] = wnew[1][j][k];
			wnew[im-1][j][k] = wnew[im-2][j][k];
			rhonew[im][j][k] = rhonew[im - 1][j][k];
			pinew[im][j][k] = pinew[im - 1][j][k];
			penew[im][j][k] = penew[im - 1][j][k];
			prnew[im][j][k] = prnew[im - 1][j][k];
			Trnew[im][j][k] = Trnew[im - 1][j][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				rhonow[i][j][k] = rhonew[i][j][k];
				pinow[i][j][k] = pinew[i][j][k];
				penow[i][j][k] = penew[i][j][k];
				prnow[i][j][k] = prnew[i][j][k];
				Trnow[i][j][k] = Trnew[i][j][k];
				unow[i][j][k] = unew[i][j][k];
				vnow[i][j][k] = vnew[i][j][k];
				wnow[i][j][k] = wnew[i][j][k];
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/InitialCondition_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to set initial conditions.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include <math.h>
#include"define.h"
#include <omp.h>


void InitialCondition_ECSH(void)
{
	int i,j,k;
	double ball_r1, ball_r2;
	double rho_g1,rho_g2;
	
		#pragma omp parallel for private(j,k,ball_r1,ball_r2)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					ball_r1 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-53*km/200,2.0));
					ball_r2 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-147*km/200,2.0));
					if(ball_r1 == 0){
						rho_g1 = 1.0 / ((1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))));

					}
					if(ball_r2 == 0){
						rho_g2 = 1.0 / ((1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))));

					}
				}
			}
		}

		#pragma omp parallel for private(j,k,ball_r1,ball_r2)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					ball_r1 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-53*km/200,2.0));
					ball_r2 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-147*km/200,2.0));
					if(ball_r1 <= 47*km/200){
						rhonew[i][j][k] = 100000.0/rho0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = 3.0e+5/u0;
						Tinew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						Tenew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						Trnew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = DTmass;
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else if(ball_r2 <= 47*km/200){
						rhonew[i][j][k] = 100000.0/rho0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = -3.0e+5/u0;
						Tinew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						Tenew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						Trnew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = DTmass;
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						rhonew[i][j][k] = 0.0;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = 0.0;
						Tinew[i][j][k] = 0.0;
						Tenew[i][j][k] = 0.0;
						Trnew[i][j][k] = 0.0;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = 0.0;
						Nnew[i][j][k] = 0.0;//rhonew[i][j][k] / meos[i][j][k];
					}
					
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;

				}
			}
		}
	

}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/MS.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int N): a procedure to solve matrix by the Gauss elimination method.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix(int N){
	int k,i,j,pivot;
	double amax,Akk,Aik,ax;
	
	//forward arase
	for(k=0;k<N-1;++k){
		//partial pivot selection
		pivot=k;	
		amax=fabs(MatA[k][k]);
		for(i=k+1;i<N;++i){
			if(fabs(MatA[i][k])>amax){
				amax=fabs(MatA[i][k]);
				pivot=i;
			}
		}	
		if(pivot!=k){		
			for(i=k;i<N+1;i++){
				S[i]=MatA[pivot][i];
				MatA[pivot][i]=MatA[k][i];
				MatA[k][i]=S[i];
			}
		}	
		Akk=MatA[k][k];
		for(i=k+1;i<N;++i){
			Aik=MatA[i][k];
			for(j=k;j<N+1;++j){
				MatA[i][j]=MatA[i][j]-Aik*(MatA[k][j]/Akk);
			}
		}
	}
	
	//back substitution
	MatA[N-1][N]=MatA[N-1][N]/MatA[N-1][N-1];
	for(i=N-2;i>=0;--i){
		ax=0.0;
		for(j=i+1;j<N;++j){
			ax+=MatA[i][j]*MatA[j][N];
		}
		MatA[i][N]=(MatA[i][N]-ax)/MatA[i][i];
	}
}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/MS_TDMA.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS_TDMA.cpp"                                                                       
//                                                                                       
// matrix_TDMA(int N): a procedure to solve matrix by TDMA (TriDiagonal-Matrix Algorithm).
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void matrix_TDMA(int N, int i, int j, int k) {	//Matrix Solver - TDMA -

	int it;
	
	P_tdma[1] = b_tdma[1] / a_tdma[1];
	if (b_tdma[1] == 0.) { P_tdma[1] = 0; }
	if (a_tdma[1] == 1.) { P_tdma[1] = b_tdma[1]; }
	if (isnan(P_tdma[1])) { P_tdma[1] = b_tdma[1]; }

	Q_tdma[1] = d_tdma[1] / a_tdma[1];
	if (d_tdma[1] == 0.) { Q_tdma[1] = 0; }
	if (a_tdma[1] == 0.) { Q_tdma[1] = d_tdma[1]; }
	if (isnan(Q_tdma[1]) || isnan(Q_tdma[1])) {
	}

	for (it = 2; it <= N; it++) {
		P_tdma[it] = b_tdma[it] / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (b_tdma[it] == 0.) { P_tdma[it] = 0.; }
		Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]) / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (isnan(Q_tdma[it]) || isinf(Q_tdma[it])) {

			Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]);
		}
	}

	x_tdma[N] = Q_tdma[N];

	if (isnan(x_tdma[N]) || isinf(x_tdma[N])) {
		printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N], b_tdma[N], c_tdma[N], d_tdma[N], P_tdma[N], Q_tdma[N]);
		for (i = it; it <= N; it++) {
		}
	}

	for (it = N - 1; it>0; it--) {
		x_tdma[it] = P_tdma[it] * x_tdma[it + 1] + Q_tdma[it];

		if (isnan(x_tdma[it]) || isinf(x_tdma[it])) {
			printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it], b_tdma[it], c_tdma[it], d_tdma[it], P_tdma[it], Q_tdma[it], x_tdma[it + 1]);
		}

	}


}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/RMFP_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "RMFP_ECSH.cpp"                                                                       
//                                                                                       
// Lr_LC(): a procedure to calculate the Rosseland mean free path.
//          For the Rosseland mean free path, see the following reference:
//   by Ya. B. Zel’dovich, Yu. P. Raizer, "Physics of Shock Waves and High-Temperature
//   Hydrodynamic Phenomena", Dover Books on Physics. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void Lr_LC(void)
{
	int i,j,k;

	

	kbr = 1.380648e-16;
	Ih = 13.60;
	alpha_Lr = 14.3139;
	beta_Lr = 0.6624;
	c1_Lr = -0.366667;
	c2_Lr = 0.983333;
	a1_Lr = 0.003323;
	a2_Lr = 0.971832;
	a3_Lr = 9.26148e-5;
	a4_Lr = 3.10165;
	b0_Lr = -1.7630;
	b1_Lr = 1.43175;
	b2_Lr = 0.315463;

	/*------------Rosseland mean free path <= DT------------------------*/
//	double Lr_DTa[im + 1][jm + 1][km + 1];

	/*------------Rosseland mean free path <= vaccume-------------------*/

//	#pragma omp parallel for private(j,k,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr,alpha_Lr,beta_Lr)
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
					


				if (atomicnum[i][j][k] == 1 || meos[i][j][k] == DTmass) {
					Z_Lr[i][j][k] = 1.;
				//	M_Lr[i][j][k] = 1.008;
					M_Lr[i][j][k] = 2.515;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1.0 + x_Lr[i][j][k] + sqrt(1.0 + 2.0 * x_Lr[i][j][k])));
				//	Lr_DT[i][j][k] = 400.*pow(Trnew[i][j][k] * T0*8.61734e-5*1.e-3, 7. / 2.) / (pow(rhonew[i][j][k] * rho0*1.e-3, 2.) + 1.0e-30);
					Lr_DT[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / (pow(Nnew[i][j][k] * N0 * 1.0e-6, 2.0)* aveM[i][j][k] * pow((aveM[i][j][k] + 1.0), 2.0));
				//	Lr_DT[i][j][k] = 0.9e+7 * pow(Trnew[i][j][k] * T0, 2.0) / (Nnew[i][j][k] * N0 * 1.0e-6) * exp((13.6*1.60218e-19)/Trnew[i][j][k]*T0);
					Rmfp[i][j][k] = Lr_DT[i][j][k];
				}

				if (atomicnum[i][j][k] == 13 || meos[i][j][k] == Almass) {
					/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 13.0;
					M_Lr[i][j][k] = 26.981;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1.0 + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.0));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1.0 / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_Al[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]
					Lr_Al[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]

					Rmfp[i][j][k] = Lr_Al[i][j][k];
				}
				if (atomicnum[i][j][k] == 82 || meos[i][j][k] == Pbmass) {
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 82.;
					M_Lr[i][j][k] = 207.2;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
			//		Lr_Pb[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);
					Lr_Pb[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);

					Rmfp[i][j][k] = Lr_Pb[i][j][k];
				}
		//		if (Tinew[i][j][k] == 0.) {
		//			Rmfp[i][j][k] = 0.;
		//		}
			}
		}
	}


		/*----------------------------------------------------------------------------*/

	#pragma omp parallel for private(k)
	for (j = 1; j <= jm; j++){
		for (k = 1; k <= km; k++) {
			Rmfp[1][j][k] = Rmfp[2][j][k];
			Rmfp[im][j][k] = Rmfp[im - 1][j][k];
		}
	}
	#pragma omp parallel for private(k)
	for (i = 1; i <= im; i++){
		for (k = 1; k <= km; k++) {
			Rmfp[i][1][k] = Rmfp[i][2][k];
			Rmfp[i][jm][k] = Rmfp[i][jm - 1][k];
		}
	}
	#pragma omp parallel for private(j)
	for (i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			Rmfp[i][j][1] = Rmfp[i][j][2];
			Rmfp[i][j][km] = Rmfp[i][j][km - 1];
		}
	}
}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/artv_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH.cpp"                                                                       
//                                                                                       
// artv_ECSH(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.              
//                                                                                       
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;
	double du1,dv1,dw1;
	double gammaaa;

	Cq = 0;
	CL = 0;
	Tmax = 0;

		#pragma omp parallel for private(j,k), shared(Tmax)
		for (i = 2; i <= im - 1; i++) {
			for (j = 2; j <= jm - 1; j++) {
				for (k = 2; k <= km - 1; k++) {
					
					if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
						Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
					}
				}
			}
		}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;

	}			

		#pragma omp parallel for private(j,k,Cs,Cq,du1,dv1,dw1,gammaaa)
		for(i=0;i<=im-1;i++){
			for(j=0;j<=jm-1;j++){
				for(k=0;k<=km-1;k++){
					if(CVinow[i][j][k] > 0.0){
						gammaaa = 1.0 + kb / (CVinew[i][j][k] * CV0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa = 0.0;
					}					
	
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); 					
						Cq = 2.0;
							du1 = (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0 - (unew[i][j][k] + unow[i][j][k]) / 2.0;
							dv1 = (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0 - (vnew[i][j][k] + vnow[i][j][k]) / 2.0;
							dw1 = (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0 - (wnew[i][j][k] + wnow[i][j][k]) / 2.0;

						if(du1 + dv1 + dw1 < 0.0){
							qnew[i][j][k] = 2.0 * rhonow[i][j][k] * (gammaaa + 1.0) / 2.0 * (pow(du1,2.0) + pow(dv1,2.0) + pow(dw1,2.0)) + CL * fabs(rhonow[i][j][k] * sqrt(gammaaa * pinew[i][j][k] / rhonow[i][j][k]) * (du1 + dv1 + dw1));
						}
						else{
							qnew[i][j][k] = 0.0;
						}
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][1] = qxnew[i][j][2];	
				qynew[i][j][1] = qynew[i][j][2];	
				qznew[i][j][1] = qznew[i][j][2];	
				qxnew[i][j][0] = qxnew[i][j][1];	
				qynew[i][j][0] = qynew[i][j][1];	
				qznew[i][j][0] = qznew[i][j][1];			
				qxnew[i][j][km-1] = qxnew[i][j][km-2];	
				qynew[i][j][km-1] = qynew[i][j][km-2];	
				qznew[i][j][km-1] = qznew[i][j][km-2];	
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][1][k] = qxnew[i][2][k];	
				qynew[i][1][k] = qynew[i][2][k];
				qznew[i][1][k] = qznew[i][2][k];	
				qxnew[i][0][k] = qxnew[i][1][k];	
				qynew[i][0][k] = qynew[i][1][k];
				qznew[i][0][k] = qznew[i][1][k];	
				qxnew[i][jm-1][k] = qxnew[i][jm-2][k];	
				qynew[i][jm-1][k] = qynew[i][jm-2][k];
				qznew[i][jm-1][k] = qznew[i][jm-2][k];	
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[1][j][k] = qxnew[2][j][k];	
				qynew[1][j][k] = qynew[2][j][k];
				qznew[1][j][k] = qznew[2][j][k];	
				qxnew[0][j][k] = qxnew[1][j][k];	
				qynew[0][j][k] = qynew[1][j][k];
				qznew[0][j][k] = qznew[1][j][k];	
				qxnew[im-1][j][k] = qxnew[im-2][j][k];	
				qynew[im-1][j][k] = qynew[im-2][j][k];
				qznew[im-1][j][k] = qznew[im-2][j][k];	
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}
}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/artv_ECSH2.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH2.cpp"                                                                       
//                                                                                        
// artv_ECSH2(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.               
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH2(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;
	double du1,dv1,dw1;
	double gammaaa1;

	Cq = 0;
	CL = 0;
	Tmax = 0;

	#pragma omp parallel for private(j,k)
	for (i = 2; i <= im - 1; i++) {
		for (j = 2; j <= jm - 1; j++) {
			for (k = 2; k <= km - 1; k++) {
				if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
					Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
				}
			}
		}
	}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}

		#pragma omp parallel for private(j,k,Cs,Cq,du1,dv1,dw1,gammaaa1)
		for(i=0;i<im;i++){
			for(j=0;j<jm;j++){
				for(k=0;k<km;k++){
					if(CVinew[i][j][k] > 0.0){
						gammaaa1 = 1.0 + kb / ((CVinew[i][j][k] + CVinow[i][j][k])*CV0 / 2.0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa1 = 0.0;
					}
			

					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cq = 2.0;
							du1 = (unew[i+1][j][k] - unew[i][j][k]);
							dv1 = (vnew[i][j+1][k] - vnew[i][j][k]);
							dw1 = (wnew[i][j][k+1] - wnew[i][j][k]);

						if(du1 + dv1 + dw1 < 0.0){
							qnew[i][j][k] = 2.0 * (rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * (gammaaa1 + 1.0) / 2.0 * (pow(du1,2.0) + pow(dv1,2.0) + pow(dw1,2.0)) + CL * fabs((rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * sqrt(gammaaa1 * (pinow[i][j][k] + pinew[i][j][k]) / (rhonow[i][j][k] + rhonew[i][j][k])) * (du1 + dv1 + dw1));
						}
						else{
							qnew[i][j][k] = 0.0;
						}	
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][1] = qxnew[i][j][2];	
				qynew[i][j][1] = qynew[i][j][2];	
				qznew[i][j][1] = qznew[i][j][2];	
				qxnew[i][j][0] = qxnew[i][j][1];	
				qynew[i][j][0] = qynew[i][j][1];	
				qznew[i][j][0] = qznew[i][j][1];			
				qxnew[i][j][km-1] = qxnew[i][j][km-2];	
				qynew[i][j][km-1] = qynew[i][j][km-2];	
				qznew[i][j][km-1] = qznew[i][j][km-2];	
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][1][k] = qxnew[i][2][k];	
				qynew[i][1][k] = qynew[i][2][k];
				qznew[i][1][k] = qznew[i][2][k];	
				qxnew[i][0][k] = qxnew[i][1][k];	
				qynew[i][0][k] = qynew[i][1][k];
				qznew[i][0][k] = qznew[i][1][k];	
				qxnew[i][jm-1][k] = qxnew[i][jm-2][k];	
				qynew[i][jm-1][k] = qynew[i][jm-2][k];
				qznew[i][jm-1][k] = qznew[i][jm-2][k];	
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[1][j][k] = qxnew[2][j][k];	
				qynew[1][j][k] = qynew[2][j][k];
				qznew[1][j][k] = qznew[2][j][k];	
				qxnew[0][j][k] = qxnew[1][j][k];	
				qynew[0][j][k] = qynew[1][j][k];
				qznew[0][j][k] = qznew[1][j][k];	
				qxnew[im-1][j][k] = qxnew[im-2][j][k];	
				qynew[im-1][j][k] = qynew[im-2][j][k];
				qznew[im-1][j][k] = qznew[im-2][j][k];	
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}
}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/cotc_define.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_define.h"                                                                        
//                                                                                        
// The definition of variables for thermal conduction calculation                         
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_cotc_define_h_
#define INCLUDED_cotc_define_h_

/** define variables **/
	int xx,yy,zz;


#endif


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/cotc_ele_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ele_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ele_ECSH(): a procedure to calculate the heat conduction of electron energy.      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ele_ECSH(void) 
{


double Tmax4_Ti, Tmax4_Te, Tmax4_Tr;

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tenew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
				if (Tenew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 1.83e-10*pow(Tenew[i][j][k] * T0, 5. / 2.) / (lambdaEI*charge[i][j][k]);
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tenew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tenew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tenew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tenew[i][j][k] = x_tdma[i-1][j][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;

				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		

			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tenew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tenew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tenew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tenew[i][j][k] = x_tdma[i][j-1][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tenew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tenew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tenew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tenew[i][j][k] = x_tdma[i][j][k-1];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}

			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}

	printf("\tTenew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/cotc_ion_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ion_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ion_ECSH(): a procedure to calculate the heat conduction of ion energy.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ion_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tinew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
				if (Tinew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 4.3e-12*pow(T0*Tinew[i][j][k], 5. / 2.) / (15.*sqrt(meos[i][j][k] * M0 / (1.9926e-26)*12.)*pow(charge[i][j][k], 4.));
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tinew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tinew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tinew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tinew[i][j][k] = x_tdma[i-1][j][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;

				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tinew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tinew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tinew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tinew[i][j][k] = x_tdma[i][j-1][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tinew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tinew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tinew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tinew[i][j][k] = x_tdma[i][j][k-1];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
	
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}

	printf("\tTinew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/cotc_rad_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_rad_ECSH.cpp"                                                                    
//                                                                                        
// cotc_rad_ECSH(): a procedure to calculate the heat conduction of radiation energy.     
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void cotc_rad_ECSH(void) 
{


	int rr;	
	int i,j,k;

	int N,it;

	int atonum_r[im + 1][jm + 1][km + 1];

	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if (Trnew[i][j][k] == 0. || atomicnum[i][j][k] == 0) {
					CVnew[i][j][k] = 0.;
					atonum_r[i][j][k] = 0;
				}
				else{
					CVnew[i][j][k] = 16.* sigma / (rhonew[i][j][k] * rho0*lightCC) / CV0;
					atonum_r[i][j][k] = 1;
					Trnew[i][j][k] = Trnew[i][j][k] / kb;  //[J]->[K]	
				}	
			}
		}
	}


	/*Rosseland mean free path*/
	Lr_LC();


	/*thermal conductivity*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				if (Trnew[i][j][k] == 0.) {
					Rmfp[i][j][k] = 0.;
				}
				else{
					Rmfp[i][j][k] = Rmfp[i][j][k] * 1.e-2;		//[cm]->[m]
				}

				if (Trnew[i][j][k] == 0. || rhonew[i][j][k] == 0. || Tinew[i][j][k] == 0. || Tenew[i][j][k] == 0.) {
					kappar[i][j][k] = 0.;
				}
				else{
					kappar[i][j][k] = 16.0 / 3.0 * sigma * Rmfp[i][j][k];
	
					kappar_i[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i+1][j][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i-1][j][k] * T0) / 2.0) / (dX * L0)));
			//		kappar_i[i][j][k] = kappar[i][j][k];
					kappar_j[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j+1][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j-1][k] * T0) / 2.0) / (dY * L0)));
			//		kappar_j[i][j][k] = kappar[i][j][k];
					kappar_k[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j][k+1] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j][k-1] * T0) / 2.0) / (dZ * L0)));
			//		kappar_k[i][j][k] = kappar[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			
				A1[i][j][k] = ((kappar_i[i+1][j][k] + kappar_i[i][j][k]) / 2.0)/(dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappar_i[i][j+1][k] + kappar_i[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappar_i[i][j][k+1] + kappar_i[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);


				if (atonum_r[i+1][j][k] == 0 && atonum_r[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_r[i][j+1][k] == 0 && atonum_r[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k+1] == 0 && atonum_r[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}
			}
		}
	}


	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Trnew[2][j][k];
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Trnew[im-2][j][k];
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVnew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				d_tdma[i][j][k] = Trnew[i+1][j][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

	//		if (isnan(x_tdma[N][j][k]) || isinf(x_tdma[N][j][k])) {
	//			printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N][j][k], b_tdma[N][j][k], c_tdma[N][j][k], d_tdma[N][j][k], P_tdma[N][j][k], Q_tdma[N][j][k]);
	//		}

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Trnew[i][j][k] = pow(x_tdma[i-1][j][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;

				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}


	printf("\tTrnew_i[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);



	////////////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
					Trnew[i][j][k] = Trnew[i][j][k] / kb;
					Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			d_tdma[i][1][k] = Trnew[i][2][k];
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Trnew[i][jm-2][k];
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				d_tdma[i][j][k] = Trnew[i][j+1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}
	

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Trnew[i][j][k] = pow(x_tdma[i][j-1][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_j[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				Trnew[i][j][k] = Trnew[i][j][k] / kb;
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0,4.0);
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			d_tdma[i][j][1] = Trnew[i][j][2];
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			d_tdma[i][j][km-3] = Trnew[i][j][km-2];
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				d_tdma[i][j][k] = Trnew[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Trnew[i][j][k] = pow(x_tdma[i][j][k-1] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
			//	if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
			//		printf("T0*Trnew(matrix2) => error_C %d %d %d %e %e %e %e\n", i, j, k, a_tdma[1], C1[i][j][k], C2[i][j][k], Trnew[i][j][k]);
			//		Trnew[i][j][k] = Trnow[i][j][k];
			//	}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);
}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/define.h <==
// "define_ECSH.h"                                                                         
//                                                                                        
// The definition of a constant value                                                      
//      outputstep[ns]: output interval of simulation results.                            
//      input_energy[J]: total energy of input beam set by the user in Lagrangian code.   
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>


#ifndef INCLUDE_define_h_
#define INCLUDE_define_h_

#define kb_n 1.3806503

#define dr 1.e-3
#define rp 4.e-3
#define SWAP(a,b) tempr=(a);(a)=(b);(b)=tempr


#define mass 6.6464764e-27  //4.0026/Avogadro constant
#define mass_n 6.6464764
#define Hemass 1.591444

/** constant **/
#define pi 3.141592654             //Circular constant
#define kb 1.3806e-23              //Boltzmann constant  [J/K]
#define qe 1.60217733e-19          //Electron Charge     [C]
#define Na 6.02214199e+23           //Avogadro constant   [1/mol]
#define sigma   5.6704e-8          //Stefan-Boltzmann constant [W/(m^2*K^4)]
#define lightCC 2.99792458e+8       //speed of light in vaccum  [m/s]

/** Normalization Factor **/
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define kappa0 1.380649e-11	    //Thermal conductivity	   :kappa0 = kb/(t0*L0)

#define im 100//374//430//200
#define jm 100//374//430//200
#define km 100//374//430//200

#define theta_max 90
#define phi_max 180

#define nm 5000

double dX=400.0e-6/(L0*(double)(im));//2.0e-2/(L0*(double)im);//5.0e-3/(L0*(double)im);
double dY=400.0e-6/(L0*(double)(jm));//1.e-2/L0;//1.e-2
double dZ=400.0e-6/(L0*(double)(km));//1.e-2/L0;//1.e-2


int n;
double ***Vdifu1,***Wdifu1,***Udifv1,***Wdifv1,***Udifw1,***Vdifw1;
double ***Udifu2,***Vdifu2,***Wdifu2,***Udifv2,***Vdifv2,***Wdifv2,***Udifw2,***Vdifw2,***Wdifw2;
double ***du,***dv,***dw;
double ***du1,***dv1,***dw1;
double dt;
double ***gammaaa,***gammaaa1;
double ***meos;
double ***u_exact,***rho_exact;
double ***Trnew_exact;

double OutputTime;
double OutputStep;

double t=0.;
char output[256];
char output_jk[256];
char output1[256];
char output2[256];
char output3[256];
char output4[256];
char output5[256];
char output6[256];
char output7[256];
char output8[256];


double alpha = 0.08;
double V, Cs;
double input_energy = 0.0;//4.6e+6;  //input energy[J]
double eps0 = 26.0668; 	//unit:keV

double max_time = 6.0e-9;

double N_minus, nD_minus, nT_minus;
double Na_minus;
int fu;
double initial_t;

double before_energy;
double count_time = 0.0;


 /** The definition of a variable **/
  int count;
  double N_init;
  int ***atomicnum;
  double tf_A[14];
  double B[8];
  double C[7];
  double ***phi;
  double u, v, Ti, Te, Tr, p, q, rho, spd, Rout,Zout,Jout,jout, Dt;
  double ***N, ***m;
  double ***dist, ***sped, ***Mass;   //dist is distance from the center point to a mesh point 
  double ***Tinew, ***Tenew, ***Trnew;
  double ***Tinow, ***Tenow, ***Trnow;
  double ***unow, ***vnow, ***wnow;
  double ***pinew, ***penew, ***prnew;
  double ***pinow, ***penow, ***prnow;
  double ***pnow, ***rhonow, ***taunow;
  double ***unew, ***vnew, ***wnew;
  double ***pnew, ***rhonew, ***taunew;
  double ***qnow, ***qnew;
  double ***qxnew,***qynew,***qznew;
  double ***Ua, ***Va, ***Wa;
  double ***Ub, ***Vb, ***Wb;
  double ***UaD, ***VaD, ***WaD;
  double ***UbD, ***VbD, ***WbD;
  double ***UaT, ***VaT, ***WaT;
  double ***UbT, ***VbT, ***WbT;
  double ***Uan, ***Van, ***Wan;
  double ***Ubn, ***Vbn, ***Wbn;
  double ***Ubr, ***Vbr;
  double ***Uc, ***Vc;
  double ***j,  ***J;
  double ***rhoa, ***rhob;
  double ***Ta, ***Tb, ***Tc;
  double ***Tia, ***Tea, ***Tra;
  double ***Tib, ***Teb, ***Trb;
  double ***Tic, ***Tec, ***Trc;
  double ***ddqra, ***ddqza;
  double ***ddqrf, ***ddqzf;
  double ***aa, ***bb, ***cc;
  double ***theta;
  double ***Nnew, ***Nnow, ***nHe3now, ***nHe3new;
  double ***alpha_test, ***alpha_test2;


/* CV:specific heat, BT:compressibility */
  double ***CVinew, ***CVenew, ***CVrnew;
  double ***CVinow, ***CVenow, ***CVrnow;
  double ***BTinew, ***BTenew, ***BTrnew;
  double ***BTinow, ***BTenow, ***BTrnow;
  char bufoutput[256];
  char CodeName[256];
   const int material = 1;
  int LineNumber;
/*
  int indmax_theta[material];
  int indmax_phi[material];

  double BoundaryMesh_X[material][5000][5000], BoundaryMesh_Y[material][5000][5000], BoundaryMesh_Z[material][5000][5000];
  double BoundaryMesh_i[material][5000][5000], BoundaryMesh_j[material][5000][5000], BoundaryMesh_k[material][5000][5000]; 
  int ***MaterialState, ***MaterialState2, ***MaterialState_DT, ***MaterialState_Al, ***MaterialState_Pb, ***material_old;
  int MeshNumber_i_old[material][5000][5000], MeshNumber_j_old[material][5000][5000], MeshNumber_k_old[material][5000][5000];
  int ***MaterialTest, CollidedLine[4];
  int ***gradcheck;
  double totalMass, initialMass, OutflowMass, totalParticleNumber, initialNumber;
  int ***MeshNumber_DT_i, ***MeshNumber_DT_j; 
  int ***MeshNumber_Al_i, ***MeshNumber_Al_j;
  int ***MaterialState_check1, ***MaterialState_check2;
 */

 // int flag_boundary[5000][5000];
	
//  int flag_dX_theta = 1;
//  int flag_dX_phi = 1;



/** eos **/
  int eosswitch=1;   //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas
  double ***charge;
  double ztf0, am, yT, yr, zT, zv, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1,ztfi, ztfq, ztfx, zz2; 
  double p1, p2, p3, p4, p5;
  double qr, qz;
  double ptfnew;

  double dut1, dut3, dut4, CVtfnew;
  double MatA[im+1][5][5], S[im+1][5];



/** ScanLine**/
/* 
 struct BufStr{
	int seed_i;
	int seed_j;
	int seed_k;
  };
  struct BufStr buff[30000000];
  struct BufStr *sIdx, *eIdx;
  int left_x, right_x;
  int y_Line, z_Line;
  int col;
  int FirstSeedFlag;
  int first_seed_DT_i[km+1], first_seed_DT_j[km+1], first_seed_Al_i[km+1], first_seed_Al_j[km+1], first_seed_DT_k, first_seed_Al_k;
  int MaxLength, MaxLength_y, MaxLength_z, center_left, center_right, seed_checking; 
*/

/*cotc*/
  double kbr,Ih;
  double ***SX,***SY,***SZ;
  double ***kappai,***kappae,***kappar, ***kappar_i, ***kappar_j, ***kappar_k;
  double ***Rmfp,***Lr_DT,***Lr_Al,***Lr_Ar,***Lr_Pb,***CVnew; 
  int ***vacume_l1,***vacume_l2,***vacume_k;
  double ***Ai1,***Ai2;
  double ***Bj1,***Bj2;
  double ***Ck1,***Ck2;
  double ***jnew,***Jnew;
  double ***A1,***A2;
  double ***B1,***B2;
  double ***C1,***C2;
  int ***check;
 
  double alpha_Lr,beta_Lr,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr;
  double ***R_Lr,***Z_Lr,***M_Lr;
  double ***T0_Lr,***TF_Lr,***c_Lr;
  double ***Tf_Lr,***A_Lr,***B_Lr,***Q1_Lr,***Q_Lr;
  double ***x_Lr;
  double ***aveM;
  double ***aveM2;
  double ***Lra,***Lrb;

  int ***atonum_e;

//TDMA
  double ***a_tdma,***b_tdma,***c_tdma,***d_tdma,***x_tdma;
  double ***P_tdma,***Q_tdma;

double Dtnow,Dtnew,Dthalf,Dt3;

double aaa,bbb,ccc;
double fi,fi2;
int nn;
double totalT, totalK, totalU;
double ***energyU_i, ***energyU_e, ***energyU_r;
double ***energyK;

//fusion
double x[5], x2[5], x3[5];
double ***nDnow, ***nDnew;
double ***nTnow, ***nTnew;
double ***nDTnow, ***nDTnew;
double ***nanow, ***nanew;
double ***rama, ***lambda_a;
double va, v_a;
//double Fr[im+1][jm+1][km+1], Fz[im+1][jm+1][km+1];
//double fi[im+1][jm+1][km+1];
double nD, nT, na, nDT;
double D_amount,T_amount,DT_amount;
 double initial_D_amount,initial_T_amount,initial_DT_amount;
 double initialMassOfDT,MassOfDT;
 double ***Ub3He,***Vb3He;
 double nDTfNnow,nDTfNnew;
 double initial_DT_from_N_amount,DT_from_N_amount;
 double initial_DT_rho;
 double ***DT_rho,***DT_rho_par;
double ***Da_r,***Da_z;
double ***flux_limit_r,***flux_limit_z;
  double initial_N,total_N;
  double ***flagf;
double ***reaction_nD,***reaction_nT;
double ***rpn_DT,total_rpn_DT;
double total_output_energy = 0.0;
double output_energy;
double ***ddist;
double rhoR;
double rhoR_X,rhoR_Y,rhoR_Z;
double reaction_nDT_amount;

double cal_DD, cal_DT;

double ***lambda_ai,***lambda_ae,***Inai,***Inae;



double ***tau_i,***tau_e,***tau;

int eoeFlag;
int eoeCount;
int eoeFlagNumber;
int eoeFlagBuffer;
int MeshTotal;
int MtEmError;

int center_k;

double rho_min;

double DTmass_cal;

//////

double dth,dp,hdth,hdphi;
double r[im];
double th[jm];
double phi2[km];
double Er[jm][km],Ei[jm][km];
double Ex[jm+1],Ew[jm+1];
double sr[jm][km],si[jm][km];
int ss;
char buf[256];

/* --- Read Data --- */
//double *x,*y,*z,***Eread;
double *x_s,*y,*z,***Eread;

int burning_check = 0;
double Rmfp_max ;

int first_flag = 1;
double initial_rho;
double initial_Ti;

double i_g,j_g,k_g;
double r_g;

 double ave_rho2;
 double ave_rho3;
#endif


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/dif_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dif_ECSH.cpp"                                                                         
//                                                                                        
// dif_ECSH(): a procedure to solve the equation of motion.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dif_ECSH(void)
{
	int i,j,k;


	
	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k= 2; k <= km - 2; k++) {
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

					Vdifu1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i - 1][j][k] + vnow[i][j + 1][k] + vnow[i - 1][j + 1][k]);
					Wdifu1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i - 1][j][k] + wnow[i][j][k + 1] + wnow[i - 1][j][k + 1]);
					Udifv1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j - 1][k] + unow[i + 1][j][k] + unow[i + 1][j - 1][k]);
					Wdifv1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i][j - 1][k] + wnow[i][j][k + 1] + wnow[i][j - 1][k + 1]);
					Udifw1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j][k - 1] + unow[i + 1][j][k] + unow[i + 1][j][k - 1]);
					Vdifw1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i][j][k - 1] + vnow[i][j + 1][k] + vnow[i][j + 1][k - 1]);
					
					/*dif_about_u*/
					if (unow[i][j][k] >= 0.) {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i][j][k] - unow[i - 1][j][k]) / dX);
					}
					else {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i + 1][j][k] - unow[i][j][k]) / dX);
					}
					if (Vdifu1[i][j][k] >= 0.) {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j - 1][k]) / dY);
					}
					else {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j + 1][k] - unow[i][j][k]) / dY);
					}
					if (Wdifu1[i][j][k] >= 0.) {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k + 1] - unow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0) / 2.0 <= rho_min){
						unew[i][j][k] = unow[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]);
					}
					else{
						unew[i][j][k] = unew[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) / dX)));
					}
					

					/*dif_about_v*/
					if (Udifv1[i][j][k] >= 0.) {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i][j][k] - vnow[i - 1][j][k]) / dX);
					}
					else {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i + 1][j][k] - vnow[i][j][k]) / dX);
					}
					if (vnow[i][j][k] >= 0.) {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j][k] - vnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j + 1][k] - vnow[i][j][k]) / dY);
					}
					if (Wdifv1[i][j][k] >= 0.) {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k] - vnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k + 1] - vnow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0) / 2.0 <= rho_min){
						vnew[i][j][k] = vnow[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]);
					}
					else{
						vnew[i][j][k] = vnew[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) / dY)));
					}

					/*dif_about_w*/
					if (Udifw1[i][j][k] >= 0.) {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i][j][k] - wnow[i - 1][j][k]) / dX);
					}
					else {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i + 1][j][k] - wnow[i][j][k]) / dX);
					}
					if (Vdifw1[i][j][k] >= 0.) {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j][k] - wnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j + 1][k] - wnow[i][j][k]) / dY);
					}
					if (wnow[i][j][k] >= 0.) {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k] - wnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k + 1] - wnow[i][j][k]) / dZ);
					}

					//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0) / 2.0 <= rho_min){
						wnew[i][j][k] = wnow[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]);
					}
					else{
						wnew[i][j][k] = wnew[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]
						+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) / dZ)));
					}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				unew[i][j][1] = unew[i][j][2];
				unew[i][j][0] = unew[i][j][1];
				vnew[i][j][0] = vnew[i][j][1];
				vnew[i][j][1] = vnew[i][j][2];
				wnew[i][j][1] = wnew[i][j][2];
				wnew[i][j][0] = wnew[i][j][1];
				unew[i][j][km-1] = unew[i][j][km-2];
				unew[i][j][km] = unew[i][j][km-1];
				vnew[i][j][km-1] = vnew[i][j][km-2];
				vnew[i][j][km] = vnew[i][j][km-1];
				wnew[i][j][km-1] = wnew[i][j][km-2];
				wnew[i][j][km] = wnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				unew[i][1][k] = unew[i][2][k];
				unew[i][0][k] = unew[i][1][k];
				vnew[i][1][k] = vnew[i][2][k];
				vnew[i][0][k] = vnew[i][1][k];
				wnew[i][1][k] = wnew[i][2][k];
				wnew[i][0][k] = wnew[i][1][k];
				unew[i][jm-1][k] = unew[i][jm-2][k];
				unew[i][jm][k] = unew[i][jm-1][k];
				vnew[i][jm-1][k] = vnew[i][jm-2][k];
				vnew[i][jm][k] = vnew[i][jm-1][k];
				wnew[i][jm-1][k] = wnew[i][jm-2][k];
				wnew[i][jm][k] = wnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				unew[1][j][k] = unew[2][j][k];
				unew[0][j][k] = unew[1][j][k];
				vnew[1][j][k] = vnew[2][j][k];
				vnew[0][j][k] = vnew[1][j][k];
				wnew[1][j][k] = wnew[2][j][k];
				wnew[0][j][k] = wnew[1][j][k];
				unew[im-1][j][k] = unew[im-2][j][k];
				unew[im][j][k] = unew[im-1][j][k];	
				vnew[im-1][j][k] = vnew[im-2][j][k];
				vnew[im][j][k] = vnew[im-1][j][k];
				wnew[im-1][j][k] = wnew[im-2][j][k];
				wnew[im][j][k] = wnew[im-1][j][k];				
		}
	}



}




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/dt_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dt_ECSH.cpp"                                                                         
//                                                                                        
// dt_ECSH(): a procedure to calculate and control the time step in order to satisfy
//            the numerical stability condition.
//       alpha=0.08 at present. "alpha" is the Courant number. 
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dt_ECSH()
{
	int i,j,k;

	double beta;
	double beta0;

	beta = 1000.0;


	/*calculation of step size time*/
	#pragma omp parallel for private(j,k,V,Cs,beta0), shared(beta)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
					Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); //sound velocity//
					if (isnan(Cs) || isinf(Cs)) {;
					}
					else{
						V = (sqrt(unew[i][j][k] * unew[i][j][k] + vnew[i][j][k] * vnew[i][j][k] + wnew[i][j][k] * wnew[i][j][k]) + sqrt(unow[i][j][k] * unow[i][j][k] + vnow[i][j][k] * vnow[i][j][k] + wnow[i][j][k] * wnow[i][j][k])) / 2.;
						beta0 = dX / (Cs + V);
						if (beta0<beta) {
							beta = beta0;
						}
					}
			}
		}
	}
	

	Dtnew = alpha * beta;
	Dthalf = .5*(Dtnew + Dtnow);

	printf("Dtnew = %e\n", Dtnew);
}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/eod_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eod_ECSH.cpp"                                                                         
//                                                                                        
// eod_ECSH(): a procedure to solve the continuity equation.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void eod_ECSH(void)
{
	int i,j,k;

	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i][j][k] - Nnow[i - 1][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i][j][k] - nDnow[i - 1][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i][j][k] - nTnow[i - 1][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i][j][k] - nanow[i - 1][j][k]) / dX);
					}
					else {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i + 1][j][k] - Nnow[i][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i + 1][j][k] - nDnow[i][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i + 1][j][k] - nTnow[i][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i + 1][j][k] - nanow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j - 1][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j - 1][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j - 1][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j][k] - nanow[i][j - 1][k]) / dY);
					}
					else {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j + 1][k] - Nnow[i][j][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j + 1][k] - nDnow[i][j][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j + 1][k] - nTnow[i][j][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j + 1][k] - nanow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j][k - 1]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j][k - 1]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j][k - 1]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k] - nanow[i][j][k - 1]) / dZ);
					}
					else {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k + 1] - Nnow[i][j][k]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k + 1] - nDnow[i][j][k]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k + 1] - nTnow[i][j][k]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k + 1] - nanow[i][j][k]) / dZ);
					}


						Nnew[i][j][k] = Nnow[i][j][k] - Dtnew * (Nnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (Ub[i][j][k] + Vb[i][j][k] + Wb[i][j][k]));
						nDnew[i][j][k] = nDnow[i][j][k] - Dtnew * (nDnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbD[i][j][k] + VbD[i][j][k] + WbD[i][j][k]));
						nTnew[i][j][k] = nTnow[i][j][k] - Dtnew * (nTnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbT[i][j][k] + VbT[i][j][k] + WbT[i][j][k]));
						if(atomicnum[i][j][k] == 13){
							nanew[i][j][k] = 0.0;
							nanow[i][j][k] = 0.0;
						}
						rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
						if(rhonew[i][j][k] <= 0.0){
							rhonew[i][j][k] = 0.0;
							Nnew[i][j][k] = 0.0;
							Mass[i][j][k] = 0.0;
						}
						Mass[i][j][k] = dX*dY*dZ * rhonew[i][j][k];
						if(nDnew[i][j][k] < 0.0){
							nDnew[i][j][k] = 0.0;
						}
						if(nTnew[i][j][k] < 0.0){
							nTnew[i][j][k] = 0.0;
						}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				rhonew[i][j][1] = rhonew[i][j][2];
				rhonew[i][j][0] = rhonew[i][j][1];
				rhonew[i][j][km-1] = rhonew[i][j][km-2];
				rhonew[i][j][km] = rhonew[i][j][km-1];
				Nnew[i][j][1] = Nnew[i][j][2];
				Nnew[i][j][0] = Nnew[i][j][1];
				Nnew[i][j][km-1] = Nnew[i][j][km-2];
				Nnew[i][j][km] = Nnew[i][j][km-1];
				nDnew[i][j][1] = nDnew[i][j][2];
				nDnew[i][j][0] = nDnew[i][j][1];
				nDnew[i][j][km-1] = nDnew[i][j][km-2];
				nDnew[i][j][km] = nDnew[i][j][km-1];		
				nTnew[i][j][1] = nTnew[i][j][2];
				nTnew[i][j][0] = nTnew[i][j][1];
				nTnew[i][j][km-1] = nTnew[i][j][km-2];
				nTnew[i][j][km] = nTnew[i][j][km-1];			
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				rhonew[i][1][k] = rhonew[i][2][k];
				rhonew[i][0][k] = rhonew[i][1][k];
				rhonew[i][jm-1][k] = rhonew[i][jm-2][k];
				rhonew[i][jm][k] = rhonew[i][jm-1][k];
				Nnew[i][1][k] = Nnew[i][2][k];
				Nnew[i][0][k] = Nnew[i][1][k];
				Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
				Nnew[i][jm][k] = Nnew[i][jm-1][k];
				nDnew[i][1][k] = nDnew[i][2][k];
				nDnew[i][0][k] = nDnew[i][1][k];
				nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
				nDnew[i][jm][k] = nDnew[i][jm-1][k];	
				nTnew[i][1][k] = nTnew[i][2][k];
				nTnew[i][0][k] = nTnew[i][1][k];
				nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
				nTnew[i][jm][k] = nTnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				rhonew[1][j][k] = rhonew[2][j][k];
				rhonew[0][j][k] = rhonew[1][j][k];
				rhonew[im-1][j][k] = rhonew[im-2][j][k];
				rhonew[im][j][k] = rhonew[im-1][j][k];
				Nnew[1][j][k] = Nnew[2][j][k];
				Nnew[0][j][k] = Nnew[1][j][k];
				Nnew[im-1][j][k] = Nnew[im-2][j][k];
				Nnew[im][j][k] = Nnew[im-1][j][k];
				nDnew[1][j][k] = nDnew[2][j][k];
				nDnew[0][j][k] = nDnew[1][j][k];
				nDnew[im-1][j][k] = nDnew[im-2][j][k];
				nDnew[im][j][k] = nDnew[im-1][j][k];	
				nTnew[1][j][k] = nTnew[2][j][k];
				nTnew[0][j][k] = nTnew[1][j][k];
				nTnew[im-1][j][k] = nTnew[im-2][j][k];
				nTnew[im][j][k] = nTnew[im-1][j][k];				
		}
	}


}





==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/eoenergy_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eoenergy_ECSH.cpp"                                                                         
//                                                                                        
// eoenrgy_ECSH(): a procedure to solve the equation of energy.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eoenergy_ECSH(void)
{
	int i,j,k;

		#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i][j][k] - Tinow[i - 1][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i][j][k] - Tenow[i - 1][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i][j][k] - Trnow[i - 1][j][k]) / dX);
					}
					else {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i + 1][j][k] - Tinow[i][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i + 1][j][k] - Tenow[i][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i + 1][j][k] - Trnow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j - 1][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j - 1][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j - 1][k]) / dY);
					}
					else {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j + 1][k] - Tinow[i][j][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j + 1][k] - Tenow[i][j][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j + 1][k] - Trnow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j][k - 1]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j][k - 1]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j][k - 1]) / dZ);
					}
					else {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k + 1] - Tinow[i][j][k]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k + 1] - Tenow[i][j][k]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k + 1] - Trnow[i][j][k]) / dZ);
					}

					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

						if(rhonow[i][j][k] > rho_min){ 
							if(Tinew[i][j][k] > 0.0){
								Tinew[i][j][k] = Tinow[i][j][k] - Dtnew * (
											+ (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k])
											+ (1.0 / CVinew[i][j][k]) * (((pinew[i][j][k] + qnew[i][j][k]) / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tinew[i][j][k] = Tinew[i][j][k] - Dtnew * (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k]);
							}
		
							if(Tenew[i][j][k] > 0.0){
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (
											+ (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k])
											+ (1.0 / CVenew[i][j][k]) * ((penew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k]);
							}						
		
			
							if(Trnew[i][j][k] > 0.0){
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (
											+ (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k])
											+ (1.0 / CVrnew[i][j][k]) * ((rhonow[i][j][k] * BTrnew[i][j][k] + prnew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k]);
							}
						}
						else{
							Tinew[i][j][k] = 0.0;
							Tenew[i][j][k] = 0.0;
							Trnew[i][j][k] = 0.0;
						}
	
						if(Tinew[i][j][k] < 0.0){Tinew[i][j][k] = 0.0;}
						if(Tenew[i][j][k] < 0.0){Tenew[i][j][k] = 0.0;}
						if(Trnew[i][j][k] < 0.0){Trnew[i][j][k] = 0.0;}
	
				}					
			}
		}

					

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				Tinew[i][j][1] = Tinew[i][j][2];
				Tenew[i][j][1] = Tenew[i][j][2];
				Trnew[i][j][1] = Trnew[i][j][2];
				Tinew[i][j][0] = Tinew[i][j][1];
				Tenew[i][j][0] = Tenew[i][j][1];
				Trnew[i][j][0] = Trnew[i][j][1];
				Tinew[i][j][km-1] = Tinew[i][j][km-2];
				Tenew[i][j][km-1] = Tenew[i][j][km-2];
				Trnew[i][j][km-1] = Trnew[i][j][km-2];
				Tinew[i][j][km] = Tinew[i][j][km-1];	
				Tenew[i][j][km] = Tenew[i][j][km-1];	
				Trnew[i][j][km] = Trnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				Tinew[i][1][k] = Tinew[i][2][k];
				Tenew[i][1][k] = Tenew[i][2][k];
				Trnew[i][1][k] = Trnew[i][2][k];
				Tinew[i][0][k] = Tinew[i][1][k];
				Tenew[i][0][k] = Tenew[i][1][k];
				Trnew[i][0][k] = Trnew[i][1][k];
				Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
				Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
				Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
				Tinew[i][jm][k] = Tinew[i][jm-1][k];	
				Tenew[i][jm][k] = Tenew[i][jm-1][k];
				Trnew[i][jm][k] = Trnew[i][jm-1][k];			
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				Tinew[1][j][k] = Tinew[2][j][k];
				Tenew[1][j][k] = Tenew[2][j][k];
				Trnew[1][j][k] = Trnew[2][j][k];
				Tinew[0][j][k] = Tinew[1][j][k];
				Tenew[0][j][k] = Tenew[1][j][k];
				Trnew[0][j][k] = Trnew[1][j][k];
				Tinew[im-1][j][k] = Tinew[im-2][j][k];
				Tenew[im-1][j][k] = Tenew[im-2][j][k];
				Trnew[im-1][j][k] = Trnew[im-2][j][k];
				Tinew[im][j][k] = Tinew[im-1][j][k];		
				Tenew[im][j][k] = Tenew[im-1][j][k];
				Trnew[im][j][k] = Trnew[im-1][j][k];		
		}
	}



}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/eos_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eos_ECSH.cpp"                                                                         
//                                                                                        
// eos_ECSH(): a procedure to solve the equation of state.
//     eosswitch == 1: Ideal EOS
//     eosswitch == 2:  Thomas-Fermi model EOS
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

double cal_charge(int i, int j, int k);


void eos_ECSH(void)
{
	int i,j,k;
	int l;

	double TF1, Tratio1, CV_TF;

	double phos, alcoef, p_ID, ff, p_TF, pcorr;
	double N1, rhor, beta, Tm, omega, rf, cv, kai, rs, Ei, pii;

	double TF, Fermi_energy, Tratio;
	double lambda_th;
	double miu;
	double Is12, Is32, n_r0;



	//////////////////////  
	///** Ideal Gas **///
	//////////////////////  
	if (eosswitch == 1) {
	
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				for (k = 0; k <= km; k++) {
			//		cal_charge(i, j, k);

					if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > 0.0 && Tenew[i][j][k] > 0.0) {
						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.515;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT / pow(ztf0, 4. / 3.);
						zv = (ztf0*am*1.673e-24) / yr;
						ztfT0 = yT / pow(ztf0, 1.33333);
						ztfr = yr / (am*ztf0);
						ztfTf = ztfT0 / (1.0 + ztfT0);
						ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
						ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
						ztfc = -0.366667*ztfTf + 0.983333;
						ztfq1 = ztfa * pow(ztfr, ztfb);
						if (ztfa == 0.) {
							ztfq1 = 0.;
						}
						ztfi = 1. / ztfc;
						ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
						ztfx = 14.3139*pow(ztfq, 0.6624);
						zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
						charge[i][j][k] = zz2 + 1.e-9;
						if (atomicnum[i][j][k] == 1) {
							if (charge[i][j][k]>1.) {
								charge[i][j][k] = 1.;
							}
						}
						if (atomicnum[i][j][k] == 13) {
							if (charge[i][j][k]>13.) {
								charge[i][j][k] = 13.;
							}
						}
						if(atomicnum[i][j][k] == 82){
							if (charge[i][j][k]>82.) {
								charge[i][j][k] = 82.;
							}
						}
					}
					else {
						charge[i][j][k] = 1.e-9;
						zT = 0.0;
					}

					// Ion //
					if(rhonew[i][j][k] > 0.0 && Tinew[i][j][k] > 0.0){
						CVinew[i][j][k] = 1.5 / (meos[i][j][k]); 
						pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					}
					else {
						pinew[i][j][k] = 0.0;
						CVinew[i][j][k] = 0.0;
					}
					BTinew[i][j][k] = 0.;

					// electron //
					if (rhonew[i][j][k]>0. && Tenew[i][j][k] > 0.0) {
						penew[i][j][k] = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k];
						CVenew[i][j][k] = 1.5 / (meos[i][j][k])*charge[i][j][k];
					}
					else {
						penew[i][j][k] = 0.0;
						CVenew[i][j][k] = 0.;
					}
					BTenew[i][j][k] = 0.;

					// radiation //
					if (Trnew[i][j][k]>0. && rhonew[i][j][k] > 0.0) {
						CVrnew[i][j][k] = (16.0 * sigma*pow(T0*Trnew[i][j][k], 3.0)) / (pow(kb, 3.0)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
						prnew[i][j][k] = (4.0 * sigma * pow(T0*Trnew[i][j][k], 4.0)) / (3.0 * pow(kb, 4.0)*lightCC);
						prnew[i][j][k] = prnew[i][j][k] / p0;
					}
					else {
						CVrnew[i][j][k] = 0.;
						prnew[i][j][k] = 0.0;
					}
					if (prnew[i][j][k]>0.0 && rhonew[i][j][k]>0.0) {
						BTrnew[i][j][k] = -3.0 * prnew[i][j][k] / pow(rhonew[i][j][k], 2.0);
					}
					else {
						BTrnew[i][j][k] = 0.;
					}				
				//	BTrnew[i][j][k] = 0.;


					if (pinew[i][j][k]<0.) { pinew[i][j][k] = 0.; }
					if (penew[i][j][k]<0.) { penew[i][j][k] = 0.; }
					if (prnew[i][j][k]<0.) { prnew[i][j][k] = 0.; }
				}
			}
		}

	}
	


	/////////////////////////////
	///** Thomas-Fermi Gas **///
	/////////////////////////////  
	

	if (eosswitch == 2) {
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2,dut1,dut3,dut4,CVtfnew,p1,p2,p3,p4,p5,ptfnew,l,TF1,Tratio1,CV_TF,phos,alcoef,p_ID,ff,p_TF,pcorr,N1,rhor,beta,Tm,omega,rf,cv,kai,rs,Ei, pii,TF,Fermi_energy,Tratio,lambda_th,miu,Is12,Is32,n_r0)
			for (i = 0; i <= im; i++) {
				for (j = 0; j <= jm; j++) {
					for (k = 0; k <= km; k++) {
						if(eoeCount <= 200){
							rho_min = 1.0 / rho0;
						}
						else{
							rho_min = 0.0;
						}

						if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > rho_min && Tenew[i][j][k] > 0.0) {
							ztf0 = (double)atomicnum[i][j][k];
							if (atomicnum[i][j][k] == 1) {
								am = 2.515;
							}
							else if (atomicnum[i][j][k] == 13) {
								am = 26.98;
							}
							else if(atomicnum[i][j][k] == 82){
								am = 207.1919;
							}
							yT = T0 * Tenew[i][j][k] / qe;     //[eV]
							yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
							zT = yT / pow(ztf0, 4. / 3.);
							zv = (ztf0*am*1.673e-24) / yr;
							ztfT0 = yT / pow(ztf0, 1.33333);
							ztfr = yr / (am*ztf0);
							ztfTf = ztfT0 / (1.0 + ztfT0);
							ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
							ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
							ztfc = -0.366667*ztfTf + 0.983333;
							ztfq1 = ztfa * pow(ztfr, ztfb);
							if (ztfa == 0.) {
								ztfq1 = 0.;
							}
							ztfi = 1. / ztfc;
							ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
							ztfx = 14.3139*pow(ztfq, 0.6624);
							zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
							charge[i][j][k] = zz2 + 1.e-9;
							if (atomicnum[i][j][k] == 1) {
								if (charge[i][j][k]>1.) {
									charge[i][j][k] = 1.;
								}
							}
							if (atomicnum[i][j][k] == 13) {
								if (charge[i][j][k]>13.) {
									charge[i][j][k] = 13.;
								}
							}
							if(atomicnum[i][j][k] == 82){
								if (charge[i][j][k]>82.) {
									charge[i][j][k] = 82.;
								}
							}
						}
						else {
							charge[i][j][k] = 1.e-9;
							zT = 0.0;
						}

					//Ion 
					pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					CVinew[i][j][k] = 0.;
					if (rhonew[i][j][k]>0.&& Nnew[i][j][k]>0.) {
						CVinew[i][j][k] = 1.5 / meos[i][j][k];
					}
					BTinew[i][j][k] = 0.;

					//electron (Thomas-Feri EOS) 
					if (rhonew[i][j][k]>rho_min && Tenew[i][j][k]>0. && atomicnum[i][j][k]>0) {

						ztf0 = (double)atomicnum[i][j][k];
						TF1 = pow(6.626e-34, 2.) / (8.*9.129e-31)*pow(3. / pi, 2. / 3.)*pow(charge[i][j][k], 2. / 3.)*pow(Nnew[i][j][k] * N0, 2. / 3.);
						Tratio1 = Tenew[i][j][k] * T0 / TF1;
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(ztf0, -4. / 3.);
						zv = ztf0 / (Nnew[i][j][k] * N0*1.e-6);
						dut1 = 1.5;
						dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
							*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
							*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);

						if (zT == 0.) {
							dut3 = 0.;
						}
						dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);
						CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*charge[i][j][k];
						CVtfnew = CVtfnew / meos[i][j][k];
						CVtfnew = CVtfnew;//*1.e-4/CV0;

						if (isnan(CVtfnew) || isinf(CVtfnew)) {
							printf("CVtf %e %e %e %e\n", zv, zT, dut3, (1.61*tf_A[13] * pow(zT, -2.0733333)));
							exit(1);
						}
						CVenew[i][j][k] = CVtfnew;


						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						TF = pow(1.0546e-27, 2.) / (2.*9.1096e-28)*pow(3.0 * pi*pi*Nnew[i][j][k] * N0*1.e-6, 2. / 3.) / (1.3807e-16);
						Fermi_energy = 1.3807e-16*TF;
						lambda_th = sqrt(2.*pi*pow(1.0546e-27, 2.) / (9.1096e-28*Tenew[i][j][k] * T0 / kb * 1.30807e-16));
						miu = Tenew[i][j][k] * T0 / kb * 1.3807e-16*log(exp(Nnew[i][j][k] * N0*1.e-6*pow(lambda_th, 3.) / 2) - 1.) / (ztf0, 4. / 3.);

						if (miu<0.) {
							Is12 = exp(miu) - exp(2.*miu) / pow(2., 1. / 2.) + exp(3.*miu) / pow(3., 1. / 2.);
							Is32 = exp(miu) - exp(2.*miu) / pow(2., 3. / 2.) + exp(3.*miu) / pow(3., 3. / 2.);
						}
						if (miu>0.) {
							Is12 = pow(miu, 3. / 2.) / (3. / 2.*1. / 2.)*(1. + pi * pi / 6.*1. / 2.*3. / 2 * pow(miu, 2.));
							Is32 = pow(miu, 5. / 2.) / (5. / 2.*3. / 2.*1. / 2.)*(1. + pi * pi / 6.*5. / 2.*3. / 2 * pow(miu, 2.));
						}
						n_r0 = 2.*Is12 / pow(lambda_th, 3.);

						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(charge[i][j][k], -4. / 3.);
						zv = charge[i][j][k] * am*1.673e-24 / yr;
						p1 = 1.602e-12*zT / zv;
						p2 = 0.;
						for (l = 1; l <= 5; l++) {
							p2 = p2 + tf_A[l] * pow(zv, double(l) / 6. + 0.5);
						}
						p2 = pow(p2, -2.5);
						p4 = tf_A[6] * zT;
						p5 = tf_A[7] * pow(zT, 1.61);
						p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5) + (0.75e-18)*pow(zv, -1.75)*p5;
						pcorr = pow(tf_A[8] * pow(am*1.673e-24 / yr, 0.6645) + tf_A[9] * pow(am*1.673e-24 / yr, 1.185), -2.)*pow(charge[i][j][k], -8. / 3.);
						ptfnew = (0.2*p1 + p2 + 0.8*p3) *pow(charge[i][j][k], 10. / 3.);
				//		ptfnew = ((0.2*p1 + p2 + 0.8*p3) - pcorr)*pow(charge[l][k], 10. / 3.);
						if (ptfnew <= 0.) {
							ptfnew = 1.e-5;
						}
						p_ID = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k] * p0 / 0.1;
						phos = 4.5e22*am*1.6726e-24;
						alcoef = 35. / phos;
						if (atomicnum[i][j][k] == 13) {
							alcoef = 5.;
							phos = 2.69;
						}
						ff = 1.0 / (1.0 + exp((phos - yr)*alcoef));
						ptfnew = ptfnew * ff + p_ID * (1. - ff);
						p_TF = ptfnew * 0.1 / p0;

						penew[i][j][k] = p_TF;

						BTenew[i][j][k] = 0.;
					}
					else {
						charge[i][j][k] = 1.0e-8;
						CVenew[i][j][k] = 0.0;
						penew[i][j][k] = 0.;
						BTenew[i][j][k] = 0.;
					}
					// radiation 
					prnew[i][j][k] = (4.*sigma*pow(T0*Trnew[i][j][k], 4.)) / (3.*pow(kb, 4.0)*lightCC);
					prnew[i][j][k] = prnew[i][j][k] / p0;
					if (Trnew[i][j][k]>0.) {
						CVrnew[i][j][k] = (16.*sigma*pow(T0*Trnew[i][j][k], 3.)) / (pow(kb, 3.)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
					}
					else { CVrnew[i][j][k] = 0.; }

					if (prnew[i][j][k]>0.) { BTrnew[i][j][k] = -3.*prnew[i][j][k] / pow(rhonew[i][j][k], 2.); }
					else { BTrnew[i][j][k] = 0.; }
				}
			}
		}
	}
	


	//symmetry test

	/* boundary condition */

	#pragma omp parallel for private(j)
	for (k = 0; k <= km; k++) {
		for(j = 0; j <= jm; j++) {
			pinew[1][j][k] = pinew[2][j][k];
			penew[1][j][k] = penew[2][j][k];
			prnew[1][j][k] = prnew[2][j][k];
			charge[1][j][k] = charge[2][j][k];
			CVinew[1][j][k] = CVinew[2][j][k];
			CVenew[1][j][k] = CVenew[2][j][k];
			CVrnew[1][j][k] = CVrnew[2][j][k];
			BTinew[1][j][k] = BTinew[2][j][k];
			BTenew[1][j][k] = BTenew[2][j][k];
			BTrnew[1][j][k] = BTrnew[2][j][k];
			pinew[im-1][j][k] = pinew[im-2][j][k];
			penew[im-1][j][k] = penew[im-2][j][k];
			prnew[im-1][j][k] = prnew[im-2][j][k];
			charge[im-1][j][k] = charge[im-2][j][k];
			CVinew[im-1][j][k] = CVinew[im-2][j][k];
			CVenew[im-1][j][k] = CVenew[im-2][j][k];
			CVrnew[im-1][j][k] = CVrnew[im-2][j][k];
			BTinew[im-1][j][k] = BTinew[im-2][j][k];
			BTenew[im-1][j][k] = BTenew[im-2][j][k];
			BTrnew[im-1][j][k] = BTrnew[im-2][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			charge[0][j][k] = charge[1][j][k];
			CVinew[0][j][k] = CVinew[1][j][k];
			CVenew[0][j][k] = CVenew[1][j][k];
			CVrnew[0][j][k] = CVrnew[1][j][k];
			BTinew[0][j][k] = BTinew[1][j][k];
			BTenew[0][j][k] = BTenew[1][j][k];
			BTrnew[0][j][k] = BTrnew[1][j][k];
			pinew[im][j][k] = pinew[im-1][j][k];
			penew[im][j][k] = penew[im-1][j][k];
			prnew[im][j][k] = prnew[im-1][j][k];
			charge[im][j][k] = charge[im-1][j][k];
			CVinew[im][j][k] = CVinew[im-1][j][k];
			CVenew[im][j][k] = CVenew[im-1][j][k];
			CVrnew[im][j][k] = CVrnew[im-1][j][k];
			BTinew[im][j][k] = BTinew[im-1][j][k];
			BTenew[im][j][k] = BTenew[im-1][j][k];
			BTrnew[im][j][k] = BTrnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			pinew[i][1][k] = pinew[i][2][k];
			penew[i][1][k] = penew[i][2][k];
			prnew[i][1][k] = prnew[i][2][k];
			charge[i][1][k] = charge[i][2][k];
			CVinew[i][1][k] = CVinew[i][2][k];
			CVenew[i][1][k] = CVenew[i][2][k];
			CVrnew[i][1][k] = CVrnew[i][2][k];
			BTinew[i][1][k] = BTinew[i][2][k];
			BTenew[i][1][k] = BTenew[i][2][k];
			BTrnew[i][1][k] = BTrnew[i][2][k];
			pinew[i][jm-1][k] = pinew[i][jm-2][k];
			penew[i][jm-1][k] = penew[i][jm-2][k];
			prnew[i][jm-1][k] = prnew[i][jm-2][k];
			charge[i][jm-1][k] = charge[i][jm-2][k];
			CVinew[i][jm-1][k] = CVinew[i][km-2][k];
			CVenew[i][jm-1][k] = CVenew[i][km-2][k];
			CVrnew[i][jm-1][k] = CVrnew[i][km-2][k];
			BTinew[i][jm-1][k] = BTinew[i][km-2][k];
			BTenew[i][jm-1][k] = BTenew[i][km-2][k];
			BTrnew[i][jm-1][k] = BTrnew[i][km-2][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			charge[i][0][k] = charge[i][1][k];
			CVinew[i][0][k] = CVinew[i][1][k];
			CVenew[i][0][k] = CVenew[i][1][k];
			CVrnew[i][0][k] = CVrnew[i][1][k];
			BTinew[i][0][k] = BTinew[i][1][k];
			BTenew[i][0][k] = BTenew[i][1][k];
			BTrnew[i][0][k] = BTrnew[i][1][k];
			pinew[i][jm][k] = pinew[i][jm-1][k];
			penew[i][jm][k] = penew[i][jm-1][k];
			prnew[i][jm][k] = prnew[i][jm-1][k];
			charge[i][jm][k] = charge[i][jm-1][k];
			CVinew[i][jm][k] = CVinew[i][jm-1][k];
			CVenew[i][jm][k] = CVenew[i][jm-1][k];
			CVrnew[i][jm][k] = CVrnew[i][jm-1][k];
			BTinew[i][jm][k] = BTinew[i][jm-1][k];
			BTenew[i][jm][k] = BTenew[i][jm-1][k];
			BTrnew[i][jm][k] = BTrnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			pinew[i][j][1] = pinew[i][j][2];
			penew[i][j][1] = penew[i][j][2];
			prnew[i][j][1] = prnew[i][j][2];
			charge[i][j][1] = charge[i][j][2];
			CVinew[i][j][1] = CVinew[i][j][2];
			CVenew[i][j][1] = CVenew[i][j][2];
			CVrnew[i][j][1] = CVrnew[i][j][2];
			BTinew[i][j][1] = BTinew[i][j][2];
			BTenew[i][j][1] = BTenew[i][j][2];
			BTrnew[i][j][1] = BTrnew[i][j][2];
			pinew[i][j][km-1] = pinew[i][j][km-2];
			penew[i][j][km-1] = penew[i][j][km-2];
			prnew[i][j][km-1] = prnew[i][j][km-2];
			charge[i][j][km-1] = charge[i][j][km-2];
			CVinew[i][j][km-1] = CVinew[i][j][km-2];
			CVenew[i][j][km-1] = CVenew[i][j][km-2];
			CVrnew[i][j][km-1] = CVrnew[i][j][km-2];
			BTinew[i][j][km-1] = BTinew[i][j][km-2];
			BTenew[i][j][km-1] = BTenew[i][j][km-2];
			BTrnew[i][j][km-1] = BTrnew[i][j][km-2];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			charge[i][j][0] = charge[i][j][1];
			CVinew[i][j][0] = CVinew[i][j][1];
			CVenew[i][j][0] = CVenew[i][j][1];
			CVrnew[i][j][0] = CVrnew[i][j][1];
			BTinew[i][j][0] = BTinew[i][j][1];
			BTenew[i][j][0] = BTenew[i][j][1];
			BTrnew[i][j][0] = BTrnew[i][j][1];
			pinew[i][j][km] = pinew[i][j][km-1];
			penew[i][j][km] = penew[i][j][km-1];
			prnew[i][j][km] = prnew[i][j][km-1];
			charge[i][j][km] = charge[i][j][km-1];
			CVinew[i][j][km] = CVinew[i][j][km-1];
			CVenew[i][j][km] = CVenew[i][j][km-1];
			CVrnew[i][j][km] = CVrnew[i][j][km-1];
			BTinew[i][j][km] = BTinew[i][j][km-1];
			BTenew[i][j][km] = BTenew[i][j][km-1];
			BTrnew[i][j][km] = BTrnew[i][j][km-1];
		}
	}


	



	


	
}




==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/fusion.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "fusion.cpp"                                                                       
//                                                                                       
// Do_Fusion(): a procedure to calculate the neutron yield by D-D reaction and D-T
//              reaction, then calculate the output energy.                      
// Do_Alpha_Diffusion(): a procedure to calculate the number density of alpha particles   
//                       by alpha particle diffusion. 
// Do_Alpah_Deposition(): a procedure to calculete the number density of alpha particles                                                                                       
//                        decreased by alpha particle collision and the energy deposition
//                        into ions and electrons. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Do_Fusion()
{
	//double Nnew1[im + 1][jm + 1][km + 1];
	int i,j,k;
	double na_max, na_min,nD_max,nD_min,nT_max,nT_min;
;
	//a-particle initalize by energy deposition
	#pragma omp parallel for private(j,k)
	for(i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
			//	if(atomicnum[i][j][k] == 1){
				//	nDnew1[i][j][k] = nDnew[i][j][k]; //[1/m^3]
				//	nTnew1[i][j][k] = nTnew[i][j][k]; //[1/m^3]
					nDnow[i][j][k] = nDnew[i][j][k] * N0; //[1/m^3]
					nTnow[i][j][k] = nTnew[i][j][k] * N0; //[1/m^3]
					nanow[i][j][k] = nanew[i][j][k] * N0;
				//	Nnew1[i][j][k] = Nnew[i][j][k];
			//	}
			}
		}
	}




	double x[5], x1[5], x2[5];
	double Ti;
	double ratesDDpn, ratesDDnH;
	double ratesDD, ratesDT;
	double nanow1;
	double Tmax4_Ti, Tmax4_Te, Tmax4_Tr, max_rho;
//	double max_Nnew, min_Nnew;

	#pragma omp parallel for private(j,k,Ti,ratesDDpn,ratesDDnH,ratesDD,ratesDT)
	for (i = 1; i <= im - 1; i++) {
		for (j = 1; j <= jm - 1; j++) {
			for (k = 1; k <= km - 1; k++) {
				if (atomicnum[i][j][k] == 1) {

					Ti = ((Tinew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
															//rates DD
					x[0] = -49.1789720673151;
					x[1] = 15.3267580380585;
					x[2] = -4168271.58512757;
					x[3] = 36677.9694366768;
					x[4] = 0.365303247159742;

					ratesDDpn = exp(x[0] - x[1] / pow((Ti), x[4]) + x[2] * (Ti) / pow((Ti + x[3]), 2.0)); //[m^3/s]

					x1[0] = -48.9931165228571;
					x1[1] = 15.6125104498645;
					x1[2] = -430753.061085177;
					x1[3] = 16887.3131502532;
					x1[4] = 0.362023326564475;

					ratesDDnH = exp(x1[0] - x1[1] / pow((Ti), x1[4]) + x1[2] * (Ti) / pow((Ti + x1[3]), 2.0)); //[m^3/s]	

					ratesDD = ratesDDpn + ratesDDnH; //[m^3/s]

					if (isnan(ratesDD) || isinf(ratesDD)) {
						ratesDD = 0.;
					}
					//rates DT
					x2[0] = -48.9580809680824;
					x2[1] = 18.1155080330636;
					x2[2] = 895.149425658926;
					x2[3] = 135.888636700177;
					x2[4] = 0.366290140624939;

					ratesDT = exp(x2[0] - x2[1] / pow(Ti, x2[4]) + x2[2] / (Ti + x2[3])); //[m^3/s]
					
					if (isnan(ratesDT) || isinf(ratesDT)) {
						ratesDT = 0.;
					}

					//decrease nD by fusion reaction
					reaction_nD[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]	

					//decrease and increase nT by fusion reaction
					reaction_nT[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]

					//nD
					nDnew[i][j][k] = nDnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + 0.5 * nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;
					//nT
					nTnew[i][j][k] = nTnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;

				}
				if (isinf(nanew[i][j][k]) || isnan(nanew[i][j][k])) {
					printf("nanew[i][j][k] =>error %d %d %d %e %e %e %e", i, j, k, nDnow[i][j][k], nTnow[i][j][k], ratesDT, Tinew[i][j][k]);

				}

				if (atomicnum[i][j][k] == 1) {
					nanew[i][j][k] = nDnow[i][j][k] * nTnow[i][j][k] * ratesDT * Dtnew * t0;
				//	nanew[i][j][k] = nanew[i][j][k] * N0 + nDnew[i][j][k] * nTnew[i][j][k] * ratesDT * Dtnew * t0;
				//	nanew[i][j][k] = 1.0/4.0*pow(Nnow[i][j][k],2.0)*ratesDT*Dtnew*t0;
					Nnew[i][j][k] = Nnew[i][j][k] - 2.0 * nanew[i][j][k] / N0;

					if (Nnew[i][j][k]<0.) {
						Nnew[i][j][k] = 0.;
					}

				}
				else {
					nanew[i][j][k] = 0.0;
				}
				if (nDnew[i][j][k] < 0.0) { nDnew[i][j][k] = 0.0; }
				if (nTnew[i][j][k] < 0.0) { nTnew[i][j][k] = 0.0; }
				
			}
		}
	}


	//reaction particle number DT and output energy
	//total_rpn_DT = 0.0; //initialize
	output_energy = 0.0; //initialize

	#pragma omp parallel for private(j,k), reduction(+:output_energy)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				if (atomicnum[i][j][k] == 1) {
					output_energy = output_energy + 14.1e+6*qe*dX*dY*dZ * JV0*nanew[i][j][k]; //[J]
				}
				nDnow[i][j][k] = nDnow[i][j][k] / N0;
				nTnow[i][j][k] = nTnow[i][j][k] / N0;
				if (atomicnum[i][j][k] == 1) {
					nDnew[i][j][k] = nDnew[i][j][k] / N0;
					nTnew[i][j][k] = nTnew[i][j][k] / N0;
				}
				rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
				taunew[i][j][k] = 1.0 / rhonew[i][j][k];
				Mass[i][j][k] = rhonew[i][j][k] * J[i][j][k];
				nanow[i][j][k] = nanew[i][j][k] + nanow[i][j][k];
				if (isnan(nanow[i][j][k]) || (isinf(nanow[i][j][k]))) {
					printf("a_diffusion_nanow_error %d %d %d\n", i, j, k);
				}
				nanew[i][j][k] = nanew[i][j][k] / N0;
			}
		}
	}

	total_output_energy = total_output_energy + output_energy;


	#pragma omp parallel for private(j)
	for (i = 0; i<=im;i++){
		for(j=0; j<= jm; j++){
			nanew[i][j][1] = nanew[i][j][2];
			nDnew[i][j][1] = nDnew[i][j][2];
			nTnew[i][j][1] = nTnew[i][j][2];
			Nnew[i][j][1] = Nnew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nDnew[i][j][km-1] = nDnew[i][j][km-2];
			nTnew[i][j][km-1] = nTnew[i][j][km-2];
			Nnew[i][j][km-1] = Nnew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nDnew[i][j][0] = nDnew[i][j][1];
			nTnew[i][j][0] = nTnew[i][j][1];
			Nnew[i][j][0] = Nnew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
			nDnew[i][j][km] = nDnew[i][j][km-1];
			nTnew[i][j][km] = nTnew[i][j][km-1];
			Nnew[i][j][km] = Nnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nDnew[1][j][k] = nDnew[2][j][k];
			nTnew[1][j][k] = nTnew[2][j][k];
			Nnew[1][j][k] = Nnew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nDnew[im-1][j][k] = nDnew[im-2][j][k];
			nTnew[im-1][j][k] = nTnew[im-2][j][k];
			Nnew[im-1][j][k] = Nnew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nDnew[0][j][k] = nDnew[1][j][k];
			nTnew[0][j][k] = nTnew[1][j][k];
			Nnew[0][j][k] = Nnew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
			nDnew[im][j][k] = nDnew[im-1][j][k];
			nTnew[im][j][k] = nTnew[im-1][j][k];
			Nnew[im][j][k] = Nnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nDnew[i][1][k] = nDnew[i][2][k];
			nTnew[i][1][k] = nTnew[i][2][k];
			Nnew[i][1][k] = Nnew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
			nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
			Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nDnew[i][0][k] = nDnew[i][1][k];
			nTnew[i][0][k] = nTnew[i][1][k];
			Nnew[i][0][k] = Nnew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
			nDnew[i][jm][k] = nDnew[i][jm-1][k];
			nTnew[i][jm][k] = nTnew[i][jm-1][k];
			Nnew[i][jm][k] = Nnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanow[i][j][k] = nanew[i][j][k];
				if(atomicnum[i][j][k] == 1){
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];		
				}

			}
		}
	}

}

void Do_Alpha_Diffusion()
{
	int i,j,k;
	int atonum_f[im + 1][jm + 1][km + 1];

	int N,it;

	double Te, rho;
	double delta = 3.0;
	double m_a = 6.664e-27;	//[kg]
	double E_a = 3.5*1.e6*qe;  //[J] (=3.5MeV)
	double v_a;
//	double D_a[im + 1][jm + 1][km + 1];
	double D_a_i[im + 1][jm + 1][km + 1], D_a_j[im + 1][jm + 1][km + 1], D_a_k[im + 1][jm + 1][km + 1];
	
	double na_max, na_min;
	v_a = sqrt(2.0*E_a / m_a);


	#pragma omp parallel for private(j,k,Te,rho)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if(eoeCount <= 200){
					if (rhonew[i][j][k] > 1.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				else{
					if (rhonew[i][j][k] > 0.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				

				//a-particl meen free path
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				rho = rhonew[i][j][k] * rho0 * 1.0e-3;	//[g/cm^3]
				lambda_a[i][j][k] = (((1.9*delta) / (1.0 + 122.0 / pow(Te, 1.25))) / (rho));	//[cm]
				lambda_a[i][j][k] = lambda_a[i][j][k] * 1.0e-2;	//[m]

				if (nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){;}
				else{nanew[i][j][k] = 1.0e-8;}
			}
		}
	}

	//flux limiter divided//
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
			//	if(nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){
					D_a_i[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_i[i][j][k] = D_a_i[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i+1][j][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i-1][j][k]*N0) / 2.0) / (dX*L0)) / (nanew[i][j][k]*N0));
					D_a_j[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_j[i][j][k] = D_a_j[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j+1][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j-1][k]*N0) / 2.0) / (dY*L0)) / (nanew[i][j][k]*N0));
					D_a_k[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_k[i][j][k] = D_a_k[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j][k+1]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j][k-1]*N0) / 2.0) / (dZ*L0)) / (nanew[i][j][k]*N0));
			}
		}
	}

	//first initialize
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Ai1[i][j][k] = ((D_a_i[i+1][j][k] + D_a_i[i][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Ai2[i][j][k] = (-1.0) * ((D_a_i[i][j][k] + D_a_i[i-1][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Bj1[i][j][k] = ((D_a_j[i][j+1][k] + D_a_j[i][j][k]) / 2.0) / (dY*L0*dY*L0); 
				Bj2[i][j][k] = (-1.0) * ((D_a_j[i][j][k] + D_a_j[i][j-1][k]) / 2.0) / (dY*L0*dY*L0);
				Ck1[i][j][k] = ((D_a_k[i][j][k+1] + D_a_k[i][j][k]) / 2.0) / (dZ*L0*dZ*L0);
				Ck2[i][j][k] = (-1.0) * ((D_a_k[i][j][k] + D_a_k[i][j][k-1]) / 2.0) / (dZ*L0*dZ*L0);


				if (atonum_f[i+1][j][k] == 0 && atonum_f[i][j][k] != 0) {
					Ai1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i-1][j][k] == 0) {
					Ai2[i][j][k] = 0.;
				}
				if (atonum_f[i][j+1][k] == 0 && atonum_f[i][j][k] != 0) {
					Bj1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j-1][k] == 0) {
					Bj2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k+1] == 0 && atonum_f[i][j][k] != 0) {
					Ck1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j][k-1] == 0) {
					Ck2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] == 0) {
					Ai1[i][j][k] = 0.0;
					Ai2[i][j][k] = 0.0;
					Bj1[i][j][k] = 0.0;
					Bj2[i][j][k] = 0.0;
					Ck1[i][j][k] = 0.0;
					Ck2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {	
			//set matrix
			//boundary 
			a_tdma[1][j][k] = 1. + Dtnew * t0 * (Ai1[2][j][k]);
			b_tdma[1][j][k]  = Dtnew * t0 * (-Ai1[2][j][k]);
			b_tdma[1][j][k]  = -b_tdma[1][j][k] ;
			d_tdma[1][j][k]  = nanew[2][j][k] * N0;

			a_tdma[im - 3][j][k]  = 1. + Dtnew * t0 * (-Ai2[im - 2][j][k]);
			c_tdma[im - 3][j][k]  = Dtnew * t0 * Ai2[im - 2][j][k];
			c_tdma[im - 3][j][k]  = -c_tdma[im - 3][j][k] ;
			d_tdma[im - 3][j][k] = nanew[im - 2][j][k] * N0;

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k]  = 1. + Dtnew * t0 * (Ai1[i + 1][j][k] - Ai2[i + 1][j][k]);
				b_tdma[i][j][k]  = Dtnew * t0 * (-Ai1[i + 1][j][k]);
				c_tdma[i][j][k]  = Dtnew * t0 * Ai2[i + 1][j][k];
				b_tdma[i][j][k]  = -b_tdma[i][j][k];
				c_tdma[i][j][k]  = -c_tdma[i][j][k];
				d_tdma[i][j][k]  = nanew[i + 1][j][k] * N0;
			}


			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma_i %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (i = 2; i<=im-2; i++) {
				nanew[i][j][k] = x_tdma[i - 1][j][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


////////////////////////////////

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
			//set matrix
			//boundary 
			a_tdma[i][1][k] = 1. + Dtnew * t0*(Bj1[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0*(-Bj1[i][2][k]);
			d_tdma[i][1][k] = nanew[i][2][k] * N0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			a_tdma[i][jm - 3][k] = 1. + Dtnew * t0*(-Bj2[i][jm - 2][k]);
			c_tdma[i][jm - 3][k] = Dtnew * t0 * Bj2[i][jm - 2][k];
			d_tdma[i][jm - 3][k] = nanew[i][jm - 2][k] * N0;
			c_tdma[i][jm - 3][k] = -c_tdma[i][jm - 3][k];

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1. + Dtnew * t0*(Bj1[i][j + 1][k] - Bj2[i][j + 1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Bj1[i][j + 1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * Bj2[i][j + 1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j + 1][k] * N0;
			}
			
			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma_j %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				nanew[i][j][k] = x_tdma[i][j - 1][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


///////////////////////////


	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {	
			//set matrix
			//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (Ck1[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-Ck1[i][j][2]);
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			d_tdma[i][j][1] = nanew[i][j][2] * N0;

			a_tdma[i][j][km - 3] = 1. + Dtnew * t0*(-Ck2[i][j][km-2]);
			c_tdma[i][j][km - 3] = Dtnew * t0 * Ck2[i][j][km - 2];
			c_tdma[i][j][km - 3] = -c_tdma[i][j][km - 3];
			d_tdma[i][j][km - 3] = nanew[i][j][km-2] * N0;

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0*(Ck1[i][j][k+1] - Ck2[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Ck1[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * Ck2[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j][k+1] * N0;
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma_k %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}

			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				nanew[i][j][k] = x_tdma[i][j][k - 1] / N0;
			}
		}
	}


	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				if(nanew[i][j][k] <= 1.0e-8){
					nanew[i][j][k] = 0.0;
				}
				nanow[i][j][k] = nanew[i][j][k];
			}
		}
	}



}

void Do_Alpah_Deposition(void)
{
	double Te;
	double fi, fe;
	double E_a = (3.5e+6*qe);	//Nomalize [J](3.5MeV)
	double nanew_check;
	int na;
	double Tmax;
	int i,j,k;

	fu = 0;
	Tmax = 0.;

	#pragma omp parallel for private(j,k,Te,fi,fe)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				fi = Te / (Te + 32.0);
				fe = (1.0 - fi);
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}
					
					if (atomicnum[i][j][k] == 1 && rhonew[i][j][k] > rho_min && Tinew[i][j][k]>0.0 && Tenew[i][j][k]>0.0) {
						if (nanew[i][j][k]>0.) {
							tau_i[i][j][k] = 1. / (9.0e-8 / 2.0*(1.0 + 4.0 / (2.5)) / pow(3.5e6, 1.5)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*pow(charge[i][j][k], 2.));
							if (Te*1.e3>3.5e6 / (1836.2*4.0)) {
								tau_e[i][j][k] = 1. / (1.6e-9*2.0 / pow(Te*1.e3, 1.5)*4.0 / 4.0*15.*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}
							else{
								tau_e[i][j][k] = 1. / (1.7e-4*2.0 / pow(3.5e6, 3. / 2.)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}

							if (Dtnew*t0 / tau_i[i][j][k] <= 1.) {
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi*Dtnew*t0/tau_i[i][j][k]) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							
							if (Dtnew*t0 / tau_e[i][j][k] <= 1.) {
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe*Dtnew*t0/tau_e[i][j][k]) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}

							if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
								printf("deposition_error_Ti : i=%d j=%d k=%d fi=%e fe=%e CVinew=%e rhonew=%e meos=%e\n",i,j,k,fi,fe,CVinew[i][j][k],rhonew[i][j][k],meos[i][j][k]);
							}
							if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
								printf("deposition_error_Te : i=%d j=%d k=%d fi=%e fe=%e CVenew=%e rhonew=%e charge=%e\n",i,j,k,fi,fe,CVenew[i][j][k],rhonew[i][j][k],charge[i][j][k]);
							}
						}
					}
			
			}
		}
	}	

	//boundary condition
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}




	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanew[i][j][k] = 0.0;
				nanow[i][j][k] = 0.0;
			//	nanow[i][j][k] = nanew[i][j][k];
				Tinow[i][j][k] = Tinew[i][j][k];
				Tenow[i][j][k] = Tenew[i][j][k];
			}
		}
	}

}


void fusion()
{
	int i,j,k;
	Do_Fusion();
	Do_Alpha_Diffusion();
	Do_Alpah_Deposition();
}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/main_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "main_ECSH.cpp"                                                                       
//                                                                                       
// main(): a main function that summarizes all processing in the Euler method simulation.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
//#include <sys/start.h>
#include <time.h>
#include "Init_ECSH.cpp"
#include "InitialCondition_ECSH.cpp"
#include "output_ECSH.cpp"
//#include "spherical.cpp"
#include "dt_ECSH.cpp"
#include "dif_ECSH.cpp"
#include "eod_ECSH.cpp"
#include "eos_ECSH.cpp"
#include "artv_ECSH2.cpp"
#include "artv_ECSH.cpp"
#include "eoenergy_ECSH.cpp"
//#include "exact_solution_SHOCK.cpp"
//#include "BoundaryTracking.cpp"
//#include "MaterialRecognition.cpp"
#include "rhoR_ECSH.cpp"
#include "relax_define.h"
#include "cotc_define.h"
#include "relax.cpp"
//#include "MS_TDMA.cpp"
#include "cotc_ion_ECSH.cpp"
#include "cotc_ele_ECSH.cpp"
#include "RMFP_ECSH.cpp"
#include "cotc_rad_ECSH.cpp"
#include "GenerateMatrix.cpp"
//#include "load_convert.cpp"
//#include "RemeshBoundary.cpp"
//#include "RemeshBoundary2.cpp"
#include "fusion.cpp"
#include <omp.h>

int main(){

	int i,j,k;
	clock_t start,end;

	GenerateMatrix();
	printf("GenerateMatrix_finished\n");
	eoeFlagBuffer = 0;
	MeshTotal = ((im - 2) - 2 + 1)*((jm - 2) - 2 + 1)*((km - 2) - 2 + 1);
	eoeFlag = 0;
	eoeCount = 0;
	printf("MeshTotal = %d\n", MeshTotal);
	MtEmError = 0;

	Init_ECSH();
	printf("Init_finished\n");

	InitialCondition_ECSH();
	printf("InitialCondition_finished\n");
	
	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					if(rhonew[i][j][k] > 0.0){
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						Nnew[i][j][k] = 0.0;
					}
					J[i][j][k] = dX * dY * dZ;
					if(atomicnum[i][j][k] == 1){
						nDnew[i][j][k] = Nnew[i][j][k] / 2.0;
						nTnew[i][j][k] = Nnew[i][j][k] / 2.0;
					}
				}
			}
		}


	eos_ECSH();
	printf("eos_finished\n");

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];	
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
				}
			}
		}


		nn = 1;
		initial_t = t;


////////////loop////////////

	while(1){


		//Date output//
		eoeFlagNumber = 0;
		#pragma omp parallel for private(j,k),reduction(+:eoeFlagNumber)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(Tinow[i][j][k] > 0.0){
						eoeFlagNumber++;
					}
				}
			}
		}
		eoeFlagBuffer = eoeFlagNumber;
		if(eoeFlagBuffer == MeshTotal){
			eoeFlag = 1;
		}
		if(eoeFlag == 1){
			eoeCount++;
		}
		
		if(t>=OutputTime){
			rhoR_ECSH();
			output_ECSH();
			printf("output_finished\n");

		//	spherical();
		}

		printf("\n\nnn = %d\n",nn);
		printf("t = %e\n", t);

		nn += 1;
	
		//Calculation of step size of time//
		dt_ECSH();
		printf("dt_finished\n");

		//differential momentum equation//
		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
				}
			}
		}

		artv_ECSH2();
		printf("artv2_finished\n");

		/*equation of motion*/
		dif_ECSH();
		printf("dif_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					// u^n_(i+1/2.j+1/2,k+1/2)
					Ua[i][j][k] = ((unew[i][j][k] + unow[i][j][k]) / 2.0 + (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0) / 2.0;
					Va[i][j][k] = ((vnew[i][j][k] + vnow[i][j][k]) / 2.0 + (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0) / 2.0;
					Wa[i][j][k] = ((wnew[i][j][k] + wnow[i][j][k]) / 2.0 + (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0) / 2.0;

					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
					nanow[i][j][k] = nanew[i][j][k];
				}
			}
		}

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
			}
		}

		artv_ECSH();
		printf("artv_finished\n");

		//equation of continuity//
		eod_ECSH();
		printf("eod_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
				}
			}
		}

		/*equation of energy*/
		eoenergy_ECSH();
		printf("ene_finished\n");


		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
				}
			}
		}


		eos_ECSH();
		printf("eos_finished\n");

		//fusion//
		fusion();
		printf("fusion_finished\n");

		//thermal conduction of ion//
		cotc_ion_ECSH();
		printf("cotc_ion_finished\n");

		//thermal conduction of electron//
		cotc_ele_ECSH();
		printf("cotc_ele_finished\n");

		//thermal conduction of radiation//
		cotc_rad_ECSH();
		printf("cotc_rad_finished\n");

		relax();
		printf("relax_finished\n");

		eos_ECSH();
		printf("eos_finished\n");

		printf("\tFusionGain = %e\n", total_output_energy / input_energy);

		Dtnow = Dtnew;
		t = t + t0 * Dtnow;

		
	//	if(t > 1.1e-11){break;}
		if(t > 1.0e-9){break;}


	}
}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/output_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "output_ECSH.cpp"                                                                       
//                                                                                       
// output_ECSH(int n): a procedure to store results in the Euler code.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>
void output_ECSH()
{

		
		int i, j, k;	
		int Point_index_theta;
  		int Point_index_phi;
		double implosion_speed;
		double Xout, Yout, Zout;

		double Ti_max,rho_max;

		double total_DT_rho,total_DT_Ti,total_DT_mesh;
		double Ti_ave,rho_ave,rhoR_ave;
		double Ti_ave2,rho_ave2;
		double RMS_Ti,RMS_rho,RMS_rhoR;

		double rhoR_1,rhoR_2,rhoR_3,rhoR_4,rhoR_5,rhoR_6,rhoR_7,rhoR_8,rhoR_9,rhoR_10,rhoR_11,rhoR_12,rhoR_13,rhoR_14;
		double TiR_1,TiR_2,TiR_3,TiR_4,TiR_5,TiR_6,TiR_7,TiR_8,TiR_9,TiR_10,TiR_11,TiR_12,TiR_13,TiR_14;
		double mass_i,mass_j,mass_k;



		
	totalT = 0.0;
	totalK = 0.0;
	totalU = 0.0;
	Ti_max = 0.0;
	rho_max = 0.0;

	//total_energy//
		#pragma omp parallel for private(j,k), reduction(+:totalT,totalK)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					energyU_i[i][j][k] = (3.0 / 2.0) * (Tinew[i][j][k] * T0) / (meos[i][j][k] * M0);
					energyU_e[i][j][k] = dX*L0*dY*L0*dZ*L0 * CVenew[i][j][k]*CV0 * Tenew[i][j][k]*T0 * rhonew[i][j][k]*rho0;
					if(rhonew[i][j][k] > 1.0 / rho0 && Trnew[i][j][k] > 0.0){
						energyU_r[i][j][k] = 4.0 * sigma * pow(Trnew[i][j][k]*T0 / kb, 4.0) / (rhonew[i][j][k]*rho0) / lightCC;
					}
					else{
						energyU_r[i][j][k] = 0.0;
					}

					if(rhonew[i][j][k] > 0.0){
						energyK[i][j][k] = 1.0/2.0 * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k]*rho0 * (pow(unew[i][j][k]*u0,2.0)+pow(vnew[i][j][k]*u0,2.0)+pow(wnew[i][j][k]*u0,2.0)); // 1/2mv^2
					}
					else{
						energyK[i][j][k] = 0.0;
					}

					totalT = totalT + (energyU_i[i][j][k] + energyU_e[i][j][k] + energyU_r[i][j][k])* dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k]*rho0;
					totalK = totalK + energyK[i][j][k];

					if(rhonew[i][j][k] == 0.0){
						atomicnum[i][j][k] = 0;
					}
						
					if(i >= im/2-15 && i < im/2+15 && j >= jm/2-15 && j < jm/2+15 && k >= km/2-15 && k < km/2+15){
						if(Ti_max < Tinew[i][j][k] * T0 / qe / 1000.0){
							Ti_max = Tinew[i][j][k] * T0 / qe / 1000.0;
						}
						if(rho_max < rhonew[i][j][k] * rho0){
							rho_max = rhonew[i][j][k] * rho0;
						}
					}
					
				}
			}
		}

		totalU = totalK + totalT;
		if(input_energy == 0.0){
			input_energy = totalU;
		}

		DTmass_cal = 0.0;
		#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(atomicnum[i][j][k] == 1){
						DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
					}
				}
			}
		}
	
		///////////////RMS////
		total_DT_rho = 0.0;
		total_DT_Ti = 0.0;
		total_DT_mesh = 0.0;
		Ti_ave = 0.0;
		rho_ave = 0.0;
		rhoR_ave = 0.0;
		RMS_Ti = 0.0; 
		RMS_rho = 0.0;
		RMS_rhoR = 0.0;

		#pragma omp parallel for private(j,k), reduction(+:total_DT_rho,total_DT_Ti,total_DT_mesh)
		for (i = im/2-30; i < im/2+30; i++) {
			for (j = jm/2-30; j < jm/2+30; j++) {
				for (k = km/2-30; k < km/2+30; k++) {
					if(atomicnum[i][j][k] == 1){
						total_DT_Ti += Tinew[i][j][k];
						total_DT_rho += rhonew[i][j][k];
						total_DT_mesh += 1.0;
					}
				
				}	
			}
		}
		Ti_ave = total_DT_Ti / total_DT_mesh;	
		rho_ave = total_DT_rho / total_DT_mesh;

		#pragma omp parallel for private(j,k), reduction(+:RMS_Ti,RMS_rho)
		for (i = im/2-30; i < im/2+30; i++) {
			for (j = jm/2-30; j < jm/2+30; j++) {
				for (k = km/2-30; k < km/2+30; k++) {
					if(atomicnum[i][j][k] == 1){
						RMS_Ti += pow(Ti_ave - Tinew[i][j][k],2.0);
						RMS_rho += pow(rho_ave - rhonew[i][j][k],2.0);
					}
				
				}	
			}
		}
		RMS_Ti = sqrt(RMS_Ti / total_DT_mesh / pow(Ti_ave,2.0));
		RMS_rho = sqrt(RMS_rho / total_DT_mesh / pow(rho_ave,2.0));

		if(eoeFlag == 1){
			rhoR_ave = rhoR;
			RMS_rhoR = pow(rhoR_ave - rhoR_1,2.0) + pow(rhoR_ave - rhoR_2,2.0) + pow(rhoR_ave - rhoR_3,2.0) + pow(rhoR_ave - rhoR_4,2.0) + pow(rhoR_ave - rhoR_5,2.0) + pow(rhoR_ave - rhoR_6,2.0) + pow(rhoR_ave - rhoR_7,2.0) + pow(rhoR_ave - rhoR_8,2.0) + pow(rhoR_ave - rhoR_9,2.0) + pow(rhoR_ave - rhoR_10,2.0) + pow(rhoR_ave - rhoR_11,2.0) + pow(rhoR_ave - rhoR_12,2.0) + pow(rhoR_ave - rhoR_13,2.0) + pow(rhoR_ave - rhoR_14,2.0);
			RMS_rhoR = sqrt(RMS_rhoR / 14.0 / pow(rhoR_ave,2.0));
		}
		else{
			RMS_rhoR = 0.0;
		}


		
		FILE*outputfile;
	
		sprintf(output,"../output_euler/output_2d/ij/output_ij_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile=fopen(output,"w");
		

		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
		//		for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0; //[mm]
					Yout = dY * j * L0 * 1000.0; //[mm]
					Zout = dZ * k * L0 * 1000.0; //[mm]

					fprintf(outputfile, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\t%e\t%e\t%e\t%e\n", i, j, Xout, Yout, unew[i][j][km/2] * u0, vnew[i][j][km/2] * u0, wnew[i][j][km/2] * u0, rhonew[i][j][km/2] * rho0, Tinew[i][j][km/2] * T0 / qe / 1000.0, Tenew[i][j][km/2] * T0 / qe / 1000.0, Trnew[i][j][km/2] * T0 / qe / 1000.0, pinew[i][j][km/2]*p0, penew[i][j][km/2]*p0, prnew[i][j][km/2]*p0, Nnew[i][j][km/2]*N0, charge[i][j][km/2], nanew[i][j][km/2]*N0, atomicnum[i][j][km/2], rhoR, qnew[i][j][km/2] * p0, CVinew[i][j][km/2]*CV0, CVenew[i][j][km/2]*CV0, CVrnew[i][j][km/2]*CV0);
					if (j == jm-1) {
						fprintf(outputfile, "\n");
					}
				
		//		}	
			}
		}

		fclose(outputfile);


		FILE*outputfile_jk;

		sprintf(output_jk,"../output_euler/output_2d/jk/output_jk_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile_jk = fopen(output_jk,"w");

		//for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;	//[mm]
					Yout = dY * j * L0 * 1000.0;	//[mm]
					Zout = dZ * k * L0 * 1000.0;	//[mm]

					fprintf(outputfile_jk, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\n", j, k, Yout, Zout, unew[im/2][j][k] * u0, vnew[im/2][j][k] * u0, wnew[im/2][j][k] * u0, rhonew[im/2][j][k] * rho0, Tinew[im/2][j][k] * T0 / qe / 1000.0, Tenew[im/2][j][k] * T0 / qe / 1000.0, Trnew[im/2][j][k] * T0 / qe / 1000.0, pinew[im/2][j][k]*p0, penew[im/2][j][k]*p0, prnew[im/2][j][k]*p0, Nnew[im/2][j][k]*N0, charge[im/2][j][k], meos[im/2][j][k], nanew[im/2][j][k]*N0, atomicnum[im/2][j][k], qnew[im/2][j][k]*p0);
					if (k == km-1) {
						fprintf(outputfile_jk, "\n");
					}
				
				}	
		//	}
		}
	
			fclose(outputfile_jk);		
		

////////////////////////


		FILE*outputfile1;		
		
		sprintf(output1,"../output_euler/output_3d/output_n_%08d.csv",nn);
		outputfile1=fopen(output1,"w");

			fprintf(outputfile1, "i,j,k,rho,Ti\n");	

			for (i = im/2-50; i <= im/2+50; i++) {
				for (j = jm/2-50; j <= jm/2+50; j++) {
					for (k = km/2-50; k <= km/2+50; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}


		fclose(outputfile1);

		if(t == initial_t){
			//FILE*outputfile1;		
			
			sprintf(output1,"../output_euler/output_3d/initial/output_n_%08d.csv",nn);
			outputfile1=fopen(output1,"w");
	
			fprintf(outputfile1, "i,j,k,rho,Ti\n");	
			for (i = 2; i <= im-2; i++) {
				for (j = 2; j <= jm-2; j++) {
					for (k = 2; k <= km-2; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}
			fclose(outputfile1);
		}

//////////////////

		FILE*outputfile2;
	
		sprintf(output2,"../output_euler/output_energy.dat");
		outputfile2=fopen(output2,"a+");
		
			fprintf(outputfile2, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, energyU_i[im/2][jm/2][km/2], energyU_e[im/2][jm/2][km/2], energyU_r[im/2][jm/2][km/2], energyK[im/2][jm/2][km/2], totalT, totalK, totalU);
					
		fclose(outputfile2);

///////////////////////////

		FILE*outputfile3;
	
		sprintf(output3,"../output_euler/output_rhoR.dat");
		outputfile3=fopen(output3,"a+");
		
			fprintf(outputfile3, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, rhoR, DTmass_cal, Ti_max,rho_max, Ti_ave*T0/qe/1000.0, rho_ave*rho0, ave_rho3);
					
		fclose(outputfile3);

///////////////////////////


		FILE*outputfile4;
	
		sprintf(output4,"../output_euler/output_FusionGain.dat");
		outputfile4=fopen(output4,"a+");
		
			fprintf(outputfile4, "%e\t%e\t%e\t%e\n", t*1.0e+9, total_output_energy / input_energy, input_energy, total_output_energy);
					
		fclose(outputfile4);

///////////////////////////
/*

		FILE*outputfile5;
	
		sprintf(output5,"output_tracking/output_n_%08d_t_%e.dat",nn,t);
		outputfile5 = fopen(output5,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
				fprintf(outputfile5, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[0]) {
					fprintf(outputfile5, "\n");
				}
			}
		}

		fclose(outputfile5);

*/
//////////////////
/*
		FILE*outputfile6;
	
		sprintf(output6,"output_tracking/output_2_%d.dat",nn);
		outputfile6 = fopen(output6,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[2]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[2]; Point_index_phi++){
				fprintf(outputfile6, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Y[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Z[2][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[2]) {
					fprintf(outputfile6, "\n");
				}
			}
		}


		fclose(outputfile6);
*/
///////////
		
		FILE*outputfile8;
	
		sprintf(output8,"../output_euler/output_RMS.dat");
		outputfile8=fopen(output8,"a+");
		
			fprintf(outputfile8, "%e\t%e\t%e\t%e\n", t*1.0e+9, RMS_Ti*100.0, RMS_rho*100.0, RMS_rhoR*100.0);
					
		fclose(outputfile8);


	//	OutputTime = t + 0.001e-8; //OutputStep; //fusion
	//	OutputTime = t + 1.0e-12; //OutputStep; //core
		OutputTime = OutputStep;
		printf("OutputTime = %e\n", OutputTime);


		#pragma omp parallel for private(j,k)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(atomicnum[i][j][k] == 0){
						atomicnum[i][j][k] = 1;
					}
					
				}
			}
		}


}



==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/relax.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


//#include"MS.cpp"
#include <omp.h>

void relax(void) {

	int i, j, k;
	int mk,mi,mj,pivot;
	double amax,Akk,Aik,ax;
	int N;

	#pragma omp parallel for private(j,k,lambdaEI,gsaiIg,Ig,omegai,omegar,phii,phir,betai,betar,G,alphai,alphar,gammma,lambda,Xg,Yg,Ag,Bg,gsaii0,gsair0,Ci,Cr,pivot,mk,amax,Akk,Aik,mi,mj,ax)
	for (i = 2; i<im-1; i++) {
		for (j = 2; j<jm-1; j++) {
			for (k = 2; k<km-1; k++) {
				if (Tinew[i][j][k]>0. && Tenew[i][j][k]>0. && Trnew[i][j][k]>0. && rhonew[i][j][k]>0. && atomicnum[i][j][k]!=0) {
					//J convert to K 
					Tistar[i][j][k] = Tinew[i][j][k] / kb;
					Testar[i][j][k]= Tenew[i][j][k] / kb;
					Trstar[i][j][k] = Trnew[i][j][k] / kb;

					atomicmassnumber[i][j][k] = meos[i][j][k] * M0 / (1.9926e-26)*12.;

					if (Tenew[i][j][k] * T0*6.241e18<10) {
						lambdaEI = 15.;
					}
					if (Tenew[i][j][k] * T0*6.241e18>10) {
						lambdaEI = 15.0;
					}
					gsaiIg = Testar[i][j][k] / Trstar[i][j][k];
					Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
					if (gsaiIg>1.e10) {
						Ig = 1.;
					}

					omegai = 1. / (32.*sqrt(2.*M_PI))*(Nnew[i][j][k] * N0*pow(charge[i][j][k], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber[i][j][k]) / (pow(Tenew[i][j][k] * T0, 3. / 2.));
					aw[i][j][k] = 1000.0 * M0*meos[i][j][k] * Na;  
					omegar = 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0);


					if (isinf(omegar) || isnan(omegar)) {
						printf("%d %d %d %e %e %e %e %e %e %e %e\n", i, j, k, charge[i][j][k], Nnew[i][j][k], Testar[i][j][k], CVenew[i][j][k], 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0), CVrnew[i][j][k], Trnew[i][j][k], CVenew[i][j][k]);
						getchar();
					}

					if (isnan(omegai)) { printf("omegai %d %d %d\n ", i, j, k); exit(0); }
					if (isnan(omegar)) { printf("omegar %d %d %d\n ", i, j, k); exit(0); }

					phii = 0.;
					phir = 0.;

					betai = 1.0 + CVinew[i][j][k] / CVenew[i][j][k];
					betar = 1.0 + CVenew[i][j][k] / CVrnew[i][j][k];

					G = CVinew[i][j][k] / CVenew[i][j][k];

					alphai = (phir + betar * phii)*omegar;
					alphar = (phii*G + betai * phir)*omegai;

					gammma = (betai*betar - G)*omegai*omegar;

					lambda = betai * omegai + betar * omegar;

					Xg = -0.5*lambda + 0.5*sqrt(lambda*lambda - 4.0*gammma);
					Yg = -0.5*lambda - 0.5*sqrt(lambda*lambda - 4.0*gammma);

					Ag = (exp(Xg*Dtnew*t0) - 1.0) / (Xg*Dtnew*t0) - (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					if (Xg == 0.) {
						Ag = -(exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					}
					else if (Yg == 0.) {
						Ag = 0.;
					}

					if (isnan(Ag)) { printf("Ag %e %d %d %d %e %e %e %e %e %e %e\n ", Ag, i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma), omegai, omegar, betai, betar); exit(0); }
					Bg = (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);

					if (Yg == 0.) {
						Bg = 0.;
					}
					if (Dtnew == 0.) {
						Ag = 0.;
						Bg = 0.;
					}

					gsaii0 = Tistar[i][j][k] * T0 - Testar[i][j][k] * T0;
					gsair0 = Testar[i][j][k] * T0 - Trstar[i][j][k] * T0;

					Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - alphai / gammma)) + 0.5*(gsaii0 - alphai / gammma);
					Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - alphar / gammma)) + 0.5*(gsair0 - alphar / gammma);
					if (alphai == 0.) { Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - 0.)) + 0.5*(gsaii0 - 0.); }
					if (alphar == 0.) { Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - 0.)) + 0.5*(gsair0 - 0.); }

					if (isnan(Ag)) { printf("Ag %d %d %d %e %e %e\n ", i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma)); exit(0); }
					if (isnan(Bg)) { printf("Bg %d %d %d\n ", i, j, k); exit(0); }

					
						MatA[i][0][0] = 1 + Dtnew * t0*omegai;
						MatA[i][0][1] = -Dtnew * t0*omegai;
						MatA[i][0][2] = 0.;
						MatA[i][0][3] = Tistar[i][j][k] * T0;
						MatA[i][1][0] = -Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai;
						MatA[i][1][1] = 1.0 + Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai + Dtnew * t0*omegar;
						MatA[i][1][2] = -Dtnew * t0*omegar;
						MatA[i][1][3] = Testar[i][j][k] * T0;
						MatA[i][2][0] = 0.0;
						MatA[i][2][1] = -Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][2] = 1.0 + Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][3] = Trstar[i][j][k] * T0;
	
						//matrix(3);
						N = 3;
		
				//forward arase
				for(mk=0;mk<N-1;++mk){
					//partial pivot selection
					pivot=mk;	
					amax=fabs(MatA[i][mk][mk]);
					for(mi=mk+1;mi<N;++mi){
						if(fabs(MatA[i][mi][mk])>amax){
							amax=fabs(MatA[i][mi][mk]);
							pivot=mi;
						}
					}	
					if(pivot!=mk){		
						for(mi=mk;mi<N+1;mi++){
							S[i][mi]=MatA[i][pivot][mi];
							MatA[i][pivot][mi]=MatA[i][mk][mi];
							MatA[i][mk][mi]=S[i][mi];
						}
					}	
					Akk=MatA[i][mk][mk];
					for(mi=mk+1;mi<N;++mi){
						Aik=MatA[i][mi][mk];
						for(mj=mk;mj<N+1;++mj){
							MatA[i][mi][mj]=MatA[i][mi][mj]-Aik*(MatA[i][mk][mj]/Akk);
						}
					}
				}
			
				//back substitution
				MatA[i][N-1][N]=MatA[i][N-1][N]/MatA[i][N-1][N-1];
				for(mi=N-2;mi>=0;--mi){
					ax=0.0;
					for(mj=mi+1;mj<N;++mj){
						ax+=MatA[i][mi][mj]*MatA[i][mj][N];
					}
					MatA[i][mi][N]=(MatA[i][mi][N]-ax)/MatA[i][mi][mi];
				}
		
							Tinew[i][j][k] = MatA[i][0][3] * kb / T0;
							Tenew[i][j][k] = MatA[i][1][3] * kb / T0;
							Trnew[i][j][k] = MatA[i][2][3] * kb / T0;
							if (isnan(Tinew[i][j][k])) { printf("%d %d %d\n ", i, j, k); }
					}
				}
			}
		}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Trnew[i][j][1] = Trnew[i][j][2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			Tinew[i][j][km-1] = Tinew[i][j][km-1];
			Tenew[i][j][km-1] = Tenew[i][j][km-1];
			Trnew[i][j][km-1] = Trnew[i][j][km-1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}	
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Trnew[i][1][k] = Trnew[i][2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}	
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Trnew[1][j][k] = Trnew[2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}	
	}

	
}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/relax_define.h <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax_define.h"                                                                       
//                                                                                       
// The definition of variables for calculating three-temperature relaxations among Ti,
// Te and Tr
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_relax_define_h_
#define INCLUDED_relax_define_h_

//define variables//
double	***Tistar, ***Testar, ***Trstar;
double  gsaiIg, Ig, lambdaEI, omegai, omegar, ***aw, phii, phir, betai, betar, alphai, alphar, gammma, lambda, Xg, Yg, Ag, Bg, gsaii0, gsair0, Ci, Cr, gsaii, omegaiav, omegarav, phiiav, phirav, alphaiav, alpharav, gammaav, gsair, Kie, Kre, G, omegab, omegac; 

double ElectronMass = 9.129e-31 / M0;
double EnergyCheck1, EnergyCheck2;
//double ElectronMass = me/M0; 
double ProtonMass = 1.672621890e-27/M0;
double ***atomicmassnumber;

int flag;

#endif


==> anc/SourceCode+DirectoryStructure/sample_DT_collision/src_euler/rhoR_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "rhoR_ECSH.cpp"                                                                       
//                                                                                       
// rhoR_ECSH(): a procedure to calculate rhoR. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void rhoR_ECSH()
{
			int i,j,k;
	
			double DTmass_cal = 0.0;
			#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(rhonew[i][j][k] > 0.0){
							atomicnum[i][j][k] = 1;
						}
						else{
							atomicnum[i][j][k] = 0;
						}

						if(atomicnum[i][j][k] == 1){
							DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
						}
					}
				}
			}
			
			double mass_i = 0.0;
			double mass_j = 0.0;		
			double mass_k = 0.0;

			#pragma omp parallel for private(j,k), reduction(+:mass_i,mass_j,mass_k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 1){
							mass_i += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (i-2));
							mass_j += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (j-2));
							mass_k += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (k-2));						
						}
					}
				}
			}
			//r_g = sqrt(pow(mass_i *dX / DTmass_cal,2.0) + pow(mass_j * dY / DTmass_cal,2.0) + pow(mass_k * dZ / DTmass_cal,2.0));

			i_g = (mass_i / DTmass_cal)+0.5;
			j_g = (mass_j / DTmass_cal)+0.5;
			k_g = (mass_k / DTmass_cal)+0.5;

			printf("\ti_g = %d j_g = %d k_g = %d\n", (int)i_g, (int)j_g, (int)k_g);
			printf("\trhonew[i_g][j_g][k_g] = %e\n", rhonew[(int)i_g][(int)j_g][(int)k_g]*rho0);
	
			int theta_rhoR, phi_rhoR, r_rhoR;
			int r_max = im*2;
			double rho_rhoR;	//[theta][phi]
			double rhoR1[theta_max+1][phi_max+1];	//[theta][phi]
			double r_Length_rhoR[theta_max+1][phi_max+1];

			for(theta_rhoR = 0; theta_rhoR <= theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR <= phi_max; phi_rhoR++){
					rhoR1[theta_rhoR][phi_rhoR] = 0.0;
					r_Length_rhoR[theta_rhoR][phi_rhoR] = 0;
				}		
			}

			double di_rhoR, dj_rhoR, dk_rhoR;

			int Point_index_theta;
		  	int Point_index_phi;
			
			
			double r_Length,r_boundary;

			double i_rhoR, j_rhoR, k_rhoR;
			double i_rhoR_shifted,j_rhoR_shifted,k_rhoR_shifted;

			double PointInMesh_i_shifted_1, PointInMesh_j_shifted_1, PointInMesh_k_shifted_1;
			double PointInMesh_i_shifted_2, PointInMesh_j_shifted_2, PointInMesh_k_shifted_2;
			double PointInMesh_i,PointInMesh_j,PointInMesh_k;

			double i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1;
			double i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2;
	
			#pragma omp parallel for private(rho_rhoR,phi_rhoR,r_rhoR,i_rhoR,j_rhoR,k_rhoR,i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1,i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2,PointInMesh_i,PointInMesh_j,PointInMesh_k,PointInMesh_i_shifted_1,PointInMesh_j_shifted_1,PointInMesh_k_shifted_1,PointInMesh_i_shifted_2,PointInMesh_j_shifted_2,PointInMesh_k_shifted_2), reduction(+:mass_i,mass_j,mass_k)
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					for(r_rhoR = 0; r_rhoR < r_max; r_rhoR++){
						i_rhoR = ((double)r_rhoR * sin((double)theta_rhoR/(double)theta_max*pi) * cos(2.0*(double)phi_rhoR/(double)phi_max*pi) + i_g);	
						j_rhoR = ((double)r_rhoR * sin((double)theta_rhoR/(double)theta_max*pi) * sin(2.0*(double)phi_rhoR/(double)phi_max*pi) + j_g);	
						k_rhoR = ((double)r_rhoR * cos(theta_rhoR/theta_max*pi) + k_g);
						if((int)i_rhoR < 0 && (int)i_rhoR > im && (int)j_rhoR < 0 && (int)j_rhoR > jm && (int)k_rhoR < 0 && (int)k_rhoR > km){
							break;
						}
						else{
							if(atomicnum[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] == 1){
								r_Length_rhoR[theta_rhoR][phi_rhoR] = r_rhoR;

								i_rhoR_shifted_1 = i_rhoR + 0.5;
								j_rhoR_shifted_1 = j_rhoR + 0.5;
								k_rhoR_shifted_1 = k_rhoR + 0.5;

								i_rhoR_shifted_2 = i_rhoR - 0.5;
								j_rhoR_shifted_2 = j_rhoR - 0.5;
								k_rhoR_shifted_2 = k_rhoR - 0.5;

								PointInMesh_i = i_rhoR - (int)i_rhoR;
								PointInMesh_j = j_rhoR - (int)j_rhoR;
								PointInMesh_k = k_rhoR - (int)k_rhoR;

								PointInMesh_i_shifted_1 = i_rhoR + 0.5 - (int)i_rhoR_shifted_1;
								PointInMesh_j_shifted_1 = j_rhoR + 0.5 - (int)j_rhoR_shifted_1;
								PointInMesh_k_shifted_1 = k_rhoR + 0.5 - (int)k_rhoR_shifted_1;

								PointInMesh_i_shifted_2 = i_rhoR - 0.5 - (int)i_rhoR_shifted_2;
								PointInMesh_j_shifted_2 = j_rhoR - 0.5 - (int)j_rhoR_shifted_2;
								PointInMesh_k_shifted_2 = k_rhoR - 0.5 - (int)k_rhoR_shifted_2;
									
								rho_rhoR = PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]									
														+ PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)];


								if(rho_rhoR > 0.0){
								//	printf("Ti_mode3 = %e rho_mode3 = %e\n",Ti_mode3[r_mode][theta_mode][phi_mode],rho_mode3[r_mode][theta_mode][phi_mode]);
								}
								else{ 
									break;
								}

								rhoR1[theta_rhoR][phi_rhoR] += rho_rhoR * rho0 * dX * L0 * 1.0e-1;
							}
							else{
								break;
							}			
						}
					}
				}		
			}


			double rhoR2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					rhoR2 += rhoR1[theta_rhoR][phi_rhoR]; 
				}		
			}
 
			ave_rho2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					ave_rho2 += rhoR1[theta_rhoR][phi_rhoR] / (double)r_Length_rhoR[theta_rhoR][phi_rhoR];
				}		
			}
			rhoR = rhoR2 / (double)(theta_max*phi_max);
			ave_rho3 = ave_rho2 / (double)(theta_max*phi_max);

			#pragma omp parallel for private(j,k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 0){
							atomicnum[i][j][k] = 1;
						}
					}
				}
			}

			printf("\trhoR = %e\n", rhoR);


}


==> anc/SourceCode+DirectoryStructure/sample_DT_collision_readme.txt <==
The sample data of Code DT collision.

[DT_collison structure]
sample_DT_collision
|-- Code-DTcollision-start.sh
|-- animation
|-- output_euler
|   |-- output_2d
|   |    |-- ij
|   |    `-- jk
|   |         `-- output_jk_n_*.dat
|   |-- output_3d
|   |    |--initial
|   |    `-- output_n_*.csv
|   |-- output_tracking
|   |-- output_RMS.dat
|   |-- output_energy.dat
|   `-- output_rhoR.dat
|-- pic_Eu
|   |-- rhoR
|   |-- Ti
|   |    |--ij
|   |    `--jk
|   |        `-- output_jk_n_*.png
|   |-- Te
|   |    |--ij
|   |    `--jk
|   |-- Tr
|   |    |--ij
|   |    `--jk
|   |-- atomic
|   |    |--ij
|   |    `--jk
|   |-- rho
|   |    |--ij
|   |    `--jk
|   |-- rhoR
|   `-- rhoR.png
|-- shell_euler
|   |-- Animation_Ti_XY.sh
|   |-- Animation_Ti_YZ.sh
|   |-- Animation_Te_XY.sh
|   |-- Animation_Te_YZ.sh
|   |-- Animation_Tr_XY.sh
|   |-- Animation_Tr_YZ.sh
|   |-- Animation_atomic_XY.sh
|   |-- Animation_atomic_YZ.sh
|   |-- Animation_rho_XY.sh
|   |-- Animation_rho_YZ.sh
|   |-- rhoR.sh
|   `-- Fusiongain.sh
|-- src_euler
    |-- initial_condition
    |-- artv_ECSH.cpp
    |-- artv_ECSH2.cpp
    |-- cotc_define.h
    |-- cotc_ele_ECSH.cpp
    |-- cotc_ion_ECSH.cpp
    |-- cotc_rad_ECSH.cpp
    |-- define.h
    |-- dif_ECSH.cpp
    |-- dt_ECSH.cpp
    |-- eod_ECSH.cpp
    |-- eoenergy_ECSH.cpp
    |-- eos_ECSH.cpp
    |-- fusion.cpp
    |-- GenerateMatrix.cpp
    |-- Init_ECSH.cpp
    |-- InitialCondition_ECSH.cpp
    |-- main_ECSH.cpp
    |-- MS.cpp
    |-- MS_TDMA.cpp
    |-- output_ECSH.cpp
    |-- relax.cpp
    |-- relax_define.h
    |-- rhoR_ECSH.cpp
    |-- RMFP_ECSH.cpp


### This sample data is a part of the result data from the Code DT collision. Images (png file and eps file) in the sample file are created by each shell script based on the sample data. 

   -----
### Animation_Ti_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Ti_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Te_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Te_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the YZ plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Tr_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_Tr_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_rho_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_rho_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_atomic_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_RZ.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number from the output result of Euler code. It is created based on "output_n_*.dat" of the output_euler file. The images are output into the "atomic" of the "pic_Eu", and the animation is output into "animation".

### Fusiongain.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_FusionGain.dat" of the output_euler file. The image is output into "pic_Eu".

### rhoR.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_rhoR.dat" of the output_euler file. The image is output into "pic_Eu".
   -----




==> anc/SourceCode+DirectoryStructure/sample_fusion/CodeO-SUKI-N-fusion-start.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "CodeO-SUKI-N-fusion-start.sh"                                                                       
#                                                                                       
#      All the fusion simulation process is performed in its intergrated way by using the 
#   script of "CodeO-SUKI-N-fusion-start.sh" 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////
#!/bin/sh
ulimit -s unlimited #Make the stack size infinite
ulimit -c unlimited #Make the size infinite
cd src_lagrange3D #Goto src_lagrange
sh setup_fusion.sh #remove all file and set up the output file
g++ main_LC.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_convert3D && g++ main_convert.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_euler3D && g++ main_ECSH.cpp -g -fopenmp -O3 && time ./a.out #Complie the main function and execute it


==> anc/SourceCode+DirectoryStructure/sample_fusion/output/Beam32.dat <==
0.00	2.299750	0.000000	0.000000	0.000000	0.000000
2.00	2.796646	0.000000	0.000000	0.000000	0.000000
4.00	3.416734	0.000000	0.000000	0.000000	0.000000
6.00	3.956243	0.000000	0.000000	0.000000	0.000000
8.00	3.741123	0.000000	0.000000	0.000000	0.000000
11.00	3.210945	0.000000	0.000000	0.000000	0.000000
13.00	3.743209	0.485489	0.000000	0.000000	0.000000
15.00	4.784328	0.972281	0.000000	0.000000	0.000000
17.00	4.274955	1.222246	0.000000	0.000000	0.000000
19.00	4.406294	1.970387	0.000000	0.000000	0.000000
22.00	4.673145	2.215233	0.000000	0.000000	0.000000
24.00	6.159611	3.726865	0.000000	0.000000	0.000000
26.00	6.433621	2.270466	0.000000	0.000000	0.000000
28.00	5.971780	2.787665	0.000000	0.000000	0.000000
31.00	6.255686	4.068143	0.000000	0.000000	0.000000
33.00	7.750883	4.347752	0.000000	0.000000	0.000000
35.00	8.698539	4.619005	0.000000	0.000000	0.000000
37.00	7.744102	5.329447	0.000000	0.000000	0.000000
39.00	8.592115	5.668721	0.000000	0.000000	0.000000
42.00	8.147439	6.644933	0.000000	0.000000	0.000000
44.00	7.740260	6.460611	0.000000	0.000000	0.000000
46.00	7.755921	6.460611	0.000000	0.000000	0.000000
48.00	7.740678	6.469915	0.000000	0.000000	0.000000
50.00	6.811702	6.775908	0.000000	0.000000	0.000000
53.00	7.521631	6.469915	0.000000	0.000000	0.000000
55.00	8.388604	6.513429	0.000000	0.000000	0.000000
57.00	7.654354	6.469915	0.000000	0.000000	0.000000
59.00	7.148432	5.941440	0.000000	0.000000	0.000000
61.00	6.888107	5.941440	0.000000	0.000000	0.000000
64.00	7.369140	5.941440	0.000000	0.000000	0.000000
66.00	2.788008	0.000000	0.000000	0.000000	0.000000
68.00	2.673011	0.000000	0.000000	0.000000	0.000000
70.00	2.854166	0.000000	0.000000	0.000000	0.000000
73.00	3.619924	0.000000	0.000000	0.000000	0.000000
75.00	4.658287	0.000000	0.000000	0.000000	0.000000
77.00	4.067334	0.000000	0.000000	0.000000	0.000000
79.00	3.474597	0.000000	0.000000	0.000000	0.000000
81.00	3.794672	0.000000	0.000000	0.000000	0.000000
84.00	4.116676	0.000000	0.000000	0.000000	0.000000
86.00	4.640517	0.000000	0.000000	0.000000	0.000000
88.00	4.305470	0.743892	0.000000	0.000000	0.000000
90.00	4.470764	1.502088	0.000000	0.000000	0.000000
92.00	5.349151	1.263801	0.000000	0.000000	0.000000
95.00	6.655364	2.939223	0.000000	0.000000	0.000000
97.00	6.586323	2.019093	0.000000	0.000000	0.000000
99.00	5.951433	3.052069	0.000000	0.000000	0.000000
101.00	5.813475	3.553875	0.000000	0.000000	0.000000
104.00	6.294214	4.330387	0.000000	0.000000	0.000000
106.00	6.657270	4.603106	0.000000	0.000000	0.000000
108.00	6.948695	4.347752	0.000000	0.000000	0.000000
110.00	6.425538	4.073566	0.000000	0.000000	0.000000
112.00	7.281692	4.347752	0.000000	0.000000	0.000000
115.00	8.105966	3.549078	0.000000	0.000000	0.000000
117.00	7.028837	3.964105	0.000000	0.000000	0.000000
119.00	6.840508	3.227088	0.000000	0.000000	0.000000
121.00	6.505930	2.892961	0.000000	0.000000	0.000000
123.00	6.792961	3.067868	0.000000	0.000000	0.000000
126.00	6.861709	2.797497	0.000000	0.000000	0.000000
128.00	6.874948	2.117434	0.000000	0.000000	0.000000
130.00	6.465216	2.525039	0.000000	0.000000	0.000000
132.00	7.310101	1.756848	0.000000	0.000000	0.000000
135.00	8.117752	2.525039	0.000000	0.000000	0.000000
137.00	6.848315	0.998465	0.000000	0.000000	0.000000
139.00	7.413574	1.502276	0.000000	0.000000	0.000000
141.00	6.728882	1.252850	0.000000	0.000000	0.000000
143.00	6.865708	0.743892	0.000000	0.000000	0.000000
146.00	6.760129	0.496659	0.000000	0.000000	0.000000
148.00	6.798400	0.494467	0.000000	0.000000	0.000000
150.00	6.348213	0.000000	0.000000	0.000000	0.000000
152.00	7.410445	0.494467	0.000000	0.000000	0.000000
154.00	7.572941	0.000000	0.000000	0.000000	0.000000
157.00	7.581683	0.000000	0.000000	0.000000	0.000000
159.00	7.309933	0.000000	0.000000	0.000000	0.000000
161.00	6.981187	0.000000	0.000000	0.000000	0.000000
163.00	7.186516	0.000000	0.000000	0.000000	0.000000
165.00	6.986433	0.000000	0.000000	0.000000	0.000000
168.00	7.126935	0.000000	0.000000	0.000000	0.000000
170.00	6.342528	0.000000	0.000000	0.000000	0.000000
172.00	7.294258	0.000000	0.000000	0.000000	0.000000
174.00	7.032202	0.000000	0.000000	0.000000	0.000000
177.00	6.706352	0.000000	0.000000	0.000000	0.000000
179.00	6.600623	0.000000	0.000000	0.000000	0.000000
181.00	6.628959	0.000000	0.000000	0.000000	0.000000
183.00	6.850343	0.000000	0.000000	0.000000	0.000000
185.00	6.888551	0.000000	0.000000	0.000000	0.000000
188.00	6.419520	0.000000	0.000000	0.000000	0.000000
190.00	6.241000	0.000000	0.000000	0.000000	0.000000
192.00	6.886946	0.000000	0.000000	0.000000	0.000000
194.00	6.798269	0.000000	0.000000	0.000000	0.000000
196.00	6.889725	0.000000	0.000000	0.000000	0.000000
199.00	6.665587	0.000000	0.000000	0.000000	0.000000
201.00	6.609386	0.000000	0.000000	0.000000	0.000000
203.00	7.162713	0.000000	0.000000	0.000000	0.000000
205.00	7.246828	0.000000	0.000000	0.000000	0.000000
208.00	6.478827	0.000000	0.000000	0.000000	0.000000
210.00	5.894735	0.000000	0.000000	0.000000	0.000000
212.00	6.227814	0.000000	0.000000	0.000000	0.000000
214.00	6.413598	0.000000	0.000000	0.000000	0.000000
216.00	6.333698	0.000000	0.000000	0.000000	0.000000
219.00	5.946938	0.000000	0.000000	0.000000	0.000000


==> anc/SourceCode+DirectoryStructure/sample_fusion/output/Insulation.dat <==
0.000000e+00	1.000000e+00	
0.000000e+00	1.000000e+00	
1.509696e-01	1.000625e+00	
2.271466e-01	1.001872e+00	
3.120916e-01	1.004229e+00	
4.037533e-01	1.007898e+00	
5.031908e-01	1.013187e+00	
6.038682e-01	1.019834e+00	
7.041919e-01	1.027904e+00	
8.041055e-01	1.037037e+00	
9.040689e-01	1.047062e+00	
1.000603e+00	1.057453e+00	
1.103138e+00	1.069295e+00	
1.200862e+00	1.081275e+00	
1.302391e+00	1.094187e+00	
1.401906e+00	1.107208e+00	
1.500588e+00	1.120408e+00	
1.602237e+00	1.134448e+00	
1.701529e+00	1.148350e+00	
1.801997e+00	1.162533e+00	
1.901237e+00	1.176608e+00	
2.002467e+00	1.191085e+00	
2.100376e+00	1.205243e+00	
2.200818e+00	1.219740e+00	
2.301214e+00	1.234182e+00	
2.401520e+00	1.248533e+00	
2.501806e+00	1.262881e+00	
2.602091e+00	1.277139e+00	
2.702430e+00	1.291283e+00	
2.802768e+00	1.305296e+00	
2.900375e+00	1.318844e+00	
3.000819e+00	1.332737e+00	
3.101289e+00	1.346486e+00	
3.201858e+00	1.360095e+00	
3.302461e+00	1.373553e+00	
3.400368e+00	1.386601e+00	
3.501165e+00	1.399902e+00	
3.602022e+00	1.413052e+00	
3.700224e+00	1.426455e+00	
3.801233e+00	1.440105e+00	
3.902245e+00	1.460913e+00	
4.000070e+00	1.480877e+00	
4.100603e+00	1.502176e+00	
4.200900e+00	1.523178e+00	
4.301133e+00	1.542304e+00	
4.401245e+00	1.561010e+00	
4.501370e+00	1.577626e+00	
4.601270e+00	1.593740e+00	
4.701186e+00	1.609323e+00	
4.801070e+00	1.624313e+00	
4.900979e+00	1.637872e+00	
5.000909e+00	1.650749e+00	
5.100769e+00	1.661481e+00	
5.200880e+00	1.671562e+00	
5.300977e+00	1.679897e+00	
5.401489e+00	1.687677e+00	
5.502154e+00	1.694583e+00	
5.600596e+00	1.700838e+00	
5.702149e+00	1.705552e+00	
5.800706e+00	1.709638e+00	
5.901211e+00	1.713308e+00	
6.000866e+00	1.716619e+00	
6.102345e+00	1.720136e+00	
6.202621e+00	1.723256e+00	
6.301802e+00	1.731081e+00	
6.402527e+00	1.739414e+00	
6.502056e+00	1.748802e+00	
6.600335e+00	1.759682e+00	
6.702258e+00	1.773314e+00	
6.802424e+00	1.791315e+00	
6.900876e+00	1.809587e+00	
7.000063e+00	1.835542e+00	
7.102154e+00	1.867102e+00	
7.200794e+00	1.909067e+00	
7.302147e+00	1.992653e+00	
7.401263e+00	2.098864e+00	
7.501215e+00	2.302526e+00	
7.600230e+00	2.547334e+00	
7.700209e+00	2.913708e+00	
7.801021e+00	3.331768e+00	
7.900297e+00	3.774255e+00	
8.000534e+00	4.242123e+00	
8.100722e+00	4.598666e+00	
8.200781e+00	4.957252e+00	
8.300729e+00	5.232164e+00	
8.400241e+00	5.509429e+00	
8.500397e+00	5.638842e+00	
8.600261e+00	5.774230e+00	
8.700691e+00	5.843289e+00	
8.800056e+00	5.920678e+00	
8.900280e+00	5.987594e+00	
9.000436e+00	6.066209e+00	
9.100043e+00	6.152419e+00	
9.200231e+00	6.253537e+00	
9.300053e+00	6.372841e+00	
9.400217e+00	6.509428e+00	
9.500181e+00	6.672483e+00	
9.600230e+00	6.854311e+00	
9.700212e+00	7.067828e+00	
9.800158e+00	7.302302e+00	
9.900148e+00	7.556317e+00	
1.000015e+01	7.841159e+00	
1.010004e+01	8.157550e+00	
1.020013e+01	8.527520e+00	
1.030012e+01	8.938758e+00	
1.040011e+01	9.328347e+00	
1.050012e+01	9.605420e+00	
1.060003e+01	9.739088e+00	
1.070010e+01	9.764065e+00	
1.080011e+01	9.724014e+00	
1.090010e+01	9.649338e+00	
1.100011e+01	9.562426e+00	
1.110011e+01	9.473668e+00	
1.120008e+01	9.388174e+00	
1.130006e+01	9.309283e+00	
1.140010e+01	9.239248e+00	
1.150009e+01	9.179725e+00	
1.160001e+01	9.131310e+00	
1.170003e+01	9.093203e+00	
1.180008e+01	9.063726e+00	
1.190008e+01	9.041254e+00	
1.200008e+01	9.024802e+00	
1.210002e+01	9.013722e+00	
1.220011e+01	9.007247e+00	
1.230007e+01	9.004375e+00	
1.240005e+01	9.003946e+00	
1.250005e+01	9.004903e+00	
1.260002e+01	9.006431e+00	
1.270012e+01	9.008004e+00	
1.280001e+01	9.009393e+00	
1.290003e+01	9.010563e+00	
1.300008e+01	9.011664e+00	
1.310002e+01	9.012726e+00	
1.320005e+01	9.013975e+00	
1.330005e+01	9.015908e+00	
1.340008e+01	9.018563e+00	
1.350008e+01	9.021665e+00	
1.360006e+01	9.025012e+00	
1.370008e+01	9.028791e+00	
1.380005e+01	9.033655e+00	
1.390009e+01	9.040415e+00	
1.400011e+01	9.049728e+00	
1.410004e+01	9.061858e+00	
1.420002e+01	9.076729e+00	
1.430009e+01	9.093991e+00	
1.440008e+01	9.113094e+00	
1.450001e+01	9.133469e+00	
1.460005e+01	9.154640e+00	
1.470004e+01	9.176149e+00	
1.480009e+01	9.197714e+00	
1.490004e+01	9.219135e+00	
1.500007e+01	9.240399e+00	
1.510010e+01	9.261503e+00	
1.520009e+01	9.282510e+00	
1.530010e+01	9.303560e+00	
1.540008e+01	9.324789e+00	
1.550003e+01	9.346344e+00	
1.560002e+01	9.368349e+00	
1.570007e+01	9.390887e+00	
1.580006e+01	9.413959e+00	
1.590005e+01	9.437571e+00	
1.600004e+01	9.461693e+00	
1.610006e+01	9.486268e+00	
1.620005e+01	9.511180e+00	
1.630006e+01	9.536307e+00	
1.640004e+01	9.561465e+00	
1.650006e+01	9.586483e+00	
1.660006e+01	9.611125e+00	
1.670009e+01	9.635174e+00	
1.680002e+01	9.658349e+00	
1.690005e+01	9.680452e+00	
1.700007e+01	9.701244e+00	
1.710001e+01	9.720524e+00	
1.720005e+01	9.738170e+00	
1.730007e+01	9.754065e+00	
1.740001e+01	9.768171e+00	
1.750000e+01	9.780545e+00	
1.760004e+01	9.791267e+00	
1.770008e+01	9.800453e+00	
1.780002e+01	9.808246e+00	
1.790002e+01	9.814837e+00	
1.800002e+01	9.820420e+00	
1.810003e+01	9.825219e+00	
1.820004e+01	9.829477e+00	
1.830004e+01	9.833448e+00	
1.840003e+01	9.837388e+00	
1.850005e+01	9.841546e+00	
1.860005e+01	9.846152e+00	
1.870001e+01	9.851416e+00	
1.880005e+01	9.857535e+00	
1.890009e+01	9.864679e+00	
1.900006e+01	9.873005e+00	
1.910008e+01	9.882661e+00	
1.920006e+01	9.893751e+00	
1.930000e+01	9.906370e+00	
1.940001e+01	9.920608e+00	
1.950010e+01	9.936538e+00	
1.960009e+01	9.954183e+00	
1.970008e+01	9.973606e+00	
1.980003e+01	9.994833e+00	
1.990009e+01	1.001793e+01	
2.000002e+01	1.004287e+01	
2.010007e+01	1.006975e+01	
2.020007e+01	1.009856e+01	
2.030003e+01	1.012932e+01	
2.040005e+01	1.016210e+01	
2.050005e+01	1.019692e+01	
2.060008e+01	1.023384e+01	
2.070000e+01	1.027289e+01	
2.080010e+01	1.031423e+01	
2.090009e+01	1.035782e+01	
2.100000e+01	1.040370e+01	
2.110003e+01	1.045203e+01	
2.120005e+01	1.050282e+01	
2.130004e+01	1.055612e+01	
2.140007e+01	1.061202e+01	
2.150008e+01	1.067056e+01	
2.160008e+01	1.073180e+01	
2.170004e+01	1.079574e+01	
2.180003e+01	1.086245e+01	
2.190004e+01	1.093189e+01	
2.200001e+01	1.100401e+01	
2.210000e+01	1.107882e+01	
2.220002e+01	1.115628e+01	
2.230001e+01	1.123630e+01	
2.240002e+01	1.131889e+01	
2.250000e+01	1.140404e+01	
2.260000e+01	1.149183e+01	
2.270000e+01	1.158233e+01	
2.280000e+01	1.167573e+01	
2.290000e+01	1.177228e+01	
2.300001e+01	1.187236e+01	
2.310000e+01	1.197636e+01	
2.320000e+01	1.208476e+01	
2.330001e+01	1.219806e+01	
2.340001e+01	1.231677e+01	
2.350001e+01	1.244162e+01	
2.360000e+01	1.257412e+01	

==> anc/SourceCode+DirectoryStructure/sample_fusion/output_euler/output_RMS.dat <==
2.320000e+01	8.963042e+01	9.557833e+01	0.000000e+00
2.321030e+01	1.932828e+02	1.096574e+02	0.000000e+00
2.322141e+01	2.647455e+02	1.182832e+02	0.000000e+00
2.323219e+01	2.708344e+02	1.168114e+02	0.000000e+00
2.324321e+01	2.669456e+02	1.151452e+02	0.000000e+00
2.325443e+01	2.606583e+02	1.137152e+02	0.000000e+00
2.326473e+01	2.553402e+02	1.127082e+02	0.000000e+00
2.327506e+01	2.513376e+02	1.119887e+02	0.000000e+00
2.328560e+01	2.493465e+02	1.113695e+02	0.000000e+00
2.329617e+01	2.484726e+02	1.108946e+02	0.000000e+00
2.330690e+01	2.473912e+02	1.105216e+02	0.000000e+00
2.331781e+01	2.444494e+02	1.102230e+02	0.000000e+00
2.332861e+01	2.414719e+02	1.100118e+02	0.000000e+00
2.333922e+01	2.390761e+02	1.098703e+02	0.000000e+00
2.334961e+01	2.369303e+02	1.098432e+02	0.000000e+00
2.335966e+01	2.346115e+02	1.099203e+02	0.000000e+00
2.337067e+01	2.321390e+02	1.100645e+02	0.000000e+00
2.338120e+01	2.296919e+02	1.102969e+02	0.000000e+00
2.339150e+01	2.273713e+02	1.105149e+02	0.000000e+00
2.340153e+01	2.250550e+02	1.107821e+02	0.000000e+00
2.341235e+01	2.225263e+02	1.111026e+02	0.000000e+00
2.342275e+01	2.201262e+02	1.114534e+02	0.000000e+00
2.343298e+01	2.178668e+02	1.118242e+02	0.000000e+00
2.344301e+01	2.156248e+02	1.122025e+02	0.000000e+00
2.345379e+01	2.133473e+02	1.126480e+02	0.000000e+00
2.346440e+01	2.111259e+02	1.130854e+02	0.000000e+00
2.347478e+01	2.090924e+02	1.135270e+02	0.000000e+00
2.348505e+01	2.070227e+02	1.139820e+02	0.000000e+00
2.349511e+01	2.051285e+02	1.144439e+02	0.000000e+00
2.350589e+01	2.032058e+02	1.149567e+02	0.000000e+00
2.351659e+01	2.013361e+02	1.154396e+02	0.000000e+00
2.352715e+01	1.996192e+02	1.159102e+02	0.000000e+00
2.353755e+01	1.979160e+02	1.164130e+02	0.000000e+00
2.354780e+01	1.964211e+02	1.169115e+02	0.000000e+00
2.355797e+01	1.948663e+02	1.173832e+02	0.000000e+00
2.356806e+01	1.934901e+02	1.178442e+02	0.000000e+00
2.357886e+01	1.920343e+02	1.183378e+02	0.000000e+00
2.358954e+01	1.906578e+02	1.188344e+02	0.000000e+00
2.360018e+01	1.893213e+02	1.193262e+02	0.000000e+00
2.361075e+01	1.880997e+02	1.197952e+02	0.000000e+00
2.362125e+01	1.868879e+02	1.202546e+02	0.000000e+00
2.363167e+01	1.857788e+02	1.207024e+02	0.000000e+00
2.364200e+01	1.846763e+02	1.211640e+02	0.000000e+00
2.365224e+01	1.836454e+02	1.215942e+02	0.000000e+00
2.366245e+01	1.826947e+02	1.220014e+02	0.000000e+00
2.367265e+01	1.817251e+02	1.224232e+02	0.000000e+00
2.368281e+01	1.808832e+02	1.228312e+02	0.000000e+00
2.369290e+01	1.799915e+02	1.232301e+02	0.000000e+00
2.370292e+01	1.791847e+02	1.236046e+02	0.000000e+00
2.371364e+01	1.783440e+02	1.240074e+02	0.000000e+00
2.372425e+01	1.775723e+02	1.244062e+02	0.000000e+00
2.373479e+01	1.768389e+02	1.247895e+02	0.000000e+00
2.374536e+01	1.760826e+02	1.251474e+02	0.000000e+00
2.375582e+01	1.753768e+02	1.254924e+02	0.000000e+00
2.376639e+01	1.746989e+02	1.258430e+02	0.000000e+00
2.377689e+01	1.740996e+02	1.261990e+02	0.000000e+00
2.378733e+01	1.734745e+02	1.265221e+02	0.000000e+00
2.379778e+01	1.728709e+02	1.268214e+02	0.000000e+00
2.380817e+01	1.723357e+02	1.271220e+02	0.000000e+00
2.381852e+01	1.717870e+02	1.274251e+02	0.000000e+00
2.382893e+01	1.712699e+02	1.277201e+02	0.000000e+00
2.383927e+01	1.707922e+02	1.279914e+02	0.000000e+00
2.384961e+01	1.703148e+02	1.282442e+02	0.000000e+00
2.385988e+01	1.698805e+02	1.284884e+02	0.000000e+00
2.387016e+01	1.694330e+02	1.287380e+02	0.000000e+00
2.388040e+01	1.690098e+02	1.289826e+02	0.000000e+00
2.389063e+01	1.686217e+02	1.292038e+02	0.000000e+00
2.390082e+01	1.682413e+02	1.294071e+02	0.000000e+00
2.391101e+01	1.678788e+02	1.296024e+02	0.000000e+00
2.392113e+01	1.675545e+02	1.298044e+02	0.000000e+00
2.393125e+01	1.671906e+02	1.299766e+02	0.000000e+00
2.394133e+01	1.669201e+02	1.301684e+02	0.000000e+00
2.395142e+01	1.666089e+02	1.303244e+02	0.000000e+00
2.396146e+01	1.663341e+02	1.304767e+02	0.000000e+00
2.397151e+01	1.660668e+02	1.306297e+02	0.000000e+00
2.398215e+01	1.657566e+02	1.307659e+02	0.000000e+00
2.399215e+01	1.655587e+02	1.308849e+02	0.000000e+00
2.400280e+01	1.652969e+02	1.310206e+02	0.000000e+00
2.401345e+01	1.650610e+02	1.311250e+02	0.000000e+00
2.402408e+01	1.648513e+02	1.312302e+02	0.000000e+00
2.403470e+01	1.646547e+02	1.313189e+02	0.000000e+00
2.404526e+01	1.644864e+02	1.314030e+02	0.000000e+00
2.405579e+01	1.642774e+02	1.314808e+02	0.000000e+00
2.406627e+01	1.641440e+02	1.315439e+02	0.000000e+00
2.407674e+01	1.640077e+02	1.315916e+02	0.000000e+00
2.408724e+01	1.638312e+02	1.316129e+02	0.000000e+00
2.409768e+01	1.637519e+02	1.316543e+02	0.000000e+00
2.410809e+01	1.636143e+02	1.316950e+02	0.000000e+00
2.411847e+01	1.635277e+02	1.317002e+02	0.000000e+00
2.412880e+01	1.634616e+02	1.316983e+02	0.000000e+00
2.413908e+01	1.633654e+02	1.316859e+02	0.000000e+00
2.414930e+01	1.633140e+02	1.316549e+02	0.000000e+00
2.415951e+01	1.632669e+02	1.316417e+02	0.000000e+00
2.416969e+01	1.632271e+02	1.316348e+02	0.000000e+00
2.417982e+01	1.631771e+02	1.315940e+02	0.000000e+00
2.418994e+01	1.632410e+02	1.315328e+02	0.000000e+00
2.419996e+01	1.631732e+02	1.314546e+02	0.000000e+00
2.421001e+01	1.631782e+02	1.313889e+02	0.000000e+00
2.422066e+01	1.632674e+02	1.313106e+02	0.000000e+00
2.423123e+01	1.632177e+02	1.312324e+02	0.000000e+00
2.424173e+01	1.633166e+02	1.311221e+02	0.000000e+00
2.425209e+01	1.633724e+02	1.310197e+02	0.000000e+00
2.426251e+01	1.633601e+02	1.309039e+02	0.000000e+00
2.427285e+01	1.635223e+02	1.307749e+02	0.000000e+00
2.428317e+01	1.635883e+02	1.306247e+02	0.000000e+00
2.429346e+01	1.636804e+02	1.304918e+02	0.000000e+00
2.430366e+01	1.638566e+02	1.303352e+02	0.000000e+00
2.431378e+01	1.639367e+02	1.301841e+02	0.000000e+00
2.432393e+01	1.640480e+02	1.300240e+02	0.000000e+00
2.433403e+01	1.642811e+02	1.298342e+02	0.000000e+00
2.434406e+01	1.643866e+02	1.296626e+02	0.000000e+00
2.435464e+01	1.645832e+02	1.294610e+02	0.000000e+00
2.436513e+01	1.648049e+02	1.292460e+02	0.000000e+00
2.437563e+01	1.650137e+02	1.290230e+02	0.000000e+00
2.438603e+01	1.652807e+02	1.287945e+02	0.000000e+00
2.439635e+01	1.655105e+02	1.285633e+02	0.000000e+00
2.440655e+01	1.657162e+02	1.283608e+02	0.000000e+00
2.441657e+01	1.660666e+02	1.280823e+02	0.000000e+00
2.442663e+01	1.663239e+02	1.278259e+02	0.000000e+00
2.443718e+01	1.666450e+02	1.275530e+02	0.000000e+00
2.444770e+01	1.670315e+02	1.272648e+02	0.000000e+00
2.445811e+01	1.673431e+02	1.269756e+02	0.000000e+00
2.446844e+01	1.677034e+02	1.266721e+02	0.000000e+00
2.447870e+01	1.681420e+02	1.263594e+02	0.000000e+00
2.448887e+01	1.685401e+02	1.260524e+02	0.000000e+00
2.449888e+01	1.689319e+02	1.257287e+02	0.000000e+00
2.450890e+01	1.694070e+02	1.254103e+02	0.000000e+00
2.451938e+01	1.699000e+02	1.250373e+02	0.000000e+00
2.452972e+01	1.703934e+02	1.246778e+02	0.000000e+00
2.454002e+01	1.709647e+02	1.243117e+02	0.000000e+00
2.455021e+01	1.715087e+02	1.239358e+02	0.000000e+00
2.456021e+01	1.720765e+02	1.235520e+02	0.000000e+00
2.457072e+01	1.727173e+02	1.231410e+02	0.000000e+00
2.458122e+01	1.733754e+02	1.227162e+02	0.000000e+00
2.459159e+01	1.740553e+02	1.222951e+02	0.000000e+00
2.460197e+01	1.747842e+02	1.218516e+02	0.000000e+00
2.461221e+01	1.755635e+02	1.213855e+02	0.000000e+00
2.462237e+01	1.763212e+02	1.209427e+02	0.000000e+00
2.463242e+01	1.771180e+02	1.204925e+02	0.000000e+00
2.464245e+01	1.779851e+02	1.200232e+02	0.000000e+00
2.465286e+01	1.788932e+02	1.195246e+02	0.000000e+00
2.466319e+01	1.798585e+02	1.190165e+02	0.000000e+00
2.467340e+01	1.808720e+02	1.185047e+02	0.000000e+00
2.468354e+01	1.818912e+02	1.179949e+02	0.000000e+00
2.469398e+01	1.830301e+02	1.174494e+02	0.000000e+00
2.470431e+01	1.842116e+02	1.168963e+02	0.000000e+00
2.471451e+01	1.854489e+02	1.163427e+02	0.000000e+00
2.472491e+01	1.868049e+02	1.157723e+02	0.000000e+00
2.473525e+01	1.882577e+02	1.151948e+02	0.000000e+00
2.474550e+01	1.898918e+02	1.146027e+02	0.000000e+00
2.475554e+01	1.917423e+02	1.140240e+02	0.000000e+00
2.476562e+01	1.944272e+02	1.134281e+02	0.000000e+00
2.477574e+01	1.979260e+02	1.128459e+02	0.000000e+00
2.478582e+01	2.025249e+02	1.122657e+02	0.000000e+00
2.479613e+01	2.064355e+02	1.116746e+02	0.000000e+00
2.480617e+01	2.095766e+02	1.110763e+02	0.000000e+00
2.481647e+01	2.122333e+02	1.104925e+02	0.000000e+00
2.482688e+01	2.145005e+02	1.098898e+02	0.000000e+00
2.483729e+01	2.164139e+02	1.092859e+02	0.000000e+00
2.484758e+01	2.180132e+02	1.086874e+02	0.000000e+00
2.485764e+01	2.193314e+02	1.081064e+02	0.000000e+00
2.486793e+01	2.204517e+02	1.075277e+02	0.000000e+00
2.487828e+01	2.214071e+02	1.069320e+02	0.000000e+00
2.488880e+01	2.222109e+02	1.063231e+02	0.000000e+00
2.489942e+01	2.228550e+02	1.057182e+02	0.000000e+00
2.491006e+01	2.233720e+02	1.050990e+02	0.000000e+00
2.492074e+01	2.237425e+02	1.044957e+02	0.000000e+00
2.493149e+01	2.240125e+02	1.038777e+02	0.000000e+00
2.494159e+01	2.241708e+02	1.032969e+02	0.000000e+00
2.495181e+01	2.241913e+02	1.027271e+02	0.000000e+00
2.496217e+01	2.241259e+02	1.021376e+02	0.000000e+00
2.497270e+01	2.240049e+02	1.015356e+02	0.000000e+00
2.498336e+01	2.238224e+02	1.009283e+02	0.000000e+00
2.499414e+01	2.235912e+02	1.003086e+02	0.000000e+00
2.500422e+01	2.233029e+02	9.974294e+01	0.000000e+00
2.501441e+01	2.229599e+02	9.917310e+01	0.000000e+00
2.502473e+01	2.225634e+02	9.859405e+01	0.000000e+00
2.503518e+01	2.221278e+02	9.799321e+01	0.000000e+00
2.504577e+01	2.216062e+02	9.740596e+01	0.000000e+00
2.505651e+01	2.210432e+02	9.680310e+01	0.000000e+00
2.506741e+01	2.204314e+02	9.618319e+01	0.000000e+00
2.507754e+01	2.198149e+02	9.560843e+01	0.000000e+00
2.508784e+01	2.191214e+02	9.503677e+01	0.000000e+00
2.509829e+01	2.183837e+02	9.445235e+01	0.000000e+00
2.510892e+01	2.175841e+02	9.386653e+01	0.000000e+00
2.511972e+01	2.167434e+02	9.326288e+01	0.000000e+00
2.513067e+01	2.158616e+02	9.264309e+01	0.000000e+00
2.514075e+01	2.149949e+02	9.208633e+01	0.000000e+00
2.515095e+01	2.140753e+02	9.152847e+01	0.000000e+00
2.516128e+01	2.131411e+02	9.095170e+01	0.000000e+00
2.517171e+01	2.121532e+02	9.037471e+01	0.000000e+00
2.518227e+01	2.111152e+02	8.980190e+01	0.000000e+00
2.519295e+01	2.100685e+02	8.920672e+01	0.000000e+00
2.520374e+01	2.089617e+02	8.862074e+01	0.000000e+00
2.521465e+01	2.078341e+02	8.802203e+01	0.000000e+00
2.522566e+01	2.066721e+02	8.741615e+01	0.000000e+00
2.523678e+01	2.054830e+02	8.680666e+01	0.000000e+00
2.524686e+01	2.043748e+02	8.626789e+01	0.000000e+00
2.525702e+01	2.032591e+02	8.571786e+01	0.000000e+00
2.526724e+01	2.021358e+02	8.515928e+01	0.000000e+00
2.527753e+01	2.009717e+02	8.461717e+01	0.000000e+00
2.528788e+01	1.998260e+02	8.406057e+01	0.000000e+00
2.529830e+01	1.986835e+02	8.349877e+01	0.000000e+00
2.530877e+01	1.975139e+02	8.294964e+01	0.000000e+00
2.531930e+01	1.963575e+02	8.239142e+01	0.000000e+00
2.532988e+01	1.952192e+02	8.182862e+01	0.000000e+00
2.534052e+01	1.940810e+02	8.127383e+01	0.000000e+00
2.535120e+01	1.929592e+02	8.071552e+01	0.000000e+00
2.536194e+01	1.918547e+02	8.015764e+01	0.000000e+00
2.537273e+01	1.907704e+02	7.959941e+01	0.000000e+00
2.538355e+01	1.896940e+02	7.905348e+01	0.000000e+00
2.539440e+01	1.886808e+02	7.849087e+01	0.000000e+00
2.540529e+01	1.876728e+02	7.794006e+01	0.000000e+00
2.541619e+01	1.867038e+02	7.738941e+01	0.000000e+00
2.542712e+01	1.857826e+02	7.683556e+01	0.000000e+00
2.543806e+01	1.848859e+02	7.629131e+01	0.000000e+00
2.544901e+01	1.840073e+02	7.575659e+01	0.000000e+00
2.545996e+01	1.832006e+02	7.520835e+01	0.000000e+00
2.547090e+01	1.824283e+02	7.466865e+01	0.000000e+00
2.548181e+01	1.816717e+02	7.414610e+01	0.000000e+00
2.549271e+01	1.809774e+02	7.361783e+01	0.000000e+00
2.550359e+01	1.803144e+02	7.309262e+01	0.000000e+00
2.551447e+01	1.796818e+02	7.257978e+01	0.000000e+00
2.552533e+01	1.791030e+02	7.206213e+01	0.000000e+00
2.553620e+01	1.785640e+02	7.154696e+01	0.000000e+00
2.554708e+01	1.780302e+02	7.104549e+01	0.000000e+00
2.555799e+01	1.775587e+02	7.053349e+01	0.000000e+00
2.556893e+01	1.771059e+02	7.003356e+01	0.000000e+00
2.557993e+01	1.766797e+02	6.953374e+01	0.000000e+00
2.559101e+01	1.762830e+02	6.903550e+01	0.000000e+00
2.560215e+01	1.759232e+02	6.853242e+01	0.000000e+00
2.561338e+01	1.755625e+02	6.804434e+01	0.000000e+00
2.562343e+01	1.752889e+02	6.759820e+01	0.000000e+00
2.563358e+01	1.750220e+02	6.715737e+01	0.000000e+00
2.564384e+01	1.747708e+02	6.671655e+01	0.000000e+00
2.565421e+01	1.745390e+02	6.627322e+01	0.000000e+00
2.566471e+01	1.743394e+02	6.582401e+01	0.000000e+00
2.567536e+01	1.741172e+02	6.538801e+01	0.000000e+00
2.568609e+01	1.739368e+02	6.494107e+01	0.000000e+00
2.569682e+01	1.737507e+02	6.450795e+01	0.000000e+00
2.570755e+01	1.735878e+02	6.407856e+01	0.000000e+00
2.571828e+01	1.734334e+02	6.365427e+01	0.000000e+00
2.572900e+01	1.732893e+02	6.323425e+01	0.000000e+00
2.573971e+01	1.731516e+02	6.282539e+01	0.000000e+00
2.575037e+01	1.730293e+02	6.241888e+01	0.000000e+00
2.576100e+01	1.729324e+02	6.201589e+01	0.000000e+00
2.577159e+01	1.728238e+02	6.162483e+01	0.000000e+00
2.578212e+01	1.727095e+02	6.124838e+01	0.000000e+00
2.579258e+01	1.726259e+02	6.087350e+01	0.000000e+00
2.580297e+01	1.725506e+02	6.050510e+01	0.000000e+00
2.581330e+01	1.724591e+02	6.015483e+01	0.000000e+00
2.582355e+01	1.723910e+02	5.980533e+01	0.000000e+00
2.583373e+01	1.723284e+02	5.946683e+01	0.000000e+00
2.584386e+01	1.722724e+02	5.913892e+01	0.000000e+00
2.585392e+01	1.722223e+02	5.881543e+01	0.000000e+00
2.586394e+01	1.721718e+02	5.850352e+01	0.000000e+00
2.587517e+01	1.721399e+02	5.815606e+01	0.000000e+00
2.588635e+01	1.721029e+02	5.782109e+01	0.000000e+00
2.589752e+01	1.720677e+02	5.749493e+01	0.000000e+00
2.590864e+01	1.720439e+02	5.717543e+01	0.000000e+00
2.591961e+01	1.720180e+02	5.686894e+01	0.000000e+00
2.593049e+01	1.719993e+02	5.657053e+01	0.000000e+00
2.594124e+01	1.719694e+02	5.628450e+01	0.000000e+00
2.595190e+01	1.719198e+02	5.601188e+01	0.000000e+00
2.596250e+01	1.718780e+02	5.574462e+01	0.000000e+00
2.597302e+01	1.718167e+02	5.548900e+01	0.000000e+00
2.598351e+01	1.717515e+02	5.524070e+01	0.000000e+00
2.599396e+01	1.716794e+02	5.499672e+01	0.000000e+00
2.600437e+01	1.715585e+02	5.477110e+01	0.000000e+00
2.601476e+01	1.714991e+02	5.453229e+01	0.000000e+00
2.602515e+01	1.713462e+02	5.432267e+01	0.000000e+00
2.603550e+01	1.711932e+02	5.411494e+01	0.000000e+00
2.604583e+01	1.710268e+02	5.391207e+01	0.000000e+00
2.605613e+01	1.708734e+02	5.370687e+01	0.000000e+00
2.606641e+01	1.706472e+02	5.352293e+01	0.000000e+00
2.607662e+01	1.704062e+02	5.333907e+01	0.000000e+00
2.608675e+01	1.701251e+02	5.316369e+01	0.000000e+00
2.609680e+01	1.697863e+02	5.300410e+01	0.000000e+00
2.610787e+01	1.694130e+02	5.282264e+01	0.000000e+00
2.611884e+01	1.689958e+02	5.265254e+01	0.000000e+00
2.612973e+01	1.685090e+02	5.249666e+01	0.000000e+00
2.614053e+01	1.680013e+02	5.234452e+01	0.000000e+00
2.615128e+01	1.674709e+02	5.219699e+01	0.000000e+00
2.616200e+01	1.668791e+02	5.206545e+01	0.000000e+00
2.617269e+01	1.662845e+02	5.192992e+01	0.000000e+00
2.618338e+01	1.656178e+02	5.180837e+01	0.000000e+00
2.619406e+01	1.649148e+02	5.169380e+01	0.000000e+00
2.620477e+01	1.642115e+02	5.157564e+01	0.000000e+00
2.621554e+01	1.634200e+02	5.147457e+01	0.000000e+00
2.622640e+01	1.625817e+02	5.137540e+01	0.000000e+00
2.623736e+01	1.616964e+02	5.127983e+01	0.000000e+00
2.624843e+01	1.608002e+02	5.117884e+01	0.000000e+00
2.625850e+01	1.598818e+02	5.111530e+01	0.000000e+00
2.626866e+01	1.589620e+02	5.104374e+01	0.000000e+00
2.627891e+01	1.579987e+02	5.097593e+01	0.000000e+00
2.628926e+01	1.570015e+02	5.091150e+01	0.000000e+00
2.629970e+01	1.559367e+02	5.086243e+01	0.000000e+00
2.631022e+01	1.548929e+02	5.080102e+01	0.000000e+00
2.632079e+01	1.537678e+02	5.076083e+01	0.000000e+00
2.633140e+01	1.526438e+02	5.071819e+01	0.000000e+00
2.634203e+01	1.515289e+02	5.067265e+01	0.000000e+00
2.635270e+01	1.503534e+02	5.064275e+01	0.000000e+00
2.636340e+01	1.491121e+02	5.063220e+01	0.000000e+00
2.637414e+01	1.479192e+02	5.061076e+01	0.000000e+00
2.638492e+01	1.467164e+02	5.059023e+01	0.000000e+00
2.639574e+01	1.454729e+02	5.058318e+01	0.000000e+00
2.640661e+01	1.442049e+02	5.058671e+01	0.000000e+00
2.641753e+01	1.429665e+02	5.058184e+01	0.000000e+00
2.642849e+01	1.417077e+02	5.058861e+01	0.000000e+00
2.643951e+01	1.404504e+02	5.059659e+01	0.000000e+00
2.645059e+01	1.391616e+02	5.061675e+01	0.000000e+00
2.646172e+01	1.378710e+02	5.064055e+01	0.000000e+00
2.647289e+01	1.366011e+02	5.066044e+01	0.000000e+00
2.648412e+01	1.353246e+02	5.068754e+01	0.000000e+00
2.649413e+01	1.341544e+02	5.072618e+01	0.000000e+00
2.650419e+01	1.329798e+02	5.077289e+01	0.000000e+00
2.651430e+01	1.318252e+02	5.081139e+01	0.000000e+00
2.652444e+01	1.307057e+02	5.084286e+01	0.000000e+00
2.653462e+01	1.295154e+02	5.090467e+01	0.000000e+00
2.654483e+01	1.283764e+02	5.095101e+01	0.000000e+00
2.655508e+01	1.272268e+02	5.099951e+01	0.000000e+00
2.656537e+01	1.261141e+02	5.104049e+01	0.000000e+00
2.657569e+01	1.249306e+02	5.111267e+01	0.000000e+00
2.658605e+01	1.237719e+02	5.117475e+01	0.000000e+00
2.659644e+01	1.226419e+02	5.123741e+01	0.000000e+00
2.660687e+01	1.214893e+02	5.130371e+01	0.000000e+00
2.661735e+01	1.203276e+02	5.137848e+01	0.000000e+00
2.662786e+01	1.192265e+02	5.143006e+01	0.000000e+00
2.663843e+01	1.180568e+02	5.151095e+01	0.000000e+00
2.664903e+01	1.169117e+02	5.158544e+01	0.000000e+00
2.665966e+01	1.158173e+02	5.164287e+01	0.000000e+00
2.667034e+01	1.146579e+02	5.172287e+01	0.000000e+00
2.668105e+01	1.134960e+02	5.180709e+01	0.000000e+00
2.669180e+01	1.124010e+02	5.187027e+01	0.000000e+00
2.670260e+01	1.112732e+02	5.194913e+01	0.000000e+00
2.671344e+01	1.101055e+02	5.203785e+01	0.000000e+00
2.672433e+01	1.090178e+02	5.210141e+01	0.000000e+00
2.673527e+01	1.078876e+02	5.218922e+01	0.000000e+00
2.674626e+01	1.067940e+02	5.224689e+01	0.000000e+00
2.675730e+01	1.056976e+02	5.231687e+01	0.000000e+00
2.676839e+01	1.045786e+02	5.238714e+01	0.000000e+00
2.677954e+01	1.034371e+02	5.247380e+01	0.000000e+00
2.679074e+01	1.023686e+02	5.252792e+01	0.000000e+00
2.680197e+01	1.012423e+02	5.260538e+01	0.000000e+00
2.681324e+01	1.001383e+02	5.268238e+01	0.000000e+00
2.682455e+01	9.905473e+01	5.272818e+01	0.000000e+00
2.683590e+01	9.797998e+01	5.277937e+01	0.000000e+00
2.684728e+01	9.689343e+01	5.283924e+01	0.000000e+00
2.685729e+01	9.593826e+01	5.287656e+01	0.000000e+00
2.686733e+01	9.505214e+01	5.289124e+01	0.000000e+00
2.687740e+01	9.406813e+01	5.293499e+01	0.000000e+00
2.688753e+01	9.317701e+01	5.296323e+01	0.000000e+00
2.689769e+01	9.220043e+01	5.299105e+01	0.000000e+00
2.690790e+01	9.128266e+01	5.300469e+01	0.000000e+00
2.691816e+01	9.031266e+01	5.302451e+01	0.000000e+00
2.692844e+01	8.940248e+01	5.302607e+01	0.000000e+00
2.693875e+01	8.847556e+01	5.301730e+01	0.000000e+00
2.694910e+01	8.754471e+01	5.300800e+01	0.000000e+00
2.695948e+01	8.662091e+01	5.298045e+01	0.000000e+00
2.696989e+01	8.570098e+01	5.295882e+01	0.000000e+00
2.698034e+01	8.472203e+01	5.293378e+01	0.000000e+00
2.699083e+01	8.380428e+01	5.289936e+01	0.000000e+00
2.700137e+01	8.293757e+01	5.281997e+01	0.000000e+00
2.701195e+01	8.199769e+01	5.277975e+01	0.000000e+00
2.702257e+01	8.099501e+01	5.271223e+01	0.000000e+00
2.703324e+01	8.007253e+01	5.262053e+01	0.000000e+00
2.704396e+01	7.915262e+01	5.252463e+01	0.000000e+00
2.705474e+01	7.821428e+01	5.242524e+01	0.000000e+00
2.706557e+01	7.724456e+01	5.231814e+01	0.000000e+00
2.707647e+01	7.629286e+01	5.218020e+01	0.000000e+00
2.708743e+01	7.530369e+01	5.205596e+01	0.000000e+00
2.709846e+01	7.438799e+01	5.189176e+01	0.000000e+00
2.710957e+01	7.339836e+01	5.174439e+01	0.000000e+00
2.712075e+01	7.238130e+01	5.157174e+01	0.000000e+00
2.713202e+01	7.138110e+01	5.138761e+01	0.000000e+00
2.714338e+01	7.042591e+01	5.115351e+01	0.000000e+00
2.715483e+01	6.936337e+01	5.094961e+01	0.000000e+00
2.716634e+01	6.831543e+01	5.072295e+01	0.000000e+00
2.717786e+01	6.727147e+01	5.050359e+01	0.000000e+00
2.718939e+01	6.624511e+01	5.023198e+01	0.000000e+00
2.720093e+01	6.515748e+01	4.997596e+01	0.000000e+00
2.721247e+01	6.408694e+01	4.969363e+01	0.000000e+00
2.722403e+01	6.302236e+01	4.941257e+01	0.000000e+00
2.723564e+01	6.197542e+01	4.909401e+01	0.000000e+00
2.724730e+01	6.082217e+01	4.879689e+01	0.000000e+00
2.725736e+01	5.983750e+01	4.854083e+01	0.000000e+00
2.726749e+01	5.891819e+01	4.823024e+01	0.000000e+00
2.727766e+01	5.796152e+01	4.792438e+01	0.000000e+00
2.728785e+01	5.702611e+01	4.760470e+01	0.000000e+00
2.729807e+01	5.598438e+01	4.732786e+01	0.000000e+00
2.730832e+01	5.502134e+01	4.700699e+01	0.000000e+00
2.731862e+01	5.403157e+01	4.669562e+01	0.000000e+00
2.732895e+01	5.303722e+01	4.635601e+01	0.000000e+00
2.733932e+01	5.200373e+01	4.601671e+01	0.000000e+00
2.734973e+01	5.096526e+01	4.570013e+01	0.000000e+00
2.736018e+01	4.993507e+01	4.536271e+01	0.000000e+00
2.737069e+01	4.891110e+01	4.500272e+01	0.000000e+00
2.738127e+01	4.785566e+01	4.467010e+01	0.000000e+00
2.739191e+01	4.682915e+01	4.432135e+01	0.000000e+00
2.740260e+01	4.580531e+01	4.396058e+01	0.000000e+00
2.741333e+01	4.473280e+01	4.363084e+01	0.000000e+00
2.742411e+01	4.365031e+01	4.329054e+01	0.000000e+00
2.743495e+01	4.260671e+01	4.297677e+01	0.000000e+00
2.744585e+01	4.155104e+01	4.261381e+01	0.000000e+00
2.745681e+01	4.053846e+01	4.227028e+01	0.000000e+00
2.746784e+01	3.950543e+01	4.196495e+01	0.000000e+00
2.747890e+01	3.846263e+01	4.164131e+01	0.000000e+00
2.749001e+01	3.739649e+01	4.138858e+01	0.000000e+00
2.750118e+01	3.636031e+01	4.112970e+01	0.000000e+00
2.751240e+01	3.544090e+01	4.085358e+01	0.000000e+00
2.752366e+01	3.449198e+01	4.059020e+01	0.000000e+00
2.753496e+01	3.359437e+01	4.034288e+01	0.000000e+00
2.754631e+01	3.259249e+01	4.011629e+01	0.000000e+00
2.755773e+01	3.161529e+01	3.995447e+01	0.000000e+00
2.756922e+01	3.081655e+01	3.979245e+01	0.000000e+00
2.758078e+01	3.001409e+01	3.964255e+01	0.000000e+00
2.759244e+01	2.923445e+01	3.952722e+01	0.000000e+00
2.760419e+01	2.843251e+01	3.942898e+01	0.000000e+00
2.761604e+01	2.759983e+01	3.932297e+01	0.000000e+00
2.762799e+01	2.693493e+01	3.932968e+01	0.000000e+00
2.763802e+01	2.638354e+01	3.934949e+01	0.000000e+00
2.764802e+01	2.586277e+01	3.933119e+01	0.000000e+00
2.765998e+01	2.534756e+01	3.936408e+01	0.000000e+00
2.767190e+01	2.465211e+01	3.950024e+01	0.000000e+00
2.768370e+01	2.410873e+01	3.961297e+01	0.000000e+00
2.769551e+01	2.359132e+01	3.970364e+01	0.000000e+00
2.770737e+01	2.312572e+01	3.981168e+01	0.000000e+00
2.771924e+01	2.275710e+01	3.996934e+01	0.000000e+00
2.773088e+01	2.239067e+01	4.016565e+01	0.000000e+00
2.774261e+01	2.214949e+01	4.033820e+01	0.000000e+00
2.775441e+01	2.171801e+01	4.048321e+01	0.000000e+00
2.776622e+01	2.147112e+01	4.066321e+01	0.000000e+00
2.777800e+01	2.125888e+01	4.093651e+01	0.000000e+00
2.778975e+01	2.096935e+01	4.116628e+01	0.000000e+00
2.780148e+01	2.081336e+01	4.144966e+01	0.000000e+00
2.781319e+01	2.081181e+01	4.159187e+01	0.000000e+00
2.782490e+01	2.076311e+01	4.179426e+01	0.000000e+00
2.783659e+01	2.071410e+01	4.187208e+01	0.000000e+00
2.784828e+01	2.090633e+01	4.196043e+01	0.000000e+00
2.785983e+01	2.087013e+01	4.208439e+01	0.000000e+00
2.787145e+01	2.083137e+01	4.211306e+01	0.000000e+00
2.788304e+01	2.090537e+01	4.224627e+01	0.000000e+00
2.789459e+01	2.112354e+01	4.259180e+01	0.000000e+00
2.790612e+01	2.143040e+01	4.273688e+01	0.000000e+00
2.791760e+01	2.166079e+01	4.296481e+01	0.000000e+00
2.792905e+01	2.179323e+01	4.296912e+01	0.000000e+00
2.794044e+01	2.196249e+01	4.311868e+01	0.000000e+00
2.795175e+01	2.211480e+01	4.328363e+01	0.000000e+00
2.796300e+01	2.261025e+01	4.353418e+01	0.000000e+00
2.797417e+01	2.312241e+01	4.383331e+01	0.000000e+00
2.798527e+01	2.355569e+01	4.403731e+01	0.000000e+00
2.799628e+01	2.401073e+01	4.422213e+01	0.000000e+00
2.800719e+01	2.451806e+01	4.457119e+01	0.000000e+00
2.801803e+01	2.502163e+01	4.484407e+01	0.000000e+00
2.802878e+01	2.558326e+01	4.500805e+01	0.000000e+00
2.803946e+01	2.604674e+01	4.525557e+01	0.000000e+00
2.805000e+01	2.656244e+01	4.532717e+01	0.000000e+00
2.806047e+01	2.709869e+01	4.539716e+01	0.000000e+00
2.807079e+01	2.763463e+01	4.549850e+01	0.000000e+00
2.808097e+01	2.807222e+01	4.547041e+01	0.000000e+00
2.809104e+01	2.865261e+01	4.555873e+01	0.000000e+00
2.810267e+01	2.951148e+01	4.570620e+01	0.000000e+00
2.811412e+01	3.038991e+01	4.595166e+01	0.000000e+00
2.812554e+01	3.096140e+01	4.585187e+01	0.000000e+00
2.813677e+01	3.174939e+01	4.591553e+01	0.000000e+00
2.814782e+01	3.255115e+01	4.618410e+01	0.000000e+00
2.815870e+01	3.327103e+01	4.626510e+01	0.000000e+00
2.816935e+01	3.412908e+01	4.642437e+01	0.000000e+00
2.817987e+01	3.496255e+01	4.626524e+01	0.000000e+00
2.819020e+01	3.587860e+01	4.634601e+01	0.000000e+00
2.820037e+01	3.674301e+01	4.643038e+01	0.000000e+00
2.821045e+01	3.756664e+01	4.636458e+01	0.000000e+00
2.822051e+01	3.846205e+01	4.635874e+01	0.000000e+00
2.823180e+01	3.941999e+01	4.630427e+01	0.000000e+00
2.824312e+01	4.040410e+01	4.630851e+01	0.000000e+00
2.825433e+01	4.164010e+01	4.625546e+01	0.000000e+00
2.826537e+01	4.309878e+01	4.654948e+01	0.000000e+00
2.827619e+01	4.456357e+01	4.681962e+01	0.000000e+00
2.828688e+01	4.613476e+01	4.680464e+01	0.000000e+00
2.829740e+01	4.810628e+01	4.697887e+01	0.000000e+00
2.830773e+01	5.035509e+01	4.717985e+01	0.000000e+00
2.831783e+01	5.328002e+01	4.731392e+01	0.000000e+00
2.832872e+01	5.766530e+01	4.749551e+01	0.000000e+00
2.833899e+01	6.328408e+01	4.786715e+01	0.000000e+00
2.834965e+01	6.984203e+01	4.816128e+01	0.000000e+00
2.836062e+01	7.530169e+01	4.836171e+01	0.000000e+00
2.837090e+01	7.838432e+01	4.885070e+01	0.000000e+00
2.838147e+01	7.860950e+01	4.925067e+01	0.000000e+00
2.839172e+01	7.712755e+01	4.983896e+01	0.000000e+00
2.840184e+01	7.472049e+01	5.052494e+01	0.000000e+00
2.841185e+01	7.149732e+01	5.083665e+01	0.000000e+00
2.842233e+01	6.810523e+01	5.119385e+01	0.000000e+00
2.843249e+01	6.452714e+01	5.088819e+01	0.000000e+00
2.844292e+01	6.170440e+01	5.037341e+01	0.000000e+00
2.845300e+01	5.923556e+01	4.936625e+01	0.000000e+00
2.846320e+01	5.694336e+01	4.774264e+01	0.000000e+00
2.847339e+01	5.517923e+01	4.619832e+01	0.000000e+00
2.848339e+01	5.365559e+01	4.444194e+01	0.000000e+00
2.849398e+01	5.251801e+01	4.295064e+01	0.000000e+00
2.850438e+01	5.142030e+01	4.152468e+01	0.000000e+00
2.851480e+01	5.044527e+01	4.051212e+01	0.000000e+00
2.852532e+01	4.931669e+01	3.935248e+01	0.000000e+00
2.853581e+01	4.868481e+01	3.870299e+01	0.000000e+00
2.854619e+01	4.827110e+01	3.807333e+01	0.000000e+00
2.855641e+01	4.792955e+01	3.775432e+01	0.000000e+00
2.856664e+01	4.774180e+01	3.753816e+01	0.000000e+00
2.857689e+01	4.699824e+01	3.683360e+01	0.000000e+00
2.858711e+01	4.683265e+01	3.682909e+01	0.000000e+00
2.859738e+01	4.657491e+01	3.669053e+01	0.000000e+00
2.860772e+01	4.637543e+01	3.680356e+01	0.000000e+00
2.861811e+01	4.640149e+01	3.663257e+01	0.000000e+00
2.862859e+01	4.605956e+01	3.662348e+01	0.000000e+00
2.863909e+01	4.611931e+01	3.689785e+01	0.000000e+00
2.864960e+01	4.625793e+01	3.728402e+01	0.000000e+00
2.866010e+01	4.606628e+01	3.737807e+01	0.000000e+00
2.867062e+01	4.602220e+01	3.748201e+01	0.000000e+00
2.868115e+01	4.583836e+01	3.743367e+01	0.000000e+00
2.869172e+01	4.575300e+01	3.762710e+01	0.000000e+00
2.870229e+01	4.598803e+01	3.843965e+01	0.000000e+00
2.871286e+01	4.600253e+01	3.904221e+01	0.000000e+00
2.872345e+01	4.594992e+01	3.959937e+01	0.000000e+00
2.873404e+01	4.548027e+01	3.974798e+01	0.000000e+00
2.874463e+01	4.539419e+01	4.023881e+01	0.000000e+00
2.875520e+01	4.555479e+01	4.121887e+01	0.000000e+00
2.876576e+01	4.539677e+01	4.182303e+01	0.000000e+00
2.877631e+01	4.500162e+01	4.196052e+01	0.000000e+00
2.878687e+01	4.482110e+01	4.253615e+01	0.000000e+00
2.879745e+01	4.451542e+01	4.303263e+01	0.000000e+00
2.880805e+01	4.461318e+01	4.403697e+01	0.000000e+00
2.881870e+01	4.417173e+01	4.427550e+01	0.000000e+00
2.882937e+01	4.385554e+01	4.507903e+01	0.000000e+00
2.884003e+01	4.363601e+01	4.620028e+01	0.000000e+00
2.885069e+01	4.334647e+01	4.721521e+01	0.000000e+00
2.886136e+01	4.294878e+01	4.792705e+01	0.000000e+00
2.887204e+01	4.261452e+01	4.875824e+01	0.000000e+00
2.888274e+01	4.227561e+01	4.951019e+01	0.000000e+00
2.889277e+01	4.195046e+01	5.026844e+01	0.000000e+00
2.890282e+01	4.149788e+01	5.091295e+01	0.000000e+00
2.891289e+01	4.097983e+01	5.154953e+01	0.000000e+00
2.892297e+01	4.064077e+01	5.216016e+01	0.000000e+00
2.893309e+01	4.020767e+01	5.295786e+01	0.000000e+00
2.894323e+01	3.964265e+01	5.354531e+01	0.000000e+00
2.895341e+01	3.915757e+01	5.408570e+01	0.000000e+00
2.896362e+01	3.870299e+01	5.471578e+01	0.000000e+00
2.897385e+01	3.813572e+01	5.517399e+01	0.000000e+00
2.898411e+01	3.759364e+01	5.570453e+01	0.000000e+00
2.899439e+01	3.706787e+01	5.605538e+01	0.000000e+00
2.900472e+01	3.649853e+01	5.658354e+01	0.000000e+00
2.901509e+01	3.540779e+01	5.579509e+01	0.000000e+00
2.902578e+01	3.150621e+01	6.734235e+01	0.000000e+00
2.903645e+01	3.189823e+01	6.730501e+01	0.000000e+00
2.904697e+01	2.654077e+01	5.389228e+01	0.000000e+00
2.905760e+01	2.652096e+01	5.417745e+01	0.000000e+00
2.906766e+01	2.649977e+01	5.520991e+01	0.000000e+00
2.907840e+01	3.105209e+01	6.517311e+01	0.000000e+00
2.908885e+01	2.436893e+01	5.578151e+01	0.000000e+00
2.909894e+01	2.469131e+01	5.651195e+01	0.000000e+00
2.910967e+01	2.988620e+01	6.383178e+01	0.000000e+00
2.912008e+01	2.393869e+01	5.821339e+01	0.000000e+00
2.913031e+01	2.429221e+01	5.922556e+01	0.000000e+00
2.914059e+01	2.461283e+01	6.050239e+01	0.000000e+00
2.915091e+01	2.490816e+01	6.203008e+01	0.000000e+00
2.916129e+01	2.493901e+01	6.309312e+01	0.000000e+00
2.917171e+01	2.486588e+01	6.375699e+01	0.000000e+00
2.918218e+01	2.473324e+01	6.438051e+01	0.000000e+00
2.919270e+01	2.459941e+01	6.479238e+01	0.000000e+00
2.920327e+01	2.436597e+01	6.520816e+01	0.000000e+00
2.921352e+01	2.689806e+01	6.955881e+01	0.000000e+00
2.922426e+01	2.648659e+01	6.921476e+01	0.000000e+00
2.923503e+01	2.680971e+01	6.818626e+01	0.000000e+00
2.924581e+01	2.732374e+01	6.859570e+01	0.000000e+00
2.925652e+01	2.656868e+01	6.598944e+01	0.000000e+00
2.926725e+01	2.645476e+01	6.679143e+01	0.000000e+00
2.927802e+01	2.586511e+01	6.466515e+01	0.000000e+00
2.928886e+01	2.578563e+01	6.304721e+01	0.000000e+00
2.929976e+01	2.503735e+01	6.219098e+01	0.000000e+00
2.930981e+01	2.509498e+01	6.300958e+01	0.000000e+00
2.931993e+01	2.517381e+01	6.537349e+01	0.000000e+00
2.933007e+01	2.482020e+01	6.422317e+01	0.000000e+00
2.934025e+01	2.434451e+01	6.343528e+01	0.000000e+00
2.935044e+01	2.467454e+01	6.451010e+01	0.000000e+00
2.936064e+01	2.613897e+01	7.495977e+01	0.000000e+00
2.937084e+01	2.414753e+01	6.407494e+01	0.000000e+00
2.938108e+01	2.365038e+01	6.324792e+01	0.000000e+00
2.939135e+01	2.503555e+01	6.938843e+01	0.000000e+00
2.940167e+01	2.378105e+01	6.385229e+01	0.000000e+00
2.941198e+01	2.352473e+01	6.385335e+01	0.000000e+00
2.942229e+01	2.352799e+01	6.457993e+01	0.000000e+00
2.943259e+01	2.344252e+01	6.452380e+01	0.000000e+00
2.944286e+01	2.511107e+01	7.487843e+01	0.000000e+00
2.945309e+01	2.308514e+01	6.424929e+01	0.000000e+00
2.946337e+01	2.414363e+01	7.260486e+01	0.000000e+00
2.947377e+01	2.232048e+01	6.280361e+01	0.000000e+00
2.948419e+01	2.227547e+01	6.243167e+01	0.000000e+00
2.949459e+01	2.383091e+01	7.138251e+01	0.000000e+00
2.950501e+01	2.203093e+01	6.197193e+01	0.000000e+00
2.951540e+01	2.422577e+01	7.092835e+01	0.000000e+00
2.952580e+01	2.242722e+01	6.234817e+01	0.000000e+00
2.953623e+01	2.082949e+01	5.592262e+01	0.000000e+00
2.954668e+01	2.055758e+01	5.468140e+01	0.000000e+00
2.955720e+01	2.033607e+01	5.442493e+01	0.000000e+00
2.956775e+01	2.056300e+01	5.484526e+01	0.000000e+00
2.957830e+01	2.024311e+01	5.420235e+01	0.000000e+00
2.958887e+01	2.133544e+01	5.955787e+01	0.000000e+00
2.959944e+01	1.975051e+01	5.306122e+01	0.000000e+00
2.961009e+01	1.971466e+01	5.252037e+01	0.000000e+00
2.962078e+01	2.125616e+01	5.778889e+01	0.000000e+00
2.963150e+01	1.966874e+01	5.232623e+01	0.000000e+00
2.964223e+01	1.969014e+01	5.229229e+01	0.000000e+00
2.965299e+01	1.922876e+01	5.089280e+01	0.000000e+00
2.966381e+01	1.927142e+01	4.810796e+01	0.000000e+00
2.967466e+01	1.906188e+01	4.886896e+01	0.000000e+00
2.968556e+01	1.901225e+01	4.895321e+01	0.000000e+00
2.969648e+01	1.904625e+01	4.841435e+01	0.000000e+00
2.970741e+01	1.906285e+01	4.850218e+01	0.000000e+00
2.971835e+01	1.906193e+01	4.865680e+01	0.000000e+00
2.972932e+01	2.018093e+01	5.287984e+01	0.000000e+00
2.974032e+01	1.945867e+01	5.188888e+01	0.000000e+00
2.975036e+01	1.892812e+01	5.002694e+01	0.000000e+00
2.976043e+01	1.863775e+01	4.955419e+01	0.000000e+00
2.977052e+01	1.746498e+01	4.726395e+01	0.000000e+00
2.978060e+01	1.770508e+01	4.529142e+01	0.000000e+00
2.979064e+01	1.846993e+01	4.809243e+01	0.000000e+00
2.980077e+01	1.876908e+01	4.949144e+01	0.000000e+00
2.981091e+01	1.798537e+01	4.752319e+01	0.000000e+00
2.982111e+01	1.815476e+01	4.609087e+01	0.000000e+00
2.983135e+01	1.802261e+01	4.596759e+01	0.000000e+00
2.984158e+01	1.655803e+01	4.392648e+01	0.000000e+00
2.985189e+01	1.778329e+01	4.342215e+01	0.000000e+00
2.986220e+01	1.722530e+01	4.209364e+01	0.000000e+00
2.987253e+01	1.678280e+01	4.182439e+01	0.000000e+00
2.988288e+01	1.656096e+01	4.158719e+01	0.000000e+00
2.989321e+01	1.712122e+01	4.179526e+01	0.000000e+00
2.990355e+01	1.668239e+01	4.050664e+01	0.000000e+00
2.991393e+01	1.665960e+01	4.183181e+01	0.000000e+00
2.992432e+01	1.566455e+01	3.875943e+01	0.000000e+00
2.993480e+01	1.557990e+01	3.857245e+01	0.000000e+00
2.994533e+01	1.635638e+01	4.067905e+01	0.000000e+00
2.995594e+01	1.629527e+01	4.023843e+01	0.000000e+00
2.996651e+01	1.609756e+01	4.104670e+01	0.000000e+00
2.997708e+01	1.626033e+01	4.043519e+01	0.000000e+00
2.998762e+01	1.593002e+01	4.057603e+01	0.000000e+00
2.999819e+01	1.536834e+01	3.859907e+01	0.000000e+00
3.000881e+01	1.432370e+01	3.518615e+01	0.000000e+00
3.001956e+01	1.412604e+01	3.457101e+01	0.000000e+00
3.003029e+01	1.410554e+01	3.547848e+01	0.000000e+00
3.004106e+01	1.495446e+01	3.838239e+01	0.000000e+00
3.005184e+01	1.455079e+01	3.716092e+01	0.000000e+00
3.006262e+01	1.458944e+01	3.698962e+01	0.000000e+00
3.007345e+01	1.444744e+01	3.657848e+01	0.000000e+00
3.008431e+01	1.382612e+01	3.605213e+01	0.000000e+00
3.009518e+01	1.405700e+01	3.567421e+01	0.000000e+00
3.010605e+01	1.377212e+01	3.493883e+01	0.000000e+00
3.011698e+01	1.303754e+01	3.321029e+01	0.000000e+00
3.012792e+01	1.367846e+01	3.638775e+01	0.000000e+00
3.013893e+01	1.270500e+01	3.283702e+01	0.000000e+00
3.014992e+01	1.258048e+01	3.273342e+01	0.000000e+00
3.016094e+01	1.264363e+01	3.151896e+01	0.000000e+00
3.017200e+01	1.284433e+01	3.458174e+01	0.000000e+00
3.018308e+01	1.218766e+01	3.172977e+01	0.000000e+00
3.019309e+01	1.254556e+01	3.562003e+01	0.000000e+00
3.020416e+01	1.218084e+01	3.194230e+01	0.000000e+00
3.021417e+01	1.270876e+01	3.393439e+01	0.000000e+00
3.022419e+01	1.235690e+01	3.312465e+01	0.000000e+00
3.023421e+01	1.233576e+01	3.493932e+01	0.000000e+00
3.024422e+01	1.198975e+01	3.201639e+01	0.000000e+00
3.025429e+01	1.165472e+01	3.190415e+01	0.000000e+00
3.026432e+01	1.167767e+01	3.158334e+01	0.000000e+00
3.027439e+01	1.190234e+01	3.340124e+01	0.000000e+00
3.028450e+01	1.179852e+01	3.389727e+01	0.000000e+00
3.029468e+01	1.165166e+01	3.397096e+01	0.000000e+00
3.030490e+01	1.131353e+01	3.203078e+01	0.000000e+00
3.031508e+01	1.090150e+01	3.080190e+01	0.000000e+00
3.032522e+01	1.122791e+01	3.424971e+01	0.000000e+00
3.033543e+01	1.124129e+01	3.325836e+01	0.000000e+00
3.034576e+01	1.097996e+01	3.303845e+01	0.000000e+00
3.035603e+01	1.095136e+01	3.310498e+01	0.000000e+00
3.036637e+01	1.076818e+01	3.323797e+01	0.000000e+00
3.037675e+01	1.069291e+01	3.249463e+01	0.000000e+00
3.038713e+01	1.062624e+01	3.234525e+01	0.000000e+00
3.039755e+01	1.030748e+01	3.326899e+01	0.000000e+00
3.040809e+01	1.033970e+01	3.336017e+01	0.000000e+00
3.041858e+01	1.025157e+01	3.209203e+01	0.000000e+00
3.042909e+01	1.000673e+01	3.199533e+01	0.000000e+00
3.043961e+01	9.710824e+00	3.239075e+01	0.000000e+00
3.045010e+01	9.575319e+00	3.212614e+01	0.000000e+00
3.046060e+01	9.841590e+00	3.291027e+01	0.000000e+00
3.047116e+01	8.953007e+00	3.388158e+01	0.000000e+00
3.048175e+01	9.450988e+00	3.428451e+01	0.000000e+00
3.049245e+01	9.494902e+00	3.563925e+01	0.000000e+00
3.050310e+01	9.270648e+00	3.354723e+01	0.000000e+00
3.051378e+01	9.139538e+00	3.319119e+01	0.000000e+00
3.052453e+01	8.539414e+00	3.470921e+01	0.000000e+00
3.053526e+01	8.511903e+00	3.471548e+01	0.000000e+00
3.054599e+01	8.548856e+00	3.433143e+01	0.000000e+00
3.055673e+01	8.853097e+00	3.652196e+01	0.000000e+00
3.056750e+01	8.257971e+00	3.436700e+01	0.000000e+00
3.057830e+01	7.843152e+00	3.480750e+01	0.000000e+00
3.058913e+01	8.448785e+00	3.774992e+01	0.000000e+00
3.059995e+01	8.358305e+00	3.809950e+01	0.000000e+00
3.061075e+01	8.168101e+00	3.520044e+01	0.000000e+00


==> anc/SourceCode+DirectoryStructure/sample_fusion/output_euler/output_energy.dat <==
2.320000e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.063655e+04	8.355577e+05	8.661943e+05
2.321030e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.083399e+04	8.698346e+05	9.006685e+05
2.322141e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.095251e+04	8.866101e+05	9.175626e+05
2.323219e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.107959e+04	8.944835e+05	9.255631e+05
2.324321e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.121577e+04	9.001860e+05	9.314017e+05
2.325443e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.135914e+04	9.073303e+05	9.386895e+05
2.326473e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.149370e+04	9.131870e+05	9.446807e+05
2.327506e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.163141e+04	9.186792e+05	9.503106e+05
2.328560e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.177509e+04	9.227593e+05	9.545344e+05
2.329617e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.192283e+04	9.266274e+05	9.585502e+05
2.330690e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.207656e+04	9.308386e+05	9.629152e+05
2.331781e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.223571e+04	9.355644e+05	9.678001e+05
2.332861e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.239551e+04	9.391684e+05	9.715639e+05
2.333922e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.255567e+04	9.422343e+05	9.747900e+05
2.334961e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.271588e+04	9.454379e+05	9.781538e+05
2.335966e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.287368e+04	9.487803e+05	9.816540e+05
2.337067e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.304972e+04	9.521603e+05	9.852100e+05
2.338120e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.322053e+04	9.553636e+05	9.885842e+05
2.339150e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.338996e+04	9.578708e+05	9.912607e+05
2.340153e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.355677e+04	9.606701e+05	9.942269e+05
2.341235e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.373852e+04	9.636511e+05	9.973896e+05
2.342275e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.391458e+04	9.663206e+05	1.000235e+06
2.343298e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.408880e+04	9.687535e+05	1.002842e+06
2.344301e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.426041e+04	9.712219e+05	1.005482e+06
2.345379e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.444561e+04	9.739572e+05	1.008403e+06
2.346440e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.462807e+04	9.764064e+05	1.011034e+06
2.347478e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.480672e+04	9.785608e+05	1.013368e+06
2.348505e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.498360e+04	9.809929e+05	1.015977e+06
2.349511e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.515667e+04	9.832165e+05	1.018373e+06
2.350589e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.534198e+04	9.857919e+05	1.021134e+06
2.351659e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.552541e+04	9.879532e+05	1.023479e+06
2.352715e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.570587e+04	9.897946e+05	1.025500e+06
2.353755e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.588314e+04	9.920435e+05	1.027927e+06
2.354780e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.605741e+04	9.943986e+05	1.030456e+06
2.355797e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.622943e+04	9.964469e+05	1.032676e+06
2.356806e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.639950e+04	9.982754e+05	1.034675e+06
2.357886e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.658060e+04	1.000195e+06	1.036775e+06
2.358954e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.675911e+04	1.002315e+06	1.039074e+06
2.360018e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.693571e+04	1.004476e+06	1.041412e+06
2.361075e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.711075e+04	1.006448e+06	1.043559e+06
2.362125e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.728320e+04	1.008280e+06	1.045563e+06
2.363167e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.745396e+04	1.009991e+06	1.047445e+06
2.364200e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.762212e+04	1.012043e+06	1.049665e+06
2.365224e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.778803e+04	1.013888e+06	1.051676e+06
2.366245e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.795273e+04	1.015467e+06	1.053419e+06
2.367265e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.811638e+04	1.017316e+06	1.055433e+06
2.368281e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.827854e+04	1.019108e+06	1.057387e+06
2.369290e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.843894e+04	1.020841e+06	1.059280e+06
2.370292e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.859734e+04	1.022396e+06	1.060993e+06
2.371364e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.876616e+04	1.024154e+06	1.062921e+06
2.372425e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.893218e+04	1.025918e+06	1.064850e+06
2.373479e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.909659e+04	1.027712e+06	1.066808e+06
2.374536e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.926039e+04	1.029358e+06	1.068618e+06
2.375582e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.942199e+04	1.030856e+06	1.070278e+06
2.376639e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.958440e+04	1.032633e+06	1.072217e+06
2.377689e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.974518e+04	1.034519e+06	1.074264e+06
2.378733e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	3.990435e+04	1.036152e+06	1.076056e+06
2.379778e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.006284e+04	1.037562e+06	1.077625e+06
2.380817e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.021983e+04	1.039107e+06	1.079327e+06
2.381852e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.037558e+04	1.040768e+06	1.081144e+06
2.382893e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.053189e+04	1.042539e+06	1.083071e+06
2.383927e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.068623e+04	1.044009e+06	1.084695e+06
2.384961e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.084009e+04	1.045433e+06	1.086273e+06
2.385988e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.099254e+04	1.046903e+06	1.087896e+06
2.387016e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.114433e+04	1.048481e+06	1.089625e+06
2.388040e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.129526e+04	1.050116e+06	1.091412e+06
2.389063e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.144550e+04	1.051589e+06	1.093035e+06
2.390082e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.159476e+04	1.052950e+06	1.094545e+06
2.391101e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.174342e+04	1.054329e+06	1.096072e+06
2.392113e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.189080e+04	1.055882e+06	1.097773e+06
2.393125e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.203757e+04	1.057183e+06	1.099220e+06
2.394133e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.218380e+04	1.058780e+06	1.100963e+06
2.395142e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.232939e+04	1.060170e+06	1.102499e+06
2.396146e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.247412e+04	1.061563e+06	1.104037e+06
2.397151e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.261871e+04	1.063078e+06	1.105697e+06
2.398215e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.277100e+04	1.064445e+06	1.107216e+06
2.399215e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.291444e+04	1.065755e+06	1.108670e+06
2.400280e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.306640e+04	1.067357e+06	1.110423e+06
2.401345e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.321829e+04	1.068730e+06	1.111948e+06
2.402408e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.336956e+04	1.070180e+06	1.113550e+06
2.403470e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.352046e+04	1.071633e+06	1.115153e+06
2.404526e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.367042e+04	1.073029e+06	1.116699e+06
2.405579e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.381940e+04	1.074534e+06	1.118353e+06
2.406627e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.396779e+04	1.075913e+06	1.119881e+06
2.407674e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.411589e+04	1.077278e+06	1.121394e+06
2.408724e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.426385e+04	1.078477e+06	1.122741e+06
2.409768e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.441137e+04	1.079940e+06	1.124352e+06
2.410809e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.455801e+04	1.081526e+06	1.126084e+06
2.411847e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.470419e+04	1.082772e+06	1.127477e+06
2.412880e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.484981e+04	1.084047e+06	1.128897e+06
2.413908e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.499425e+04	1.085314e+06	1.130308e+06
2.414930e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.513800e+04	1.086486e+06	1.131624e+06
2.415951e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.528167e+04	1.087905e+06	1.133187e+06
2.416969e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.542493e+04	1.089492e+06	1.134917e+06
2.417982e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.556725e+04	1.090849e+06	1.136417e+06
2.418994e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.570995e+04	1.091943e+06	1.137653e+06
2.419996e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.585072e+04	1.093062e+06	1.138912e+06
2.421001e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.599204e+04	1.094340e+06	1.140332e+06
2.422066e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.614244e+04	1.095654e+06	1.141797e+06
2.423123e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.629091e+04	1.097149e+06	1.143440e+06
2.424173e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.643935e+04	1.098258e+06	1.144697e+06
2.425209e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.658550e+04	1.099591e+06	1.146177e+06
2.426251e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.673231e+04	1.101001e+06	1.147733e+06
2.427285e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.687899e+04	1.102135e+06	1.149014e+06
2.428317e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.702490e+04	1.103286e+06	1.150311e+06
2.429346e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.717078e+04	1.104566e+06	1.151737e+06
2.430366e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.731591e+04	1.105737e+06	1.153053e+06
2.431378e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.745962e+04	1.107058e+06	1.154517e+06
2.432393e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.760427e+04	1.108343e+06	1.155948e+06
2.433403e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.774869e+04	1.109378e+06	1.157126e+06
2.434406e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.789202e+04	1.110798e+06	1.158690e+06
2.435464e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.804356e+04	1.111938e+06	1.159981e+06
2.436513e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.819446e+04	1.113131e+06	1.161326e+06
2.437563e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.834542e+04	1.114263e+06	1.162609e+06
2.438603e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.849585e+04	1.115427e+06	1.163923e+06
2.439635e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.864545e+04	1.116629e+06	1.165275e+06
2.440655e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.879336e+04	1.118204e+06	1.166997e+06
2.441657e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.893971e+04	1.118956e+06	1.167896e+06
2.442663e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.908663e+04	1.120101e+06	1.169188e+06
2.443718e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.924127e+04	1.121245e+06	1.170486e+06
2.444770e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.939646e+04	1.122470e+06	1.171866e+06
2.445811e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.955037e+04	1.123715e+06	1.173265e+06
2.446844e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.970364e+04	1.124808e+06	1.174512e+06
2.447870e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	4.985699e+04	1.125839e+06	1.175696e+06
2.448887e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.000940e+04	1.127093e+06	1.177103e+06
2.449888e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.015994e+04	1.128080e+06	1.178239e+06
2.450890e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.031183e+04	1.129353e+06	1.179665e+06
2.451938e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.047123e+04	1.130333e+06	1.180805e+06
2.452972e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.062942e+04	1.131430e+06	1.182059e+06
2.454002e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.078815e+04	1.132572e+06	1.183360e+06
2.455021e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.094602e+04	1.133705e+06	1.184651e+06
2.456021e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.110188e+04	1.134769e+06	1.185871e+06
2.457072e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.126682e+04	1.135893e+06	1.187160e+06
2.458122e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.143292e+04	1.136940e+06	1.188373e+06
2.459159e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.159796e+04	1.138142e+06	1.189740e+06
2.460197e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.176456e+04	1.139178e+06	1.190943e+06
2.461221e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.193047e+04	1.139998e+06	1.191928e+06
2.462237e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.209605e+04	1.141134e+06	1.193230e+06
2.463242e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.226148e+04	1.142288e+06	1.194549e+06
2.464245e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.242818e+04	1.143276e+06	1.195705e+06
2.465286e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.260262e+04	1.144324e+06	1.196926e+06
2.466319e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.277748e+04	1.145346e+06	1.198123e+06
2.467340e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.295228e+04	1.146288e+06	1.199240e+06
2.468354e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.312756e+04	1.147382e+06	1.200510e+06
2.469398e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.331039e+04	1.148400e+06	1.201710e+06
2.470431e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.349345e+04	1.149310e+06	1.202804e+06
2.471451e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.367683e+04	1.150275e+06	1.203952e+06
2.472491e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.386660e+04	1.151317e+06	1.205184e+06
2.473525e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.405871e+04	1.152291e+06	1.206350e+06
2.474550e+01	0.000000e+00	0.000000e+00	0.000000e+00	0.000000e+00	5.425368e+04	1.153209e+06	1.207463e+06
2.475554e+01	0.000000e+00	0.000000e+00	0.000000e+00	5.885783e-210	5.445011e+04	1.154160e+06	1.208610e+06
2.476562e+01	0.000000e+00	0.000000e+00	0.000000e+00	1.231814e-39	5.466166e+04	1.154920e+06	1.209582e+06
2.477574e+01	7.707770e+11	5.884111e-27	1.761252e+09	1.238188e-02	5.488916e+04	1.155850e+06	1.210740e+06
2.478582e+01	9.259178e+11	6.687526e-26	1.799044e+08	3.002255e-02	5.513801e+04	1.156808e+06	1.211946e+06
2.479613e+01	9.237082e+11	1.396360e-25	9.721478e+07	2.440554e-02	5.540101e+04	1.157877e+06	1.213278e+06
2.480617e+01	9.034308e+11	2.076688e-25	7.209239e+07	1.928491e-02	5.565935e+04	1.158455e+06	1.214114e+06
2.481647e+01	8.780982e+11	2.649843e-25	6.135926e+07	1.473544e-02	5.592454e+04	1.159466e+06	1.215390e+06
2.482688e+01	8.516027e+11	3.068401e-25	5.671527e+07	1.113427e-02	5.619219e+04	1.160314e+06	1.216506e+06
2.483729e+01	8.255854e+11	3.336155e-25	5.505131e+07	8.498994e-03	5.645895e+04	1.161100e+06	1.217559e+06
2.484758e+01	8.008359e+11	3.481245e-25	5.501511e+07	6.658273e-03	5.672165e+04	1.161868e+06	1.218590e+06
2.485764e+01	7.780508e+11	3.549661e-25	5.575157e+07	5.744074e-03	5.697744e+04	1.162656e+06	1.219633e+06
2.486793e+01	7.559540e+11	3.588132e-25	5.657198e+07	4.791757e-03	5.723775e+04	1.163631e+06	1.220869e+06
2.487828e+01	7.350304e+11	3.570622e-25	5.797272e+07	4.271577e-03	5.749865e+04	1.164454e+06	1.221952e+06
2.488880e+01	7.148057e+11	3.538552e-25	5.962685e+07	3.777340e-03	5.776241e+04	1.165232e+06	1.222994e+06
2.489942e+01	6.951590e+11	3.482211e-25	6.155323e+07	3.399380e-03	5.802779e+04	1.166170e+06	1.224198e+06
2.491006e+01	6.762229e+11	3.382628e-25	6.413072e+07	2.943617e-03	5.829251e+04	1.166788e+06	1.225081e+06
2.492074e+01	6.581309e+11	3.235565e-25	6.769093e+07	2.519540e-03	5.855730e+04	1.167691e+06	1.226249e+06
2.493149e+01	6.410856e+11	3.091240e-25	7.165947e+07	2.268679e-03	5.882312e+04	1.168501e+06	1.227324e+06
2.494159e+01	6.261524e+11	2.971498e-25	7.550919e+07	2.095511e-03	5.907198e+04	1.169241e+06	1.228313e+06
2.495181e+01	6.120271e+11	2.851698e-25	7.979220e+07	1.966747e-03	5.931911e+04	1.170186e+06	1.229505e+06
2.496217e+01	5.985288e+11	2.737428e-25	8.441512e+07	1.910934e-03	5.956528e+04	1.170965e+06	1.230530e+06
2.497270e+01	5.854667e+11	2.633538e-25	8.925810e+07	1.867390e-03	5.981529e+04	1.171738e+06	1.231553e+06
2.498336e+01	5.730129e+11	2.531617e-25	9.453591e+07	1.803513e-03	6.006845e+04	1.172565e+06	1.232634e+06
2.499414e+01	5.613336e+11	2.437289e-25	1.001414e+08	1.759225e-03	6.032444e+04	1.173259e+06	1.233583e+06
2.500422e+01	5.512043e+11	2.367450e-25	1.052125e+08	1.736292e-03	6.056377e+04	1.174046e+06	1.234610e+06
2.501441e+01	5.416242e+11	2.311157e-25	1.101704e+08	1.696109e-03	6.080592e+04	1.174915e+06	1.235721e+06
2.502473e+01	5.325546e+11	2.257735e-25	1.154281e+08	1.627048e-03	6.105101e+04	1.175764e+06	1.236815e+06
2.503518e+01	5.240314e+11	2.203178e-25	1.212116e+08	1.552938e-03	6.129927e+04	1.176341e+06	1.237640e+06
2.504577e+01	5.160922e+11	2.152247e-25	1.273380e+08	1.497644e-03	6.155095e+04	1.177319e+06	1.238870e+06
2.505651e+01	5.087142e+11	2.109425e-25	1.335602e+08	1.457968e-03	6.180629e+04	1.178036e+06	1.239842e+06
2.506741e+01	5.018500e+11	2.073647e-25	1.398879e+08	1.421185e-03	6.206541e+04	1.178700e+06	1.240765e+06
2.507754e+01	4.959854e+11	2.043816e-25	1.459733e+08	1.391029e-03	6.230653e+04	1.179276e+06	1.241583e+06
2.508784e+01	4.905393e+11	2.014931e-25	1.524827e+08	1.372707e-03	6.255140e+04	1.180185e+06	1.242736e+06
2.509829e+01	4.855339e+11	1.988030e-25	1.593779e+08	1.372893e-03	6.280031e+04	1.180854e+06	1.243655e+06
2.510892e+01	4.809667e+11	1.966910e-25	1.663722e+08	1.392684e-03	6.305333e+04	1.181755e+06	1.244809e+06
2.511972e+01	4.767911e+11	1.954690e-25	1.731681e+08	1.423318e-03	6.331043e+04	1.182469e+06	1.245779e+06
2.513067e+01	4.729499e+11	1.950424e-25	1.797575e+08	1.450706e-03	6.357137e+04	1.183038e+06	1.246609e+06
2.514075e+01	4.697268e+11	1.950821e-25	1.857513e+08	1.468570e-03	6.381167e+04	1.183794e+06	1.247606e+06
2.515095e+01	4.667182e+11	1.955408e-25	1.917300e+08	1.463367e-03	6.405495e+04	1.184602e+06	1.248657e+06
2.516128e+01	4.638511e+11	1.963001e-25	1.978031e+08	1.466559e-03	6.430120e+04	1.185161e+06	1.249462e+06
2.517171e+01	4.611670e+11	1.974799e-25	2.038620e+08	1.476088e-03	6.455053e+04	1.185888e+06	1.250438e+06
2.518227e+01	4.586213e+11	1.990713e-25	2.099106e+08	1.487358e-03	6.480297e+04	1.186806e+06	1.251609e+06
2.519295e+01	4.562121e+11	2.009078e-25	2.161236e+08	1.500072e-03	6.505862e+04	1.187295e+06	1.252354e+06
2.520374e+01	4.539389e+11	2.029666e-25	2.225343e+08	1.513224e-03	6.531762e+04	1.188116e+06	1.253433e+06
2.521465e+01	4.518016e+11	2.052372e-25	2.291790e+08	1.526107e-03	6.558013e+04	1.188770e+06	1.254351e+06
2.522566e+01	4.497981e+11	2.077216e-25	2.360706e+08	1.539589e-03	6.584632e+04	1.189443e+06	1.255289e+06
2.523678e+01	4.479250e+11	2.104277e-25	2.431971e+08	1.554352e-03	6.611628e+04	1.190069e+06	1.256186e+06
2.524686e+01	4.463448e+11	2.130603e-25	2.498404e+08	1.568897e-03	6.636260e+04	1.190816e+06	1.257178e+06
2.525702e+01	4.448573e+11	2.158834e-25	2.567113e+08	1.584560e-03	6.661228e+04	1.191451e+06	1.258063e+06
2.526724e+01	4.434546e+11	2.188951e-25	2.638564e+08	1.601249e-03	6.686541e+04	1.191897e+06	1.258762e+06
2.527753e+01	4.421287e+11	2.220895e-25	2.713103e+08	1.618924e-03	6.712210e+04	1.192882e+06	1.260004e+06
2.528788e+01	4.408715e+11	2.254578e-25	2.791325e+08	1.637575e-03	6.738245e+04	1.193395e+06	1.260777e+06
2.529830e+01	4.396752e+11	2.289898e-25	2.873678e+08	1.657191e-03	6.764664e+04	1.193834e+06	1.261481e+06
2.530877e+01	4.385319e+11	2.326755e-25	2.960662e+08	1.677748e-03	6.791467e+04	1.194636e+06	1.262550e+06
2.531930e+01	4.374335e+11	2.365051e-25	3.052446e+08	1.699204e-03	6.818674e+04	1.195337e+06	1.263524e+06
2.532988e+01	4.363718e+11	2.404696e-25	3.149175e+08	1.721501e-03	6.846292e+04	1.195800e+06	1.264263e+06
2.534052e+01	4.353380e+11	2.445608e-25	3.250949e+08	1.744551e-03	6.874345e+04	1.196447e+06	1.265191e+06
2.535120e+01	4.343226e+11	2.487708e-25	3.357813e+08	1.768229e-03	6.902840e+04	1.197040e+06	1.266068e+06
2.536194e+01	4.333148e+11	2.530913e-25	3.470203e+08	1.792372e-03	6.931794e+04	1.197661e+06	1.266979e+06
2.537273e+01	4.323030e+11	2.575127e-25	3.588352e+08	1.816769e-03	6.961180e+04	1.198296e+06	1.267907e+06
2.538355e+01	4.312746e+11	2.620217e-25	3.711976e+08	1.841164e-03	6.990976e+04	1.199107e+06	1.269017e+06
2.539440e+01	4.302150e+11	2.666047e-25	3.841652e+08	1.865267e-03	7.021161e+04	1.199435e+06	1.269647e+06
2.540529e+01	4.291082e+11	2.712460e-25	3.977931e+08	1.888747e-03	7.051721e+04	1.200155e+06	1.270672e+06
2.541619e+01	4.279366e+11	2.759269e-25	4.121006e+08	1.911219e-03	7.082650e+04	1.200720e+06	1.271547e+06
2.542712e+01	4.266814e+11	2.806252e-25	4.271115e+08	1.932241e-03	7.113933e+04	1.201165e+06	1.272304e+06
2.543806e+01	4.253226e+11	2.853150e-25	4.428923e+08	1.951314e-03	7.145556e+04	1.201714e+06	1.273170e+06
2.544901e+01	4.238399e+11	2.899668e-25	4.594156e+08	1.967883e-03	7.177509e+04	1.202520e+06	1.274295e+06
2.545996e+01	4.222136e+11	2.945450e-25	4.766723e+08	1.981350e-03	7.209756e+04	1.202848e+06	1.274946e+06
2.547090e+01	4.204260e+11	2.990099e-25	4.946431e+08	1.991116e-03	7.242258e+04	1.203290e+06	1.275712e+06
2.548181e+01	4.184592e+11	3.033243e-25	5.134643e+08	1.996636e-03	7.275015e+04	1.204020e+06	1.276770e+06
2.549271e+01	4.162977e+11	3.074503e-25	5.332175e+08	1.997447e-03	7.308025e+04	1.204426e+06	1.277506e+06
2.550359e+01	4.139282e+11	3.113506e-25	5.539904e+08	1.993200e-03	7.341297e+04	1.205052e+06	1.278465e+06
2.551447e+01	4.113409e+11	3.149897e-25	5.758262e+08	1.983699e-03	7.374861e+04	1.205688e+06	1.279437e+06
2.552533e+01	4.085292e+11	3.183354e-25	5.988450e+08	1.968919e-03	7.408760e+04	1.206056e+06	1.280144e+06
2.553620e+01	4.054904e+11	3.213595e-25	6.232289e+08	1.949019e-03	7.443032e+04	1.206408e+06	1.280838e+06
2.554708e+01	4.022258e+11	3.240392e-25	6.491158e+08	1.924332e-03	7.477713e+04	1.207131e+06	1.281908e+06
2.555799e+01	3.987413e+11	3.263579e-25	6.766415e+08	1.895343e-03	7.512862e+04	1.207421e+06	1.282550e+06
2.556893e+01	3.950472e+11	3.283064e-25	7.060099e+08	1.862675e-03	7.548531e+04	1.207934e+06	1.283419e+06
2.557993e+01	3.911587e+11	3.298839e-25	7.374305e+08	1.827043e-03	7.584795e+04	1.208416e+06	1.284264e+06
2.559101e+01	3.870975e+11	3.310993e-25	7.711439e+08	1.789228e-03	7.621697e+04	1.208932e+06	1.285149e+06
2.560215e+01	3.828970e+11	3.319710e-25	8.071593e+08	1.750101e-03	7.659244e+04	1.209348e+06	1.285941e+06
2.561338e+01	3.785972e+11	3.325318e-25	8.456419e+08	1.710553e-03	7.697463e+04	1.210065e+06	1.287040e+06
2.562343e+01	3.747254e+11	3.328078e-25	8.822041e+08	1.675727e-03	7.732059e+04	1.210329e+06	1.287649e+06
2.563358e+01	3.708296e+11	3.328993e-25	9.211767e+08	1.640372e-03	7.767279e+04	1.210795e+06	1.288467e+06
2.564384e+01	3.669812e+11	3.328523e-25	9.627750e+08	1.612799e-03	7.803169e+04	1.211270e+06	1.289301e+06
2.565421e+01	3.632185e+11	3.327004e-25	1.007196e+09	1.580781e-03	7.839794e+04	1.211675e+06	1.290073e+06
2.566471e+01	3.596086e+11	3.325591e-25	1.054386e+09	1.554367e-03	7.877201e+04	1.211897e+06	1.290669e+06
2.567536e+01	3.562065e+11	3.325706e-25	1.104160e+09	1.534133e-03	7.915429e+04	1.212546e+06	1.291701e+06
2.568609e+01	3.530999e+11	3.329509e-25	1.155416e+09	1.519250e-03	7.954252e+04	1.212804e+06	1.292347e+06
2.569682e+01	3.503708e+11	3.339253e-25	1.205470e+09	1.508051e-03	7.993382e+04	1.213391e+06	1.293325e+06
2.570755e+01	3.480044e+11	3.353423e-25	1.255899e+09	1.500659e-03	8.032803e+04	1.213801e+06	1.294129e+06
2.571828e+01	3.461017e+11	3.372655e-25	1.306843e+09	1.498607e-03	8.072525e+04	1.214177e+06	1.294903e+06
2.572900e+01	3.447319e+11	3.398187e-25	1.357587e+09	1.501891e-03	8.112529e+04	1.214617e+06	1.295743e+06
2.573971e+01	3.439571e+11	3.430780e-25	1.407441e+09	1.515612e-03	8.152754e+04	1.215139e+06	1.296667e+06
2.575037e+01	3.438558e+11	3.471991e-25	1.455137e+09	1.545144e-03	8.193113e+04	1.215531e+06	1.297462e+06
2.576100e+01	3.444716e+11	3.523970e-25	1.499839e+09	1.593424e-03	8.233607e+04	1.215654e+06	1.297990e+06
2.577159e+01	3.458165e+11	3.588696e-25	1.540542e+09	1.662278e-03	8.274208e+04	1.216094e+06	1.298836e+06
2.578212e+01	3.478769e+11	3.667723e-25	1.576131e+09	1.753426e-03	8.314867e+04	1.216598e+06	1.299746e+06
2.579258e+01	3.506178e+11	3.762210e-25	1.605662e+09	1.868564e-03	8.355533e+04	1.216906e+06	1.300461e+06
2.580297e+01	3.539927e+11	3.873140e-25	1.629197e+09	2.009268e-03	8.396224e+04	1.217130e+06	1.301093e+06
2.581330e+01	3.579405e+11	4.001170e-25	1.646763e+09	2.176473e-03	8.436923e+04	1.217612e+06	1.301981e+06
2.582355e+01	3.623838e+11	4.146545e-25	1.657884e+09	2.370137e-03	8.477582e+04	1.217900e+06	1.302676e+06
2.583373e+01	3.672471e+11	4.309644e-25	1.663686e+09	2.590184e-03	8.518268e+04	1.218250e+06	1.303433e+06
2.584386e+01	3.724407e+11	4.490514e-25	1.664824e+09	2.836238e-03	8.559008e+04	1.218618e+06	1.304208e+06
2.585392e+01	3.778549e+11	4.688665e-25	1.661066e+09	3.107444e-03	8.599762e+04	1.218878e+06	1.304876e+06
2.586394e+01	3.833822e+11	4.903834e-25	1.653836e+09	3.403724e-03	8.640627e+04	1.219316e+06	1.305722e+06
2.587517e+01	3.895729e+11	5.164899e-25	1.642649e+09	3.765961e-03	8.686742e+04	1.219593e+06	1.306460e+06
2.588635e+01	3.955418e+11	5.443631e-25	1.628703e+09	4.155851e-03	8.733012e+04	1.219950e+06	1.307280e+06
2.589752e+01	4.011022e+11	5.737014e-25	1.614398e+09	4.568216e-03	8.779559e+04	1.220356e+06	1.308151e+06
2.590864e+01	4.060535e+11	6.039364e-25	1.600378e+09	4.991124e-03	8.826248e+04	1.220603e+06	1.308866e+06
2.591961e+01	4.102094e+11	6.342014e-25	1.585217e+09	5.404451e-03	8.872681e+04	1.220921e+06	1.309648e+06
2.593049e+01	4.134910e+11	6.639669e-25	1.573633e+09	5.788652e-03	8.919049e+04	1.221122e+06	1.310313e+06
2.594124e+01	4.158307e+11	6.924836e-25	1.564656e+09	6.115853e-03	8.965196e+04	1.221443e+06	1.311095e+06
2.595190e+01	4.172200e+11	7.192408e-25	1.560599e+09	6.354985e-03	9.011314e+04	1.221775e+06	1.311888e+06
2.596250e+01	4.176821e+11	7.437383e-25	1.562028e+09	6.471034e-03	9.057486e+04	1.222037e+06	1.312612e+06
2.597302e+01	4.173102e+11	7.655943e-25	1.567535e+09	6.442319e-03	9.103611e+04	1.222362e+06	1.313399e+06
2.598351e+01	4.162970e+11	7.850099e-25	1.578184e+09	6.286494e-03	9.149903e+04	1.222586e+06	1.314085e+06
2.599396e+01	4.149298e+11	8.026598e-25	1.591695e+09	6.066361e-03	9.196350e+04	1.222801e+06	1.314765e+06
2.600437e+01	4.135544e+11	8.196799e-25	1.605323e+09	5.859143e-03	9.242924e+04	1.223315e+06	1.315745e+06
2.601476e+01	4.125169e+11	8.374124e-25	1.618205e+09	5.721014e-03	9.289735e+04	1.223109e+06	1.316007e+06
2.602515e+01	4.121335e+11	8.574339e-25	1.628145e+09	5.759808e-03	9.336831e+04	1.223623e+06	1.316992e+06
2.603550e+01	4.125283e+11	8.822743e-25	1.630780e+09	6.180074e-03	9.384133e+04	1.224010e+06	1.317852e+06
2.604583e+01	4.132130e+11	9.131343e-25	1.626069e+09	6.989688e-03	9.431643e+04	1.224277e+06	1.318593e+06
2.605613e+01	4.134767e+11	9.471897e-25	1.619618e+09	8.039111e-03	9.479352e+04	1.224201e+06	1.318994e+06
2.606641e+01	4.135619e+11	9.812449e-25	1.617017e+09	9.270184e-03	9.527226e+04	1.224588e+06	1.319861e+06
2.607662e+01	4.145615e+11	1.016139e-24	1.616463e+09	1.069869e-02	9.575074e+04	1.224722e+06	1.320473e+06
2.608675e+01	4.171617e+11	1.055740e-24	1.610428e+09	1.240156e-02	9.622808e+04	1.224884e+06	1.321112e+06
2.609680e+01	4.213259e+11	1.103151e-24	1.596980e+09	1.449704e-02	9.670383e+04	1.225296e+06	1.322000e+06
2.610787e+01	4.274408e+11	1.167657e-24	1.569670e+09	1.740361e-02	9.723131e+04	1.225338e+06	1.322569e+06
2.611884e+01	4.339168e+11	1.246346e-24	1.531454e+09	2.091281e-02	9.775695e+04	1.225401e+06	1.323158e+06
2.612973e+01	4.396637e+11	1.337811e-24	1.487300e+09	2.482582e-02	9.828186e+04	1.225713e+06	1.323994e+06
2.614053e+01	4.439492e+11	1.438540e-24	1.441958e+09	2.877221e-02	9.880607e+04	1.225913e+06	1.324719e+06
2.615128e+01	4.465465e+11	1.544893e-24	1.400906e+09	3.240512e-02	9.933106e+04	1.225899e+06	1.325230e+06
2.616200e+01	4.476083e+11	1.654098e-24	1.363291e+09	3.548982e-02	9.985754e+04	1.226258e+06	1.326115e+06
2.617269e+01	4.474474e+11	1.764970e-24	1.333029e+09	3.792874e-02	1.003864e+05	1.226203e+06	1.326589e+06
2.618338e+01	4.463488e+11	1.877400e-24	1.305480e+09	3.972912e-02	1.009178e+05	1.226421e+06	1.327339e+06
2.619406e+01	4.444924e+11	1.991746e-24	1.282958e+09	4.096484e-02	1.014523e+05	1.226690e+06	1.328143e+06
2.620477e+01	4.419463e+11	2.108603e-24	1.263327e+09	4.174189e-02	1.019915e+05	1.226540e+06	1.328532e+06
2.621554e+01	4.387062e+11	2.228142e-24	1.247272e+09	4.216936e-02	1.025370e+05	1.226795e+06	1.329332e+06
2.622640e+01	4.347376e+11	2.350084e-24	1.234835e+09	4.235065e-02	1.030898e+05	1.226975e+06	1.330065e+06
2.623736e+01	4.300091e+11	2.473801e-24	1.225034e+09	4.238028e-02	1.036508e+05	1.227108e+06	1.330759e+06
2.624843e+01	4.245136e+11	2.598483e-24	1.216018e+09	4.234237e-02	1.042200e+05	1.226834e+06	1.331054e+06
2.625850e+01	4.189357e+11	2.710784e-24	1.211059e+09	4.231078e-02	1.047404e+05	1.227305e+06	1.332046e+06
2.626866e+01	4.128053e+11	2.822607e-24	1.207508e+09	4.232766e-02	1.052681e+05	1.227371e+06	1.332639e+06
2.627891e+01	4.061855e+11	2.933582e-24	1.207491e+09	4.242814e-02	1.058034e+05	1.227447e+06	1.333251e+06
2.628926e+01	3.991521e+11	3.043520e-24	1.207427e+09	4.263815e-02	1.063463e+05	1.227473e+06	1.333820e+06
2.629970e+01	3.917884e+11	3.152408e-24	1.210244e+09	4.297466e-02	1.068975e+05	1.227830e+06	1.334728e+06
2.631022e+01	3.841839e+11	3.260324e-24	1.216042e+09	4.344612e-02	1.074559e+05	1.227598e+06	1.335054e+06
2.632079e+01	3.764453e+11	3.367191e-24	1.217817e+09	4.405210e-02	1.080198e+05	1.227902e+06	1.335921e+06
2.633140e+01	3.686557e+11	3.473260e-24	1.221820e+09	4.478682e-02	1.085891e+05	1.227951e+06	1.336540e+06
2.634203e+01	3.608810e+11	3.578928e-24	1.227615e+09	4.564096e-02	1.091641e+05	1.227722e+06	1.336886e+06
2.635270e+01	3.531805e+11	3.684541e-24	1.233804e+09	4.660232e-02	1.097447e+05	1.227834e+06	1.337578e+06
2.636340e+01	3.455988e+11	3.790487e-24	1.242053e+09	4.765811e-02	1.103314e+05	1.228437e+06	1.338768e+06
2.637414e+01	3.381722e+11	3.897115e-24	1.250679e+09	4.879533e-02	1.109242e+05	1.228410e+06	1.339334e+06
2.638492e+01	3.309300e+11	4.004716e-24	1.261638e+09	5.000141e-02	1.115246e+05	1.228376e+06	1.339901e+06
2.639574e+01	3.238955e+11	4.113531e-24	1.271869e+09	5.126456e-02	1.121314e+05	1.228585e+06	1.340716e+06
2.640661e+01	3.170865e+11	4.223746e-24	1.278383e+09	5.257413e-02	1.127442e+05	1.228837e+06	1.341581e+06
2.641753e+01	3.105161e+11	4.335508e-24	1.285001e+09	5.392052e-02	1.133649e+05	1.228685e+06	1.342050e+06
2.642849e+01	3.041926e+11	4.448929e-24	1.293618e+09	5.529512e-02	1.139936e+05	1.228737e+06	1.342731e+06
2.643951e+01	2.981204e+11	4.564093e-24	1.305325e+09	5.669025e-02	1.146310e+05	1.228723e+06	1.343354e+06
2.645059e+01	2.923003e+11	4.681060e-24	1.317138e+09	5.809901e-02	1.152771e+05	1.228910e+06	1.344187e+06
2.646172e+01	2.867315e+11	4.799833e-24	1.330259e+09	5.951460e-02	1.159326e+05	1.229122e+06	1.345055e+06
2.647289e+01	2.814118e+11	4.920359e-24	1.346506e+09	6.093030e-02	1.165980e+05	1.229146e+06	1.345744e+06
2.648412e+01	2.763333e+11	5.042646e-24	1.363778e+09	6.234078e-02	1.172721e+05	1.229149e+06	1.346421e+06
2.649413e+01	2.720132e+11	5.152835e-24	1.370067e+09	6.358675e-02	1.178771e+05	1.229436e+06	1.347313e+06
2.650419e+01	2.678672e+11	5.264443e-24	1.375717e+09	6.482302e-02	1.184892e+05	1.229744e+06	1.348233e+06
2.651430e+01	2.638862e+11	5.377504e-24	1.383977e+09	6.604802e-02	1.191093e+05	1.229704e+06	1.348814e+06
2.652444e+01	2.600610e+11	5.492048e-24	1.394387e+09	6.726049e-02	1.197378e+05	1.229414e+06	1.349152e+06
2.653462e+01	2.563843e+11	5.608039e-24	1.406136e+09	6.845876e-02	1.203737e+05	1.229976e+06	1.350350e+06
2.654483e+01	2.528461e+11	5.725506e-24	1.419370e+09	6.964228e-02	1.210179e+05	1.229929e+06	1.350947e+06
2.655508e+01	2.494355e+11	5.844521e-24	1.433043e+09	7.081136e-02	1.216701e+05	1.230012e+06	1.351683e+06
2.656537e+01	2.461417e+11	5.965167e-24	1.448230e+09	7.196702e-02	1.223314e+05	1.229814e+06	1.352146e+06
2.657569e+01	2.429539e+11	6.087540e-24	1.461092e+09	7.311069e-02	1.229995e+05	1.230249e+06	1.353248e+06
2.658605e+01	2.398623e+11	6.211711e-24	1.476376e+09	7.424359e-02	1.236771e+05	1.230381e+06	1.354058e+06
2.659644e+01	2.368567e+11	6.337766e-24	1.484089e+09	7.536739e-02	1.243612e+05	1.230320e+06	1.354681e+06
2.660687e+01	2.339269e+11	6.465818e-24	1.493440e+09	7.648419e-02	1.250539e+05	1.230458e+06	1.355512e+06
2.661735e+01	2.310631e+11	6.595992e-24	1.506342e+09	7.759676e-02	1.257563e+05	1.230705e+06	1.356461e+06
2.662786e+01	2.282562e+11	6.728416e-24	1.522192e+09	7.870822e-02	1.264693e+05	1.230259e+06	1.356728e+06
2.663843e+01	2.254974e+11	6.863218e-24	1.533078e+09	7.982209e-02	1.271891e+05	1.230588e+06	1.357777e+06
2.664903e+01	2.227800e+11	7.000429e-24	1.544886e+09	8.094162e-02	1.279193e+05	1.230750e+06	1.358669e+06
2.665966e+01	2.200976e+11	7.140082e-24	1.558392e+09	8.207003e-02	1.286593e+05	1.230412e+06	1.359071e+06
2.667034e+01	2.174427e+11	7.282279e-24	1.572109e+09	8.321149e-02	1.294075e+05	1.230576e+06	1.359983e+06
2.668105e+01	2.148082e+11	7.427097e-24	1.582762e+09	8.437048e-02	1.301666e+05	1.230919e+06	1.361086e+06
2.669180e+01	2.121878e+11	7.574641e-24	1.600453e+09	8.555189e-02	1.309360e+05	1.230588e+06	1.361524e+06
2.670260e+01	2.095758e+11	7.724990e-24	1.610978e+09	8.676105e-02	1.317140e+05	1.230591e+06	1.362305e+06
2.671344e+01	2.069669e+11	7.878221e-24	1.620064e+09	8.800360e-02	1.325017e+05	1.230886e+06	1.363388e+06
2.672433e+01	2.043566e+11	8.034425e-24	1.633544e+09	8.928554e-02	1.333021e+05	1.230640e+06	1.363942e+06
2.673527e+01	2.017406e+11	8.193709e-24	1.645954e+09	9.061307e-02	1.341120e+05	1.230850e+06	1.364962e+06
2.674626e+01	1.991152e+11	8.356155e-24	1.658886e+09	9.199270e-02	1.349342e+05	1.230241e+06	1.365176e+06
2.675730e+01	1.964770e+11	8.521858e-24	1.670546e+09	9.343142e-02	1.357673e+05	1.230034e+06	1.365801e+06
2.676839e+01	1.938227e+11	8.690904e-24	1.681356e+09	9.493632e-02	1.366118e+05	1.230016e+06	1.366627e+06
2.677954e+01	1.911495e+11	8.863392e-24	1.692052e+09	9.651535e-02	1.374692e+05	1.230325e+06	1.367794e+06
2.679074e+01	1.884560e+11	9.039362e-24	1.703398e+09	9.817590e-02	1.383383e+05	1.229570e+06	1.367908e+06
2.680197e+01	1.857444e+11	9.218623e-24	1.713021e+09	9.992406e-02	1.392178e+05	1.229853e+06	1.369071e+06
2.681324e+01	1.830130e+11	9.401305e-24	1.725363e+09	1.017682e-01	1.401089e+05	1.229736e+06	1.369845e+06
2.682455e+01	1.802593e+11	9.587568e-24	1.735867e+09	1.037168e-01	1.410120e+05	1.229386e+06	1.370398e+06
2.683590e+01	1.774811e+11	9.777606e-24	1.742453e+09	1.057787e-01	1.419244e+05	1.228770e+06	1.370694e+06
2.684728e+01	1.746761e+11	9.971619e-24	1.748930e+09	1.079627e-01	1.428499e+05	1.228775e+06	1.371625e+06
2.685729e+01	1.721979e+11	1.014487e-23	1.759686e+09	1.099818e-01	1.436706e+05	1.228436e+06	1.372107e+06
2.686733e+01	1.696961e+11	1.032157e-23	1.764695e+09	1.121094e-01	1.444999e+05	1.227471e+06	1.371970e+06
2.687740e+01	1.671692e+11	1.050194e-23	1.770902e+09	1.143539e-01	1.453393e+05	1.227672e+06	1.373011e+06
2.688753e+01	1.646157e+11	1.068625e-23	1.777292e+09	1.167240e-01	1.461890e+05	1.226850e+06	1.373039e+06
2.689769e+01	1.620343e+11	1.087478e-23	1.783042e+09	1.192294e-01	1.470492e+05	1.226661e+06	1.373710e+06
2.690790e+01	1.594234e+11	1.106785e-23	1.789490e+09	1.218814e-01	1.479220e+05	1.226153e+06	1.374075e+06
2.691816e+01	1.567831e+11	1.126571e-23	1.794000e+09	1.246906e-01	1.488042e+05	1.226191e+06	1.374995e+06
2.692844e+01	1.541167e+11	1.146836e-23	1.796734e+09	1.276650e-01	1.496966e+05	1.225492e+06	1.375188e+06
2.693875e+01	1.514232e+11	1.167619e-23	1.799892e+09	1.308181e-01	1.505992e+05	1.224825e+06	1.375425e+06
2.694910e+01	1.487014e+11	1.188961e-23	1.798564e+09	1.341642e-01	1.515104e+05	1.223976e+06	1.375487e+06
2.695948e+01	1.459503e+11	1.210909e-23	1.801961e+09	1.377199e-01	1.524344e+05	1.223436e+06	1.375870e+06
2.696989e+01	1.431692e+11	1.233511e-23	1.798677e+09	1.415042e-01	1.533656e+05	1.222643e+06	1.376008e+06
2.698034e+01	1.403572e+11	1.256817e-23	1.796028e+09	1.455377e-01	1.543089e+05	1.222508e+06	1.376817e+06
2.699083e+01	1.375139e+11	1.280890e-23	1.796346e+09	1.498432e-01	1.552658e+05	1.221758e+06	1.377024e+06
2.700137e+01	1.346396e+11	1.305786e-23	1.792537e+09	1.544453e-01	1.562329e+05	1.220245e+06	1.376478e+06
2.701195e+01	1.317351e+11	1.331554e-23	1.786267e+09	1.593706e-01	1.572108e+05	1.219522e+06	1.376733e+06
2.702257e+01	1.288011e+11	1.358244e-23	1.777456e+09	1.646507e-01	1.581996e+05	1.219145e+06	1.377344e+06
2.703324e+01	1.258386e+11	1.385915e-23	1.768040e+09	1.703187e-01	1.592017e+05	1.217907e+06	1.377109e+06
2.704396e+01	1.228497e+11	1.414636e-23	1.758799e+09	1.764123e-01	1.602166e+05	1.216618e+06	1.376835e+06
2.705474e+01	1.198374e+11	1.444470e-23	1.751074e+09	1.829729e-01	1.612458e+05	1.215878e+06	1.377123e+06
2.706557e+01	1.168041e+11	1.475408e-23	1.737313e+09	1.900493e-01	1.622875e+05	1.214858e+06	1.377146e+06
2.707647e+01	1.137534e+11	1.507538e-23	1.721197e+09	1.976986e-01	1.633442e+05	1.213380e+06	1.376724e+06
2.708743e+01	1.106928e+11	1.540972e-23	1.703947e+09	2.059779e-01	1.644151e+05	1.212630e+06	1.377045e+06
2.709846e+01	1.076318e+11	1.575804e-23	1.685111e+09	2.149471e-01	1.655019e+05	1.210962e+06	1.376464e+06
2.710957e+01	1.045815e+11	1.612154e-23	1.668629e+09	2.246673e-01	1.666060e+05	1.209818e+06	1.376424e+06
2.712075e+01	1.015543e+11	1.650113e-23	1.644831e+09	2.352022e-01	1.677262e+05	1.208299e+06	1.376026e+06
2.713202e+01	9.856413e+10	1.689831e-23	1.621512e+09	2.466140e-01	1.688661e+05	1.207485e+06	1.376351e+06
2.714338e+01	9.562788e+10	1.731468e-23	1.593866e+09	2.589560e-01	1.700229e+05	1.205212e+06	1.375235e+06
2.715483e+01	9.276288e+10	1.775232e-23	1.565100e+09	2.722751e-01	1.711988e+05	1.203760e+06	1.374959e+06
2.716634e+01	8.999592e+10	1.821272e-23	1.536326e+09	2.865626e-01	1.723908e+05	1.202183e+06	1.374574e+06
2.717786e+01	8.735599e+10	1.869552e-23	1.502195e+09	3.017508e-01	1.735944e+05	1.200834e+06	1.374428e+06
2.718939e+01	8.485581e+10	1.920354e-23	1.466465e+09	3.178268e-01	1.748102e+05	1.198385e+06	1.373196e+06
2.720093e+01	8.251290e+10	1.973846e-23	1.427701e+09	3.347107e-01	1.760359e+05	1.196642e+06	1.372678e+06
2.721247e+01	8.033780e+10	2.030321e-23	1.397152e+09	3.523321e-01	1.772720e+05	1.194877e+06	1.372149e+06
2.722403e+01	7.833941e+10	2.090257e-23	1.361058e+09	3.706130e-01	1.785234e+05	1.193150e+06	1.371674e+06
2.723564e+01	7.652007e+10	2.154045e-23	1.326009e+09	3.894694e-01	1.797925e+05	1.190390e+06	1.370183e+06
2.724730e+01	7.488380e+10	2.222186e-23	1.290837e+09	4.087677e-01	1.810790e+05	1.188566e+06	1.369644e+06
2.725736e+01	7.363007e+10	2.284469e-23	1.262779e+09	4.255509e-01	1.821991e+05	1.186869e+06	1.369068e+06
2.726749e+01	7.251517e+10	2.350792e-23	1.241360e+09	4.424607e-01	1.833374e+05	1.184822e+06	1.368160e+06
2.727766e+01	7.154328e+10	2.421255e-23	1.214242e+09	4.593229e-01	1.844898e+05	1.182619e+06	1.367109e+06
2.728785e+01	7.070718e+10	2.495826e-23	1.187441e+09	4.760103e-01	1.856553e+05	1.179893e+06	1.365548e+06
2.729807e+01	7.000278e+10	2.574903e-23	1.163869e+09	4.924218e-01	1.868344e+05	1.178139e+06	1.364973e+06
2.730832e+01	6.942456e+10	2.658818e-23	1.142436e+09	5.084533e-01	1.880288e+05	1.175590e+06	1.363619e+06
2.731862e+01	6.896723e+10	2.747950e-23	1.123382e+09	5.240100e-01	1.892393e+05	1.173167e+06	1.362406e+06
2.732895e+01	6.862757e+10	2.842739e-23	1.108889e+09	5.389940e-01	1.904658e+05	1.170471e+06	1.360937e+06
2.733932e+01	6.839649e+10	2.943303e-23	1.091810e+09	5.533142e-01	1.917083e+05	1.168527e+06	1.360235e+06
2.734973e+01	6.826728e+10	3.050172e-23	1.077822e+09	5.669154e-01	1.929690e+05	1.165634e+06	1.358603e+06
2.736018e+01	6.823552e+10	3.163971e-23	1.066024e+09	5.797412e-01	1.942495e+05	1.163209e+06	1.357459e+06
2.737069e+01	6.829686e+10	3.285417e-23	1.056775e+09	5.917487e-01	1.955514e+05	1.160160e+06	1.355711e+06
2.738127e+01	6.844901e+10	3.415436e-23	1.051897e+09	6.029061e-01	1.968762e+05	1.157602e+06	1.354479e+06
2.739191e+01	6.868821e+10	3.554866e-23	1.044298e+09	6.131723e-01	1.982252e+05	1.154368e+06	1.352593e+06
2.740260e+01	6.900629e+10	3.704235e-23	1.039005e+09	6.225071e-01	1.995971e+05	1.151166e+06	1.350763e+06
2.741333e+01	6.940113e+10	3.864600e-23	1.035853e+09	6.309007e-01	2.009943e+05	1.148625e+06	1.349619e+06
2.742411e+01	6.987172e+10	4.037365e-23	1.034415e+09	6.383664e-01	2.024161e+05	1.145008e+06	1.347424e+06
2.743495e+01	7.041610e+10	4.224031e-23	1.032710e+09	6.449327e-01	2.038645e+05	1.141292e+06	1.345156e+06
2.744585e+01	7.103855e+10	4.426791e-23	1.037064e+09	6.506267e-01	2.053426e+05	1.137685e+06	1.343027e+06
2.745681e+01	7.173190e+10	4.647168e-23	1.039699e+09	6.554908e-01	2.068515e+05	1.134216e+06	1.341067e+06
2.746784e+01	7.249559e+10	4.887269e-23	1.042515e+09	6.596006e-01	2.083914e+05	1.130401e+06	1.338793e+06
2.747890e+01	7.332757e+10	5.148973e-23	1.047125e+09	6.630585e-01	2.099620e+05	1.126886e+06	1.336848e+06
2.749001e+01	7.422957e+10	5.435181e-23	1.053201e+09	6.660264e-01	2.115664e+05	1.123138e+06	1.334705e+06
2.750118e+01	7.520593e+10	5.749369e-23	1.061853e+09	6.686705e-01	2.132056e+05	1.118813e+06	1.332018e+06
2.751240e+01	7.625069e+10	6.094227e-23	1.069383e+09	6.711636e-01	2.148816e+05	1.114158e+06	1.329040e+06
2.752366e+01	7.735805e+10	6.472139e-23	1.077489e+09	6.738136e-01	2.165920e+05	1.109971e+06	1.326563e+06
2.753496e+01	7.852496e+10	6.886459e-23	1.086838e+09	6.769864e-01	2.183407e+05	1.105005e+06	1.323346e+06
2.754631e+01	7.975084e+10	7.341048e-23	1.097258e+09	6.811268e-01	2.201335e+05	1.100684e+06	1.320817e+06
2.755773e+01	8.103831e+10	7.840261e-23	1.111016e+09	6.866751e-01	2.219715e+05	1.097145e+06	1.319117e+06
2.756922e+01	8.237520e+10	8.386780e-23	1.122884e+09	6.941395e-01	2.238578e+05	1.091057e+06	1.314915e+06
2.758078e+01	8.375288e+10	8.983785e-23	1.135824e+09	7.042115e-01	2.257971e+05	1.085763e+06	1.311560e+06
2.759244e+01	8.516372e+10	9.634289e-23	1.148258e+09	7.176376e-01	2.277928e+05	1.079823e+06	1.307616e+06
2.760419e+01	8.660162e+10	1.034141e-22	1.162030e+09	7.352567e-01	2.298494e+05	1.075115e+06	1.304964e+06
2.761604e+01	8.806496e+10	1.110823e-22	1.178391e+09	7.578307e-01	2.319707e+05	1.070118e+06	1.302088e+06
2.762799e+01	8.953982e+10	1.193464e-22	1.192435e+09	7.861124e-01	2.341552e+05	1.063319e+06	1.297474e+06
2.763802e+01	9.076328e+10	1.266715e-22	1.204003e+09	8.146908e-01	2.360244e+05	1.058817e+06	1.294841e+06
2.764802e+01	9.196605e+10	1.343281e-22	1.214091e+09	8.481329e-01	2.379270e+05	1.053304e+06	1.291231e+06
2.765998e+01	9.337006e+10	1.438965e-22	1.225627e+09	8.950536e-01	2.402469e+05	1.046745e+06	1.286992e+06
2.767190e+01	9.473882e+10	1.538821e-22	1.239831e+09	9.497947e-01	2.426077e+05	1.041733e+06	1.284341e+06
2.768370e+01	9.605276e+10	1.641399e-22	1.249547e+09	1.011993e+00	2.449939e+05	1.034290e+06	1.279284e+06
2.769551e+01	9.731983e+10	1.747237e-22	1.260059e+09	1.082497e+00	2.474392e+05	1.027317e+06	1.274756e+06
2.770737e+01	9.854482e+10	1.856190e-22	1.269165e+09	1.161857e+00	2.499504e+05	1.020711e+06	1.270662e+06
2.771924e+01	9.972040e+10	1.967199e-22	1.277432e+09	1.249692e+00	2.525093e+05	1.014158e+06	1.266667e+06
2.773088e+01	1.008227e+11	2.077432e-22	1.284823e+09	1.343750e+00	2.550645e+05	1.006492e+06	1.261557e+06
2.774261e+01	1.018955e+11	2.189486e-22	1.293687e+09	1.445977e+00	2.576998e+05	9.985540e+05	1.256254e+06
2.775441e+01	1.029508e+11	2.302815e-22	1.304164e+09	1.555832e+00	2.604065e+05	9.922256e+05	1.252632e+06
2.776622e+01	1.039707e+11	2.416084e-22	1.312817e+09	1.672530e+00	2.631763e+05	9.843747e+05	1.247551e+06
2.777800e+01	1.049587e+11	2.528598e-22	1.322299e+09	1.795034e+00	2.659979e+05	9.764775e+05	1.242475e+06
2.778975e+01	1.059270e+11	2.640305e-22	1.332674e+09	1.922650e+00	2.688696e+05	9.692258e+05	1.238095e+06
2.780148e+01	1.068822e+11	2.751144e-22	1.344175e+09	2.054764e+00	2.717957e+05	9.605882e+05	1.232384e+06
2.781319e+01	1.078341e+11	2.861249e-22	1.357096e+09	2.190783e+00	2.747823e+05	9.525106e+05	1.227293e+06
2.782490e+01	1.087938e+11	2.970915e-22	1.371824e+09	2.330324e+00	2.778242e+05	9.442748e+05	1.222099e+06
2.783659e+01	1.097729e+11	3.080530e-22	1.389510e+09	2.472765e+00	2.809097e+05	9.356060e+05	1.216516e+06
2.784828e+01	1.107967e+11	3.191186e-22	1.410721e+09	2.617972e+00	2.840639e+05	9.270160e+05	1.211080e+06
2.785983e+01	1.118411e+11	3.301408e-22	1.432493e+09	2.764015e+00	2.872363e+05	9.182755e+05	1.205512e+06
2.787145e+01	1.129372e+11	3.414068e-22	1.458002e+09	2.913977e+00	2.904841e+05	9.101430e+05	1.200627e+06
2.788304e+01	1.140927e+11	3.529456e-22	1.486751e+09	3.067815e+00	2.938134e+05	9.019012e+05	1.195715e+06
2.789459e+01	1.153216e+11	3.648675e-22	1.519643e+09	3.226289e+00	2.972151e+05	8.926997e+05	1.189915e+06
2.790612e+01	1.166480e+11	3.773421e-22	1.558692e+09	3.390524e+00	3.006860e+05	8.838407e+05	1.184527e+06
2.791760e+01	1.180825e+11	3.905001e-22	1.601699e+09	3.561454e+00	3.042043e+05	8.750683e+05	1.179273e+06
2.792905e+01	1.196325e+11	4.044641e-22	1.650312e+09	3.739479e+00	3.077838e+05	8.664300e+05	1.174214e+06
2.794044e+01	1.213057e+11	4.193347e-22	1.704576e+09	3.923442e+00	3.114284e+05	8.576394e+05	1.169068e+06
2.795175e+01	1.231085e+11	4.351912e-22	1.765649e+09	4.110831e+00	3.151311e+05	8.490742e+05	1.164205e+06
2.796300e+01	1.250470e+11	4.520636e-22	1.834022e+09	4.297737e+00	3.188641e+05	8.400850e+05	1.158949e+06
2.797417e+01	1.271205e+11	4.699186e-22	1.910703e+09	4.479672e+00	3.226262e+05	8.312610e+05	1.153887e+06
2.798527e+01	1.293494e+11	4.887809e-22	1.998754e+09	4.651624e+00	3.263946e+05	8.227932e+05	1.149188e+06
2.799628e+01	1.317138e+11	5.085066e-22	2.094593e+09	4.810064e+00	3.301965e+05	8.142860e+05	1.144483e+06
2.800719e+01	1.342172e+11	5.290492e-22	2.201390e+09	4.953364e+00	3.340612e+05	8.058350e+05	1.139896e+06
2.801803e+01	1.368641e+11	5.503338e-22	2.320175e+09	5.078685e+00	3.379375e+05	7.972401e+05	1.135178e+06
2.802878e+01	1.396531e+11	5.721914e-22	2.451717e+09	5.179887e+00	3.418319e+05	7.892093e+05	1.131041e+06
2.803946e+01	1.425724e+11	5.943235e-22	2.597226e+09	5.248573e+00	3.457706e+05	7.811376e+05	1.126908e+06
2.805000e+01	1.455984e+11	6.163108e-22	2.757552e+09	5.278795e+00	3.497043e+05	7.728921e+05	1.122596e+06
2.806047e+01	1.487830e+11	6.382378e-22	2.941735e+09	5.270337e+00	3.536949e+05	7.649746e+05	1.118669e+06
2.807079e+01	1.520925e+11	6.597279e-22	3.137930e+09	5.225358e+00	3.576771e+05	7.570618e+05	1.114739e+06
2.808097e+01	1.554877e+11	6.804530e-22	3.349035e+09	5.146468e+00	3.616837e+05	7.494074e+05	1.111091e+06
2.809104e+01	1.590127e+11	7.004585e-22	3.585898e+09	5.034998e+00	3.657252e+05	7.423287e+05	1.108054e+06
2.810267e+01	1.633245e+11	7.227624e-22	3.897293e+09	4.863677e+00	3.705449e+05	7.346383e+05	1.105183e+06
2.811412e+01	1.678211e+11	7.439163e-22	4.235296e+09	4.679224e+00	3.754356e+05	7.266486e+05	1.102084e+06
2.812554e+01	1.725094e+11	7.630328e-22	4.616035e+09	4.377996e+00	3.804282e+05	7.191711e+05	1.099599e+06
2.813677e+01	1.773149e+11	7.786926e-22	5.041569e+09	4.046197e+00	3.856055e+05	7.122053e+05	1.097811e+06
2.814782e+01	1.824596e+11	7.944238e-22	5.493459e+09	3.780896e+00	3.909760e+05	7.050400e+05	1.096016e+06
2.815870e+01	1.879424e+11	8.112748e-22	5.989407e+09	3.598905e+00	3.964581e+05	6.982686e+05	1.094727e+06
2.816935e+01	1.934486e+11	8.258768e-22	6.498270e+09	3.448859e+00	4.020960e+05	6.918793e+05	1.093975e+06
2.817987e+01	1.988781e+11	8.353497e-22	7.053407e+09	3.285379e+00	4.078956e+05	6.862528e+05	1.094148e+06
2.819020e+01	2.042919e+11	8.397794e-22	7.627774e+09	3.095212e+00	4.137784e+05	6.804213e+05	1.094200e+06
2.820037e+01	2.099560e+11	8.419103e-22	8.288644e+09	2.885764e+00	4.199049e+05	6.749551e+05	1.094860e+06
2.821045e+01	2.161007e+11	8.442646e-22	8.971993e+09	2.665017e+00	4.262770e+05	6.690177e+05	1.095295e+06
2.822051e+01	2.229137e+11	8.482341e-22	9.730034e+09	2.433725e+00	4.329669e+05	6.637103e+05	1.096677e+06
2.823180e+01	2.314862e+11	8.549446e-22	1.067266e+10	2.166778e+00	4.408479e+05	6.577707e+05	1.098619e+06
2.824312e+01	2.414341e+11	8.653523e-22	1.174843e+10	1.914316e+00	4.492834e+05	6.528886e+05	1.102172e+06
2.825433e+01	2.527785e+11	8.791104e-22	1.294812e+10	1.688689e+00	4.582989e+05	6.482272e+05	1.106526e+06
2.826537e+01	2.655898e+11	8.940101e-22	1.427117e+10	1.466907e+00	4.680079e+05	6.436062e+05	1.111614e+06
2.827619e+01	2.803824e+11	9.096239e-22	1.577437e+10	1.239491e+00	4.784724e+05	6.389230e+05	1.117395e+06
2.828688e+01	2.989556e+11	9.329987e-22	1.762702e+10	1.038662e+00	4.900782e+05	6.358035e+05	1.125882e+06
2.829740e+01	3.235277e+11	9.749594e-22	1.985982e+10	9.018319e-01	5.031418e+05	6.328599e+05	1.136002e+06
2.830773e+01	3.561202e+11	1.043131e-21	2.256875e+10	8.167737e-01	5.183163e+05	6.298761e+05	1.148192e+06
2.831783e+01	3.986242e+11	1.141439e-21	2.541533e+10	7.443967e-01	5.361905e+05	6.281699e+05	1.164360e+06
2.832872e+01	4.608311e+11	1.296913e-21	2.972209e+10	6.847727e-01	5.605403e+05	6.262949e+05	1.186835e+06
2.833899e+01	5.391500e+11	1.510458e-21	3.495886e+10	7.322907e-01	5.906894e+05	6.254115e+05	1.216101e+06
2.834965e+01	6.302289e+11	1.685402e-21	4.211141e+10	9.722041e-01	6.321573e+05	6.259172e+05	1.258074e+06
2.836062e+01	7.042195e+11	1.704162e-21	5.000078e+10	1.342568e+00	6.873204e+05	6.283226e+05	1.315643e+06
2.837090e+01	7.597525e+11	1.665440e-21	5.884914e+10	1.493105e+00	7.489798e+05	6.321492e+05	1.381129e+06
2.838147e+01	8.145290e+11	1.636046e-21	6.997875e+10	1.437688e+00	8.225195e+05	6.396026e+05	1.462122e+06
2.839172e+01	8.697312e+11	1.634764e-21	8.435064e+10	1.405916e+00	9.015572e+05	6.504785e+05	1.552036e+06
2.840184e+01	9.185067e+11	1.634260e-21	9.937906e+10	1.408467e+00	9.819364e+05	6.616937e+05	1.643630e+06
2.841185e+01	9.503673e+11	1.598928e-21	1.169276e+11	1.341104e+00	1.062454e+06	6.769424e+05	1.739397e+06
2.842233e+01	9.683109e+11	1.526010e-21	1.352410e+11	1.066954e+00	1.142649e+06	6.970550e+05	1.839704e+06
2.843249e+01	9.720981e+11	1.431397e-21	1.529650e+11	7.994053e-01	1.209676e+06	7.192128e+05	1.928889e+06
2.844292e+01	9.806568e+11	1.356130e-21	1.657213e+11	8.422158e-01	1.267270e+06	7.438899e+05	2.011160e+06
2.845300e+01	1.001372e+12	1.328708e-21	1.706152e+11	1.028390e+00	1.308898e+06	7.676481e+05	2.076546e+06
2.846320e+01	1.011532e+12	1.298283e-21	1.761512e+11	1.181409e+00	1.348565e+06	7.885525e+05	2.137117e+06
2.847339e+01	1.006859e+12	1.246802e-21	1.800000e+11	1.311843e+00	1.382320e+06	8.137170e+05	2.196037e+06
2.848339e+01	9.905169e+11	1.175750e-21	1.879612e+11	1.443406e+00	1.404001e+06	8.373247e+05	2.241325e+06
2.849398e+01	9.689387e+11	1.097860e-21	1.962930e+11	1.372558e+00	1.424940e+06	8.602966e+05	2.285237e+06
2.850438e+01	9.472852e+11	1.025489e-21	1.960631e+11	1.212584e+00	1.431873e+06	8.817245e+05	2.313598e+06
2.851480e+01	9.341293e+11	9.752606e-22	1.996741e+11	1.191603e+00	1.446833e+06	9.054351e+05	2.352268e+06
2.852532e+01	9.274168e+11	9.437297e-22	1.962623e+11	1.210547e+00	1.455366e+06	9.253374e+05	2.380703e+06
2.853581e+01	9.265606e+11	9.279832e-22	1.947332e+11	1.166461e+00	1.463851e+06	9.455504e+05	2.409402e+06
2.854619e+01	9.259428e+11	9.181424e-22	1.875445e+11	1.148983e+00	1.470564e+06	9.677750e+05	2.438339e+06
2.855641e+01	9.202121e+11	9.050466e-22	1.812842e+11	1.149323e+00	1.474336e+06	9.874752e+05	2.461811e+06
2.856664e+01	9.090959e+11	8.870523e-22	1.763297e+11	1.164978e+00	1.477452e+06	1.008002e+06	2.485454e+06
2.857689e+01	8.943076e+11	8.658609e-22	1.720494e+11	1.184320e+00	1.479800e+06	1.032193e+06	2.511993e+06
2.858711e+01	8.738734e+11	8.361603e-22	1.723403e+11	1.111124e+00	1.481622e+06	1.052899e+06	2.534521e+06
2.859738e+01	8.537640e+11	8.052760e-22	1.677605e+11	9.912006e-01	1.482784e+06	1.076408e+06	2.559192e+06
2.860772e+01	8.401518e+11	7.838128e-22	1.661284e+11	9.137819e-01	1.484409e+06	1.098278e+06	2.582687e+06
2.861811e+01	8.317135e+11	7.716919e-22	1.618802e+11	8.953808e-01	1.486232e+06	1.121174e+06	2.607406e+06
2.862859e+01	8.225428e+11	7.608619e-22	1.576110e+11	9.099398e-01	1.486295e+06	1.148127e+06	2.634423e+06
2.863909e+01	8.122560e+11	7.506279e-22	1.498530e+11	9.481959e-01	1.484880e+06	1.174264e+06	2.659144e+06
2.864960e+01	8.004921e+11	7.404696e-22	1.468220e+11	9.571338e-01	1.484906e+06	1.200131e+06	2.685037e+06
2.866010e+01	7.865536e+11	7.272047e-22	1.403843e+11	9.206574e-01	1.483709e+06	1.228823e+06	2.712532e+06
2.867062e+01	7.701589e+11	7.091801e-22	1.364539e+11	8.577636e-01	1.482131e+06	1.253613e+06	2.735743e+06
2.868115e+01	7.530460e+11	6.894116e-22	1.327795e+11	8.035372e-01	1.480311e+06	1.280674e+06	2.760986e+06
2.869172e+01	7.373995e+11	6.711128e-22	1.313746e+11	7.422015e-01	1.480042e+06	1.310357e+06	2.790399e+06
2.870229e+01	7.201620e+11	6.486052e-22	1.277142e+11	6.624228e-01	1.479814e+06	1.338343e+06	2.818158e+06
2.871286e+01	7.075381e+11	6.316784e-22	1.255296e+11	6.646947e-01	1.479627e+06	1.366476e+06	2.846103e+06
2.872345e+01	6.987606e+11	6.229679e-22	1.208309e+11	6.772572e-01	1.479164e+06	1.394738e+06	2.873903e+06
2.873404e+01	6.879782e+11	6.135142e-22	1.154781e+11	6.775712e-01	1.478258e+06	1.426895e+06	2.905153e+06
2.874463e+01	6.736897e+11	5.991008e-22	1.095539e+11	6.465451e-01	1.477234e+06	1.457199e+06	2.934433e+06
2.875520e+01	6.576111e+11	5.798378e-22	1.076501e+11	6.306342e-01	1.478273e+06	1.486104e+06	2.964377e+06
2.876576e+01	6.452450e+11	5.679308e-22	1.045489e+11	6.537490e-01	1.478838e+06	1.514387e+06	2.993225e+06
2.877631e+01	6.286327e+11	5.520656e-22	1.019385e+11	5.988779e-01	1.480251e+06	1.546320e+06	3.026572e+06
2.878687e+01	6.088057e+11	5.282470e-22	1.003071e+11	5.365632e-01	1.481664e+06	1.577449e+06	3.059112e+06
2.879745e+01	5.946548e+11	5.103629e-22	9.812388e+10	5.343648e-01	1.483642e+06	1.610794e+06	3.094437e+06
2.880805e+01	5.856843e+11	5.012551e-22	9.536896e+10	5.315280e-01	1.486425e+06	1.639440e+06	3.125865e+06
2.881870e+01	5.767491e+11	4.944049e-22	9.173134e+10	4.880625e-01	1.488330e+06	1.668265e+06	3.156595e+06
2.882937e+01	5.640267e+11	4.825648e-22	8.905076e+10	4.401894e-01	1.490818e+06	1.700576e+06	3.191394e+06
2.884003e+01	5.477250e+11	4.620067e-22	8.783990e+10	4.230569e-01	1.494255e+06	1.735334e+06	3.229589e+06
2.885069e+01	5.360840e+11	4.471673e-22	8.584460e+10	5.408178e-01	1.496849e+06	1.763588e+06	3.260437e+06
2.886136e+01	5.275682e+11	4.407316e-22	8.425868e+10	6.278879e-01	1.499494e+06	1.792300e+06	3.291794e+06
2.887204e+01	5.175426e+11	4.327184e-22	7.963988e+10	5.877996e-01	1.501063e+06	1.820368e+06	3.321432e+06
2.888274e+01	5.063294e+11	4.258602e-22	7.611502e+10	5.216136e-01	1.503198e+06	1.852410e+06	3.355608e+06
2.889277e+01	4.925810e+11	4.161487e-22	7.391700e+10	4.209466e-01	1.504736e+06	1.872699e+06	3.377435e+06
2.890282e+01	4.784435e+11	4.029779e-22	7.334945e+10	4.176266e-01	1.506526e+06	1.901946e+06	3.408472e+06
2.891289e+01	4.653846e+11	3.900846e-22	7.138663e+10	4.238612e-01	1.507244e+06	1.928454e+06	3.435698e+06
2.892297e+01	4.539263e+11	3.781552e-22	6.946565e+10	3.884857e-01	1.507630e+06	1.952382e+06	3.460012e+06
2.893309e+01	4.469204e+11	3.721283e-22	6.766647e+10	3.564070e-01	1.507337e+06	1.976495e+06	3.483833e+06
2.894323e+01	4.429420e+11	3.714699e-22	6.454199e+10	3.314636e-01	1.506202e+06	2.001800e+06	3.508001e+06
2.895341e+01	4.391946e+11	3.724714e-22	6.154132e+10	2.875217e-01	1.504648e+06	2.025132e+06	3.529780e+06
2.896362e+01	4.331994e+11	3.701737e-22	6.073799e+10	2.434370e-01	1.502901e+06	2.047440e+06	3.550341e+06
2.897385e+01	4.256098e+11	3.641840e-22	5.749760e+10	2.383434e-01	1.500104e+06	2.072042e+06	3.572147e+06
2.898411e+01	4.186270e+11	3.598164e-22	5.624739e+10	3.877507e-01	1.497157e+06	2.095992e+06	3.593149e+06
2.899439e+01	4.053892e+11	3.498591e-22	5.463516e+10	4.527844e-01	1.493698e+06	2.116092e+06	3.609790e+06
2.900472e+01	3.925394e+11	3.392389e-22	5.280584e+10	3.505061e-01	1.489560e+06	2.137971e+06	3.627531e+06
2.901509e+01	3.760230e+11	3.195037e-22	5.199405e+10	9.320164e-02	1.484614e+06	2.143735e+06	3.628348e+06
2.902578e+01	3.127631e+10	3.168552e-21	4.132364e+10	4.712735e-01	1.557659e+06	3.063483e+06	4.621142e+06
2.903645e+01	2.584720e+10	2.392933e-21	2.265737e+10	5.757966e-01	1.533816e+06	3.064882e+06	4.598697e+06
2.904697e+01	2.677571e+11	1.817247e-22	9.463794e+10	1.159728e-01	1.502759e+06	2.214971e+06	3.717730e+06
2.905760e+01	2.759781e+11	1.934356e-22	7.239902e+10	3.346344e-01	1.494290e+06	2.233748e+06	3.728039e+06
2.906766e+01	2.724956e+11	1.970646e-22	6.512123e+10	4.322041e-01	1.493581e+06	2.248519e+06	3.742100e+06
2.907840e+01	2.275744e+10	2.182620e-21	1.319745e+10	2.395990e+00	1.509228e+06	3.112576e+06	4.621805e+06
2.908885e+01	2.442642e+11	1.748895e-22	6.678833e+10	2.633022e-01	1.488622e+06	2.277840e+06	3.766462e+06
2.909894e+01	2.478667e+11	1.780100e-22	5.726634e+10	3.246068e-01	1.481476e+06	2.292232e+06	3.773708e+06
2.910967e+01	2.200053e+10	2.109829e-21	1.139993e+10	2.511269e+00	1.491643e+06	3.140584e+06	4.632227e+06
2.912008e+01	2.384382e+11	1.730352e-22	5.375439e+10	2.333232e-01	1.472513e+06	2.317300e+06	3.789812e+06
2.913031e+01	2.430479e+11	1.797667e-22	4.738407e+10	2.718758e-01	1.465777e+06	2.325097e+06	3.790874e+06
2.914059e+01	2.467820e+11	1.877833e-22	4.277376e+10	3.003559e-01	1.459774e+06	2.336593e+06	3.796366e+06
2.915091e+01	2.487132e+11	1.946405e-22	3.911101e+10	3.057835e-01	1.453747e+06	2.345764e+06	3.799510e+06
2.916129e+01	2.486730e+11	1.985997e-22	3.679695e+10	3.004597e-01	1.447633e+06	2.360809e+06	3.808442e+06
2.917171e+01	2.479897e+11	2.010061e-22	3.463945e+10	2.915678e-01	1.441101e+06	2.372053e+06	3.813154e+06
2.918218e+01	2.084249e+10	2.247726e-21	7.562909e+09	1.820342e+00	1.434360e+06	2.384159e+06	3.818519e+06
2.919270e+01	1.729710e+10	1.580478e-21	4.617379e+09	4.073114e-01	1.427493e+06	2.396257e+06	3.823750e+06
2.920327e+01	1.600035e+10	1.099222e-21	4.640346e+09	5.813044e-01	1.420615e+06	2.407652e+06	3.828267e+06
2.921352e+01	1.703411e+10	9.237797e-22	8.328981e+09	9.097817e-02	1.429626e+06	3.235696e+06	4.665322e+06
2.922426e+01	1.837371e+10	9.362285e-22	1.097619e+10	3.398904e-01	1.420143e+06	3.233166e+06	4.653309e+06
2.923503e+01	1.865105e+10	1.036880e-21	9.989078e+09	1.133804e+00	1.410974e+06	3.233039e+06	4.644013e+06
2.924581e+01	1.850153e+10	1.166327e-21	8.466638e+09	1.324537e+00	1.402087e+06	3.233572e+06	4.635659e+06
2.925652e+01	1.811324e+10	1.253810e-21	7.224855e+09	1.155143e+00	1.393803e+06	3.231941e+06	4.625743e+06
2.926725e+01	1.773189e+10	1.293549e-21	6.369430e+09	9.192123e-01	1.385851e+06	3.233530e+06	4.619381e+06
2.927802e+01	1.739376e+10	1.293988e-21	5.815204e+09	7.050727e-01	1.378243e+06	3.231495e+06	4.609739e+06
2.928886e+01	1.709342e+10	1.265079e-21	5.467651e+09	5.522632e-01	1.370867e+06	3.232402e+06	4.603269e+06
2.929976e+01	1.681039e+10	1.211997e-21	5.264521e+09	4.332640e-01	1.363805e+06	3.230815e+06	4.594620e+06
2.930981e+01	1.655786e+10	1.144171e-21	5.185097e+09	3.573675e-01	1.357490e+06	3.230619e+06	4.588109e+06
2.931993e+01	1.631644e+10	1.063872e-21	5.197599e+09	3.069372e-01	1.351349e+06	3.230758e+06	4.582107e+06
2.933007e+01	1.609445e+10	9.790424e-22	5.289715e+09	2.647673e-01	1.345428e+06	3.229247e+06	4.574675e+06
2.934025e+01	1.589756e+10	8.969542e-22	5.442607e+09	2.199931e-01	1.339644e+06	3.228840e+06	4.568484e+06
2.935044e+01	1.572721e+10	8.229258e-22	5.630155e+09	1.740311e-01	1.334036e+06	3.228500e+06	4.562535e+06
2.936064e+01	1.558045e+10	7.599927e-22	5.819757e+09	1.348173e-01	1.328640e+06	3.238101e+06	4.566741e+06
2.937084e+01	1.545186e+10	7.092948e-22	5.977560e+09	1.096947e-01	1.323313e+06	3.226265e+06	4.549578e+06
2.938108e+01	1.533578e+10	6.706415e-22	6.076045e+09	1.023085e-01	1.318131e+06	3.224570e+06	4.542701e+06
2.939135e+01	1.522792e+10	6.434314e-22	6.095376e+09	1.131908e-01	1.313083e+06	3.231573e+06	4.544656e+06
2.940167e+01	1.512443e+10	6.266625e-22	6.027637e+09	1.410599e-01	1.308150e+06	3.220463e+06	4.528613e+06
2.941198e+01	1.502303e+10	6.191572e-22	5.877641e+09	1.835401e-01	1.303360e+06	3.218410e+06	4.521771e+06
2.942229e+01	1.491773e+10	6.184613e-22	5.664264e+09	2.238235e-01	1.298682e+06	3.216845e+06	4.515527e+06
2.943259e+01	1.480250e+10	6.205490e-22	5.420685e+09	2.542488e-01	1.294085e+06	3.215031e+06	4.509116e+06
2.944286e+01	1.467920e+10	6.231509e-22	5.171866e+09	2.720066e-01	1.289653e+06	3.220137e+06	4.509791e+06
2.945309e+01	1.455051e+10	6.248264e-22	4.933603e+09	2.820435e-01	1.285298e+06	3.209153e+06	4.494452e+06
2.946337e+01	1.441820e+10	6.246980e-22	4.713821e+09	2.876253e-01	1.281011e+06	3.213532e+06	4.494543e+06
2.947377e+01	1.428217e+10	6.219568e-22	4.515841e+09	2.884809e-01	1.276726e+06	3.203734e+06	4.480460e+06
2.948419e+01	1.414516e+10	6.160960e-22	4.345368e+09	2.835969e-01	1.272533e+06	3.200329e+06	4.472861e+06
2.949459e+01	1.400608e+10	6.066618e-22	4.202069e+09	2.691342e-01	1.268473e+06	3.203532e+06	4.472005e+06
2.950501e+01	1.386356e+10	5.930018e-22	4.087643e+09	2.452284e-01	1.264444e+06	3.193267e+06	4.457712e+06
2.951540e+01	1.372004e+10	5.754465e-22	4.002539e+09	2.154208e-01	1.260536e+06	3.196537e+06	4.457072e+06
2.952580e+01	1.357774e+10	5.549168e-22	3.943679e+09	1.832772e-01	1.256670e+06	3.185490e+06	4.442160e+06
2.953623e+01	1.343914e+10	5.325684e-22	3.907516e+09	1.516604e-01	1.252904e+06	3.182485e+06	4.435389e+06
2.954668e+01	1.330559e+10	5.095315e-22	3.888429e+09	1.226559e-01	1.249163e+06	3.178005e+06	4.427168e+06
2.955720e+01	1.317682e+10	4.866237e-22	3.880726e+09	9.736403e-02	1.245452e+06	3.173751e+06	4.419203e+06
2.956775e+01	1.305316e+10	4.645831e-22	3.879330e+09	7.633951e-02	1.241803e+06	3.170132e+06	4.411936e+06
2.957830e+01	1.293447e+10	4.438617e-22	3.880100e+09	5.955943e-02	1.238229e+06	3.166483e+06	4.404712e+06
2.958887e+01	1.282005e+10	4.246094e-22	3.880104e+09	4.656544e-02	1.234711e+06	3.167083e+06	4.401794e+06
2.959944e+01	1.270924e+10	4.068663e-22	3.877061e+09	3.679004e-02	1.231203e+06	3.156121e+06	4.387324e+06
2.961009e+01	1.260015e+10	3.903863e-22	3.869710e+09	2.952296e-02	1.227729e+06	3.151262e+06	4.378991e+06
2.962078e+01	1.249259e+10	3.750885e-22	3.857808e+09	2.421637e-02	1.224319e+06	3.151151e+06	4.375470e+06
2.963150e+01	1.238611e+10	3.608266e-22	3.841489e+09	2.037540e-02	1.220941e+06	3.141320e+06	4.362261e+06
2.964223e+01	1.228059e+10	3.474250e-22	3.822085e+09	1.759525e-02	1.217616e+06	3.136556e+06	4.354173e+06
2.965299e+01	1.217558e+10	3.346665e-22	3.800704e+09	1.558322e-02	1.214315e+06	3.132223e+06	4.346539e+06
2.966381e+01	1.207053e+10	3.223631e-22	3.778492e+09	1.414512e-02	1.211047e+06	3.124650e+06	4.335697e+06
2.967466e+01	1.196608e+10	3.104168e-22	3.757640e+09	1.316469e-02	1.207812e+06	3.121407e+06	4.329219e+06
2.968556e+01	1.186178e+10	2.986980e-22	3.738594e+09	1.256050e-02	1.204595e+06	3.116461e+06	4.321056e+06
2.969648e+01	1.175798e+10	2.871794e-22	3.722538e+09	1.229017e-02	1.201422e+06	3.111573e+06	4.312995e+06
2.970741e+01	1.165537e+10	2.758705e-22	3.710418e+09	1.232876e-02	1.198290e+06	3.104680e+06	4.302970e+06
2.971835e+01	1.155422e+10	2.647962e-22	3.702258e+09	1.265828e-02	1.195199e+06	3.099262e+06	4.294461e+06
2.972932e+01	1.145421e+10	2.539606e-22	3.697491e+09	1.326513e-02	1.192141e+06	3.097454e+06	4.289594e+06
2.974032e+01	1.135579e+10	2.434543e-22	3.695520e+09	1.412935e-02	1.189097e+06	3.091345e+06	4.280442e+06
2.975036e+01	1.126857e+10	2.342575e-22	3.696674e+09	1.511554e-02	1.186348e+06	3.085135e+06	4.271482e+06
2.976043e+01	1.118311e+10	2.254318e-22	3.698557e+09	1.626232e-02	1.183620e+06	3.080722e+06	4.264342e+06
2.977052e+01	1.109911e+10	2.170274e-22	3.699977e+09	1.752727e-02	1.180925e+06	3.071780e+06	4.252704e+06
2.978060e+01	1.101667e+10	2.090842e-22	3.699932e+09	1.886174e-02	1.178267e+06	3.066303e+06	4.244570e+06
2.979064e+01	1.093604e+10	2.016300e-22	3.698014e+09	2.021370e-02	1.175656e+06	3.063609e+06	4.239266e+06
2.980077e+01	1.085585e+10	1.945606e-22	3.693186e+09	2.155570e-02	1.173021e+06	3.058141e+06	4.231163e+06
2.981091e+01	1.077697e+10	1.879333e-22	3.685720e+09	2.283705e-02	1.170419e+06	3.051009e+06	4.221428e+06
2.982111e+01	1.069892e+10	1.816821e-22	3.675500e+09	2.403232e-02	1.167821e+06	3.045938e+06	4.213758e+06
2.983135e+01	1.062174e+10	1.758000e-22	3.662306e+09	2.510923e-02	1.165246e+06	3.039555e+06	4.204801e+06
2.984158e+01	1.054543e+10	1.702656e-22	3.646269e+09	2.604425e-02	1.162722e+06	3.030432e+06	4.193154e+06
2.985189e+01	1.046936e+10	1.650033e-22	3.627671e+09	2.682406e-02	1.160195e+06	3.027672e+06	4.187868e+06
2.986220e+01	1.039397e+10	1.600079e-22	3.607233e+09	2.743151e-02	1.157669e+06	3.021073e+06	4.178742e+06
2.987253e+01	1.031958e+10	1.552438e-22	3.586041e+09	2.785778e-02	1.155170e+06	3.014315e+06	4.169485e+06
2.988288e+01	1.024534e+10	1.506588e-22	3.563345e+09	2.810026e-02	1.152691e+06	3.007880e+06	4.160571e+06
2.989321e+01	1.017146e+10	1.462375e-22	3.540065e+09	2.816379e-02	1.150251e+06	3.001973e+06	4.152225e+06
2.990355e+01	1.009792e+10	1.419478e-22	3.516789e+09	2.806254e-02	1.147833e+06	2.994821e+06	4.142654e+06
2.991393e+01	1.002472e+10	1.377604e-22	3.494162e+09	2.781734e-02	1.145420e+06	2.989447e+06	4.134867e+06
2.992432e+01	9.952088e+09	1.336753e-22	3.472387e+09	2.745625e-02	1.143035e+06	2.979801e+06	4.122836e+06
2.993480e+01	9.879581e+09	1.296581e-22	3.451647e+09	2.700762e-02	1.140665e+06	2.973059e+06	4.113724e+06
2.994533e+01	9.807672e+09	1.257278e-22	3.432033e+09	2.650417e-02	1.138292e+06	2.968564e+06	4.106856e+06
2.995594e+01	9.735970e+09	1.218766e-22	3.412990e+09	2.597357e-02	1.135901e+06	2.961693e+06	4.097594e+06
2.996651e+01	9.665546e+09	1.181606e-22	3.394944e+09	2.544588e-02	1.133586e+06	2.954166e+06	4.087752e+06
2.997708e+01	9.596203e+09	1.145747e-22	3.377287e+09	2.493540e-02	1.131275e+06	2.947880e+06	4.079155e+06
2.998762e+01	9.528291e+09	1.111409e-22	3.359931e+09	2.445247e-02	1.128982e+06	2.941155e+06	4.070137e+06
2.999819e+01	9.461414e+09	1.078494e-22	3.342126e+09	2.399611e-02	1.126697e+06	2.933799e+06	4.060496e+06
3.000881e+01	9.395191e+09	1.046916e-22	3.323420e+09	2.356028e-02	1.124423e+06	2.924413e+06	4.048835e+06
3.001956e+01	9.329311e+09	1.016563e-22	3.303415e+09	2.313388e-02	1.122140e+06	2.916872e+06	4.039012e+06
3.003029e+01	9.264693e+09	9.878209e-23	3.282451e+09	2.270971e-02	1.119903e+06	2.909215e+06	4.029118e+06
3.004106e+01	9.200718e+09	9.604602e-23	3.259773e+09	2.227136e-02	1.117669e+06	2.905251e+06	4.022920e+06
3.005184e+01	9.137392e+09	9.344280e-23	3.235715e+09	2.180562e-02	1.115440e+06	2.896712e+06	4.012152e+06
3.006262e+01	9.074904e+09	9.096426e-23	3.210841e+09	2.130072e-02	1.113239e+06	2.890149e+06	4.003388e+06
3.007345e+01	9.012929e+09	8.858750e-23	3.184666e+09	2.074542e-02	1.111035e+06	2.881786e+06	3.992820e+06
3.008431e+01	8.951140e+09	8.629873e-23	3.157623e+09	2.013520e-02	1.108854e+06	2.874420e+06	3.983274e+06
3.009518e+01	8.889953e+09	8.409295e-23	3.130459e+09	1.947085e-02	1.106681e+06	2.867925e+06	3.974605e+06
3.010605e+01	8.829325e+09	8.196103e-23	3.103116e+09	1.875814e-02	1.104524e+06	2.859676e+06	3.964200e+06
3.011698e+01	8.768867e+09	7.988116e-23	3.075769e+09	1.800166e-02	1.102367e+06	2.850505e+06	3.952873e+06
3.012792e+01	8.708943e+09	7.785912e-23	3.048820e+09	1.721706e-02	1.100242e+06	2.844965e+06	3.945207e+06
3.013893e+01	8.649215e+09	7.587857e-23	3.022144e+09	1.641311e-02	1.098106e+06	2.834858e+06	3.932964e+06
3.014992e+01	8.590230e+09	7.395543e-23	2.996107e+09	1.561047e-02	1.096018e+06	2.827961e+06	3.923979e+06
3.016094e+01	8.531800e+09	7.207964e-23	2.970560e+09	1.481761e-02	1.093932e+06	2.818941e+06	3.912873e+06
3.017200e+01	8.474045e+09	7.025369e-23	2.945749e+09	1.404496e-02	1.091847e+06	2.813369e+06	3.905215e+06
3.018308e+01	8.416855e+09	6.847647e-23	2.921146e+09	1.329978e-02	1.089760e+06	2.803460e+06	3.893220e+06
3.019309e+01	8.365790e+09	6.691815e-23	2.899203e+09	1.265577e-02	1.087899e+06	2.798849e+06	3.886747e+06
3.020416e+01	8.309929e+09	6.524451e-23	2.875174e+09	1.197694e-02	1.085862e+06	2.788499e+06	3.874360e+06
3.021417e+01	8.260097e+09	6.377895e-23	2.853703e+09	1.139476e-02	1.084044e+06	2.783176e+06	3.867220e+06
3.022419e+01	8.210686e+09	6.235241e-23	2.832268e+09	1.084000e-02	1.082221e+06	2.775279e+06	3.857500e+06
3.023421e+01	8.161966e+09	6.096991e-23	2.811242e+09	1.031361e-02	1.080423e+06	2.769382e+06	3.849804e+06
3.024422e+01	8.113855e+09	5.962902e-23	2.790258e+09	9.814603e-03	1.078634e+06	2.759989e+06	3.838623e+06
3.025429e+01	8.066230e+09	5.832271e-23	2.769518e+09	9.339770e-03	1.076859e+06	2.752855e+06	3.829714e+06
3.026432e+01	8.019112e+09	5.705771e-23	2.748823e+09	8.892157e-03	1.075102e+06	2.746617e+06	3.821719e+06
3.027439e+01	7.972369e+09	5.582610e-23	2.728016e+09	8.468708e-03	1.073342e+06	2.740662e+06	3.814004e+06
3.028450e+01	7.925942e+09	5.462573e-23	2.707257e+09	8.068734e-03	1.071578e+06	2.732945e+06	3.804523e+06
3.029468e+01	7.879741e+09	5.345524e-23	2.686311e+09	7.691797e-03	1.069813e+06	2.725636e+06	3.795449e+06
3.030490e+01	7.833889e+09	5.231645e-23	2.665305e+09	7.338639e-03	1.068065e+06	2.717390e+06	3.785456e+06
3.031508e+01	7.788818e+09	5.121903e-23	2.644753e+09	7.011280e-03	1.066356e+06	2.708312e+06	3.774668e+06
3.032522e+01	7.744835e+09	5.016336e-23	2.624517e+09	6.708780e-03	1.064669e+06	2.703750e+06	3.768419e+06
3.033543e+01	7.700982e+09	4.913373e-23	2.603695e+09	6.426592e-03	1.062948e+06	2.695140e+06	3.758088e+06
3.034576e+01	7.656956e+09	4.812597e-23	2.582339e+09	6.162538e-03	1.061211e+06	2.687759e+06	3.748971e+06
3.035603e+01	7.613547e+09	4.715620e-23	2.560901e+09	5.919155e-03	1.059528e+06	2.680475e+06	3.740004e+06
3.036637e+01	7.570506e+09	4.621362e-23	2.539700e+09	5.691825e-03	1.057826e+06	2.673156e+06	3.730982e+06
3.037675e+01	7.527860e+09	4.529801e-23	2.518120e+09	5.479287e-03	1.056130e+06	2.665588e+06	3.721718e+06
3.038713e+01	7.485586e+09	4.441139e-23	2.496366e+09	5.280774e-03	1.054475e+06	2.657765e+06	3.712240e+06
3.039755e+01	7.443621e+09	4.354808e-23	2.474922e+09	5.093423e-03	1.052801e+06	2.650610e+06	3.703411e+06
3.040809e+01	7.401763e+09	4.270164e-23	2.453144e+09	4.914784e-03	1.051111e+06	2.643357e+06	3.694468e+06
3.041858e+01	7.360296e+09	4.187990e-23	2.431414e+09	4.745996e-03	1.049459e+06	2.635081e+06	3.684540e+06
3.042909e+01	7.319158e+09	4.107799e-23	2.409976e+09	4.585285e-03	1.047813e+06	2.626796e+06	3.674609e+06
3.043961e+01	7.278398e+09	4.029429e-23	2.388810e+09	4.431977e-03	1.046193e+06	2.618922e+06	3.665114e+06
3.045010e+01	7.238140e+09	3.952966e-23	2.368103e+09	4.286410e-03	1.044586e+06	2.611275e+06	3.655862e+06
3.046060e+01	7.198243e+09	3.877958e-23	2.347974e+09	4.147969e-03	1.042994e+06	2.604397e+06	3.647391e+06
3.047116e+01	7.158609e+09	3.804020e-23	2.328157e+09	4.016630e-03	1.041392e+06	2.587551e+06	3.628943e+06
3.048175e+01	7.119223e+09	3.731260e-23	2.308773e+09	3.893573e-03	1.039789e+06	2.590008e+06	3.629797e+06
3.049245e+01	7.079782e+09	3.659031e-23	2.289668e+09	3.778695e-03	1.038160e+06	2.582548e+06	3.620708e+06
3.050310e+01	7.040984e+09	3.588603e-23	2.271183e+09	3.674917e-03	1.036585e+06	2.573353e+06	3.609938e+06
3.051378e+01	7.002552e+09	3.519418e-23	2.253179e+09	3.582180e-03	1.035019e+06	2.565725e+06	3.600744e+06
3.052453e+01	6.964419e+09	3.451383e-23	2.235567e+09	3.501094e-03	1.033441e+06	2.549841e+06	3.583281e+06
3.053526e+01	6.926969e+09	3.385220e-23	2.218458e+09	3.433010e-03	1.031892e+06	2.550605e+06	3.582497e+06
3.054599e+01	6.890065e+09	3.320770e-23	2.201641e+09	3.377865e-03	1.030343e+06	2.542604e+06	3.572947e+06
3.055673e+01	6.853681e+09	3.258107e-23	2.185038e+09	3.335551e-03	1.028811e+06	2.536219e+06	3.565029e+06
3.056750e+01	6.817717e+09	3.197199e-23	2.168409e+09	3.305506e-03	1.027277e+06	2.520232e+06	3.547509e+06
3.057830e+01	6.782130e+09	3.138072e-23	2.151726e+09	3.286803e-03	1.025744e+06	2.511762e+06	3.537506e+06
3.058913e+01	6.746943e+09	3.080778e-23	2.134929e+09	3.278053e-03	1.024230e+06	2.512758e+06	3.536988e+06
3.059995e+01	6.712269e+09	3.025444e-23	2.118332e+09	3.277383e-03	1.022721e+06	2.505165e+06	3.527886e+06
3.061075e+01	6.678229e+09	2.972134e-23	2.101530e+09	3.282495e-03	1.021241e+06	2.489367e+06	3.510609e+06


==> anc/SourceCode+DirectoryStructure/sample_fusion/output_euler/output_rhoR.dat <==
2.320000e+01	0.000000e+00	3.437447e-06	1.352330e-01	5.892013e+03	9.364981e-03	1.370301e+03	0.000000e+00
2.321030e+01	0.000000e+00	3.322596e-06	1.215263e+00	5.895827e+03	1.543686e-02	1.072050e+03	0.000000e+00
2.322141e+01	0.000000e+00	3.263145e-06	1.714404e+00	5.870657e+03	2.065617e-02	9.291087e+02	0.000000e+00
2.323219e+01	0.000000e+00	3.233702e-06	1.737249e+00	5.862552e+03	2.609511e-02	9.107036e+02	0.000000e+00
2.324321e+01	0.000000e+00	3.212049e-06	1.580016e+00	5.837049e+03	3.154516e-02	9.013511e+02	0.000000e+00
2.325443e+01	0.000000e+00	3.186336e-06	1.363574e+00	5.804527e+03	3.748955e-02	8.933726e+02	0.000000e+00
2.326473e+01	0.000000e+00	3.165428e-06	1.333616e+00	5.765027e+03	4.336768e-02	8.870520e+02	0.000000e+00
2.327506e+01	0.000000e+00	3.145970e-06	1.402985e+00	5.728429e+03	4.949490e-02	8.804993e+02	0.000000e+00
2.328560e+01	0.000000e+00	3.131138e-06	1.428744e+00	5.696928e+03	5.610898e-02	8.749283e+02	0.000000e+00
2.329617e+01	0.000000e+00	3.117247e-06	1.530384e+00	5.659621e+03	6.381323e-02	8.696120e+02	0.000000e+00
2.330690e+01	0.000000e+00	3.102620e-06	1.596163e+00	5.620194e+03	7.181028e-02	8.638502e+02	0.000000e+00
2.331781e+01	0.000000e+00	3.086615e-06	1.657770e+00	5.564707e+03	7.996931e-02	8.582204e+02	0.000000e+00
2.332861e+01	0.000000e+00	3.074309e-06	1.710628e+00	5.527616e+03	8.793333e-02	8.532109e+02	0.000000e+00
2.333922e+01	0.000000e+00	3.063900e-06	1.823089e+00	5.478772e+03	9.645013e-02	8.484361e+02	0.000000e+00
2.334961e+01	0.000000e+00	3.053364e-06	1.938451e+00	5.417069e+03	1.053094e-01	8.431200e+02	0.000000e+00
2.335966e+01	0.000000e+00	3.042557e-06	1.971542e+00	5.343072e+03	1.140686e-01	8.374359e+02	0.000000e+00
2.337067e+01	0.000000e+00	3.031819e-06	2.066762e+00	5.271139e+03	1.243766e-01	8.315174e+02	0.000000e+00
2.338120e+01	0.000000e+00	3.021808e-06	2.119167e+00	5.215356e+03	1.342336e-01	8.254726e+02	0.000000e+00
2.339150e+01	0.000000e+00	3.014126e-06	2.204088e+00	5.146263e+03	1.444268e-01	8.200162e+02	0.000000e+00
2.340153e+01	0.000000e+00	3.005645e-06	2.302116e+00	5.065170e+03	1.544544e-01	8.144203e+02	0.000000e+00
2.341235e+01	0.000000e+00	2.996828e-06	2.373436e+00	5.029575e+03	1.654977e-01	8.084825e+02	0.000000e+00
2.342275e+01	0.000000e+00	2.989048e-06	2.455692e+00	4.979165e+03	1.763535e-01	8.027518e+02	0.000000e+00
2.343298e+01	0.000000e+00	2.982151e-06	2.541001e+00	4.935072e+03	1.870198e-01	7.973371e+02	0.000000e+00
2.344301e+01	0.000000e+00	2.975189e-06	2.607643e+00	4.902632e+03	1.976521e-01	7.919569e+02	0.000000e+00
2.345379e+01	0.000000e+00	2.967626e-06	2.698845e+00	4.851549e+03	2.090003e-01	7.861129e+02	0.000000e+00
2.346440e+01	0.000000e+00	2.960989e-06	2.776640e+00	4.785766e+03	2.203000e-01	7.806453e+02	0.000000e+00
2.347478e+01	0.000000e+00	2.955345e-06	2.788836e+00	4.751596e+03	2.310395e-01	7.754400e+02	0.000000e+00
2.348505e+01	0.000000e+00	2.948925e-06	2.888191e+00	4.709998e+03	2.419317e-01	7.703218e+02	0.000000e+00
2.349511e+01	0.000000e+00	2.943187e-06	2.895389e+00	4.685650e+03	2.525606e-01	7.653168e+02	0.000000e+00
2.350589e+01	0.000000e+00	2.936505e-06	2.970266e+00	4.657561e+03	2.635773e-01	7.599443e+02	0.000000e+00
2.351659e+01	0.000000e+00	2.931154e-06	3.046297e+00	4.615147e+03	2.746590e-01	7.550314e+02	0.000000e+00
2.352715e+01	0.000000e+00	2.926853e-06	3.197349e+00	4.574508e+03	2.851307e-01	7.503975e+02	0.000000e+00
2.353755e+01	0.000000e+00	2.921319e-06	3.150621e+00	4.548083e+03	2.956989e-01	7.456860e+02	0.000000e+00
2.354780e+01	0.000000e+00	2.915486e-06	3.262544e+00	4.515448e+03	3.057234e-01	7.411061e+02	0.000000e+00
2.355797e+01	0.000000e+00	2.910600e-06	3.329689e+00	4.501343e+03	3.159004e-01	7.368252e+02	0.000000e+00
2.356806e+01	0.000000e+00	2.906441e-06	3.315327e+00	4.475911e+03	3.254583e-01	7.327599e+02	0.000000e+00
2.357886e+01	0.000000e+00	2.902118e-06	3.561222e+00	4.437391e+03	3.355675e-01	7.285163e+02	0.000000e+00
2.358954e+01	0.000000e+00	2.897237e-06	3.565971e+00	4.422631e+03	3.456467e-01	7.243649e+02	0.000000e+00
2.360018e+01	0.000000e+00	2.892230e-06	3.572456e+00	4.396547e+03	3.553221e-01	7.203873e+02	0.000000e+00
2.361075e+01	0.000000e+00	2.887818e-06	3.733269e+00	4.381780e+03	3.650442e-01	7.165787e+02	0.000000e+00
2.362125e+01	0.000000e+00	2.883834e-06	3.787353e+00	4.363529e+03	3.742652e-01	7.129479e+02	0.000000e+00
2.363167e+01	0.000000e+00	2.880282e-06	3.779765e+00	4.336556e+03	3.834414e-01	7.095229e+02	0.000000e+00
2.364200e+01	0.000000e+00	2.875656e-06	3.792617e+00	4.328524e+03	3.922926e-01	7.060684e+02	0.000000e+00
2.365224e+01	0.000000e+00	2.871687e-06	3.974222e+00	4.311270e+03	4.010499e-01	7.028936e+02	0.000000e+00
2.366245e+01	0.000000e+00	2.868527e-06	3.989413e+00	4.298469e+03	4.096000e-01	6.999064e+02	0.000000e+00
2.367265e+01	0.000000e+00	2.864557e-06	3.932621e+00	4.288515e+03	4.180355e-01	6.968791e+02	0.000000e+00
2.368281e+01	0.000000e+00	2.860773e-06	4.081923e+00	4.289425e+03	4.261820e-01	6.940229e+02	0.000000e+00
2.369290e+01	0.000000e+00	2.857176e-06	4.097872e+00	4.290375e+03	4.343903e-01	6.912903e+02	0.000000e+00
2.370292e+01	0.000000e+00	2.854112e-06	4.143530e+00	4.303385e+03	4.421049e-01	6.887316e+02	0.000000e+00
2.371364e+01	0.000000e+00	2.850573e-06	4.098669e+00	4.311547e+03	4.506371e-01	6.860462e+02	0.000000e+00
2.372425e+01	0.000000e+00	2.846993e-06	4.149163e+00	4.328475e+03	4.585151e-01	6.834618e+02	0.000000e+00
2.373479e+01	0.000000e+00	2.843326e-06	4.246485e+00	4.343126e+03	4.665680e-01	6.810111e+02	0.000000e+00
2.374536e+01	0.000000e+00	2.840126e-06	4.230629e+00	4.357142e+03	4.743803e-01	6.787439e+02	0.000000e+00
2.375582e+01	0.000000e+00	2.837385e-06	4.216604e+00	4.373297e+03	4.820484e-01	6.765896e+02	0.000000e+00
2.376639e+01	0.000000e+00	2.833805e-06	4.329880e+00	4.391905e+03	4.897362e-01	6.744799e+02	0.000000e+00
2.377689e+01	0.000000e+00	2.829865e-06	4.343991e+00	4.403041e+03	4.971341e-01	6.723474e+02	0.000000e+00
2.378733e+01	0.000000e+00	2.826696e-06	4.313180e+00	4.417015e+03	5.046013e-01	6.704758e+02	0.000000e+00
2.379778e+01	0.000000e+00	2.824227e-06	4.409132e+00	4.433724e+03	5.117230e-01	6.687124e+02	0.000000e+00
2.380817e+01	0.000000e+00	2.821367e-06	4.448631e+00	4.443120e+03	5.188625e-01	6.670352e+02	0.000000e+00
2.381852e+01	0.000000e+00	2.818119e-06	4.417076e+00	4.452718e+03	5.256292e-01	6.653602e+02	0.000000e+00
2.382893e+01	0.000000e+00	2.814535e-06	4.507346e+00	4.468669e+03	5.328856e-01	6.637960e+02	0.000000e+00
2.383927e+01	0.000000e+00	2.811896e-06	4.610586e+00	4.477377e+03	5.397616e-01	6.623679e+02	0.000000e+00
2.384961e+01	0.000000e+00	2.809378e-06	4.465691e+00	4.492704e+03	5.461230e-01	6.610457e+02	0.000000e+00
2.385988e+01	0.000000e+00	2.806727e-06	4.673954e+00	4.503041e+03	5.528710e-01	6.598014e+02	0.000000e+00
2.387016e+01	0.000000e+00	2.803736e-06	4.678054e+00	4.506966e+03	5.594373e-01	6.586001e+02	0.000000e+00
2.388040e+01	0.000000e+00	2.800565e-06	4.571660e+00	4.525627e+03	5.658686e-01	6.574441e+02	0.000000e+00
2.389063e+01	0.000000e+00	2.797856e-06	4.758566e+00	4.537049e+03	5.722521e-01	6.563797e+02	0.000000e+00
2.390082e+01	0.000000e+00	2.795553e-06	4.608663e+00	4.541509e+03	5.784731e-01	6.554972e+02	0.000000e+00
2.391101e+01	0.000000e+00	2.793161e-06	4.667745e+00	4.549767e+03	5.844528e-01	6.546463e+02	0.000000e+00
2.392113e+01	0.000000e+00	2.790195e-06	4.779317e+00	4.563181e+03	5.908197e-01	6.537838e+02	0.000000e+00
2.393125e+01	0.000000e+00	2.788024e-06	4.648247e+00	4.569767e+03	5.966362e-01	6.531251e+02	0.000000e+00
2.394133e+01	0.000000e+00	2.784933e-06	4.859754e+00	4.569797e+03	6.025547e-01	6.523565e+02	0.000000e+00
2.395142e+01	0.000000e+00	2.782499e-06	4.829420e+00	4.579390e+03	6.084458e-01	6.518248e+02	0.000000e+00
2.396146e+01	0.000000e+00	2.780019e-06	4.782069e+00	4.589285e+03	6.140038e-01	6.513186e+02	0.000000e+00
2.397151e+01	0.000000e+00	2.777146e-06	4.881862e+00	4.592602e+03	6.200335e-01	6.508186e+02	0.000000e+00
2.398215e+01	0.000000e+00	2.774864e-06	4.828068e+00	4.597319e+03	6.257176e-01	6.504386e+02	0.000000e+00
2.399215e+01	0.000000e+00	2.772630e-06	4.909653e+00	4.604481e+03	6.313454e-01	6.501700e+02	0.000000e+00
2.400280e+01	0.000000e+00	2.769635e-06	5.006426e+00	4.606210e+03	6.370703e-01	6.498564e+02	0.000000e+00
2.401345e+01	0.000000e+00	2.767303e-06	4.976319e+00	4.612324e+03	6.428821e-01	6.497274e+02	0.000000e+00
2.402408e+01	0.000000e+00	2.764720e-06	4.989317e+00	4.623853e+03	6.484956e-01	6.496022e+02	0.000000e+00
2.403470e+01	0.000000e+00	2.762144e-06	5.062734e+00	4.627949e+03	6.540554e-01	6.495750e+02	0.000000e+00
2.404526e+01	0.000000e+00	2.759745e-06	5.083987e+00	4.624998e+03	6.596819e-01	6.495937e+02	0.000000e+00
2.405579e+01	0.000000e+00	2.756981e-06	5.023312e+00	4.633254e+03	6.651200e-01	6.496847e+02	0.000000e+00
2.406627e+01	0.000000e+00	2.754567e-06	5.129991e+00	4.641988e+03	6.703388e-01	6.498595e+02	0.000000e+00
2.407674e+01	0.000000e+00	2.752218e-06	5.159247e+00	4.643577e+03	6.758859e-01	6.501149e+02	0.000000e+00
2.408724e+01	0.000000e+00	2.750387e-06	5.075254e+00	4.639206e+03	6.807294e-01	6.505267e+02	0.000000e+00
2.409768e+01	0.000000e+00	2.747727e-06	5.182206e+00	4.646407e+03	6.859718e-01	6.508852e+02	0.000000e+00
2.410809e+01	0.000000e+00	2.744650e-06	5.259177e+00	4.653438e+03	6.913218e-01	6.512277e+02	0.000000e+00
2.411847e+01	0.000000e+00	2.742613e-06	5.177703e+00	4.653463e+03	6.959853e-01	6.518041e+02	0.000000e+00
2.412880e+01	0.000000e+00	2.740496e-06	5.235164e+00	4.653130e+03	7.011509e-01	6.524026e+02	0.000000e+00
2.413908e+01	0.000000e+00	2.738391e-06	5.316034e+00	4.658029e+03	7.059000e-01	6.530844e+02	0.000000e+00
2.414930e+01	0.000000e+00	2.736561e-06	5.252283e+00	4.660630e+03	7.105242e-01	6.538662e+02	0.000000e+00
2.415951e+01	0.000000e+00	2.733928e-06	5.302221e+00	4.662289e+03	7.151178e-01	6.545978e+02	0.000000e+00
2.416969e+01	0.000000e+00	2.730772e-06	5.321839e+00	4.668471e+03	7.201024e-01	6.552934e+02	0.000000e+00
2.417982e+01	0.000000e+00	2.728345e-06	5.169946e+00	4.672667e+03	7.244632e-01	6.561983e+02	0.000000e+00
2.418994e+01	0.000000e+00	2.726715e-06	5.372620e+00	4.670440e+03	7.289405e-01	6.572201e+02	0.000000e+00
2.419996e+01	0.000000e+00	2.724977e-06	5.388182e+00	4.671459e+03	7.335413e-01	6.583475e+02	0.000000e+00
2.421001e+01	0.000000e+00	2.722726e-06	5.281427e+00	4.680415e+03	7.371990e-01	6.594106e+02	0.000000e+00
2.422066e+01	0.000000e+00	2.720481e-06	5.448701e+00	4.684441e+03	7.424853e-01	6.606465e+02	0.000000e+00
2.423123e+01	0.000000e+00	2.717667e-06	5.420189e+00	4.681440e+03	7.465098e-01	6.618692e+02	0.000000e+00
2.424173e+01	0.000000e+00	2.716023e-06	5.338100e+00	4.682659e+03	7.505072e-01	6.632821e+02	0.000000e+00
2.425209e+01	0.000000e+00	2.713613e-06	5.499212e+00	4.692156e+03	7.554503e-01	6.646672e+02	0.000000e+00
2.426251e+01	0.000000e+00	2.711011e-06	5.382745e+00	4.694700e+03	7.590509e-01	6.661394e+02	0.000000e+00
2.427285e+01	0.000000e+00	2.709236e-06	5.468917e+00	4.690633e+03	7.633730e-01	6.677171e+02	0.000000e+00
2.428317e+01	0.000000e+00	2.707420e-06	5.571710e+00	4.695155e+03	7.675360e-01	6.694581e+02	0.000000e+00
2.429346e+01	0.000000e+00	2.705154e-06	5.450910e+00	4.703217e+03	7.709666e-01	6.710720e+02	0.000000e+00
2.430366e+01	0.000000e+00	2.703216e-06	5.574041e+00	4.704544e+03	7.750993e-01	6.728484e+02	0.000000e+00
2.431378e+01	0.000000e+00	2.700788e-06	5.654273e+00	4.700353e+03	7.787793e-01	6.746164e+02	0.000000e+00
2.432393e+01	0.000000e+00	2.698482e-06	5.682402e+00	4.707907e+03	7.823980e-01	6.764715e+02	0.000000e+00
2.433403e+01	0.000000e+00	2.696944e-06	5.735130e+00	4.714543e+03	7.862308e-01	6.785179e+02	0.000000e+00
2.434406e+01	0.000000e+00	2.694175e-06	5.772158e+00	4.714832e+03	7.898376e-01	6.804588e+02	0.000000e+00
2.435464e+01	0.000000e+00	2.692359e-06	5.728644e+00	4.717469e+03	7.929585e-01	6.826659e+02	0.000000e+00
2.436513e+01	0.000000e+00	2.690353e-06	5.910998e+00	4.723477e+03	7.969711e-01	6.849322e+02	0.000000e+00
2.437563e+01	0.000000e+00	2.688547e-06	6.009169e+00	4.726950e+03	8.000971e-01	6.872982e+02	0.000000e+00
2.438603e+01	0.000000e+00	2.686596e-06	5.922251e+00	4.724998e+03	8.031626e-01	6.897109e+02	0.000000e+00
2.439635e+01	0.000000e+00	2.684526e-06	6.119707e+00	4.735365e+03	8.070009e-01	6.922141e+02	0.000000e+00
2.440655e+01	0.000000e+00	2.681248e-06	6.159042e+00	4.739306e+03	8.097975e-01	6.945164e+02	0.000000e+00
2.441657e+01	0.000000e+00	2.680514e-06	6.171978e+00	4.739614e+03	8.126220e-01	6.972913e+02	0.000000e+00
2.442663e+01	0.000000e+00	2.678551e-06	6.327404e+00	4.743880e+03	8.158881e-01	6.999622e+02	0.000000e+00
2.443718e+01	0.000000e+00	2.676661e-06	6.296886e+00	4.752645e+03	8.182407e-01	7.028213e+02	0.000000e+00
2.444770e+01	0.000000e+00	2.674499e-06	6.479323e+00	4.754775e+03	8.211498e-01	7.057838e+02	0.000000e+00
2.445811e+01	0.000000e+00	2.672250e-06	6.444499e+00	4.752170e+03	8.243708e-01	7.088261e+02	0.000000e+00
2.446844e+01	0.000000e+00	2.670442e-06	6.643230e+00	4.764271e+03	8.265870e-01	7.119416e+02	0.000000e+00
2.447870e+01	0.000000e+00	2.668836e-06	6.603560e+00	4.769943e+03	8.289725e-01	7.151769e+02	0.000000e+00
2.448887e+01	0.000000e+00	2.666474e-06	6.776868e+00	4.770841e+03	8.317585e-01	7.183728e+02	0.000000e+00
2.449888e+01	0.000000e+00	2.664947e-06	6.740529e+00	4.776473e+03	8.336946e-01	7.217173e+02	0.000000e+00
2.450890e+01	0.000000e+00	2.662509e-06	6.910392e+00	4.782843e+03	8.360417e-01	7.250591e+02	0.000000e+00
2.451938e+01	0.000000e+00	2.661048e-06	6.926830e+00	4.793099e+03	8.381576e-01	7.288243e+02	0.000000e+00
2.452972e+01	0.000000e+00	2.659202e-06	6.998440e+00	4.799486e+03	8.402124e-01	7.325589e+02	0.000000e+00
2.454002e+01	0.000000e+00	2.657155e-06	7.123765e+00	4.799951e+03	8.420239e-01	7.363748e+02	0.000000e+00
2.455021e+01	0.000000e+00	2.655147e-06	7.097799e+00	4.809152e+03	8.439396e-01	7.402885e+02	0.000000e+00
2.456021e+01	0.000000e+00	2.653292e-06	7.243248e+00	4.816532e+03	8.454328e-01	7.442167e+02	0.000000e+00
2.457072e+01	0.000000e+00	2.651344e-06	7.299462e+00	4.820618e+03	8.469497e-01	7.484955e+02	0.000000e+00
2.458122e+01	0.000000e+00	2.649618e-06	7.328475e+00	4.829730e+03	8.486904e-01	7.529613e+02	0.000000e+00
2.459159e+01	0.000000e+00	2.647387e-06	7.479803e+00	4.839926e+03	8.500383e-01	7.573990e+02	0.000000e+00
2.460197e+01	0.000000e+00	2.645636e-06	7.505921e+00	4.844278e+03	8.510825e-01	7.620257e+02	0.000000e+00
2.461221e+01	0.000000e+00	2.644547e-06	7.600596e+00	4.846190e+03	8.521124e-01	7.668298e+02	0.000000e+00
2.462237e+01	0.000000e+00	2.642442e-06	7.670023e+00	4.856679e+03	8.531567e-01	7.715963e+02	0.000000e+00
2.463242e+01	0.000000e+00	2.640260e-06	7.830556e+00	4.861633e+03	8.538976e-01	7.764092e+02	0.000000e+00
2.464245e+01	0.000000e+00	2.638574e-06	7.885351e+00	4.861455e+03	8.544864e-01	7.814248e+02	0.000000e+00
2.465286e+01	0.000000e+00	2.636738e-06	7.927768e+00	4.873753e+03	8.550865e-01	7.867436e+02	0.000000e+00
2.466319e+01	0.000000e+00	2.634967e-06	8.016743e+00	4.882148e+03	8.553712e-01	7.921607e+02	0.000000e+00
2.467340e+01	0.000000e+00	2.633421e-06	8.182771e+00	4.885137e+03	8.554424e-01	7.977395e+02	0.000000e+00
2.468354e+01	0.000000e+00	2.631370e-06	8.261447e+00	4.891305e+03	8.554957e-01	8.033202e+02	0.000000e+00
2.469398e+01	0.000000e+00	2.629583e-06	8.493414e+00	4.900449e+03	8.553343e-01	8.092837e+02	0.000000e+00
2.470431e+01	0.000000e+00	2.628084e-06	8.773383e+00	4.904166e+03	8.547724e-01	8.153581e+02	0.000000e+00
2.471451e+01	0.000000e+00	2.626410e-06	8.805698e+00	4.903254e+03	8.541237e-01	8.214941e+02	0.000000e+00
2.472491e+01	0.000000e+00	2.624483e-06	8.956994e+00	4.914761e+03	8.533746e-01	8.278507e+02	0.000000e+00
2.473525e+01	0.000000e+00	2.622755e-06	9.394542e+00	4.921504e+03	8.525162e-01	8.344212e+02	0.000000e+00
2.474550e+01	0.000000e+00	2.621151e-06	9.893788e+00	4.923251e+03	8.514206e-01	8.410553e+02	0.000000e+00
2.475554e+01	0.000000e+00	2.619380e-06	1.073425e+01	4.934698e+03	8.505622e-01	8.477019e+02	0.000000e+00
2.476562e+01	0.000000e+00	2.618164e-06	1.228071e+01	4.942050e+03	8.513637e-01	8.545439e+02	0.000000e+00
2.477574e+01	0.000000e+00	2.616338e-06	1.478417e+01	4.944705e+03	8.534082e-01	8.614042e+02	0.000000e+00
2.478582e+01	2.778943e-02	2.614481e-06	1.624669e+01	4.948632e+03	8.575028e-01	8.683058e+02	3.430793e-04
2.479613e+01	2.853125e-02	2.612204e-06	1.634983e+01	4.957024e+03	8.616212e-01	8.753362e+02	3.522376e-04
2.480617e+01	3.172119e-02	2.611397e-06	1.594043e+01	4.960604e+03	8.650315e-01	8.825596e+02	3.916196e-04
2.481647e+01	3.746194e-02	2.609270e-06	1.543541e+01	4.964597e+03	8.683086e-01	8.898311e+02	4.624930e-04
2.482688e+01	2.862144e-02	2.607632e-06	1.492894e+01	4.975989e+03	8.711108e-01	8.973270e+02	3.577681e-04
2.483729e+01	2.938099e-02	2.606185e-06	1.444795e+01	4.982565e+03	8.735246e-01	9.049579e+02	3.672624e-04
2.484758e+01	3.264842e-02	2.604764e-06	1.400275e+01	4.984555e+03	8.755758e-01	9.125946e+02	4.081053e-04
2.485764e+01	3.849234e-02	2.603263e-06	1.359506e+01	4.994365e+03	8.773256e-01	9.201524e+02	4.811542e-04
2.486793e+01	2.946272e-02	2.601180e-06	1.320369e+01	5.001658e+03	8.789395e-01	9.278834e+02	3.729458e-04
2.487828e+01	3.023423e-02	2.599552e-06	1.284396e+01	5.004571e+03	8.801868e-01	9.357895e+02	3.827118e-04
2.488880e+01	3.358453e-02	2.598083e-06	1.250256e+01	5.008645e+03	8.811800e-01	9.439339e+02	4.251207e-04
2.489942e+01	3.391772e-02	2.596103e-06	1.218432e+01	5.018778e+03	8.820544e-01	9.521752e+02	4.293383e-04
2.491006e+01	3.727743e-02	2.595117e-06	1.188293e+01	5.024334e+03	8.826555e-01	9.607956e+02	4.718662e-04
2.492074e+01	4.066568e-02	2.593260e-06	1.160397e+01	5.032822e+03	8.832428e-01	9.693980e+02	5.147554e-04
2.493149e+01	3.158444e-02	2.591649e-06	1.133777e+01	5.043330e+03	8.836019e-01	9.781547e+02	4.049287e-04
2.494159e+01	3.499476e-02	2.590215e-06	1.110536e+01	5.049047e+03	8.838213e-01	9.864882e+02	4.486508e-04
2.495181e+01	3.575473e-02	2.588177e-06	1.087623e+01	5.051994e+03	8.837386e-01	9.949556e+02	4.583939e-04
2.496217e+01	4.183387e-02	2.586672e-06	1.065211e+01	5.062882e+03	8.831070e-01	1.003751e+03	5.363316e-04
2.497270e+01	3.254430e-02	2.585166e-06	1.044242e+01	5.069737e+03	8.824508e-01	1.012783e+03	4.226532e-04
2.498336e+01	3.338387e-02	2.583495e-06	1.023990e+01	5.072558e+03	8.818161e-01	1.022002e+03	4.335568e-04
2.499414e+01	3.687945e-02	2.582245e-06	1.004637e+01	5.086186e+03	8.811233e-01	1.031518e+03	4.789539e-04
2.500422e+01	4.306015e-02	2.580645e-06	9.873217e+00	5.095029e+03	8.806470e-01	1.040516e+03	5.592227e-04
2.501441e+01	3.355265e-02	2.578773e-06	9.702380e+00	5.100273e+03	8.802137e-01	1.049631e+03	4.414822e-04
2.502473e+01	3.437539e-02	2.576963e-06	9.537992e+00	5.111942e+03	8.798116e-01	1.058982e+03	4.523077e-04
2.503518e+01	3.790901e-02	2.575987e-06	9.377566e+00	5.122037e+03	8.793409e-01	1.068769e+03	4.988028e-04
2.504577e+01	4.425304e-02	2.573776e-06	9.220416e+00	5.128376e+03	8.791276e-01	1.078562e+03	5.822769e-04
2.505651e+01	3.458914e-02	2.572379e-06	9.064476e+00	5.136043e+03	8.788565e-01	1.088812e+03	4.611885e-04
2.506741e+01	3.546911e-02	2.571120e-06	8.913545e+00	5.147077e+03	8.785820e-01	1.099315e+03	4.729214e-04
2.507754e+01	3.903866e-02	2.570074e-06	8.778006e+00	5.153721e+03	8.784115e-01	1.109277e+03	5.205155e-04
2.508784e+01	4.548217e-02	2.568001e-06	8.644021e+00	5.166089e+03	8.784849e-01	1.119309e+03	6.064289e-04
2.509829e+01	4.620886e-02	2.566676e-06	8.511982e+00	5.179121e+03	8.785672e-01	1.129875e+03	6.161182e-04
2.510892e+01	3.646853e-02	2.564614e-06	8.410938e+00	5.188631e+03	8.787863e-01	1.140505e+03	4.928180e-04
2.511972e+01	4.015575e-02	2.563125e-06	8.329324e+00	5.198262e+03	8.790015e-01	1.151586e+03	5.426453e-04
2.513067e+01	4.677120e-02	2.562095e-06	8.252735e+00	5.212370e+03	8.792223e-01	1.163070e+03	6.320433e-04
2.514075e+01	4.748812e-02	2.560408e-06	8.190568e+00	5.221916e+03	8.796538e-01	1.173650e+03	6.417313e-04
2.515095e+01	3.752969e-02	2.558551e-06	8.133690e+00	5.228347e+03	8.802468e-01	1.184527e+03	5.141053e-04
2.516128e+01	4.125672e-02	2.557461e-06	8.082248e+00	5.241654e+03	8.807401e-01	1.195769e+03	5.651605e-04
2.517171e+01	4.498328e-02	2.555846e-06	8.034727e+00	5.254024e+03	8.814238e-01	1.207195e+03	6.162093e-04
2.518227e+01	4.875885e-02	2.553635e-06	7.990384e+00	5.265694e+03	8.822842e-01	1.218748e+03	6.679295e-04
2.519295e+01	3.864817e-02	2.552737e-06	7.948972e+00	5.282530e+03	8.830357e-01	1.230927e+03	5.367801e-04
2.520374e+01	4.083010e-02	2.550808e-06	7.909657e+00	5.295953e+03	8.840612e-01	1.243168e+03	5.670847e-04
2.521465e+01	4.174764e-02	2.549361e-06	7.872493e+00	5.305982e+03	8.850923e-01	1.255808e+03	5.879950e-04
2.522566e+01	4.577486e-02	2.547866e-06	7.838260e+00	5.322128e+03	8.862442e-01	1.268759e+03	6.447164e-04
2.523678e+01	5.294191e-02	2.546498e-06	7.806295e+00	5.336244e+03	8.874858e-01	1.282055e+03	7.456607e-04
2.524686e+01	4.212619e-02	2.544699e-06	7.779180e+00	5.345939e+03	8.888087e-01	1.294172e+03	6.018027e-04
2.525702e+01	4.619382e-02	2.543214e-06	7.753592e+00	5.362092e+03	8.901355e-01	1.306581e+03	6.599118e-04
2.526724e+01	4.712903e-02	2.542294e-06	7.729482e+00	5.377380e+03	8.914833e-01	1.319448e+03	6.732718e-04
2.527753e+01	5.439308e-02	2.539708e-06	7.706784e+00	5.389759e+03	8.931230e-01	1.332055e+03	7.770440e-04
2.528788e+01	5.525141e-02	2.538548e-06	7.685413e+00	5.407300e+03	8.946265e-01	1.345352e+03	7.893058e-04
2.529830e+01	5.589673e-02	2.537582e-06	7.665257e+00	5.423725e+03	8.961262e-01	1.358927e+03	7.985248e-04
2.530877e+01	4.490213e-02	2.535505e-06	7.646184e+00	5.437186e+03	8.978766e-01	1.372510e+03	6.507555e-04
2.531930e+01	4.914113e-02	2.533692e-06	7.628046e+00	5.449581e+03	8.995853e-01	1.386382e+03	7.121903e-04
2.532988e+01	5.339042e-02	2.532586e-06	7.610686e+00	5.466939e+03	9.012287e-01	1.400774e+03	7.737742e-04
2.534052e+01	5.768464e-02	2.530903e-06	7.593931e+00	5.481299e+03	9.029654e-01	1.415263e+03	8.360093e-04
2.535120e+01	4.650981e-02	2.529350e-06	7.577593e+00	5.501557e+03	9.046816e-01	1.430068e+03	6.839678e-04
2.536194e+01	5.088719e-02	2.527677e-06	7.561476e+00	5.521216e+03	9.063911e-01	1.445105e+03	7.483410e-04
2.537273e+01	5.527096e-02	2.525956e-06	7.545361e+00	5.537876e+03	9.080832e-01	1.460425e+03	8.128082e-04
2.538355e+01	5.969227e-02	2.523656e-06	7.529021e+00	5.553347e+03	9.098723e-01	1.475927e+03	8.778275e-04
2.539440e+01	4.832165e-02	2.522806e-06	7.512200e+00	5.573648e+03	9.113294e-01	1.492082e+03	7.212187e-04
2.540529e+01	5.281381e-02	2.520749e-06	7.494622e+00	5.590935e+03	9.129295e-01	1.508167e+03	7.882658e-04
2.541619e+01	5.730781e-02	2.519134e-06	7.475975e+00	5.607209e+03	9.144071e-01	1.524698e+03	8.553405e-04
2.542712e+01	6.183062e-02	2.517865e-06	7.455931e+00	5.629502e+03	9.157054e-01	1.541546e+03	9.228450e-04
2.543806e+01	5.024798e-02	2.516256e-06	7.434140e+00	5.648823e+03	9.170109e-01	1.558621e+03	7.613331e-04
2.544901e+01	5.484496e-02	2.513860e-06	7.410239e+00	5.667632e+03	9.183900e-01	1.575776e+03	8.309842e-04
2.545996e+01	6.298501e-02	2.512887e-06	7.383871e+00	5.690327e+03	9.194079e-01	1.593601e+03	9.543184e-04
2.547090e+01	6.406855e-02	2.511555e-06	7.354695e+00	5.710061e+03	9.203775e-01	1.611534e+03	9.707355e-04
2.548181e+01	5.226862e-02	2.509350e-06	7.322363e+00	5.726938e+03	9.214531e-01	1.629528e+03	8.041326e-04
2.549271e+01	5.697602e-02	2.508109e-06	7.286555e+00	5.747407e+03	9.222498e-01	1.648056e+03	8.765542e-04
2.550359e+01	6.530024e-02	2.506197e-06	7.246984e+00	5.768994e+03	9.230196e-01	1.666535e+03	1.004619e-03
2.551447e+01	6.642238e-02	2.504246e-06	7.203415e+00	5.790299e+03	9.237646e-01	1.685369e+03	1.021883e-03
2.552533e+01	5.440156e-02	2.503112e-06	7.155681e+00	5.815107e+03	9.242856e-01	1.704767e+03	8.500244e-04
2.553620e+01	5.923654e-02	2.502007e-06	7.103690e+00	5.837191e+03	9.246924e-01	1.724437e+03	9.255710e-04
2.554708e+01	6.776433e-02	2.499784e-06	7.047433e+00	5.856647e+03	9.252646e-01	1.744152e+03	1.058818e-03
2.555799e+01	6.893845e-02	2.498867e-06	6.986991e+00	5.875364e+03	9.255134e-01	1.764652e+03	1.077163e-03
2.556893e+01	6.034287e-02	2.497273e-06	6.922541e+00	5.898059e+03	9.257978e-01	1.785296e+03	9.578234e-04
2.557993e+01	6.168789e-02	2.495763e-06	6.854364e+00	5.921518e+03	9.260392e-01	1.806509e+03	9.791729e-04
2.559101e+01	7.044917e-02	2.494155e-06	6.782856e+00	5.949165e+03	9.261988e-01	1.828124e+03	1.118241e-03
2.560215e+01	5.781673e-02	2.492832e-06	6.708632e+00	5.974297e+03	9.262065e-01	1.850292e+03	9.325280e-04
2.561338e+01	6.300253e-02	2.490603e-06	6.632414e+00	5.996944e+03	9.263754e-01	1.872805e+03	1.016170e-03
2.562343e+01	6.806066e-02	2.489741e-06	6.563577e+00	6.015027e+03	9.262421e-01	1.893670e+03	1.097753e-03
2.563358e+01	7.316751e-02	2.488270e-06	6.501978e+00	6.038163e+03	9.261504e-01	1.914804e+03	1.180121e-03
2.564384e+01	6.014266e-02	2.486761e-06	6.497750e+00	6.059706e+03	9.260154e-01	1.936497e+03	9.859453e-04
2.565421e+01	6.537463e-02	2.485447e-06	6.491518e+00	6.085600e+03	9.257979e-01	1.958884e+03	1.071715e-03
2.566471e+01	7.065374e-02	2.484687e-06	6.483462e+00	6.112325e+03	9.253798e-01	1.982040e+03	1.158258e-03
2.567536e+01	7.598369e-02	2.482637e-06	6.474029e+00	6.137136e+03	9.252196e-01	2.005594e+03	1.245634e-03
2.568609e+01	6.271563e-02	2.481741e-06	6.463494e+00	6.159861e+03	9.247708e-01	2.030122e+03	1.045261e-03
2.569682e+01	7.848698e-02	2.479850e-06	6.452099e+00	6.182735e+03	9.244463e-01	2.054638e+03	1.286672e-03
2.570755e+01	6.913642e-02	2.478454e-06	6.440930e+00	6.208325e+03	9.239894e-01	2.079764e+03	1.152274e-03
2.571828e+01	7.467201e-02	2.477172e-06	6.431651e+00	6.232361e+03	9.235125e-01	2.105477e+03	1.244534e-03
2.572900e+01	8.026276e-02	2.475677e-06	6.438473e+00	6.262453e+03	9.229988e-01	2.131448e+03	1.337713e-03
2.573971e+01	6.640254e-02	2.473936e-06	6.450064e+00	6.290275e+03	9.224698e-01	2.157661e+03	1.125467e-03
2.575037e+01	7.207405e-02	2.472555e-06	6.462744e+00	6.315822e+03	9.218470e-01	2.184404e+03	1.221594e-03
2.576100e+01	8.893465e-02	2.471964e-06	6.476141e+00	6.339140e+03	9.210399e-01	2.211820e+03	1.482244e-03
2.577159e+01	7.905469e-02	2.470408e-06	6.486155e+00	6.365330e+03	9.203682e-01	2.239168e+03	1.339910e-03
2.578212e+01	8.505641e-02	2.468660e-06	6.495272e+00	6.391129e+03	9.197716e-01	2.266928e+03	1.441634e-03
2.579258e+01	9.103342e-02	2.467479e-06	6.508520e+00	6.419012e+03	9.189420e-01	2.294953e+03	1.542939e-03
2.580297e+01	7.625598e-02	2.466535e-06	6.525013e+00	6.448963e+03	9.180755e-01	2.323490e+03	1.314758e-03
2.581330e+01	8.235490e-02	2.464796e-06	6.545166e+00	6.476745e+03	9.173755e-01	2.352098e+03	1.419912e-03
2.582355e+01	8.401437e-02	2.463618e-06	6.573513e+00	6.502379e+03	9.165137e-01	2.381142e+03	1.448524e-03
2.583373e+01	9.460779e-02	2.462255e-06	6.600350e+00	6.525946e+03	9.156296e-01	2.410323e+03	1.631169e-03
2.584386e+01	9.611321e-02	2.460813e-06	6.635935e+00	6.552841e+03	9.147224e-01	2.439775e+03	1.657124e-03
2.585392e+01	8.560046e-02	2.459653e-06	6.679288e+00	6.578702e+03	9.137936e-01	2.469829e+03	1.501762e-03
2.586394e+01	8.727561e-02	2.457988e-06	6.738539e+00	6.608836e+03	9.128889e-01	2.499906e+03	1.531151e-03
2.587517e+01	9.837103e-02	2.456719e-06	6.855289e+00	6.642655e+03	9.116830e-01	2.534380e+03	1.725808e-03
2.588635e+01	8.284038e-02	2.455165e-06	6.988292e+00	6.674081e+03	9.105346e-01	2.569342e+03	1.479293e-03
2.589752e+01	8.945532e-02	2.453466e-06	7.118889e+00	6.703182e+03	9.093729e-01	2.604837e+03	1.597416e-03
2.590864e+01	9.611737e-02	2.452205e-06	7.241772e+00	6.730544e+03	9.081074e-01	2.641109e+03	1.716382e-03
2.591961e+01	1.027047e-01	2.450704e-06	7.351268e+00	6.761313e+03	9.068497e-01	2.677395e+03	1.834012e-03
2.593049e+01	8.668547e-02	2.449553e-06	7.443543e+00	6.795015e+03	9.054919e-01	2.714164e+03	1.576100e-03
2.594124e+01	9.341000e-02	2.447991e-06	7.516581e+00	6.829740e+03	9.041822e-01	2.750906e+03	1.698364e-03
2.595190e+01	1.051627e-01	2.446415e-06	7.569789e+00	6.862105e+03	9.029685e-01	2.788387e+03	1.912049e-03
2.596250e+01	1.068712e-01	2.444975e-06	7.603625e+00	6.892162e+03	9.015997e-01	2.826084e+03	1.943113e-03
2.597302e+01	9.030720e-02	2.443375e-06	7.616443e+00	6.919831e+03	9.002854e-01	2.864203e+03	1.672356e-03
2.598351e+01	9.725232e-02	2.442024e-06	7.614186e+00	6.947916e+03	8.988823e-01	2.902984e+03	1.800969e-03
2.599396e+01	1.094667e-01	2.440705e-06	7.597351e+00	6.981002e+03	8.973962e-01	2.942221e+03	2.027161e-03
2.600437e+01	1.113713e-01	2.438434e-06	7.567373e+00	7.017250e+03	8.961789e-01	2.981957e+03	2.062431e-03
2.601476e+01	9.445699e-02	2.438324e-06	7.537402e+00	7.051447e+03	8.942779e-01	3.022702e+03	1.782207e-03
2.602515e+01	1.018349e-01	2.436020e-06	7.506109e+00	7.083563e+03	8.929863e-01	3.063775e+03	1.921413e-03
2.603550e+01	1.146241e-01	2.434085e-06	7.477137e+00	7.113466e+03	8.915188e-01	3.105431e+03	2.162718e-03
2.604583e+01	1.166879e-01	2.432421e-06	7.455602e+00	7.141343e+03	8.899800e-01	3.147962e+03	2.201658e-03
2.605613e+01	9.922270e-02	2.431847e-06	7.559546e+00	7.175879e+03	8.880917e-01	3.191258e+03	1.908129e-03
2.606641e+01	1.068895e-01	2.429795e-06	7.675092e+00	7.210828e+03	8.865779e-01	3.234855e+03	2.055567e-03
2.607662e+01	1.201427e-01	2.428482e-06	7.758807e+00	7.247080e+03	8.849043e-01	3.279303e+03	2.310437e-03
2.608675e+01	1.222444e-01	2.427027e-06	7.843093e+00	7.281045e+03	8.832882e-01	3.324287e+03	2.350853e-03
2.609680e+01	1.040520e-01	2.424894e-06	7.915566e+00	7.312670e+03	8.818571e-01	3.369399e+03	2.040235e-03
2.610787e+01	1.050455e-01	2.423645e-06	7.987079e+00	7.393318e+03	8.799526e-01	3.420295e+03	2.059715e-03
2.611884e+01	1.127654e-01	2.422332e-06	8.016838e+00	7.533895e+03	8.781039e-01	3.471547e+03	2.255308e-03
2.612973e+01	1.269167e-01	2.420273e-06	8.114189e+00	7.664397e+03	8.765850e-01	3.523548e+03	2.538334e-03
2.614053e+01	1.291152e-01	2.418474e-06	8.220300e+00	7.784878e+03	8.750184e-01	3.576098e+03	2.582304e-03
2.615128e+01	1.096535e-01	2.417212e-06	8.438230e+00	7.922361e+03	8.734010e-01	3.629671e+03	2.237826e-03
2.616200e+01	1.180494e-01	2.414985e-06	8.631929e+00	8.071790e+03	8.720603e-01	3.683556e+03	2.409171e-03
2.617269e+01	1.326511e-01	2.413786e-06	8.786831e+00	8.228813e+03	8.705262e-01	3.738792e+03	2.707164e-03
2.618338e+01	1.348645e-01	2.411805e-06	8.938982e+00	8.375386e+03	8.693474e-01	3.795075e+03	2.752336e-03
2.619406e+01	1.146450e-01	2.409642e-06	9.042646e+00	8.511306e+03	8.682479e-01	3.852285e+03	2.388437e-03
2.620477e+01	1.233806e-01	2.408658e-06	9.123021e+00	8.636819e+03	8.668478e-01	3.910776e+03	2.570429e-03
2.621554e+01	1.386148e-01	2.406415e-06	9.166085e+00	8.752091e+03	8.658853e-01	3.970558e+03	2.887809e-03
2.622640e+01	1.409599e-01	2.404314e-06	9.159617e+00	8.908831e+03	8.650053e-01	4.032400e+03	2.936665e-03
2.623736e+01	1.265151e-01	2.402294e-06	9.106694e+00	9.077694e+03	8.641696e-01	4.096025e+03	2.691810e-03
2.624843e+01	1.292740e-01	2.401467e-06	9.016667e+00	9.239142e+03	8.630554e-01	4.161673e+03	2.750510e-03
2.625850e+01	1.450180e-01	2.398517e-06	8.911684e+00	9.379423e+03	8.627345e-01	4.222023e+03	3.085488e-03
2.626866e+01	1.473159e-01	2.396631e-06	8.790518e+00	9.516411e+03	8.621722e-01	4.284343e+03	3.134382e-03
2.627891e+01	1.321465e-01	2.394688e-06	8.658604e+00	9.670721e+03	8.617153e-01	4.348409e+03	2.872751e-03
2.628926e+01	1.348637e-01	2.392845e-06	8.520462e+00	9.838071e+03	8.613165e-01	4.414424e+03	2.931820e-03
2.629970e+01	1.514657e-01	2.389995e-06	8.380748e+00	1.002518e+04	8.612751e-01	4.482035e+03	3.292733e-03
2.631022e+01	1.539545e-01	2.388830e-06	8.244294e+00	1.020549e+04	8.608248e-01	4.551676e+03	3.346836e-03
2.632079e+01	1.382587e-01	2.386012e-06	8.112695e+00	1.037789e+04	8.609656e-01	4.622990e+03	3.072416e-03
2.633140e+01	1.411913e-01	2.383837e-06	7.983894e+00	1.056032e+04	8.609589e-01	4.695721e+03	3.137585e-03
2.634203e+01	1.586587e-01	2.382393e-06	7.858753e+00	1.074769e+04	8.607630e-01	4.769910e+03	3.525749e-03
2.635270e+01	1.769625e-01	2.379959e-06	7.737894e+00	1.092615e+04	8.610293e-01	4.846206e+03	3.932501e-03
2.636340e+01	1.799880e-01	2.375925e-06	7.621552e+00	1.109545e+04	8.618420e-01	4.924067e+03	3.999733e-03
2.637414e+01	1.553404e-01	2.373541e-06	7.511431e+00	1.128361e+04	8.621558e-01	5.003331e+03	3.530463e-03
2.638492e+01	1.666136e-01	2.371252e-06	7.406491e+00	1.150249e+04	8.625449e-01	5.084965e+03	3.786673e-03
2.639574e+01	1.860271e-01	2.368260e-06	7.310327e+00	1.173009e+04	8.632482e-01	5.168359e+03	4.227889e-03
2.640661e+01	1.891829e-01	2.364945e-06	7.217394e+00	1.194858e+04	8.641300e-01	5.253386e+03	4.299612e-03
2.641753e+01	1.716775e-01	2.362733e-06	7.127463e+00	1.217325e+04	8.647703e-01	5.341064e+03	3.992500e-03
2.642849e+01	1.753803e-01	2.359879e-06	7.044260e+00	1.241592e+04	8.655994e-01	5.430266e+03	4.078612e-03
2.643951e+01	1.959019e-01	2.357250e-06	6.963187e+00	1.266717e+04	8.664342e-01	5.521798e+03	4.555859e-03
2.645059e+01	1.680524e-01	2.353744e-06	6.883933e+00	1.291373e+04	8.676246e-01	5.615916e+03	4.001248e-03
2.646172e+01	1.809694e-01	2.350111e-06	6.806208e+00	1.316080e+04	8.688901e-01	5.712408e+03	4.308796e-03
2.647289e+01	2.031934e-01	2.346940e-06	6.729764e+00	1.344446e+04	8.700294e-01	5.811263e+03	4.837937e-03
2.648412e+01	2.067029e-01	2.343797e-06	6.654329e+00	1.371753e+04	8.712600e-01	5.912530e+03	4.921497e-03
2.649413e+01	1.863803e-01	2.339901e-06	6.589016e+00	1.395069e+04	8.727305e-01	6.004006e+03	4.545860e-03
2.650419e+01	1.901271e-01	2.336151e-06	6.525519e+00	1.417435e+04	8.742461e-01	6.097515e+03	4.637247e-03
2.651430e+01	2.138011e-01	2.333220e-06	6.462258e+00	1.440970e+04	8.756100e-01	6.193675e+03	5.214660e-03
2.652444e+01	2.170460e-01	2.331078e-06	6.399126e+00	1.469165e+04	8.767290e-01	6.292294e+03	5.293805e-03
2.653462e+01	1.950746e-01	2.326114e-06	6.336095e+00	1.497419e+04	8.786498e-01	6.391982e+03	4.876865e-03
2.654483e+01	1.990968e-01	2.323164e-06	6.273127e+00	1.524734e+04	8.801340e-01	6.495644e+03	4.977420e-03
2.655508e+01	2.253306e-01	2.319584e-06	6.210176e+00	1.551057e+04	8.817620e-01	6.600535e+03	5.633265e-03
2.656537e+01	2.287269e-01	2.316746e-06	6.147199e+00	1.576342e+04	8.831358e-01	6.708023e+03	5.718171e-03
2.657569e+01	2.044620e-01	2.311835e-06	6.084164e+00	1.602471e+04	8.852477e-01	6.817374e+03	5.242615e-03
2.658605e+01	2.088230e-01	2.307864e-06	6.022542e+00	1.633478e+04	8.871506e-01	6.929871e+03	5.354437e-03
2.659644e+01	2.384465e-01	2.304193e-06	5.961356e+00	1.665509e+04	8.888660e-01	7.043913e+03	6.114012e-03
2.660687e+01	2.085937e-01	2.299937e-06	5.899868e+00	1.696572e+04	8.908286e-01	7.160563e+03	5.348556e-03
2.661735e+01	2.397598e-01	2.295451e-06	5.838028e+00	1.727001e+04	8.929446e-01	7.280473e+03	6.147688e-03
2.662786e+01	2.430024e-01	2.293142e-06	5.775785e+00	1.761133e+04	8.944804e-01	7.404753e+03	6.230831e-03
2.663843e+01	2.136483e-01	2.288068e-06	5.713102e+00	1.794678e+04	8.968198e-01	7.530247e+03	5.622324e-03
2.664903e+01	2.334568e-01	2.283355e-06	5.650016e+00	1.834037e+04	8.990186e-01	7.659201e+03	6.143600e-03
2.665966e+01	2.540675e-01	2.279973e-06	5.589102e+00	1.873534e+04	9.007635e-01	7.791328e+03	6.685986e-03
2.667034e+01	2.574544e-01	2.275366e-06	5.528241e+00	1.912627e+04	9.031333e-01	7.926727e+03	6.775115e-03
2.668105e+01	2.055724e-01	2.269967e-06	5.467052e+00	1.951489e+04	9.056689e-01	8.065752e+03	5.556011e-03
2.669180e+01	2.465772e-01	2.266378e-06	5.405569e+00	1.990343e+04	9.075987e-01	8.208302e+03	6.664248e-03
2.670260e+01	2.702488e-01	2.261566e-06	5.344279e+00	2.029412e+04	9.098806e-01	8.352566e+03	7.304022e-03
2.671344e+01	2.074116e-01	2.256097e-06	5.284597e+00	2.070446e+04	9.125845e-01	8.501693e+03	5.761434e-03
2.672433e+01	2.138528e-01	2.251792e-06	5.224703e+00	2.116310e+04	9.146668e-01	8.654915e+03	5.940355e-03
2.673527e+01	2.610885e-01	2.245774e-06	5.164670e+00	2.162861e+04	9.172150e-01	8.809191e+03	7.252458e-03
2.674626e+01	2.661983e-01	2.243294e-06	5.104560e+00	2.210350e+04	9.192176e-01	8.973599e+03	7.394396e-03
2.675730e+01	2.162079e-01	2.238601e-06	5.044438e+00	2.258916e+04	9.215552e-01	9.139801e+03	6.177367e-03
2.676839e+01	2.235921e-01	2.233342e-06	4.984400e+00	2.308478e+04	9.240716e-01	9.308474e+03	6.388345e-03
2.677954e+01	2.772039e-01	2.226585e-06	4.924524e+00	2.358643e+04	9.269487e-01	9.481047e+03	7.920111e-03
2.679074e+01	2.831934e-01	2.223392e-06	4.864933e+00	2.410265e+04	9.290050e-01	9.662674e+03	8.091239e-03
2.680197e+01	2.270889e-01	2.216582e-06	4.805803e+00	2.469902e+04	9.318586e-01	9.843769e+03	6.679086e-03
2.681324e+01	2.355153e-01	2.210912e-06	4.747201e+00	2.536181e+04	9.345687e-01	1.003349e+04	6.926921e-03
2.682455e+01	2.951666e-01	2.205791e-06	4.689142e+00	2.619743e+04	9.370022e-01	1.022627e+04	8.681371e-03
2.683590e+01	3.022964e-01	2.202095e-06	4.631736e+00	2.702546e+04	9.393128e-01	1.042707e+04	8.891072e-03
2.684728e+01	2.405741e-01	2.195458e-06	4.579353e+00	2.804231e+04	9.420846e-01	1.063054e+04	7.290124e-03
2.685729e+01	2.488946e-01	2.191051e-06	4.534688e+00	2.897614e+04	9.444402e-01	1.081664e+04	7.542260e-03
2.686733e+01	2.574527e-01	2.188471e-06	4.490612e+00	2.991768e+04	9.460170e-01	1.100505e+04	7.801598e-03
2.687740e+01	3.206409e-01	2.181898e-06	4.447152e+00	3.081529e+04	9.488063e-01	1.119614e+04	9.716392e-03
2.688753e+01	3.271699e-01	2.178218e-06	4.404357e+00	3.169708e+04	9.506562e-01	1.139523e+04	9.914238e-03
2.689769e+01	2.610002e-01	2.172839e-06	4.362294e+00	3.253800e+04	9.533225e-01	1.159981e+04	8.156257e-03
2.690790e+01	2.703889e-01	2.168190e-06	4.321023e+00	3.330328e+04	9.555021e-01	1.181056e+04	8.449655e-03
2.691816e+01	3.387888e-01	2.161211e-06	4.280619e+00	3.438144e+04	9.582046e-01	1.201826e+04	1.058715e-02
2.692844e+01	3.467478e-01	2.156909e-06	4.241226e+00	3.537008e+04	9.602972e-01	1.223937e+04	1.083587e-02
2.693875e+01	3.538039e-01	2.152546e-06	4.202931e+00	3.626238e+04	9.625415e-01	1.246739e+04	1.105637e-02
2.694910e+01	2.853547e-01	2.148570e-06	4.165805e+00	3.699704e+04	9.647119e-01	1.269839e+04	9.204990e-03
2.695948e+01	2.957131e-01	2.143211e-06	4.129896e+00	3.773571e+04	9.670057e-01	1.293560e+04	9.539133e-03
2.696989e+01	3.372595e-01	2.138766e-06	4.105127e+00	3.884564e+04	9.692561e-01	1.318001e+04	1.087934e-02
2.698034e+01	3.759663e-01	2.131917e-06	4.103088e+00	3.978038e+04	9.721872e-01	1.343000e+04	1.212794e-02
2.699083e+01	3.021777e-01	2.126493e-06	4.100410e+00	4.052414e+04	9.744964e-01	1.368868e+04	1.007259e-02
2.700137e+01	3.131809e-01	2.124051e-06	4.096178e+00	4.104841e+04	9.760223e-01	1.395497e+04	1.043936e-02
2.701195e+01	3.572721e-01	2.118568e-06	4.089859e+00	4.213753e+04	9.785083e-01	1.422734e+04	1.190907e-02
2.702257e+01	3.991376e-01	2.112039e-06	4.081194e+00	4.309448e+04	9.815229e-01	1.450486e+04	1.330459e-02
2.703324e+01	4.079623e-01	2.107990e-06	4.069744e+00	4.376729e+04	9.836488e-01	1.479623e+04	1.359874e-02
2.704396e+01	3.324887e-01	2.104070e-06	4.055037e+00	4.439415e+04	9.856504e-01	1.509191e+04	1.146513e-02
2.705474e+01	3.444010e-01	2.097682e-06	4.037000e+00	4.533281e+04	9.881499e-01	1.539750e+04	1.187590e-02
2.706557e+01	3.903924e-01	2.092370e-06	4.023506e+00	4.673682e+04	9.907082e-01	1.571194e+04	1.346181e-02
2.707647e+01	4.009098e-01	2.089067e-06	4.007999e+00	4.787174e+04	9.928826e-01	1.604321e+04	1.382448e-02
2.708743e+01	4.433675e-01	2.081909e-06	3.993103e+00	4.886332e+04	9.958037e-01	1.637709e+04	1.528853e-02
2.709846e+01	3.666099e-01	2.077766e-06	3.978527e+00	5.021921e+04	9.977129e-01	1.672462e+04	1.309321e-02
2.710957e+01	3.796567e-01	2.072239e-06	3.959177e+00	5.149263e+04	1.000317e+00	1.708306e+04	1.355917e-02
2.712075e+01	4.278376e-01	2.067783e-06	3.944257e+00	5.297370e+04	1.002994e+00	1.745925e+04	1.527992e-02
2.713202e+01	4.393186e-01	2.059773e-06	3.930682e+00	5.437702e+04	1.005946e+00	1.784017e+04	1.568995e-02
2.714338e+01	4.838954e-01	2.057032e-06	3.913159e+00	5.554496e+04	1.007825e+00	1.824012e+04	1.728198e-02
2.715483e+01	4.975924e-01	2.051555e-06	3.891382e+00	5.662788e+04	1.010921e+00	1.865516e+04	1.842935e-02
2.716634e+01	4.493171e-01	2.046182e-06	3.865310e+00	5.823494e+04	1.013814e+00	1.908440e+04	1.664138e-02
2.717786e+01	5.053716e-01	2.039176e-06	3.840628e+00	5.966851e+04	1.016875e+00	1.952161e+04	1.871747e-02
2.718939e+01	5.189008e-01	2.036224e-06	3.819683e+00	6.119768e+04	1.019280e+00	1.997864e+04	1.921855e-02
2.720093e+01	5.317783e-01	2.030744e-06	3.795137e+00	6.305711e+04	1.022540e+00	2.044652e+04	1.969549e-02
2.721247e+01	4.811071e-01	2.024895e-06	3.766834e+00	6.468677e+04	1.025703e+00	2.092875e+04	1.850412e-02
2.722403e+01	4.806995e-01	2.018595e-06	3.740500e+00	6.610131e+04	1.028810e+00	2.142087e+04	1.922798e-02
2.723564e+01	5.366815e-01	2.015595e-06	3.713904e+00	6.740314e+04	1.031299e+00	2.193979e+04	2.146726e-02
2.724730e+01	5.500659e-01	2.009566e-06	3.692016e+00	6.925734e+04	1.035166e+00	2.247065e+04	2.200263e-02
2.725736e+01	5.615993e-01	2.003916e-06	3.673836e+00	7.068461e+04	1.038494e+00	2.294190e+04	2.246397e-02
2.726749e+01	5.091101e-01	1.999232e-06	3.653999e+00	7.188581e+04	1.041215e+00	2.343676e+04	2.121292e-02
2.727766e+01	5.243439e-01	1.995092e-06	3.632661e+00	7.328842e+04	1.044077e+00	2.393849e+04	2.184766e-02
2.728785e+01	5.815059e-01	1.993162e-06	3.610081e+00	7.471602e+04	1.046598e+00	2.445986e+04	2.422941e-02
2.729807e+01	5.950888e-01	1.986630e-06	3.587312e+00	7.605296e+04	1.050685e+00	2.499364e+04	2.479536e-02
2.730832e+01	6.078565e-01	1.983113e-06	3.562643e+00	7.726881e+04	1.053847e+00	2.555297e+04	2.532736e-02
2.731862e+01	6.211199e-01	1.978721e-06	3.536061e+00	7.884550e+04	1.057338e+00	2.612613e+04	2.588000e-02
2.732895e+01	5.691417e-01	1.975360e-06	3.512432e+00	8.021894e+04	1.060802e+00	2.672012e+04	2.474529e-02
2.733932e+01	5.865454e-01	1.968417e-06	3.489229e+00	8.128715e+04	1.065048e+00	2.731939e+04	2.550197e-02
2.734973e+01	6.044435e-01	1.965505e-06	3.464829e+00	8.230067e+04	1.069001e+00	2.795529e+04	2.628015e-02
2.736018e+01	6.662563e-01	1.960139e-06	3.438723e+00	8.380122e+04	1.073245e+00	2.859908e+04	2.896766e-02
2.737069e+01	6.822820e-01	1.956369e-06	3.410659e+00	8.510861e+04	1.077361e+00	2.927706e+04	2.966444e-02
2.738127e+01	6.233981e-01	1.950418e-06	3.380583e+00	8.613236e+04	1.082132e+00	2.996589e+04	2.833628e-02
2.739191e+01	6.436922e-01	1.947463e-06	3.348428e+00	8.709260e+04	1.086405e+00	3.068946e+04	2.925874e-02
2.740260e+01	6.647191e-01	1.943000e-06	3.315503e+00	8.863318e+04	1.091004e+00	3.143893e+04	3.021450e-02
2.741333e+01	6.865565e-01	1.936482e-06	3.280829e+00	9.025689e+04	1.096458e+00	3.221460e+04	3.120711e-02
2.742411e+01	7.553038e-01	1.933408e-06	3.246616e+00	9.277111e+04	1.101847e+00	3.302010e+04	3.433199e-02
2.743495e+01	7.738922e-01	1.930587e-06	3.215570e+00	9.519777e+04	1.107027e+00	3.384584e+04	3.517692e-02
2.744585e+01	7.153610e-01	1.926377e-06	3.181997e+00	9.724806e+04	1.112452e+00	3.469366e+04	3.406481e-02
2.745681e+01	7.406594e-01	1.920778e-06	3.146049e+00	9.980233e+04	1.118275e+00	3.559134e+04	3.526949e-02
2.746784e+01	7.671660e-01	1.916681e-06	3.107814e+00	1.023850e+05	1.124442e+00	3.652837e+04	3.653171e-02
2.747890e+01	7.948714e-01	1.911077e-06	3.067507e+00	1.045464e+05	1.131097e+00	3.748960e+04	3.785102e-02
2.749001e+01	8.235448e-01	1.905952e-06	3.025295e+00	1.074324e+05	1.138294e+00	3.848554e+04	3.921642e-02
2.750118e+01	9.014134e-01	1.902126e-06	2.982055e+00	1.101181e+05	1.145342e+00	3.950438e+04	4.292445e-02
2.751240e+01	9.280993e-01	1.899169e-06	2.942692e+00	1.117413e+05	1.151797e+00	4.058985e+04	4.419521e-02
2.752366e+01	8.739043e-01	1.894361e-06	2.901014e+00	1.149539e+05	1.159277e+00	4.171366e+04	4.369522e-02
2.753496e+01	9.076260e-01	1.891925e-06	2.857171e+00	1.191377e+05	1.166457e+00	4.287544e+04	4.538130e-02
2.754631e+01	9.427184e-01	1.885938e-06	2.811328e+00	1.229057e+05	1.175421e+00	4.405565e+04	4.713592e-02
2.755773e+01	1.029738e+00	1.876330e-06	2.772329e+00	1.270134e+05	1.185160e+00	4.526808e+04	5.148690e-02
2.756922e+01	1.062336e+00	1.876237e-06	2.737523e+00	1.310146e+05	1.192850e+00	4.657089e+04	5.311682e-02
2.758078e+01	1.149408e+00	1.873157e-06	2.701255e+00	1.350361e+05	1.201657e+00	4.794347e+04	5.747041e-02
2.759244e+01	1.055332e+00	1.871598e-06	2.663571e+00	1.404952e+05	1.210766e+00	4.935806e+04	5.554381e-02
2.760419e+01	1.154993e+00	1.865075e-06	2.624534e+00	1.464125e+05	1.221016e+00	5.077790e+04	6.078909e-02
2.761604e+01	1.196303e+00	1.856040e-06	2.583895e+00	1.515984e+05	1.232574e+00	5.229709e+04	6.296334e-02
2.762799e+01	1.358416e+00	1.855710e-06	2.542354e+00	1.558313e+05	1.242673e+00	5.389144e+04	7.149558e-02
2.763802e+01	1.511712e+00	1.851378e-06	2.507092e+00	1.590345e+05	1.252044e+00	5.524163e+04	7.956380e-02
2.764802e+01	1.587864e+00	1.848555e-06	2.471585e+00	1.633444e+05	1.261444e+00	5.669952e+04	8.357177e-02
2.765998e+01	1.736627e+00	1.846963e-06	2.428697e+00	1.681032e+05	1.272148e+00	5.841496e+04	9.140144e-02
2.767190e+01	1.523354e+00	1.834491e-06	2.388867e+00	1.739499e+05	1.286405e+00	6.016939e+04	8.463078e-02
2.768370e+01	1.556616e+00	1.833654e-06	2.360415e+00	1.792993e+05	1.298543e+00	6.200258e+04	8.647866e-02
2.769551e+01	1.720422e+00	1.831574e-06	2.332058e+00	1.832959e+05	1.311184e+00	6.390184e+04	9.557898e-02
2.770737e+01	1.757284e+00	1.826393e-06	2.304280e+00	1.856739e+05	1.324168e+00	6.579398e+04	9.762688e-02
2.771924e+01	1.614547e+00	1.820487e-06	2.277896e+00	1.909743e+05	1.337274e+00	6.781213e+04	8.969703e-02
2.773088e+01	1.666819e+00	1.819282e-06	2.252889e+00	1.995620e+05	1.350272e+00	6.981033e+04	9.260103e-02
2.774261e+01	1.625506e+00	1.819258e-06	2.228669e+00	2.072490e+05	1.363153e+00	7.195046e+04	9.561802e-02
2.775441e+01	1.683993e+00	1.810430e-06	2.205440e+00	2.129622e+05	1.378761e+00	7.406724e+04	1.052495e-01
2.776622e+01	1.752110e+00	1.810702e-06	2.183896e+00	2.183606e+05	1.392294e+00	7.616085e+04	1.095069e-01
2.777800e+01	1.820960e+00	1.808752e-06	2.164646e+00	2.241689e+05	1.406509e+00	7.841788e+04	1.138100e-01
2.778975e+01	1.891916e+00	1.801526e-06	2.150771e+00	2.296572e+05	1.422378e+00	8.057602e+04	1.182448e-01
2.780148e+01	1.964244e+00	1.802056e-06	2.137870e+00	2.350058e+05	1.436908e+00	8.290780e+04	1.227652e-01
2.781319e+01	2.297838e+00	1.798155e-06	2.126409e+00	2.405075e+05	1.450961e+00	8.533902e+04	1.436149e-01
2.782490e+01	2.107261e+00	1.797363e-06	2.116715e+00	2.461778e+05	1.466040e+00	8.765009e+04	1.404841e-01
2.783659e+01	2.359422e+00	1.796043e-06	2.108078e+00	2.519372e+05	1.481462e+00	9.011937e+04	1.572948e-01
2.784828e+01	2.389908e+00	1.797540e-06	2.100857e+00	2.586220e+05	1.495127e+00	9.253975e+04	1.593272e-01
2.785983e+01	2.647622e+00	1.797440e-06	2.095344e+00	2.636345e+05	1.510758e+00	9.480042e+04	1.765081e-01
2.787145e+01	2.652626e+00	1.793986e-06	2.092203e+00	2.661191e+05	1.527782e+00	9.718988e+04	1.768417e-01
2.788304e+01	2.918347e+00	1.789345e-06	2.092903e+00	2.678770e+05	1.544104e+00	9.962788e+04	1.945564e-01
2.789459e+01	2.682562e+00	1.789223e-06	2.096301e+00	2.711175e+05	1.558903e+00	1.020167e+05	1.788374e-01
2.790612e+01	3.024256e+00	1.789463e-06	2.102462e+00	2.783827e+05	1.573530e+00	1.044718e+05	2.016171e-01
2.791760e+01	3.293100e+00	1.789920e-06	2.105391e+00	2.874809e+05	1.589356e+00	1.067345e+05	2.195400e-01
2.792905e+01	3.625201e+00	1.786187e-06	2.216066e+00	2.945476e+05	1.607303e+00	1.091235e+05	2.416801e-01
2.794044e+01	3.911142e+00	1.783581e-06	2.323005e+00	2.982841e+05	1.624522e+00	1.113828e+05	2.607428e-01
2.795175e+01	4.134982e+00	1.780145e-06	2.335025e+00	3.034553e+05	1.642750e+00	1.136671e+05	2.756655e-01
2.796300e+01	3.990060e+00	1.783653e-06	2.321698e+00	3.119249e+05	1.656714e+00	1.156875e+05	2.660040e-01
2.797417e+01	4.258104e+00	1.786100e-06	2.386078e+00	3.209783e+05	1.670923e+00	1.176105e+05	2.838736e-01
2.798527e+01	4.554840e+00	1.782405e-06	2.294357e+00	3.293828e+05	1.686939e+00	1.194540e+05	3.036560e-01
2.799628e+01	4.451947e+00	1.782426e-06	2.319695e+00	3.369008e+05	1.702899e+00	1.212519e+05	2.967965e-01
2.800719e+01	4.674393e+00	1.783216e-06	2.417348e+00	3.431956e+05	1.718166e+00	1.227542e+05	3.116262e-01
2.801803e+01	4.595533e+00	1.782812e-06	2.518697e+00	3.473722e+05	1.733873e+00	1.241948e+05	3.063689e-01
2.802878e+01	2.353184e+00	1.779552e-06	2.466534e+00	3.481997e+05	1.749658e+00	1.256045e+05	2.614649e-01
2.803946e+01	2.363631e+00	1.781576e-06	2.521793e+00	3.476245e+05	1.766025e+00	1.265831e+05	2.626257e-01
2.805000e+01	2.384443e+00	1.782535e-06	2.579436e+00	3.517740e+05	1.782547e+00	1.277628e+05	2.649381e-01
2.806047e+01	2.411751e+00	1.782813e-06	3.840317e+00	3.630528e+05	1.800481e+00	1.289299e+05	2.679724e-01
2.807079e+01	2.097065e+00	1.782902e-06	3.420722e+00	3.612845e+05	1.817884e+00	1.297984e+05	2.621331e-01
2.808097e+01	2.110979e+00	1.781069e-06	3.238599e+00	3.648992e+05	1.836970e+00	1.306028e+05	2.638723e-01
2.809104e+01	2.363230e+00	1.777800e-06	3.165228e+00	3.658891e+05	1.854932e+00	1.311810e+05	2.954038e-01
2.810267e+01	2.314514e+00	1.770692e-06	3.100097e+00	3.541337e+05	1.876178e+00	1.316477e+05	2.893143e-01
2.811412e+01	2.255949e+00	1.773452e-06	3.089896e+00	3.340835e+05	1.897078e+00	1.317363e+05	2.819936e-01
2.812554e+01	2.211203e+00	1.763313e-06	3.081446e+00	3.261485e+05	1.925694e+00	1.320508e+05	2.764004e-01
2.813677e+01	2.430058e+00	1.758778e-06	3.167832e+00	3.300663e+05	1.951542e+00	1.319801e+05	3.037572e-01
2.814782e+01	2.333084e+00	1.751430e-06	3.261352e+00	3.315529e+05	1.978827e+00	1.316303e+05	2.916356e-01
2.815870e+01	2.254459e+00	1.747743e-06	3.403005e+00	3.291442e+05	2.009552e+00	1.314876e+05	2.818074e-01
2.816935e+01	2.200409e+00	1.744662e-06	3.498460e+00	3.370720e+05	2.039330e+00	1.311049e+05	2.750512e-01
2.817987e+01	2.156407e+00	1.736722e-06	3.569803e+00	3.489664e+05	2.073389e+00	1.308594e+05	2.695509e-01
2.819020e+01	2.053331e+00	1.726947e-06	3.647022e+00	3.532212e+05	2.107419e+00	1.301062e+05	2.566664e-01
2.820037e+01	2.020857e+00	1.718256e-06	3.751714e+00	3.623298e+05	2.143252e+00	1.293520e+05	2.526072e-01
2.821045e+01	1.999057e+00	1.719283e-06	3.864217e+00	3.642164e+05	2.182319e+00	1.286225e+05	2.498821e-01
2.822051e+01	1.984032e+00	1.715935e-06	4.009364e+00	3.699325e+05	2.223913e+00	1.277543e+05	2.480041e-01
2.823180e+01	2.279391e+00	1.707484e-06	4.184257e+00	3.761402e+05	2.275840e+00	1.266121e+05	2.532656e-01
2.824312e+01	2.231023e+00	1.690203e-06	4.363303e+00	3.693601e+05	2.335457e+00	1.252991e+05	2.478914e-01
2.825433e+01	2.190878e+00	1.685368e-06	4.582282e+00	3.748768e+05	2.393650e+00	1.239717e+05	2.434309e-01
2.826537e+01	2.156590e+00	1.676726e-06	4.841786e+00	3.759020e+05	2.454235e+00	1.221442e+05	2.396211e-01
2.827619e+01	2.126303e+00	1.671509e-06	5.132105e+00	3.748626e+05	2.523211e+00	1.203331e+05	2.362559e-01
2.828688e+01	1.535381e+00	1.659315e-06	5.486723e+00	3.732558e+05	2.603757e+00	1.186562e+05	1.919226e-01
2.829740e+01	1.479249e+00	1.646810e-06	5.986479e+00	3.702056e+05	2.697393e+00	1.169372e+05	1.849061e-01
2.830773e+01	1.658101e+00	1.638446e-06	6.672663e+00	3.646064e+05	2.811054e+00	1.151337e+05	2.072626e-01
2.831783e+01	1.559883e+00	1.626087e-06	7.554426e+00	3.565183e+05	2.954316e+00	1.133038e+05	1.949854e-01
2.832872e+01	1.422689e+00	1.617809e-06	8.844487e+00	3.382044e+05	3.150663e+00	1.112896e+05	1.778361e-01
2.833899e+01	1.305930e+00	1.611847e-06	1.043196e+01	3.383631e+05	3.402478e+00	1.092310e+05	1.632413e-01
2.834965e+01	1.126573e+00	1.594305e-06	1.201325e+01	3.236737e+05	3.776499e+00	1.067992e+05	1.408217e-01
2.836062e+01	1.017160e+00	1.574201e-06	1.321994e+01	3.241875e+05	4.295031e+00	1.044057e+05	1.271450e-01
2.837090e+01	9.280957e-01	1.556327e-06	1.425016e+01	3.297741e+05	4.865731e+00	1.013905e+05	1.160120e-01
2.838147e+01	9.565842e-01	1.528937e-06	1.509526e+01	3.394810e+05	5.564000e+00	9.848233e+04	1.062871e-01
2.839172e+01	8.973314e-01	1.498774e-06	1.570473e+01	3.451500e+05	6.283784e+00	9.512239e+04	9.970349e-02
2.840184e+01	7.657107e-01	1.469518e-06	1.627006e+01	3.442211e+05	6.987146e+00	9.117923e+04	9.571384e-02
2.841185e+01	7.403697e-01	1.436705e-06	1.683773e+01	3.372609e+05	7.679257e+00	8.722877e+04	9.254621e-02
2.842233e+01	7.132908e-01	1.397131e-06	1.720059e+01	3.276178e+05	8.315816e+00	8.266659e+04	8.916135e-02
2.843249e+01	6.838422e-01	1.359153e-06	1.743988e+01	3.346213e+05	8.860338e+00	7.861584e+04	8.548028e-02
2.844292e+01	6.522531e-01	1.324689e-06	1.746559e+01	3.266593e+05	9.244484e+00	7.441897e+04	8.153164e-02
2.845300e+01	6.249705e-01	1.295961e-06	1.755305e+01	3.026528e+05	9.502811e+00	7.061908e+04	7.812131e-02
2.846320e+01	6.026152e-01	1.276989e-06	1.761955e+01	2.996443e+05	9.685976e+00	6.735084e+04	7.532690e-02
2.847339e+01	5.842640e-01	1.255371e-06	1.760367e+01	2.691050e+05	9.794864e+00	6.425126e+04	7.303300e-02
2.848339e+01	5.644118e-01	1.236933e-06	1.740975e+01	2.525959e+05	9.840572e+00	6.155559e+04	7.055147e-02
2.849398e+01	5.422668e-01	1.225991e-06	1.723275e+01	2.471391e+05	9.808191e+00	5.917318e+04	6.778335e-02
2.850438e+01	5.246030e-01	1.221211e-06	1.700557e+01	2.423757e+05	9.742133e+00	5.716872e+04	6.557537e-02
2.851480e+01	5.120912e-01	1.209742e-06	1.696756e+01	2.335306e+05	9.662537e+00	5.532800e+04	6.401140e-02
2.852532e+01	5.025902e-01	1.207508e-06	1.682675e+01	2.135986e+05	9.576001e+00	5.389287e+04	6.282378e-02
2.853581e+01	4.948427e-01	1.207091e-06	1.663172e+01	2.461881e+05	9.441106e+00	5.248784e+04	6.185534e-02
2.854619e+01	4.889241e-01	1.202940e-06	1.650360e+01	1.863241e+05	9.295353e+00	5.115365e+04	6.111551e-02
2.855641e+01	4.844873e-01	1.205050e-06	1.635057e+01	1.962474e+05	9.125122e+00	4.998892e+04	6.056091e-02
2.856664e+01	4.811382e-01	1.207451e-06	1.619075e+01	2.136744e+05	8.940841e+00	4.886140e+04	6.014227e-02
2.857689e+01	5.650194e-01	1.200610e-06	1.598952e+01	2.248363e+05	8.814501e+00	4.794121e+04	7.062742e-02
2.858711e+01	4.806053e-01	1.202728e-06	1.578761e+01	2.202546e+05	8.628612e+00	4.698565e+04	6.007566e-02
2.859738e+01	5.541882e-01	1.199373e-06	1.556885e+01	2.188167e+05	8.461349e+00	4.610414e+04	6.927353e-02
2.860772e+01	5.412132e-01	1.197989e-06	1.533379e+01	2.350591e+05	8.286159e+00	4.524350e+04	6.765165e-02
2.861811e+01	5.259389e-01	1.194703e-06	1.510400e+01	2.083337e+05	8.094281e+00	4.426089e+04	6.574236e-02
2.862859e+01	5.168764e-01	1.189101e-06	1.490832e+01	2.093325e+05	7.944224e+00	4.354851e+04	6.460955e-02
2.863909e+01	5.131406e-01	1.188489e-06	1.472148e+01	2.037648e+05	7.757115e+00	4.266775e+04	6.414257e-02
2.864960e+01	5.132089e-01	1.188217e-06	1.451662e+01	2.060802e+05	7.561666e+00	4.176300e+04	6.415111e-02
2.866010e+01	4.494449e-01	1.183037e-06	1.429117e+01	2.031279e+05	7.401288e+00	4.102912e+04	5.618062e-02
2.867062e+01	5.886469e-01	1.182986e-06	1.405699e+01	1.926485e+05	7.214637e+00	4.013034e+04	7.358086e-02
2.868115e+01	5.637828e-01	1.181119e-06	1.382149e+01	1.772335e+05	7.045865e+00	3.933849e+04	7.047285e-02
2.869172e+01	3.885681e-01	1.177749e-06	1.357251e+01	1.620045e+05	6.870719e+00	3.849795e+04	5.550973e-02
2.870229e+01	5.246884e-01	1.175283e-06	1.335343e+01	1.494921e+05	6.673453e+00	3.751437e+04	6.558605e-02
2.871286e+01	3.847502e-01	1.169549e-06	1.312524e+01	1.399868e+05	6.495013e+00	3.659825e+04	5.496431e-02
2.872345e+01	3.821791e-01	1.167125e-06	1.288658e+01	1.337394e+05	6.320230e+00	3.573882e+04	5.459701e-02
2.873404e+01	3.797312e-01	1.162180e-06	1.267146e+01	1.299241e+05	6.177846e+00	3.504357e+04	5.424732e-02
2.874463e+01	5.140464e-01	1.160701e-06	1.246570e+01	1.256868e+05	6.011323e+00	3.420272e+04	6.425579e-02
2.875520e+01	3.779264e-01	1.153234e-06	1.227083e+01	1.201264e+05	5.832943e+00	3.318608e+04	5.398948e-02
2.876576e+01	5.121872e-01	1.149282e-06	1.206356e+01	1.135986e+05	5.675481e+00	3.235352e+04	6.402340e-02
2.877631e+01	4.200582e-01	1.145328e-06	1.184488e+01	1.069589e+05	5.536115e+00	3.170339e+04	5.250728e-02
2.878687e+01	4.159915e-01	1.140945e-06	1.158949e+01	1.039819e+05	5.383944e+00	3.088993e+04	5.199893e-02
2.879745e+01	5.481492e-01	1.133198e-06	1.134344e+01	1.003317e+05	5.242662e+00	3.008590e+04	6.090547e-02
2.880805e+01	5.032799e-01	1.127458e-06	1.114604e+01	9.694009e+04	5.078128e+00	2.914143e+04	6.290998e-02
2.881870e+01	5.489096e-01	1.126882e-06	1.097889e+01	9.492515e+04	4.947707e+00	2.850263e+04	6.098996e-02
2.882937e+01	5.454686e-01	1.120414e-06	1.080132e+01	9.239982e+04	4.817656e+00	2.778447e+04	6.060762e-02
2.884003e+01	5.389869e-01	1.111920e-06	1.058395e+01	8.674589e+04	4.686585e+00	2.704015e+04	5.988743e-02
2.885069e+01	5.316726e-01	1.109495e-06	1.029750e+01	9.046038e+04	4.557097e+00	2.634170e+04	5.907474e-02
2.886136e+01	5.261124e-01	1.109324e-06	1.007807e+01	9.009267e+04	4.433240e+00	2.569848e+04	5.845693e-02
2.887204e+01	5.041640e-01	1.104683e-06	9.908567e+00	8.751628e+04	4.313444e+00	2.497598e+04	5.601823e-02
2.888274e+01	3.903254e-01	1.098824e-06	9.811393e+00	8.410354e+04	4.200441e+00	2.434368e+04	4.879067e-02
2.889277e+01	3.911724e-01	1.100309e-06	9.689275e+00	8.125852e+04	4.089081e+00	2.370843e+04	4.889656e-02
2.890282e+01	3.909031e-01	1.089393e-06	9.546913e+00	7.935584e+04	3.995781e+00	2.313582e+04	4.886289e-02
2.891289e+01	6.653368e-01	1.084340e-06	9.396580e+00	7.795783e+04	3.904237e+00	2.257518e+04	6.653368e-02
2.892297e+01	6.562659e-01	1.080692e-06	9.251731e+00	7.612652e+04	3.808079e+00	2.201060e+04	6.562659e-02
2.893309e+01	6.536188e-01	1.074651e-06	9.100909e+00	7.387890e+04	3.719221e+00	2.143686e+04	6.536188e-02
2.894323e+01	6.550090e-01	1.070677e-06	8.962474e+00	7.196245e+04	3.640957e+00	2.094757e+04	6.550090e-02
2.895341e+01	8.708280e-01	1.065840e-06	8.822618e+00	7.030855e+04	3.560527e+00	2.044413e+04	8.708280e-02
2.896362e+01	5.915429e-01	1.060757e-06	8.656170e+00	6.871365e+04	3.477550e+00	1.988098e+04	6.572699e-02
2.897385e+01	7.722914e-01	1.057014e-06	8.467605e+00	6.796694e+04	3.406574e+00	1.941236e+04	8.581015e-02
2.898411e+01	7.174008e-01	1.049864e-06	8.276686e+00	6.721244e+04	3.336869e+00	1.895369e+04	7.971120e-02
2.899439e+01	8.882170e-01	1.045216e-06	8.107301e+00	6.576453e+04	3.268389e+00	1.850782e+04	9.869078e-02
2.900472e+01	8.251929e-01	1.041647e-06	7.949096e+00	6.369622e+04	3.205526e+00	1.810068e+04	9.168810e-02
2.901509e+01	9.763178e-01	1.057598e-06	7.771070e+00	6.137448e+04	3.143250e+00	1.769593e+04	8.135982e-02
2.902578e+01	0.000000e+00	9.286394e-08	4.929528e+00	6.298550e+04	2.230639e+00	1.488708e+04	-nan
2.903645e+01	0.000000e+00	9.054155e-08	5.287181e+00	6.074532e+04	2.236215e+00	1.467481e+04	-nan
2.904697e+01	7.083697e-01	1.004696e-06	4.997163e+00	5.775657e+04	2.739851e+00	1.581236e+04	6.439724e-02
2.905760e+01	7.868699e-01	1.001304e-06	5.211304e+00	5.957694e+04	2.728733e+00	1.537784e+04	7.153363e-02
2.906766e+01	7.554900e-01	1.002385e-06	5.282857e+00	5.975267e+04	2.705090e+00	1.509480e+04	6.868091e-02
2.907840e+01	0.000000e+00	7.527591e-08	5.391327e+00	5.754541e+04	2.202904e+00	1.320911e+04	-nan
2.908885e+01	8.438696e-01	9.907196e-07	5.294582e+00	5.640816e+04	2.554430e+00	1.408109e+04	7.032247e-02
2.909894e+01	9.051780e-01	9.905105e-07	5.253253e+00	5.402422e+04	2.549456e+00	1.382581e+04	7.543150e-02
2.910967e+01	0.000000e+00	7.763481e-08	4.962487e+00	5.355151e+04	2.119907e+00	1.179912e+04	-nan
2.912008e+01	1.464780e-01	9.894517e-07	4.994319e+00	5.274257e+04	2.466575e+00	1.319762e+04	inf
2.913031e+01	1.256907e-01	9.952457e-07	5.190047e+00	5.157569e+04	2.457087e+00	1.295059e+04	inf
2.914059e+01	0.000000e+00	9.960110e-07	5.099107e+00	5.048143e+04	2.447787e+00	1.278262e+04	-nan
2.915091e+01	0.000000e+00	9.995364e-07	4.879230e+00	4.959568e+04	2.432115e+00	1.258317e+04	-nan
2.916129e+01	4.939042e-01	9.947372e-07	4.909662e+00	4.902843e+04	2.416592e+00	1.240904e+04	8.231736e-02
2.917171e+01	5.177122e-01	9.933557e-07	4.876782e+00	4.891377e+04	2.400103e+00	1.224375e+04	8.628537e-02
2.918218e+01	5.327542e-01	9.889094e-07	4.912545e+00	4.846951e+04	2.381049e+00	1.205303e+04	8.879237e-02
2.919270e+01	5.599784e-01	9.832993e-07	4.899685e+00	4.753242e+04	2.360839e+00	1.187219e+04	9.332973e-02
2.920327e+01	8.290804e-01	9.785394e-07	4.988863e+00	4.628732e+04	2.338121e+00	1.165604e+04	7.537095e-02
2.921352e+01	0.000000e+00	7.081143e-08	4.373759e+00	4.372951e+04	2.125064e+00	1.053073e+04	-nan
2.922426e+01	0.000000e+00	7.243441e-08	4.683324e+00	4.237802e+04	2.147918e+00	1.050120e+04	-nan
2.923503e+01	0.000000e+00	6.530414e-08	4.764357e+00	4.119346e+04	2.099379e+00	9.902043e+03	-nan
2.924581e+01	0.000000e+00	6.290982e-08	4.700113e+00	4.185461e+04	2.092241e+00	9.696517e+03	-nan
2.925652e+01	0.000000e+00	5.895558e-08	4.660799e+00	4.472300e+04	2.045270e+00	9.108524e+03	-nan
2.926725e+01	0.000000e+00	5.497191e-08	4.659477e+00	3.976186e+04	2.037850e+00	8.863331e+03	-nan
2.927802e+01	0.000000e+00	5.426473e-08	4.469072e+00	3.970894e+04	1.987336e+00	8.348699e+03	-nan
2.928886e+01	0.000000e+00	5.316653e-08	4.335473e+00	4.018109e+04	2.008839e+00	8.537129e+03	-nan
2.929976e+01	0.000000e+00	5.166008e-08	4.268490e+00	3.887003e+04	1.962696e+00	8.049058e+03	-nan
2.930981e+01	0.000000e+00	5.013419e-08	4.373332e+00	3.774684e+04	1.932610e+00	7.813383e+03	-nan
2.931993e+01	0.000000e+00	4.819475e-08	4.556123e+00	3.879206e+04	1.918473e+00	7.686320e+03	-nan
2.933007e+01	0.000000e+00	4.763444e-08	4.911903e+00	3.904221e+04	1.894342e+00	7.473317e+03	-nan
2.934025e+01	0.000000e+00	4.672381e-08	5.144385e+00	3.880852e+04	1.908417e+00	7.504650e+03	-nan
2.935044e+01	0.000000e+00	4.533493e-08	4.162584e+00	3.877837e+04	1.895807e+00	7.423513e+03	-nan
2.936064e+01	0.000000e+00	3.203793e-08	4.141431e+00	3.871705e+04	1.913310e+00	6.855507e+03	-nan
2.937084e+01	0.000000e+00	4.223120e-08	4.262558e+00	3.817492e+04	1.866222e+00	7.179178e+03	-nan
2.938108e+01	0.000000e+00	4.223879e-08	4.225929e+00	3.593282e+04	1.857415e+00	7.102443e+03	-nan
2.939135e+01	0.000000e+00	3.479616e-08	3.842639e+00	3.555815e+04	1.920881e+00	6.990376e+03	-nan
2.940167e+01	0.000000e+00	4.017898e-08	3.929745e+00	3.513693e+04	1.812563e+00	6.691031e+03	-nan
2.941198e+01	0.000000e+00	3.936496e-08	4.005107e+00	3.368215e+04	1.801611e+00	6.579697e+03	-nan
2.942229e+01	0.000000e+00	3.783049e-08	4.075510e+00	3.265312e+04	1.790203e+00	6.487335e+03	-nan
2.943259e+01	0.000000e+00	3.652178e-08	3.918981e+00	3.335867e+04	1.799012e+00	6.543426e+03	-nan
2.944286e+01	0.000000e+00	2.716335e-08	3.741579e+00	3.440379e+04	1.804127e+00	6.000220e+03	-nan
2.945309e+01	0.000000e+00	3.665681e-08	3.603035e+00	3.478857e+04	1.770319e+00	6.297086e+03	-nan
2.946337e+01	0.000000e+00	2.668655e-08	3.628913e+00	3.256443e+04	1.772251e+00	5.754388e+03	-nan
2.947377e+01	0.000000e+00	3.399530e-08	3.669104e+00	3.195093e+04	1.738537e+00	5.967137e+03	-nan
2.948419e+01	0.000000e+00	3.404755e-08	3.584225e+00	3.163945e+04	1.734137e+00	5.912768e+03	-nan
2.949459e+01	0.000000e+00	2.581565e-08	3.840975e+00	3.136252e+04	1.738827e+00	5.429224e+03	-nan
2.950501e+01	0.000000e+00	3.355192e-08	3.821355e+00	3.143229e+04	1.724023e+00	5.680735e+03	-nan
2.951540e+01	0.000000e+00	2.490607e-08	4.156241e+00	3.293045e+04	1.736395e+00	5.335250e+03	-nan
2.952580e+01	0.000000e+00	3.359050e-08	4.067813e+00	3.379055e+04	1.699061e+00	5.520367e+03	-nan
2.953623e+01	0.000000e+00	3.125964e-08	3.227028e+00	3.418086e+04	1.691846e+00	5.295673e+03	-nan
2.954668e+01	0.000000e+00	3.084228e-08	3.200919e+00	3.327567e+04	1.679321e+00	5.165443e+03	-nan
2.955720e+01	0.000000e+00	3.065382e-08	3.436965e+00	3.210444e+04	1.666067e+00	5.032119e+03	-nan
2.956775e+01	0.000000e+00	2.982974e-08	3.431967e+00	3.001156e+04	1.663144e+00	4.991598e+03	-nan
2.957830e+01	0.000000e+00	2.870299e-08	3.348664e+00	2.625869e+04	1.655947e+00	4.952443e+03	-nan
2.958887e+01	0.000000e+00	2.173847e-08	3.394889e+00	2.605011e+04	1.652005e+00	4.594769e+03	-nan
2.959944e+01	0.000000e+00	2.997712e-08	3.216466e+00	2.732965e+04	1.626405e+00	4.732117e+03	-nan
2.961009e+01	0.000000e+00	2.995798e-08	3.084540e+00	2.814845e+04	1.612503e+00	4.615112e+03	-nan
2.962078e+01	0.000000e+00	2.392605e-08	3.130258e+00	2.847711e+04	1.599666e+00	4.240202e+03	-nan
2.963150e+01	0.000000e+00	3.024117e-08	3.186100e+00	2.836499e+04	1.594516e+00	4.451164e+03	-nan
2.964223e+01	0.000000e+00	2.965940e-08	3.155577e+00	2.787431e+04	1.587935e+00	4.396347e+03	-nan
2.965299e+01	0.000000e+00	2.835094e-08	3.154869e+00	2.711784e+04	1.598242e+00	4.377865e+03	-nan
2.966381e+01	0.000000e+00	3.119252e-08	3.056308e+00	1.659799e+04	1.570248e+00	4.216510e+03	-nan
2.967466e+01	0.000000e+00	2.823030e-08	2.993757e+00	1.685333e+04	1.587242e+00	4.241179e+03	-nan
2.968556e+01	0.000000e+00	2.762478e-08	2.991554e+00	1.662897e+04	1.585784e+00	4.242338e+03	-nan
2.969648e+01	0.000000e+00	2.638738e-08	2.891466e+00	1.647506e+04	1.574939e+00	4.150963e+03	-nan
2.970741e+01	0.000000e+00	2.800985e-08	2.817363e+00	1.672599e+04	1.547473e+00	4.021079e+03	-nan
2.971835e+01	0.000000e+00	2.757035e-08	3.002248e+00	1.679235e+04	1.542428e+00	3.986208e+03	-nan
2.972932e+01	0.000000e+00	2.194102e-08	3.084944e+00	1.676609e+04	1.543391e+00	3.768035e+03	-nan
2.974032e+01	0.000000e+00	2.205726e-08	2.953783e+00	1.594343e+04	1.537969e+00	3.703627e+03	-nan
2.975036e+01	0.000000e+00	2.273355e-08	2.901095e+00	1.389387e+04	1.522084e+00	3.670450e+03	-nan
2.976043e+01	0.000000e+00	2.117314e-08	2.879161e+00	1.458192e+04	1.525423e+00	3.603538e+03	-nan
2.977052e+01	0.000000e+00	2.623791e-08	2.832344e+00	1.511051e+04	1.489426e+00	3.397579e+03	-nan
2.978060e+01	0.000000e+00	2.549851e-08	2.793760e+00	1.538340e+04	1.499510e+00	3.619026e+03	-nan
2.979064e+01	0.000000e+00	2.086713e-08	2.677291e+00	1.546663e+04	1.505946e+00	3.476985e+03	-nan
2.980077e+01	0.000000e+00	1.957453e-08	2.627032e+00	1.546700e+04	1.489127e+00	3.404381e+03	-nan
2.981091e+01	0.000000e+00	2.176355e-08	2.574556e+00	1.191182e+04	1.478988e+00	3.358015e+03	-nan
2.982111e+01	0.000000e+00	1.981599e-08	2.578408e+00	1.235947e+04	1.467554e+00	3.209086e+03	-nan
2.983135e+01	0.000000e+00	2.019455e-08	2.721206e+00	1.174522e+04	1.461521e+00	3.178479e+03	-nan
2.984158e+01	0.000000e+00	2.505062e-08	2.765375e+00	1.199839e+04	1.421445e+00	2.963835e+03	-nan
2.985189e+01	0.000000e+00	1.886471e-08	2.756694e+00	1.214620e+04	1.445648e+00	3.107233e+03	-nan
2.986220e+01	0.000000e+00	1.924552e-08	2.562528e+00	1.222172e+04	1.437716e+00	3.060234e+03	-nan
2.987253e+01	0.000000e+00	2.018100e-08	2.541935e+00	1.217913e+04	1.439022e+00	3.045118e+03	-nan
2.988288e+01	0.000000e+00	2.016303e-08	2.506473e+00	1.148336e+04	1.436964e+00	3.003106e+03	-nan
2.989321e+01	0.000000e+00	1.893832e-08	2.537391e+00	1.138993e+04	1.422787e+00	2.943723e+03	-nan
2.990355e+01	0.000000e+00	1.984859e-08	2.583216e+00	1.030124e+04	1.409262e+00	2.886807e+03	-nan
2.991393e+01	0.000000e+00	1.814831e-08	2.575054e+00	1.040556e+04	1.418122e+00	2.864849e+03	-nan
2.992432e+01	0.000000e+00	2.279355e-08	2.532440e+00	1.042481e+04	1.378915e+00	2.735876e+03	-nan
2.993480e+01	0.000000e+00	2.318544e-08	2.674030e+00	1.037579e+04	1.373204e+00	2.700236e+03	-nan
2.994533e+01	0.000000e+00	1.886855e-08	2.673136e+00	1.028990e+04	1.393171e+00	2.761344e+03	-nan
2.995594e+01	0.000000e+00	1.908447e-08	2.586922e+00	9.805853e+03	1.394945e+00	2.772930e+03	-nan
2.996651e+01	0.000000e+00	1.995414e-08	2.469578e+00	9.363628e+03	1.374792e+00	2.654021e+03	-nan
2.997708e+01	0.000000e+00	1.852353e-08	2.502914e+00	9.304945e+03	1.380198e+00	2.684130e+03	-nan
2.998762e+01	0.000000e+00	1.767768e-08	2.495312e+00	9.486800e+03	1.368005e+00	2.624955e+03	-nan
2.999819e+01	0.000000e+00	1.866852e-08	2.423662e+00	9.429592e+03	1.368738e+00	2.611815e+03	-nan
3.000881e+01	0.000000e+00	2.246951e-08	2.332825e+00	8.560399e+03	1.336126e+00	2.521472e+03	-nan
3.001956e+01	0.000000e+00	2.297339e-08	2.334156e+00	8.182241e+03	1.325630e+00	2.490562e+03	-nan
3.003029e+01	0.000000e+00	2.392300e-08	2.400123e+00	8.480852e+03	1.319269e+00	2.441798e+03	-nan
3.004106e+01	0.000000e+00	1.779472e-08	2.363691e+00	8.467771e+03	1.353911e+00	2.512280e+03	-nan
3.005184e+01	0.000000e+00	2.007669e-08	2.245213e+00	8.051358e+03	1.332311e+00	2.439150e+03	-nan
3.006262e+01	0.000000e+00	1.845376e-08	2.328452e+00	7.476619e+03	1.338376e+00	2.480835e+03	-nan
3.007345e+01	0.000000e+00	2.018270e-08	2.368144e+00	7.506441e+03	1.322093e+00	2.434426e+03	-nan
3.008431e+01	0.000000e+00	1.951728e-08	2.336430e+00	7.561485e+03	1.318970e+00	2.368251e+03	-nan
3.009518e+01	0.000000e+00	1.773598e-08	2.262784e+00	7.578948e+03	1.320740e+00	2.379987e+03	-nan
3.010605e+01	0.000000e+00	1.924325e-08	2.317326e+00	7.565858e+03	1.307036e+00	2.337894e+03	-nan
3.011698e+01	0.000000e+00	2.223115e-08	2.303850e+00	7.527537e+03	1.288990e+00	2.295409e+03	-nan
3.012792e+01	0.000000e+00	1.755813e-08	2.173665e+00	6.510553e+03	1.303314e+00	2.275629e+03	-nan
3.013893e+01	0.000000e+00	2.252123e-08	2.137364e+00	6.594358e+03	1.276544e+00	2.232455e+03	-nan
3.014992e+01	0.000000e+00	2.112410e-08	2.067330e+00	6.526430e+03	1.277598e+00	2.216126e+03	-nan
3.016094e+01	0.000000e+00	2.339321e-08	2.088846e+00	6.722231e+03	1.259852e+00	2.187954e+03	-nan
3.017200e+01	0.000000e+00	1.822960e-08	2.074045e+00	6.809166e+03	1.263401e+00	2.126014e+03	-nan
3.018308e+01	0.000000e+00	2.271539e-08	2.103322e+00	6.680340e+03	1.253611e+00	2.138162e+03	-nan
3.019309e+01	0.000000e+00	1.794125e-08	2.120764e+00	6.595342e+03	1.280437e+00	2.112073e+03	-nan
3.020416e+01	0.000000e+00	2.245745e-08	2.099354e+00	5.592523e+03	1.246896e+00	2.110841e+03	-nan
3.021417e+01	0.000000e+00	1.893155e-08	2.148408e+00	5.941171e+03	1.259673e+00	2.101590e+03	-nan
3.022419e+01	0.000000e+00	2.061513e-08	2.127894e+00	5.702307e+03	1.248359e+00	2.083909e+03	-nan
3.023421e+01	0.000000e+00	1.780777e-08	2.039343e+00	5.594389e+03	1.262489e+00	2.078055e+03	-nan
3.024422e+01	0.000000e+00	2.231569e-08	2.064224e+00	5.644948e+03	1.233742e+00	2.060302e+03	-nan
3.025429e+01	0.000000e+00	2.185475e-08	2.111901e+00	5.635750e+03	1.229162e+00	2.036612e+03	-nan
3.026432e+01	0.000000e+00	2.028859e-08	2.100252e+00	5.659317e+03	1.230650e+00	2.002702e+03	-nan
3.027439e+01	0.000000e+00	1.730317e-08	2.060029e+00	5.707015e+03	1.241458e+00	1.977572e+03	-nan
3.028450e+01	0.000000e+00	1.812955e-08	2.051008e+00	5.653352e+03	1.234944e+00	1.967977e+03	-nan
3.029468e+01	0.000000e+00	1.800822e-08	2.048432e+00	5.563359e+03	1.229740e+00	1.956613e+03	-nan
3.030490e+01	0.000000e+00	2.010777e-08	2.042154e+00	5.360266e+03	1.215607e+00	1.952728e+03	-nan
3.031508e+01	0.000000e+00	2.410292e-08	2.009038e+00	5.296108e+03	1.192527e+00	1.887970e+03	-nan
3.032522e+01	0.000000e+00	1.760078e-08	2.043197e+00	5.211063e+03	1.222356e+00	1.911638e+03	-nan
3.033543e+01	0.000000e+00	2.045550e-08	2.056197e+00	5.168128e+03	1.196152e+00	1.834132e+03	-nan
3.034576e+01	0.000000e+00	2.011273e-08	2.060822e+00	5.126074e+03	1.205481e+00	1.901702e+03	-nan
3.035603e+01	0.000000e+00	1.976063e-08	2.072564e+00	5.161208e+03	1.203607e+00	1.877467e+03	-nan
3.036637e+01	0.000000e+00	1.943273e-08	1.868113e+00	4.887234e+03	1.198960e+00	1.851398e+03	-nan
3.037675e+01	0.000000e+00	1.970588e-08	1.865174e+00	4.780827e+03	1.191730e+00	1.854882e+03	-nan
3.038713e+01	0.000000e+00	2.048451e-08	1.858119e+00	4.654910e+03	1.187282e+00	1.823111e+03	-nan
3.039755e+01	0.000000e+00	1.928640e-08	1.791227e+00	4.507925e+03	1.188628e+00	1.803847e+03	-nan
3.040809e+01	0.000000e+00	1.861196e-08	1.870828e+00	4.446047e+03	1.189714e+00	1.791781e+03	-nan
3.041858e+01	0.000000e+00	2.035055e-08	1.944969e+00	4.308775e+03	1.180433e+00	1.801644e+03	-nan
3.042909e+01	0.000000e+00	2.146728e-08	2.019504e+00	4.274384e+03	1.167877e+00	1.757859e+03	-nan
3.043961e+01	0.000000e+00	2.188493e-08	1.993036e+00	4.253933e+03	1.168399e+00	1.747999e+03	-nan
3.045010e+01	0.000000e+00	2.225856e-08	1.887456e+00	4.266203e+03	1.165476e+00	1.743967e+03	-nan
3.046060e+01	0.000000e+00	2.057944e-08	1.814478e+00	4.291953e+03	1.162909e+00	1.717201e+03	-nan
3.047116e+01	0.000000e+00	3.579889e-08	1.733613e+00	4.253385e+03	1.112756e+00	1.520217e+03	-nan
3.048175e+01	0.000000e+00	1.884152e-08	1.741732e+00	4.094750e+03	1.168748e+00	1.741189e+03	-nan
3.049245e+01	0.000000e+00	1.793679e-08	1.867039e+00	4.029563e+03	1.169647e+00	1.711095e+03	-nan
3.050310e+01	0.000000e+00	2.143152e-08	1.966778e+00	3.952005e+03	1.153265e+00	1.710623e+03	-nan
3.051378e+01	0.000000e+00	2.140445e-08	1.978880e+00	3.820761e+03	1.151140e+00	1.711482e+03	-nan
3.052453e+01	0.000000e+00	3.414875e-08	1.964666e+00	3.843888e+03	1.101742e+00	1.476372e+03	-nan
3.053526e+01	0.000000e+00	2.008107e-08	1.912124e+00	3.808609e+03	1.151086e+00	1.664045e+03	-nan
3.054599e+01	0.000000e+00	2.067484e-08	1.837902e+00	3.660713e+03	1.144282e+00	1.669030e+03	-nan
3.055673e+01	0.000000e+00	1.721837e-08	1.655870e+00	3.756636e+03	1.144120e+00	1.587199e+03	-nan
3.056750e+01	0.000000e+00	3.090972e-08	1.728908e+00	3.742872e+03	1.089210e+00	1.417526e+03	-nan
3.057830e+01	0.000000e+00	3.253004e-08	1.739435e+00	3.627931e+03	1.091356e+00	1.439734e+03	-nan
3.058913e+01	0.000000e+00	1.804076e-08	1.715755e+00	3.733689e+03	1.135583e+00	1.602224e+03	-nan
3.059995e+01	0.000000e+00	1.757389e-08	1.679319e+00	3.760522e+03	1.133842e+00	1.586398e+03	-nan
3.061075e+01	0.000000e+00	3.147087e-08	1.727836e+00	3.665558e+03	1.069964e+00	1.345560e+03	-nan


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Te_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Te/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Te/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Te_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Te_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Te/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Te/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Te_YZ_Eu.gif




==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Ti_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Ti/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Ti/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Ti_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Ti_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Ti/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Ti/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Ti_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Tr_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Tr/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Tr/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Tr_XY_Eu.gif


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_Tr_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Tr/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Tr/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Tr_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_atomic_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/atomic/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:18"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/atomic/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_atomic_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_atomic_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_ij_n_*.png
rm ../pic_Eu/atomic/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:19"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/atomic/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_atomic_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_rho_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/output_ij_n_*.png
rm ../pic_Eu/rho/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/rho/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_rho_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Animation_rho_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/rho/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/rho/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_rho_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/Fusiongain.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "Fusiongain.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the fusion energy gain.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/FusionGain.png\"" >> a.bat
echo "p \"../output_euler/output_FusionGain.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/a.bat <==
set term png
unse key
se xl 'Time [s]'
se output "../pic_Eu/rhoR.png"
p "../output_euler/output_rhoR.dat" u 1:2 w l lw 3


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_euler/rhoR.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "rhoR.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the rhoR.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/rhoR.png\"" >> a.bat
echo "p \"../output_euler/output_rhoR.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/Animation_Ti_MODE.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_MODE.sh"                                                                       
#                                                                                       
#      This shell file visualizes the mode analysis results for the ion temperature 
# distribution of DT layer calculated in the ”Legendre.cpp” in Lagrange code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/TiMode
#echo "set term postscript enhanced color eps font 'Century,24'" > a.bat
echo "set term png" > a.bat
echo "set view 60,75" >> a.bat
echo "unse key" >> a.bat
echo "se xlab  \"Mode n\"" >>a.bat
echo "se xlab  \"Mode m\"" >>a.bat
echo "se zlab  \"Amplitude\"" >>a.bat
echo "se ticslevel 0" >> a.bat


j=0
for i in ../output/Mode_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "sp\"$i\" u 3:4:(\$3!=0 && \$4!=0 ? \$5:1/0) w i lw 10 lc rgb 'black'"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
mkdir ../pic_La/TiMode
mv ../output/Mode_n_*.png ../pic_La/TiMode/



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/ImplosionVelocity.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "ImplosionVelocity.sh"                                                                       
#                                                                                       
#      This shell plots the time histories of the implosion speed averaged over 
# the azimuthal direction for the DT inner surface, the DT outer surface and the averaged
# DT speed.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Speed [m/s]'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "p \"../output/Result_ImplosionSpeed.dat\" u 2:3 w l lw 3 title 'inner DT inner surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:6 w l lw 3 title 'DT outer surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:7 w l lw 3 title 'Averaged DT'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/RMSoutput.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "RMSoutput.sh"                                                                       
#                                                                                       
#      This shell file plots the time histories of the root-mean-square (RMS) for the ion
# temperature and the mass density in the DT layer and Al layer. The RMS data is 
# calculated by ”RMS.cpp” in the Lagrangian code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term post eps enhanced color font \"Courier,25\"" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Non uniformity [%]'" >> a.bat

echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_DT_output.dat\" u 2:3 w l lw 7 title 'Ion Temperature'" >> a.bat
echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_DT_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat


echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_Al_output.dat\" u 2:3 w l lw 7 title 'Ion temperature'" >> a.bat
echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_Al_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/SLC_t_r.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "SLC_t_r.sh"                                                                       
#                                                                                       
#      A script outputs the time history of pellet radius obtained by slicing 
# a surface at a fixed theta. 
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/SLC
mkdir ../pic_La/SLC

echo "set term png" > a.bat
echo "unse key" >> a.bat

##########################################
# INPUT THE RADIAL MESH NUMBER FOR EACH LAYER BOUNDARY
#Boundary k mesh:
DT=32 #DT-Al
Al=87 #Al-Pb
Pb=92 #Outer

DTm=`expr $DT - 1`
Alp=`expr $Al + 1`

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################

echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done



############################
gnuplot "a.bat"



==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/a.bat <==
set term png
se xl 'Time [ns]'
se yl 'Speed [m/s]'
se output "../pic_La/ImpVelocity.png"
p "../output/Result_ImplosionSpeed.dat" u 2:3 w l lw 3 title 'inner DT inner surface'
se output "../pic_La/ImpVelocity.png"
rep "../output/Result_ImplosionSpeed.dat" u 2:6 w l lw 3 title 'DT outer surface'
se output "../pic_La/ImpVelocity.png"
rep "../output/Result_ImplosionSpeed.dat" u 2:7 w l lw 3 title 'Averaged DT'


==> anc/SourceCode+DirectoryStructure/sample_fusion/shell_lagrange/adiabat.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "adiabat.sh"                                                                       
#                                                                                       
#      This shell file plots the history of adiabat which is the degree of preheating to
# the DT layer.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [ns]'" >> a.bat

echo "se output \"../pic_La/adiabat.png\"" >> a.bat
echo "p \"../output/Insulation.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/GenerateEulerMesh.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// GenerateEulerMesh(): a procedure to determine the number of the Euler meshes 
//                      and to secure the necessary memory, just before 
//                      the down conversion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


void GenerateEulerMesh(void) {
	//get minimum length of mesh from Lagrange code
	double Length;
	int ii;
	//MeshLength = 100./L0;
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;

	im_Eu = 2.*R_Length / MeshLength;
	jm_Eu = 2.*R_Length / MeshLength;
	km_Eu = 2.*R_Length / MeshLength;




	printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
	if (im_Eu > convert_max) {
		printf("******Mesh number reduce******\n");
		printf("Mesh ratio: %.5f\n", (double)(im_Eu / convert_max));
		im_Eu = convert_max; jm_Eu = convert_max; km_Eu = convert_max;
		//int im0 = pow(2, max_down_count);
		//while (im_Eu % im0 != 0) { im_Eu++; jm_Eu++; km_Eu++; }
		DX = 2.*R_Length / (double)im_Eu; DY = 2.*R_Length / (double)jm_Eu; DZ = 2.*R_Length / (double)km_Eu; MeshLength = 2.*R_Length / (double)im_Eu;
		im_Eu += 2; jm_Eu += 2; km_Eu += 2;
		printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
		printf("R_Length = %e MeshLength = %e\n", R_Length, MeshLength);
	}


	//set matrix

	X_Eu = (double *)malloc(sizeof(double)*im_Eu + 1);
	Y_Eu = (double *)malloc(sizeof(double)*jm_Eu + 1);
	Z_Eu = (double *)malloc(sizeof(double)*km_Eu + 1);
	Down1D = (double *)malloc(sizeof(double)*im_Eu + 1);

	unew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	vnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	wnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Tinew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Tenew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Trnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Nnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	atomicnum_Eu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	//MatSize_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Down3D = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Down = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Flag_NotExist_u = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_v = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_w = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_center = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	MeshNumberOnLagrange_u_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	passEu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	printf("size = %d\t", malloc_usable_size(unew_Eu));
	printf("sizeof(double *) = %d\t", sizeof(double *));
	printf("size = %d\n", malloc_usable_size(unew_Eu));

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) { X_Eu[i_Eu] = -R_Length + ((double)i_Eu - 2.)*DX; }
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) { Y_Eu[j_Eu] = -R_Length + ((double)j_Eu - 2.)*DY; }
	for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) { Z_Eu[k_Eu] = -R_Length + ((double)k_Eu - 2.)*DZ; }

	//set grid

	variables_pointer_Eu[0] = &unew_Eu[0][0][0];
	variables_pointer_Eu[1] = &vnew_Eu[0][0][0];
	variables_pointer_Eu[2] = &wnew_Eu[0][0][0];
	variables_pointer_Eu[3] = &Tinew_Eu[0][0][0];
	variables_pointer_Eu[4] = &Tenew_Eu[0][0][0];
	variables_pointer_Eu[5] = &Trnew_Eu[0][0][0];
	variables_pointer_Eu[6] = &rhonew_Eu[0][0][0];
	variables_pointer_Eu[7] = &Nnew_Eu[0][0][0];

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				unew_Eu[i_Eu][j_Eu][k_Eu] = 0.; vnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; wnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
			}
		}
	}



}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/Interpolation.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "Interpolation.cpp"                                                                       
//                                                                                       
// Interpolation(): a procedure to interpolate the data on the Lagrangian mesh to 
//                  the meshes on the Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include<omp.h>

void Interpolation(void){

	int i, j, k, kin;
	int i_La, j_La, k_La, k_La2;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	double X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center;
	double dist_i_j_k, dist_ip1_j_k, dist_i_jp1_k, dist_ip1_jp1_k, dist_i_j_kp1, dist_ip1_j_kp1, dist_i_jp1_kp1, dist_ip1_jp1_kp1;
	double Cx, Cy, Cz, Cr, sum;
	J_Eu = pow(MeshLength, 3.);
	
	#pragma omp parallel for private(j_Eu,k_Eu,i_La,j_La,k_La, k_La2, Cx, Cy, Cz, Cr, k, j, i, kin,  X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center, sum, dist_i_j_k,dist_ip1_j_k,dist_i_jp1_k,dist_ip1_jp1_k,dist_i_j_kp1,dist_ip1_j_kp1,dist_i_jp1_kp1,dist_ip1_jp1_kp1)
	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		X_u = X_Eu[i_Eu];	X_v = X_Eu[i_Eu] + 0.5*DX;	X_w = X_Eu[i_Eu] + 0.5*DX; X_center = X_Eu[i_Eu] + 0.5*DX;	
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			Y_u = Y_Eu[j_Eu] + 0.5*DY;	Y_v = Y_Eu[j_Eu];	Y_w = Y_Eu[j_Eu] + 0.5*DY; Y_center = Y_Eu[j_Eu] + 0.5*DY;
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Z_u = Z_Eu[k_Eu] + 0.5*DZ;	Z_v = Z_Eu[k_Eu] + 0.5*DZ;	Z_w = Z_Eu[k_Eu]; Z_center = Z_Eu[k_Eu] + 0.5*DZ;

				//for u
				if (Flag_NotExist_u[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];

					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);
					
					dist_i_j_k = pow(dist_i_j_k, 2.);
					dist_ip1_j_k = pow(dist_ip1_j_k, 2.);
					dist_i_jp1_k = pow(dist_i_jp1_k, 2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k, 2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1, 2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1, 2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1, 2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1, 2.);

					unew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*unew_La[k_La][j_La][i_La] + dist_ip1_j_k * unew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * unew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * unew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * unew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * unew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La + 1]);
				}


				//for v
				if (Flag_NotExist_v[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					vnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*vnew_La[k_La][j_La][i_La] + dist_ip1_j_k * vnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * vnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * vnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * vnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * vnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La + 1]);					
				}

				//for w
				if (Flag_NotExist_w[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					wnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*wnew_La[k_La][j_La][i_La] + dist_ip1_j_k * wnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * wnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * wnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * wnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * wnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La + 1]);
				}

				//for center
				if (Flag_NotExist_center[i_Eu][j_Eu][k_Eu] == 1) {
				
					i_La = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];

					

					if (VCell[k_La][j_La][i_La] < J_Eu) {
						sum = 0.;
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									sum += pow(Cr, 2.);
								}
							}
						}
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									Tinew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tinew_La[kin][j][i];
									Tenew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tenew_La[kin][j][i];
									Trnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Trnew_La[kin][j][i];
									rhonew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* rhonew_La[kin][j][i];
									Nnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* Nnew_La[kin][j][i];
								}
							}
						}
					}
					else {
						rhonew_Eu[i_Eu][j_Eu][k_Eu] = rhonew_La[k_La][j_La][i_La];
						Nnew_Eu[i_Eu][j_Eu][k_Eu] = Nnew_La[k_La][j_La][i_La];
						Tinew_Eu[i_Eu][j_Eu][k_Eu] = Tinew_La[k_La][j_La][i_La];
						Tenew_Eu[i_Eu][j_Eu][k_Eu] = Tenew_La[k_La][j_La][i_La];
						Trnew_Eu[i_Eu][j_Eu][k_Eu] = Trnew_La[k_La][j_La][i_La];
					}				

				}

			}
		}
	}

	X_Eu[1] = X_Eu[2] - DX; X_Eu[0] = X_Eu[1] - DX;
	Y_Eu[1] = Y_Eu[2] - DY; Y_Eu[0] = Y_Eu[1] - DY;
	Z_Eu[1] = Z_Eu[2] - DZ; Z_Eu[0] = Z_Eu[1] - DZ;
	X_Eu[im_Eu] = X_Eu[im_Eu - 1] + DX;
	Y_Eu[im_Eu] = Y_Eu[jm_Eu - 1] + DY;
	Z_Eu[km_Eu] = Z_Eu[km_Eu - 1] + DZ;
	
	//boundary condition
	#pragma omp parallel for private(j_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			rhonew_Eu[i_Eu][j_Eu][1] = 2.*rhonew_Eu[i_Eu][j_Eu][2] - rhonew_Eu[i_Eu][j_Eu][3];
			Nnew_Eu[i_Eu][j_Eu][1] = 2.*Nnew_Eu[i_Eu][j_Eu][2] - Nnew_Eu[i_Eu][j_Eu][3];
			Tinew_Eu[i_Eu][j_Eu][1] = 2.*Tinew_Eu[i_Eu][j_Eu][2] - Tinew_Eu[i_Eu][j_Eu][3];
			Tenew_Eu[i_Eu][j_Eu][1] = 2.*Tenew_Eu[i_Eu][j_Eu][2] - Tenew_Eu[i_Eu][j_Eu][3];
			Trnew_Eu[i_Eu][j_Eu][1] = 2.*Trnew_Eu[i_Eu][j_Eu][2] - Trnew_Eu[i_Eu][j_Eu][3];
			vnew_Eu[i_Eu][j_Eu][1] = vnew_Eu[i_Eu][j_Eu][2];
			unew_Eu[i_Eu][j_Eu][1] = unew_Eu[i_Eu][j_Eu][2];

			rhonew_Eu[i_Eu][j_Eu][0] = rhonew_Eu[i_Eu][j_Eu][1];
			Nnew_Eu[i_Eu][j_Eu][0] = Nnew_Eu[i_Eu][j_Eu][1];
			Tinew_Eu[i_Eu][j_Eu][0] = Tinew_Eu[i_Eu][j_Eu][1];
			Tenew_Eu[i_Eu][j_Eu][0] = Tenew_Eu[i_Eu][j_Eu][1];
			Trnew_Eu[i_Eu][j_Eu][0] = Trnew_Eu[i_Eu][j_Eu][1];
			vnew_Eu[i_Eu][j_Eu][0] = vnew_Eu[i_Eu][j_Eu][1];
			unew_Eu[i_Eu][j_Eu][0] = unew_Eu[i_Eu][j_Eu][1];

			rhonew_Eu[i_Eu][j_Eu][km_Eu] = 2.*rhonew_Eu[i_Eu][j_Eu][km_Eu - 1] - rhonew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Nnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Nnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Nnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tinew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tinew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tinew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tenew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tenew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tenew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Trnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Trnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Trnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			vnew_Eu[i_Eu][j_Eu][km_Eu] = vnew_Eu[i_Eu][j_Eu][km_Eu - 1];
			unew_Eu[i_Eu][j_Eu][km_Eu] = unew_Eu[i_Eu][j_Eu][km_Eu - 1];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[i_Eu][1][k_Eu] = 2.*rhonew_Eu[i_Eu][2][k_Eu] - rhonew_Eu[i_Eu][3][k_Eu];
			Nnew_Eu[i_Eu][1][k_Eu] = 2.*Nnew_Eu[i_Eu][2][k_Eu] - Nnew_Eu[i_Eu][3][k_Eu];
			Tinew_Eu[i_Eu][1][k_Eu] = 2.*Tinew_Eu[i_Eu][2][k_Eu] - Tinew_Eu[i_Eu][3][k_Eu];
			Tenew_Eu[i_Eu][1][k_Eu] = 2.*Tenew_Eu[i_Eu][2][k_Eu] - Tenew_Eu[i_Eu][3][k_Eu];
			Trnew_Eu[i_Eu][1][k_Eu] = 2.*Trnew_Eu[i_Eu][2][k_Eu] - Trnew_Eu[i_Eu][3][k_Eu];
			unew_Eu[i_Eu][1][k_Eu] = unew_Eu[i_Eu][2][k_Eu];
			vnew_Eu[i_Eu][1][k_Eu] = vnew_Eu[i_Eu][2][k_Eu];
			wnew_Eu[i_Eu][1][k_Eu] = wnew_Eu[i_Eu][2][k_Eu];

			rhonew_Eu[i_Eu][0][k_Eu] = rhonew_Eu[i_Eu][1][k_Eu];
			Nnew_Eu[i_Eu][0][k_Eu] = Nnew_Eu[i_Eu][1][k_Eu];
			Tinew_Eu[i_Eu][0][k_Eu] = Tinew_Eu[i_Eu][1][k_Eu];
			Tenew_Eu[i_Eu][0][k_Eu] = Tenew_Eu[i_Eu][1][k_Eu];
			Trnew_Eu[i_Eu][0][k_Eu] = Trnew_Eu[i_Eu][1][k_Eu];
			unew_Eu[i_Eu][0][k_Eu] = unew_Eu[i_Eu][1][k_Eu];
			vnew_Eu[i_Eu][0][k_Eu] = vnew_Eu[i_Eu][1][k_Eu];
			wnew_Eu[i_Eu][0][k_Eu] = wnew_Eu[i_Eu][1][k_Eu];

			rhonew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*rhonew_Eu[i_Eu][jm_Eu - 1][k_Eu] - rhonew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Nnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Nnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Nnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tinew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tinew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tinew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tenew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tenew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tenew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Trnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Trnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Trnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			unew_Eu[i_Eu][jm_Eu][k_Eu] = unew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			vnew_Eu[i_Eu][jm_Eu][k_Eu] = vnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			wnew_Eu[i_Eu][jm_Eu][k_Eu] = wnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[1][j_Eu][k_Eu] = 2.*rhonew_Eu[2][j_Eu][k_Eu] - rhonew_Eu[3][j_Eu][k_Eu];
			Nnew_Eu[1][j_Eu][k_Eu] = 2.*Nnew_Eu[2][j_Eu][k_Eu] - Nnew_Eu[3][j_Eu][k_Eu];
			Tinew_Eu[1][j_Eu][k_Eu] = 2.*Tinew_Eu[2][j_Eu][k_Eu] - Tinew_Eu[3][j_Eu][k_Eu];
			Tenew_Eu[1][j_Eu][k_Eu] = 2.*Tenew_Eu[2][j_Eu][k_Eu] - Tenew_Eu[3][j_Eu][k_Eu];
			Trnew_Eu[1][j_Eu][k_Eu] = 2.*Trnew_Eu[2][j_Eu][k_Eu] - Trnew_Eu[3][j_Eu][k_Eu];
			unew_Eu[1][j_Eu][k_Eu] = unew_Eu[2][j_Eu][k_Eu];
			vnew_Eu[1][j_Eu][k_Eu] = vnew_Eu[2][j_Eu][k_Eu];
			wnew_Eu[1][j_Eu][k_Eu] = wnew_Eu[2][j_Eu][k_Eu];

			rhonew_Eu[0][j_Eu][k_Eu] = rhonew_Eu[1][j_Eu][k_Eu];
			Nnew_Eu[0][j_Eu][k_Eu] = Nnew_Eu[1][j_Eu][k_Eu];
			Tinew_Eu[0][j_Eu][k_Eu] = Tinew_Eu[1][j_Eu][k_Eu];
			Tenew_Eu[0][j_Eu][k_Eu] = Tenew_Eu[1][j_Eu][k_Eu];
			Trnew_Eu[0][j_Eu][k_Eu] = Trnew_Eu[1][j_Eu][k_Eu];
			unew_Eu[0][j_Eu][k_Eu] = unew_Eu[1][j_Eu][k_Eu];
			vnew_Eu[0][j_Eu][k_Eu] = vnew_Eu[1][j_Eu][k_Eu];
			wnew_Eu[0][j_Eu][k_Eu] = wnew_Eu[1][j_Eu][k_Eu];

			rhonew_Eu[im_Eu][j_Eu][k_Eu] = 2.*rhonew_Eu[im_Eu - 1][j_Eu][k_Eu] - rhonew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Nnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Nnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Nnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tinew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tinew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tinew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tenew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tenew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tenew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Trnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Trnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Trnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			unew_Eu[im_Eu][j_Eu][k_Eu] = unew_Eu[im_Eu - 1][j_Eu][k_Eu];
			vnew_Eu[im_Eu][j_Eu][k_Eu] = vnew_Eu[im_Eu - 1][j_Eu][k_Eu];
			wnew_Eu[im_Eu][j_Eu][k_Eu] = wnew_Eu[im_Eu - 1][j_Eu][k_Eu];
		}
	}

	#pragma omp parallel for private(j_Eu,k_Eu)
	for (i_Eu = 1; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 1; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 1; k_Eu <= km_Eu; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu]<0.) { rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Nnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tenew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Trnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
			}
		}
	}


}












==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/MeshSearch.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "MeshSearch.cpp"                                                                       
//                                                                                       
// MeshSearch(): a procedure to examine the location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z):
//    A function of the judgment the relationship between faces and points.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


double Adot_BcrossC(double,double,double,double,double,double,double,double,double);


void MeshSearch(void){
	//k_Eu and l_Eu is mesh number of Euler code
	//calcurate coordinate of defining point
	int i_Eu, j_Eu, k_Eu, i_La, j_La, k_La, Flag;
	int xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn;
	double vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z;
	double vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z;
	double vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z;
	double vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z;
	double vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z;
	double vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z;
	double vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z;
	double vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z;
	double vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z;
	double vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z;
	double vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z;
	double vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z;
	double vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z;
	double vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z;
	double vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z;
	double vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z;
	double vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z;
	double vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z;
	double vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z;
	double vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z;
	double vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z;
	double vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z;
	double vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z;
	double vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z;
	double vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z;
	double vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z;
	double vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z;
	double vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z;
	double vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z;
	double vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z;
	double vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z;
	double vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z;
	double vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z;
	double vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z;
	double vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z;
	double vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z;
	double vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z;
	double vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z;
	double vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z;
	double vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z;
	double vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z;
	double vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z;
	double vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z;
	double vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z;
	double vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z;
	double vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z;
	double vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z;
	double vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z;
	double V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48;
	Flag = 0;
	
#pragma omp parallel for private(k_Eu, j_Eu, i_Eu, j_La, i_La, xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn, vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z, vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z, vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z, vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z, vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z, vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z, vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z, vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z, vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z, vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z, vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z, vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z, vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z, vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z, vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z, vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z, vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z, vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z, vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z, vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z, vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z, vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z, vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z, vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z, vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z, vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z, vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z, vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z, vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z, vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z, vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z, vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z, vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z, vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z, vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z, vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z, vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z, vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z, vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z, vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z, vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z, vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z, vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z, vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z, vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z, vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z, vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z, vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z, V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48)
	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {
			for (i_La = 2; i_La < im_La - 1; i_La++) {			

				if (X_La[k_La][j_La][i_La] > 1.5*R_Length || X_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Y_La[k_La][j_La][i_La] > 1.5*R_Length || Y_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Z_La[k_La][j_La][i_La] > 1.5*R_Length || Z_La[k_La][j_La][i_La] < -1.5*R_Length)continue;

				xLneari = (int)((X_La_center[k_La][j_La][i_La] - X_Eu[2]) / MeshLength) + 2;
				yLnearj = (int)((Y_La_center[k_La][j_La][i_La] - Y_Eu[2]) / MeshLength) + 2;
				zLneark = (int)((Z_La_center[k_La][j_La][i_La] - Z_Eu[2]) / MeshLength) + 2;
				needn = (int)(highL[k_La][j_La][i_La] / MeshLength);

				printf("k_La = %d j_La = %d i_La = %d X:%e Y:%e Z:%e Needn:%d Euler[i:%d j:%d k:%d] Flag:%d\n", k_La, j_La, i_La, X_La_center[k_La][j_La][i_La], Y_La_center[k_La][j_La][i_La], Z_La_center[k_La][j_La][i_La], needn, xLneari, yLnearj, zLneark, Flag);
				
				if (needn < 0.1*im_Eu) { needn = 0.1*im_Eu; }

				//for u
				//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
				vector1_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector1_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector1_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector1_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector1_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector1_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector2_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector2_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector2_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector2_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector2_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector2_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector3_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector3_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector3_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector3_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector3_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector3_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector4_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector4_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
				vector5_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector5_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector6_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector6_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector7_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector7_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector8_1_X = vector4_2_X;
				vector8_1_Y = vector4_2_Y;
				vector8_1_Z = vector4_2_Z;
				vector8_2_X = vector4_1_X;
				vector8_2_Y = vector4_1_Y;
				vector8_2_Z = vector4_1_Z;

				//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
				vector9_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector9_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector10_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector10_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector11_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector11_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector12_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector12_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector12_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector12_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La][i_La + 1];
				vector12_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La][i_La + 1];
				vector12_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
				vector13_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector13_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector14_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector14_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector14_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector14_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector14_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector14_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector15_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector15_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector15_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector15_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector15_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector15_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector16_1_X = vector12_2_X;
				vector16_1_Y = vector12_2_Y;
				vector16_1_Z = vector12_2_Z;
				vector16_2_X = vector12_1_X;
				vector16_2_Y = vector12_1_Y;
				vector16_2_Z = vector12_1_Z;

				//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
				vector17_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector17_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector17_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];
				vector17_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector17_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector17_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				vector18_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector18_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector18_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector18_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];

				vector19_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector19_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector19_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];
				vector19_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector19_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector19_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];

				vector20_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector20_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector20_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector20_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector20_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector20_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
				vector21_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector22_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector23_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector24_1_X = vector20_2_X;
				vector24_1_Y = vector20_2_Y;
				vector24_1_Z = vector20_2_Z;
				vector24_2_X = vector20_1_X;
				vector24_2_Y = vector20_1_Y;
				vector24_2_Z = vector20_1_Z;

				//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
				vector25_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector25_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector25_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector25_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector25_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector25_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector26_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector26_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector26_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector26_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector26_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector26_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector27_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector27_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector28_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];
				vector28_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];

				//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
				vector29_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector29_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector30_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector30_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector31_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector31_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector32_1_X = vector28_2_X;
				vector32_1_Y = vector28_2_Y;
				vector32_1_Z = vector28_2_Z;
				vector32_2_X = vector28_1_X;
				vector32_2_Y = vector28_1_Y;
				vector32_2_Z = vector28_1_Z;

				//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
				vector33_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector33_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector33_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector33_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector33_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector33_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector34_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector34_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector35_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector35_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector35_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector35_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector35_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector35_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector36_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector36_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector36_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector36_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector36_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector36_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
				vector37_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector37_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector37_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector37_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector37_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector37_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector38_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector38_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector38_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector38_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector38_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector38_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector39_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector39_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector40_1_X = vector36_2_X;
				vector40_1_Y = vector36_2_Y;
				vector40_1_Z = vector36_2_Z;
				vector40_2_X = vector36_1_X;
				vector40_2_Y = vector36_1_Y;
				vector40_2_Z = vector36_1_Z;

				//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
				vector41_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector41_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector42_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector42_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector43_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector43_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector44_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
				vector45_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector45_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector45_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector45_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector45_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector45_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				vector46_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector46_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector47_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector47_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector47_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];
				vector47_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector47_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector47_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector48_1_X = vector44_2_X;
				vector48_1_Y = vector44_2_Y;
				vector48_1_Z = vector44_2_Z;
				vector48_2_X = vector44_1_X;
				vector48_2_Y = vector44_1_Y;
				vector48_2_Z = vector44_1_Z;

				//kmin = zLneark - 1.5 * needn;
				//if (kmin < 2) { kmin = 2; }
				//if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				//kmax = zLneark + 1.5 * needn + 1;
				//if (kmax < 2) { kmax = 2; }
				//if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				//jmin = yLnearj - 1.5 * needn;
				//if (jmin < 2) { jmin = 2; }
				//if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				//jmax = yLnearj + 1.5 * needn + 1;
				//if (jmax < 2) { jmax = 2; }
				//if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				//imin = xLneari - 1.5 * needn;
				//if (imin < 2) { imin = 2; }
				//if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				//imax = xLneari + 1.5 * needn + 1;
				//if (imax < 2) { imax = 2; }
				//if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				imin = 2; imax = im_Eu - 1; jmin = 2; jmax = jm_Eu - 1; kmin = 1; kmax = km_Eu - 1;

				kmin = zLneark - 1.5 * needn;
				if (kmin < 2) { kmin = 2; }
				if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				kmax = zLneark + 1.5 * needn + 1;
				if (kmax < 2) { kmax = 2; }
				if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				jmin = yLnearj - 1.5 * needn;
				if (jmin < 2) { jmin = 2; }
				if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				jmax = yLnearj + 1.5 * needn + 1;
				if (jmax < 2) { jmax = 2; }
				if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				imin = xLneari - 1.5 * needn;
				if (imin < 2) { imin = 2; }
				if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				imax = xLneari + 1.5 * needn + 1;
				if (imax < 2) { imax = 2; }
				if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				for (i_Eu = imin; i_Eu <= imax; i_Eu++) {
					for (j_Eu = jmin; j_Eu <= jmax; j_Eu++) {
						for (k_Eu = kmin; k_Eu <= kmax; k_Eu++) {
							passEu[i_Eu][j_Eu][k_Eu] = 1;

							//for u				
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//for v
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//for w	
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

 			

							//for center

							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DY - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}



						}
					}	
				}
			}					
		}
	}
}


double Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z){
	//int a;
	//a = A_X*B_Y*C_Z + A_Y*B_X*C_X + A_Z*B_X*C_Y - (A_Z*B_Y*C_X + A_Y*B_X*C_Z + A_X*B_Z*C_Y);

	//return a;
	return A_X*B_Y*C_Z+A_Y*B_Z*C_X+A_Z*B_X*C_Y-(A_Z*B_Y*C_X+A_Y*B_X*C_Z+A_X*B_Z*C_Y);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/boundary_set.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "boundary_set.cpp"                                                                       
//                                                                                       
// boundary_set(): a procedure to make the boundary point between DT and Al.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include <omp.h>

void boundary_set(void){

	
	int i_La, j_La, k_La;

	//for material boundary between DT and Al
	index_theta = 0;
	index_phi = 0;
	index_phi2 = 0;
	index_phi3 = 0;
	BoundaryMesh_X_1[0][0] = X_La[1][2][i_boundary_1];	//i=r j=theta=0 k=phi=0
	BoundaryMesh_Y_1[0][0] = Y_La[1][2][i_boundary_1];
	BoundaryMesh_Z_1[0][0] = Z_La[1][2][i_boundary_1];

	for (k_La = 1; k_La <= km_La; k_La++) {	//k=phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_theta[j_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_theta_max[j_La] < SplitNumber_theta[j_La]) {
				SplitNumber_theta_max[j_La] = SplitNumber_theta[j_La];
			}
			Vec_X = X_La[k_La2][j_La][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La2][j_La][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La2][j_La][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_phi[k_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_phi_max[k_La] < SplitNumber_phi[k_La]) {
				SplitNumber_phi_max[k_La] = SplitNumber_phi[k_La];
			}
		}
	}


	for (k_La = 1; k_La <= km_La; k_La++) {	//k = phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];

			for (Split_theta = 0; Split_theta <= SplitNumber_theta_max[j_La] - 1; Split_theta++) {
				BoundaryMesh_X_1_theta[index_theta][k_La] = (double)Split_theta*Vec_X / (double)SplitNumber_theta_max[j_La] + X_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Y_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Y / (double)SplitNumber_theta_max[j_La] + Y_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Z_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Z / (double)SplitNumber_theta_max[j_La] + Z_La[k_La][j_La][i_boundary_1];
				index_theta += 1;
			}
			BoundaryMesh_X_1_theta[index_theta][k_La] = X_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Y_1_theta[index_theta][k_La] = Y_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Z_1_theta[index_theta][k_La] = Z_La[k_La][j_La + 1][i_boundary_1];
		}
		if (k_La == 1) { index_max_theta = index_theta; }
		index_theta = 0;
	}

	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (index_theta = 0; index_theta <= index_max_theta; index_theta++) {
			Vec_X = BoundaryMesh_X_1_theta[index_theta][k_La2] - BoundaryMesh_X_1_theta[index_theta][k_La];
			Vec_Y = BoundaryMesh_Y_1_theta[index_theta][k_La2] - BoundaryMesh_Y_1_theta[index_theta][k_La];
			Vec_Z = BoundaryMesh_Z_1_theta[index_theta][k_La2] - BoundaryMesh_Z_1_theta[index_theta][k_La];

			for (Split_phi = 0; Split_phi <= SplitNumber_phi_max[k_La] - 1; Split_phi++) {
				BoundaryMesh_X_1[index_theta][index_phi3] = (double)Split_phi*Vec_X / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_X_1_theta[index_theta][k_La];
				BoundaryMesh_Y_1[index_theta][index_phi3] = (double)Split_phi*Vec_Y / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Y_1_theta[index_theta][k_La];
				BoundaryMesh_Z_1[index_theta][index_phi3] = (double)Split_phi*Vec_Z / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Z_1_theta[index_theta][k_La];

				index_phi += 1;
				index_phi3 = index_phi + index_max_phi;
			}

			BoundaryMesh_X_1[index_theta][index_phi3] = BoundaryMesh_X_1_theta[index_theta][k_La2];
			BoundaryMesh_Y_1[index_theta][index_phi3] = BoundaryMesh_Y_1_theta[index_theta][k_La2];
			BoundaryMesh_Z_1[index_theta][index_phi3] = BoundaryMesh_Z_1_theta[index_theta][k_La2];

			if (index_theta == 0) {
				index_phi2 += index_phi;
			}

			index_phi = 0;
			index_phi3 = 0;

		}

		index_max_phi += index_phi2;
		index_phi2 = 0;

	}

	indmax_theta[0] = index_max_theta;
	indmax_phi[0] = index_max_phi;

	printf("indmax_theta[0] = %d\n", indmax_theta[0]);
	printf("indmax_phi[0] = %d\n", indmax_phi[0]);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/check_quantities.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "check_quantities.cpp"                                                                       
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//                                                                                       
// check_quantities(): a procedure to output the data of the transformed Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                       
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

double CVtf_Eu_DT(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_Eu_Al(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}

void check_quantities(void) {
	
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	int i, j, k, basecount, count;

	FILE*outputUVWfile;
	FILE*outputTfile;

	outputUVWfile = fopen("../output_convert/Speed.csv", "w");
	outputTfile = fopen("../output_convert/Tempurature.csv", "w");

	fprintf(outputUVWfile, "i,j,k,X,Y,Z,u,v,w\n");
	fprintf(outputTfile, "i,j,k,X,Y,Z,Ti\n");

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Xout = L0 * (X_Eu[i_Eu] + MeshLength_down / 2.) * 1000;
				Yout = L0 * (Y_Eu[j_Eu] + MeshLength_down / 2.) * 1000;
				Zout = L0 * (Z_Eu[k_Eu] + MeshLength_down / 2.) * 1000;
				u = u0 * unew_Eu[i_Eu][j_Eu][k_Eu];
				v = u0 * vnew_Eu[i_Eu][j_Eu][k_Eu];
				w = u0 * wnew_Eu[i_Eu][j_Eu][k_Eu];
				Ti = T0 * Tinew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.); //[k]
				Te = T0 * Tenew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				Tr = T0 * Trnew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				rho = rho0 * rhonew_Eu[i_Eu][j_Eu][k_Eu];

				fprintf(outputUVWfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, u, v, w);
				fprintf(outputTfile, "%d,%d,%d,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, Ti, Te, Tr);
			}                                                                                           // 1~16: The number specify the data location position in the data file.
			fprintf(outputUVWfile, "\n"); fprintf(outputTfile, "\n");
		}
	}

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu] == 0) {
					basecount = 0; count = 0;
					for (i = i_Eu - 1; i <= i_Eu + 1; i++) {
						for (j = j_Eu - 1; j <= j_Eu + 1; j++) {
							for (k = k_Eu - 1; k <= k_Eu + 1; k++) {
								if (i == 1 || i == im_Eu || j == 1 || j == jm_Eu || k == 1 || k == km_Eu)continue;
								basecount++;
								if (Tinew_Eu[i][j][k] != 0.) { count++; }
							}
						}
					}
					if (basecount == count) { printf("***** Ion tempurature %d %d %d *****\n", i_Eu, j_Eu, k_Eu); }
				}
			}  
		}
	}


	fclose(outputUVWfile); fclose(outputTfile);

	FILE*outputboundary;

	outputboundary = fopen("../output_convert/Euler_check_boundary.dat", "w");
	int n, m;
	for (n = 0; n<5000; n++) {
		for (m = 0; m<5000; m++) {
			fprintf(outputboundary, "%e\t%e\t%e\n", BoundaryMesh_X_1[n][m] * L0*1.e3, BoundaryMesh_Y_1[n][m] * L0*1.e3, BoundaryMesh_Z_1[n][m] * L0*1.e3);

		}
	}

	//check conservation
	totalMass_Eu = 0.;
	totalMass_Eu_down = 0.;
	J_Eu = pow(MeshLength, 3.);
	J_Eu_down = pow(MeshLength_down, 3.);

	double uC, vC, wC, Cen_SP;

	for (i_Eu = 2; i_Eu < im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu < jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu < km_Eu - 1; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.&&MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] < i_boundary_1) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu_DT = totalK_Eu_DT + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu_DT = totalJi_Eu_DT + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu_DT = totalJe_Eu_DT + J_Eu * JV0* CVtf_Eu_DT(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu_DT = totalJr_Eu_DT + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu_DT += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
				else if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu = totalK_Eu + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu = totalJi_Eu + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu = totalJe_Eu + J_Eu * JV0* CVtf_Eu_Al(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu = totalJr_Eu + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
						
			}
		}
	}

	totalDTMass_Eu = totalDTMass_Eu + totalDTMass_Eu_DT;
	totalE_Eu_DT = totalK_Eu_DT + totalJi_Eu_DT + totalJe_Eu_DT + totalJr_Eu_DT;
	totalK_Eu = totalK_Eu + totalK_Eu_DT;
	totalJi_Eu = totalJi_Eu + totalJi_Eu_DT;
	totalJe_Eu = totalJe_Eu + totalJe_Eu_DT;
	totalJr_Eu = totalJr_Eu + totalJr_Eu_DT;
	totalE_Eu = totalK_Eu + totalJi_Eu + totalJe_Eu + totalJr_Eu;
	


	printf("In Euler(DT)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	printf("In Euler(All)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);



}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/define_convert.h <==
//////////////////////////////////////////////////////////////////////////////////////////
// "define_convert.h"                                                                       
//                                                                                       
// The definition of normalization factor and variables.          
//                                                                                       
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/** Normalization Factor **/
 
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define sigma  5.6704e-8          // Stefan-Boltzmann constant [W/(m^2*K^4)]
#define kb  1.3806e-23           // Boltzmann constant  [J/K]
#define C  299792458.            // Speed of light in vaccum, in m/s
#define  Na  6.02214199e23         // Avogadro constant   [1/mol]

double tf_A[14];


int bestNo = -1;
int im_Eu, jm_Eu, km_Eu, im_La, jm_La, km_La;
int n;
int max_thread;
int convert_max;
double Beaminput;
int DownConvertFlag, DownNumber;
int im_Eu_down, jm_Eu_down, km_Eu_down;
int i_boundary_1, i_boundary_2;
int i,j,k;
double t;
double MeshLength, MeshLength_down;
double R_Length;
double cutL;
double R_Length_fix;
double totalMass_Eu, totalMass_Eu_down, totalJ;
double matrix_output;

int **MeshNumberOnLagrange_v_k_load;
int matrix_test;


//In Lagrange
double ***X_La, ***Y_La, ***Z_La, ***R_La;
double ***X_La_center, ***Y_La_center, ***Z_La_center;
double ***unew_La, ***vnew_La, ***wnew_La;
double***Tinew_La, ***Tenew_La, ***Trnew_La;
double ***rhonew_La, ***Nnew_La;
double ***VCell, ***highL;
int keep_i, keep_j, keep_k, keep_XYZ, i_end;
double distIN, distDTAl;
double totalE_La, totalK_La, totalJi_La, totalJe_La, totalJr_La, totalDTMass_La;
double totalE_La_DT, totalK_La_DT, totalJi_La_DT, totalJe_La_DT, totalJr_La_DT, totalDTMass_La_DT;

//In Euler
double *X_Eu, *Y_Eu, *Z_Eu;
double ***unew_Eu, ***vnew_Eu, ***wnew_Eu;
double ***Tinew_Eu, ***Tenew_Eu, ***Trnew_Eu;
double ***rhonew_Eu, ***Nnew_Eu;
int ***atomicnum_Eu;
double J_Eu;
double totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu, totalDTMass_Eu;
double totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT, totalDTMass_Eu_DT;


//for DownConvert
double *Down1D;
double ***Down3D;
double ***rhonew_Down;
double J_Eu_down;

int ***Flag_NotExist_u, ***Flag_NotExist_v, ***Flag_NotExist_w, ***Flag_NotExist_center;
int ***MeshNumberOnLagrange_u_i, ***MeshNumberOnLagrange_u_j, ***MeshNumberOnLagrange_u_k;
int ***MeshNumberOnLagrange_v_i, ***MeshNumberOnLagrange_v_j, ***MeshNumberOnLagrange_v_k;
int ***MeshNumberOnLagrange_w_i, ***MeshNumberOnLagrange_w_j, ***MeshNumberOnLagrange_w_k;
int ***MeshNumberOnLagrange_center_i, ***MeshNumberOnLagrange_center_j, ***MeshNumberOnLagrange_center_k;
int ***passEu;


double *base_matrix;
int *base_matrix_int;

double *variables_pointer_Eu[20], *variables_pointer_La[20];

double DX, DY, DZ;

double Vec_X, Vec_Y, Vec_Z, VecLength;
int indmax[3];
int indmax_phi[2], indmax_theta[2];
int index_max_theta;
int index_max_phi;
int index_theta, index_phi, index_phi2, index_phi3;
double BoundaryMesh_X_1[5000][5000], BoundaryMesh_Y_1[5000][5000], BoundaryMesh_Z_1[5000][5000];
double BoundaryMesh_X_1_theta[5000][200], BoundaryMesh_Y_1_theta[5000][200], BoundaryMesh_Z_1_theta[5000][200];
int SplitNumber_theta_max[5000], SplitNumber_phi_max[5000];
int SplitNumber_theta[5000], SplitNumber_phi[5000];
int Split_theta, Split_phi;

double Xout, Yout, Zout, u, v, w, Ti, Te, Tr, rho, p, pe, pr;

FILE*readfile;




#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/getMatrix.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// *malloc3D(): a procedure to get 3D matrix. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                     
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void *malloc3D(size_t size, int i, int j, int k)
{
	char ***x, **y, *z;
	int  t = size * k;

	x = (char***)malloc((sizeof(*x) + sizeof(**x) * j + t * j) * i);

	if (x) {
		y = (char**)(x + i);
		z = (char *)(y + i * j);

		for (int idx1 = 0; idx1 < i; idx1++) {
			x[idx1] = y;
			for (int idx2 = 0; idx2 < j; idx2++) {
				y[idx2] = z;
				z += t;
			}
			y += j;
		}

		return x;
	}

	return NULL;
}

==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/load_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "load_search.cpp"                                                                       
//                                                                                       
// load_search(): a procedure to load the stored data for the location of each Euler mesh
//                among the Lagrangian meshes. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void load_search(){

	FILE*loadsearchfile;

	int i_Eu, j_Eu, k_Eu;

	int loadsize;
	int location = 0;

	loadsearchfile = fopen("../output_convert/search.dat", "rb");

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_u[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_v[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_w[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_center[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/main_convert.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "main_convert.cpp"                                                                       
//                                                                                       
// main(): a main procedure of the conversion code. This procedure selects the output 
//         Lagrangian data transferred to the Euler code among the Lagrangian data sets
//         obtained in the Lagrangian code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria          
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <math.h>
#include <malloc.h>
#include <omp.h>
#include "define_convert.h"
#include "read_variables.cpp"
#include "GenerateEulerMesh.cpp"
#include "MeshSearch.cpp"
#include "Interpolation.cpp"
#include "output.cpp"
#include "check_quantities.cpp"
#include "save_search.cpp"
#include "boundary_set.cpp"

int main(void) {
	
	FILE*MassEnergy;
	FILE*input;
	char memo[250];
	int instep, inEuler, inmesh;
	int EulerNo = 1, minMesh = 10000;
	double intime;
	int step[25], NeedMesh[25];


	int Check;
	MassEnergy = fopen("../convert_memo.dat","w");
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;

	//read Lagragne output date memo file
	
	if ((input = fopen("../output/Euler/out_memo.dat", "r")) == NULL) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	while (fgets(memo, sizeof(memo), input)) {
		if (strncmp(memo, "//", 2) == 0 || strcmp(memo, "\n") == 0) continue;
		if (sscanf(memo, "%d %lf %d %d", &instep, &intime, &inmesh, &inEuler) == 4) {
			NeedMesh[EulerNo] = inmesh;
			printf("EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			fprintf(MassEnergy, "EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			EulerNo++;
		}
	}
	if (EulerNo == 1) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	EulerNo--;
	for (i = EulerNo; i > EulerNo - 10; i--) {
		if (minMesh > NeedMesh[i]) { bestNo = i; minMesh = NeedMesh[i]; }
		if (i < 2) {
			break;
		}
	}
	printf("Best Euler file No is %d\n", bestNo);
	fprintf(MassEnergy, "Best Euler file No is %d\n", bestNo);
	
	//initialize
	read_variables();

	printf("im_La = %d jm_La = %d km_La = %d\n", im_La, jm_La, km_La);
	printf("i_boundary_1 = %d, i_boundary_2 = %d i_end = %d\n", i_boundary_1, i_boundary_2, i_end);
	GenerateEulerMesh();
	printf("X(2,2,2) = %lf Y(2,2,2) = %lf Z(2,2,2) = %lf \n", X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//Mesh search
	MeshSearch();
	save_search();

	//Interpolation
	Interpolation();

	im_Eu_down = im_Eu; jm_Eu_down = jm_Eu; km_Eu_down = km_Eu; MeshLength_down = MeshLength; 

	boundary_set();
				
	printf("%d %d %d X[2][2][2]= %lf Y[2][2][2]= %lf Z[2][2][2]= %lf\n", im_Eu, jm_Eu, km_Eu, X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//output
	check_quantities();
	fprintf(MassEnergy, "DT Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	fprintf(MassEnergy, "All Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);

	printf("Length = %e down = %e cutL = %e\n", MeshLength, MeshLength_down, R_Length);
	printf("im=%d jm=%d km=%d down=%d\n", im_Eu, jm_Eu, km_Eu, DownConvertFlag);
	
	output();

	printf("3D Lagrange code and Convert code finished. Please start Euler code in manually.\n");
	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/output.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "output.cpp"                                                                       
//                                                                                       
// output(): a procedure to output the converted data.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void output(void){
	
	int i_Eu, j_Eu, k_Eu;

	FILE*outputconvertfile;
	FILE*boundaryfile;

	outputconvertfile = fopen("../src_euler3D/initial_condition/convert3D.dat", "wb");
	boundaryfile = fopen("../src_euler3D/initial_condition/boundary3D.dat", "wb");

	//if(DownConvertFlag ==1){
	fwrite(&im_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&jm_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&km_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&n, sizeof(int), 1, outputconvertfile);
	fwrite(&t, sizeof(double), 1, outputconvertfile);
	fwrite(&MeshLength_down, sizeof(double), 1, outputconvertfile);
	fwrite(&R_Length, sizeof(double), 1, outputconvertfile);


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = unew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = vnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = wnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tinew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tenew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Trnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = rhonew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Nnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	fwrite(&Beaminput, sizeof(double), 1, outputconvertfile);

	matrix_test = indmax_theta[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	matrix_test = indmax_phi[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_X_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Y_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Z_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}
	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/read_variables.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "read_variables.cpp"                                                                       
// 
// min3(double x, double y, double z): The function of selecting the minimum value from three values.
//
// max3(double x, double y, double z): The function of selecting the maximum value from three values                                                                                     
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//
// read_variables(): a procedure to read the file data output by the Lagrange code, after
//                   the Lagrangian data set selection.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


#include "define_convert.h"
#include "getMatrix.cpp"



double min3(double x, double y, double z) {


	if (x <= y && x <= z)return x;
	if (y <= x && y <= z)return y;
	if (z <= x && z <= y)return z;

}
double max3(double x, double y, double z) {


	if (x >= y && x >= z)return x;
	if (y >= x && y >= z)return y;
	if (z >= x && z >= y)return z;

}
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------
double CVtf_La_DT(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_La_Al(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}


void read_variables(void) {

	FILE*readfile;

	int datasize, i, j, k;
	double sp1, sp2, sp3, sp4, sp5, sp6, sp7, sp8, Cen_SP;

	char openoutput[80];

	sprintf(openoutput, "../output/Euler/Euler_%02d.dat", bestNo);
	readfile = fopen(openoutput, "rb");

	int location = 0;
	//read mesh size of Lagrange code
	fread(&n, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&t, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);

	fread(&im_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&jm_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&km_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	im_La += 1;
	jm_La += 1;
	km_La += 1;

	//read boundary mesh of material
	fread(&i_boundary_1, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&i_boundary_2, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("%d %d %d\n", im_La, jm_La, km_La);

	//set matrix (using "malloc3D" fanction | x_La[km_La][jm_La][im_La])
	X_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	R_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	X_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	unew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	vnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	wnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tinew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tenew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Trnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	rhonew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Nnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	VCell = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	highL = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);

	variables_pointer_La[0] = &X_La[0][0][0];
	variables_pointer_La[1] = &Y_La[0][0][0];
	variables_pointer_La[2] = &Z_La[0][0][0];
	variables_pointer_La[3] = &unew_La[0][0][0];
	variables_pointer_La[4] = &vnew_La[0][0][0];
	variables_pointer_La[5] = &wnew_La[0][0][0];
	variables_pointer_La[6] = &Tinew_La[0][0][0];
	variables_pointer_La[7] = &Tenew_La[0][0][0];
	variables_pointer_La[8] = &Trnew_La[0][0][0];
	variables_pointer_La[9] = &rhonew_La[0][0][0];
	variables_pointer_La[10] = &Nnew_La[0][0][0];

	int re_num;
	for (re_num = 0; re_num <= 10; re_num++) {
		fread(variables_pointer_La[re_num], sizeof(double), im_La*jm_La*km_La, readfile);
		fseek(readfile, sizeof(double)*im_La*jm_La*km_La, location);
		location += (int)sizeof(double)*im_La*jm_La*km_La;
	}
	fread(&Beaminput, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);
	fread(&convert_max, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("Beaminput is %e convert_max is %d\n", Beaminput, convert_max);

	im_La -= 1;
	jm_La -= 1;
	km_La -= 1;

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {
				X_La_center[k][j][i] = 0.125*(X_La[k][j][i] + X_La[k][j][i + 1] + X_La[k][j + 1][i + 1] + X_La[k][j + 1][i] + X_La[k2][j][i] + X_La[k2][j][i + 1] + X_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);
				Y_La_center[k][j][i] = 0.125*(Y_La[k][j][i] + Y_La[k][j][i + 1] + Y_La[k][j + 1][i + 1] + Y_La[k][j + 1][i] + Y_La[k2][j][i] + Y_La[k2][j][i + 1] + Y_La[k2][j + 1][i + 1] + Y_La[k2][j + 1][i]);
				Z_La_center[k][j][i] = 0.125*(Z_La[k][j][i] + Z_La[k][j][i + 1] + Z_La[k][j + 1][i + 1] + Z_La[k][j + 1][i] + Z_La[k2][j][i] + Z_La[k2][j][i + 1] + Z_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);

			}
		}
	}

	int th, XYZ;
	double dxi, dyi, dzi, dxj, dyj, dzj, dxk, dyk, dzk, min_dr, min_dri, min_drj, min_drk;

	
	MeshLength = 1000.0;	

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La; j++) {
			for (i = 2; i < im_La; i++) {

				R_La[k][j][i] = sqrt(X_La[k][j][i] * X_La[k][j][i] + Y_La[k][j][i] * Y_La[k][j][i] + Z_La[k][j][i] * Z_La[k][j][i]);
				dxi = X_La[k][j][i + 1] - X_La[k][j][i]; dyi = Y_La[k][j][i + 1] - Y_La[k][j][i]; dzi = Z_La[k][j][i + 1] - Z_La[k][j][i];
				dxj = X_La[k][j + 1][i] - X_La[k][j][i]; dyj = Y_La[k][j + 1][i] - Y_La[k][j][i]; dzj = Z_La[k][j + 1][i] - Z_La[k][j][i];
				dxk = X_La[k2][j][i] - X_La[k][j][i]; dyk = Y_La[k2][j][i] - Y_La[k][j][i]; dzk = Z_La[k2][j][i] - Z_La[k][j][i];
				min_dri = sqrt(dxi * dxi + dyi * dyi + dzi * dzi);
				min_drj= sqrt(dxj * dxj + dyj * dyj + dzj * dzj);
				min_drk = sqrt(dxk * dxk + dyk * dyk + dzk * dzk);

				if (i == im_La - 1) { min_dri = 10.; }
				if (j == jm_La - 1) { min_drj = 10.; }
				if (j == 2 || j == jm_La - 1) { min_drk = 10.; }

				min_dr = min3(min_dri, min_drj, min_drk);
				if (min_dr == min_dri) { XYZ = 1; }
				if (min_dr == min_drj) { XYZ = 2; }
				if (min_dr == min_drk) { XYZ = 3; }

				if (min_dr < MeshLength) { MeshLength = min_dr; keep_i = i; keep_j = j; keep_k = k; keep_XYZ = XYZ; }
			}
		}
	}

	MeshLength_down = MeshLength;
	DX = MeshLength;
	DY = MeshLength;
	DZ = MeshLength;

	distIN = 10.; distDTAl = 0.;

	for (k = 1; k <= km_La; k++) {
		for (j = 2; j < jm_La; j++) {
			if (distIN > R_La[k][j][2]) { distIN = R_La[k][j][2]; }
			if (distDTAl < R_La[k][j][i_boundary_1]) { distDTAl = R_La[k][j][i_boundary_1]; }
		}
	}
	R_Length = distIN + 3.0*(distDTAl - distIN);

	

	//R_Length = 2.05;

	double max_L;
	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {

				th = omp_get_thread_num();

				double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, SM, VM, SML, VML;
				double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
				double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
				x1 = X_La[k][j][i + 1];	y1 = Y_La[k][j][i + 1];	z1 = Z_La[k][j][i + 1];
				x2 = X_La[k][j + 1][i + 1];	y2 = Y_La[k][j + 1][i + 1];	z2 = Z_La[k][j + 1][i + 1];
				x3 = X_La[k2][j][i + 1];	y3 = Y_La[k2][j][i + 1];	z3 = Z_La[k2][j][i + 1];
				x4 = X_La[k2][j + 1][i + 1];	y4 = Y_La[k2][j + 1][i + 1];	z4 = Z_La[k2][j + 1][i + 1];
				x5 = X_La[k][j][i];	y5 = Y_La[k][j][i];	z5 = Z_La[k][j][i];
				x6 = X_La[k][j + 1][i];	y6 = Y_La[k][j + 1][i];	z6 = Z_La[k][j + 1][i];
				x7 = X_La[k2][j][i];	y7 = Y_La[k2][j][i];	z7 = Z_La[k2][j][i];
				x8 = X_La[k2][j + 1][i];	y8 = Y_La[k2][j + 1][i];	z8 = Z_La[k2][j + 1][i];

				l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
				l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
				l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
				l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
				l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
				l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
				l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
				t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
				t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
				sT1 = t123 + t234;                sT2 = t567 + t678;
				hM = (l15 + l26 + l37 + l48) / 4.;     VCell[k][j][i] = hM * (sT1 + sT2) / 2.;
				SM = sT1;           // cout<<SM[iM][jM][kM]<<endl;
				SML = pow(SM, 0.5);
				VML = pow(VCell[k][j][i], 0.3333333333333);

				highL[k][j][i] = max3(hM, SML, VML);				

			}
		}
	}

	printf("R_Length = %e MeshLength = %e i= %d j = %d k = %d RorZ = %d\n", R_Length, MeshLength, keep_i, keep_j, keep_k, keep_XYZ);

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < i_boundary_1; i++) {
				sp1 = sqrt(unew_La[k][j][i] * unew_La[k][j][i] + vnew_La[k][j][i] * vnew_La[k][j][i] + wnew_La[k][j][i] * wnew_La[k][j][i]);
				sp2 = sqrt(unew_La[k][j][i + 1] * unew_La[k][j][i + 1] + vnew_La[k][j][i + 1] * vnew_La[k][j][i + 1] + wnew_La[k][j][i + 1] * wnew_La[k][j][i + 1]);
				sp3 = sqrt(unew_La[k][j + 1][i + 1] * unew_La[k][j + 1][i + 1] + vnew_La[k][j + 1][i + 1] * vnew_La[k][j + 1][i + 1] + wnew_La[k][j + 1][i + 1] * wnew_La[k][j + 1][i + 1]);
				sp4 = sqrt(unew_La[k][j + 1][i] * unew_La[k][j + 1][i] + vnew_La[k][j + 1][i] * vnew_La[k][j + 1][i] + wnew_La[k][j + 1][i] * wnew_La[k][j + 1][i]);
				sp5 = sqrt(unew_La[k2][j][i] * unew_La[k2][j][i] + vnew_La[k2][j][i] * vnew_La[k2][j][i] + wnew_La[k2][j][i] * wnew_La[k2][j][i]);
				sp6 = sqrt(unew_La[k2][j][i + 1] * unew_La[k2][j][i + 1] + vnew_La[k2][j][i + 1] * vnew_La[k2][j][i + 1] + wnew_La[k2][j][i + 1] * wnew_La[k2][j][i + 1]);
				sp7 = sqrt(unew_La[k2][j + 1][i + 1] * unew_La[k2][j + 1][i + 1] + vnew_La[k2][j + 1][i + 1] * vnew_La[k2][j + 1][i + 1] + wnew_La[k2][j + 1][i + 1] * wnew_La[k2][j + 1][i + 1]);
				sp8 = sqrt(unew_La[k2][j + 1][i] * unew_La[k2][j + 1][i] + vnew_La[k2][j + 1][i] * vnew_La[k2][j + 1][i] + wnew_La[k2][j + 1][i] * wnew_La[k2][j + 1][i]);
				Cen_SP = 0.125*(sp1 + sp2 + sp3 + sp4 + sp5 + sp6 + sp7 + sp8);

				if (i < i_boundary_1) {
					totalK_La_DT = totalK_La_DT + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La_DT = totalJi_La_DT + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La_DT = totalJe_La_DT + VCell[k][j][i] * JV0* CVtf_La_DT(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La_DT = totalJr_La_DT + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La_DT = totalDTMass_La_DT + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}
				else {
					totalK_La = totalK_La + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La = totalJi_La + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La = totalJe_La + VCell[k][j][i] * JV0* CVtf_La_Al(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La = totalJr_La + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La = totalDTMass_La + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}

			}
		}
	}
	totalDTMass_La += totalDTMass_La_DT;
	totalE_La_DT = totalK_La_DT + totalJi_La_DT + totalJe_La_DT + totalJr_La_DT;
	totalK_La += totalK_La_DT;
	totalJi_La += totalJi_La_DT;
	totalJe_La += totalJe_La_DT;
	totalJr_La += totalJr_La_DT;
	totalE_La = totalK_La + totalJi_La + totalJe_La + totalJr_La;
	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_convert3D/save_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "save_search.cpp"                                                                       
//                                                                                       
// save_search(): a procedure to store examined location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void save_search(){
	
	int i_Eu, j_Eu, k_Eu; int Flagout = 0; int Flagoutu = 0; int Flagoutv = 0; int Flagoutw = 0; int FlagoutC = 0;

	FILE*searchfile;
	
	searchfile = fopen("../output_convert/search.dat", "wb");

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}	

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_u[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_v[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_w[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_center[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/BoundaryTracking.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "BoundaryTracking.cpp"                                                                 
//                                                                                        
// BoundaryTracking(int Line): a function to track the material boundary lines.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void BoundaryTracking(int Line) //material:1 = (DT and Al) | 2 = (Al and Pb)
{


	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	int MeshNumber_i_shifted, MeshNumber_j_shifted, MeshNumber_k_shifted;
	double PointInMesh_i_shifted, PointInMesh_j_shifted, PointInMesh_k_shifted;
	double BoundaryVelocity_X, BoundaryVelocity_Y, BoundaryVelocity_Z;
	double PointInMesh_i,PointInMesh_j,PointInMesh_k;
	int Point_index_theta;
	int Point_index_phi;
	


	for (LineNumber = 0; LineNumber <= Line-1; LineNumber++) {
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,MeshNumber_i_shifted, MeshNumber_j_shifted,MeshNumber_k_shifted,PointInMesh_i_shifted,PointInMesh_j_shifted, PointInMesh_k_shifted,PointInMesh_i,PointInMesh_j,PointInMesh_k,BoundaryVelocity_X,BoundaryVelocity_Y,BoundaryVelocity_Z)
		for (Point_index_theta = 0; Point_index_theta <= indmax_theta[LineNumber]; Point_index_theta++) {
			for (Point_index_phi = 0; Point_index_phi <= indmax_phi[LineNumber]; Point_index_phi++) {
				//Convert　Boundary mesh to Euler coordinate Point_index 
				BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] / dX;
				BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] / dY;
				BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] / dZ;
				MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];


					MeshNumber_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
	
					PointInMesh_i = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_i;
					PointInMesh_j = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_j;
					PointInMesh_k = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_k;
					
					PointInMesh_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_i_shifted;
					PointInMesh_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_j_shifted;
					PointInMesh_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_k_shifted;
					
					
	
					BoundaryVelocity_X = PointInMesh_i * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]; 

					BoundaryVelocity_Y = PointInMesh_i_shifted * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted];

					BoundaryVelocity_Z = PointInMesh_i_shifted * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k]; 




				

					BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_X * Dtnew);
					BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Y * Dtnew);
					BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Z * Dtnew);

			}
		}



	}
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/GenerateMatrix.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "GenerateMatrix.cpp"                                                                       
//                                                                                       
// GenerateMatrix(): a procedure to define all the variables required in Euler code 
//                   based on the total mesh number (km, lm) loaded from the converded data. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void GenerateMatrix() {

	int i,j,k;


	FILE* convert;

	double matrix_read;
	int matrix_read_int;
	
	int location = 0;

	convert = fopen("initial_condition/convert3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fclose(convert);

	printf("im=%d jm=%d km=%d\n", im, jm, km);
	Vdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	du = (double ***)malloc((im+1) * sizeof(double **));
	dv = (double ***)malloc((im+1) * sizeof(double **));
	dw = (double ***)malloc((im+1) * sizeof(double **));
	du1 = (double ***)malloc((im+1) * sizeof(double **));
	dv1 = (double ***)malloc((im+1) * sizeof(double **));
	dw1 = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa1 = (double ***)malloc((im+1) * sizeof(double **));
	meos = (double ***)malloc((im+1) * sizeof(double **));
	u_exact = (double ***)malloc((im+1) * sizeof(double **));
	rho_exact = (double ***)malloc((im+1) * sizeof(double **));
	atomicnum = (int ***)malloc((im+1) * sizeof(double **));
	phi = (double ***)malloc((im+1) * sizeof(double **));
	N = (double ***)malloc((im+1) * sizeof(double **));
	m = (double ***)malloc((im+1) * sizeof(double **));
	dist = (double ***)malloc((im+1) * sizeof(double **));
	sped = (double ***)malloc((im+1) * sizeof(double **));
	Mass = (double ***)malloc((im+1) * sizeof(double **));
	Tinew = (double ***)malloc((im+1) * sizeof(double **));
	Tenew = (double ***)malloc((im+1) * sizeof(double **));
	Trnew = (double ***)malloc((im+1) * sizeof(double **));
	Tinow = (double ***)malloc((im+1) * sizeof(double **));
	Tenow = (double ***)malloc((im+1) * sizeof(double **));
	Trnow = (double ***)malloc((im+1) * sizeof(double **));
	unow = (double ***)malloc((im+1) * sizeof(double **));
	vnow = (double ***)malloc((im+1) * sizeof(double **));
	wnow = (double ***)malloc((im+1) * sizeof(double **));
	pinew = (double ***)malloc((im+1) * sizeof(double **));
	penew = (double ***)malloc((im+1) * sizeof(double **));
	prnew = (double ***)malloc((im+1) * sizeof(double **));
	pinow = (double ***)malloc((im+1) * sizeof(double **));
	penow = (double ***)malloc((im+1) * sizeof(double **));
	prnow = (double ***)malloc((im+1) * sizeof(double **));
	pnow = (double ***)malloc((im+1) * sizeof(double **));
	rhonow = (double ***)malloc((im+1) * sizeof(double **));
	taunow = (double ***)malloc((im+1) * sizeof(double **));
	unew = (double ***)malloc((im+1) * sizeof(double **));
	vnew = (double ***)malloc((im+1) * sizeof(double **));
	wnew = (double ***)malloc((im+1) * sizeof(double **));
	pnew = (double ***)malloc((im+1) * sizeof(double **));
	rhonew = (double ***)malloc((im+1) * sizeof(double **));
	taunew = (double ***)malloc((im+1) * sizeof(double **));
	qnow = (double ***)malloc((im+1) * sizeof(double **));
	qnew = (double ***)malloc((im+1) * sizeof(double **));
	qxnew = (double ***)malloc((im+1) * sizeof(double **));
	qynew = (double ***)malloc((im+1) * sizeof(double **));
	qznew = (double ***)malloc((im+1) * sizeof(double **));
	Ua = (double ***)malloc((im+1) * sizeof(double **));
	Va = (double ***)malloc((im+1) * sizeof(double **));
	Wa = (double ***)malloc((im+1) * sizeof(double **));
	Ub = (double ***)malloc((im+1) * sizeof(double **));
	Vb = (double ***)malloc((im+1) * sizeof(double **));
	Wb = (double ***)malloc((im+1)* sizeof(double **));
	UbD = (double ***)malloc((im+1) * sizeof(double **));
	VbD = (double ***)malloc((im+1) * sizeof(double **));
	WbD = (double ***)malloc((im+1)* sizeof(double **));
	UbT = (double ***)malloc((im+1) * sizeof(double **));
	VbT = (double ***)malloc((im+1) * sizeof(double **));
	WbT = (double ***)malloc((im+1)* sizeof(double **));
//	Uba = (double ***)malloc((im+1) * sizeof(double **));
//	Vba = (double ***)malloc((im+1) * sizeof(double **));
//	Wba = (double ***)malloc((im+1)* sizeof(double **));
	Ubr = (double ***)malloc((im+1) * sizeof(double **));
	Vbr = (double ***)malloc((im+1) * sizeof(double **));
	Uc = (double ***)malloc((im+1) * sizeof(double **));
	Vc = (double ***)malloc((im+1) * sizeof(double **));
//	j = (double ***)malloc(im * sizeof(int **));
	J = (double ***)malloc(im * sizeof(double **));
	rhoa = (double ***)malloc((im+1) * sizeof(double **));
	rhob = (double ***)malloc((im+1) * sizeof(double **));
	Ta = (double ***)malloc((im+1) * sizeof(double **));
	Tb = (double ***)malloc((im+1) * sizeof(double **));
	Tc = (double ***)malloc((im+1) * sizeof(double **));
	Tia = (double ***)malloc((im+1) * sizeof(double **));
	Tea = (double ***)malloc((im+1) * sizeof(double **));
	Tra = (double ***)malloc((im+1) * sizeof(double **));
	Tib = (double ***)malloc((im+1) * sizeof(double **));
	Teb = (double ***)malloc((im+1) * sizeof(double **));
	Trb = (double ***)malloc((im+1) * sizeof(double **));
	Tic = (double ***)malloc((im+1) * sizeof(double **));
	Tec = (double ***)malloc((im+1) * sizeof(double **));
	Trc = (double ***)malloc((im+1) * sizeof(double **));
	ddqra = (double ***)malloc((im+1) * sizeof(double **));
	ddqza = (double ***)malloc((im+1) * sizeof(double **));
	ddqrf = (double ***)malloc((im+1) * sizeof(double **));
	ddqzf = (double ***)malloc((im+1)* sizeof(double **));
	aa = (double ***)malloc((im+1) * sizeof(double **));
	bb = (double ***)malloc((im+1) * sizeof(double **));
	cc = (double ***)malloc((im+1) * sizeof(double **));
	theta = (double ***)malloc((im+1) * sizeof(double **));
	Nnew = (double ***)malloc((im+1) * sizeof(double **));
	Nnow = (double ***)malloc((im+1) * sizeof(double **));
	nHe3now = (double ***)malloc((im+1) * sizeof(double **));
	nHe3new = (double ***)malloc((im+1) * sizeof(double **));
	CVinew = (double ***)malloc((im+1) * sizeof(double **));
	CVenew = (double ***)malloc((im+1) * sizeof(double **));
	CVrnew = (double ***)malloc((im+1) * sizeof(double **));
	CVinow = (double ***)malloc((im+1) * sizeof(double **));
	CVenow = (double ***)malloc((im+1) * sizeof(double **));
	CVrnow = (double ***)malloc((im+1) * sizeof(double **));
	BTinew = (double ***)malloc((im+1) * sizeof(double **));
	BTenew = (double ***)malloc((im+1) * sizeof(double **));
	BTrnew = (double ***)malloc((im+1) * sizeof(double **));
	BTinow = (double ***)malloc((im+1) * sizeof(double **));
	BTenow = (double ***)malloc((im+1) * sizeof(double **));
	BTrnow = (double ***)malloc((im+1) * sizeof(double **));
	charge = (double ***)malloc((im+1) * sizeof(double **));
//	MatA = (double ***)malloc((im+1) * sizeof(int **));
	SX = (double ***)malloc((im+1) * sizeof(double **));
	SY = (double ***)malloc((im+1) * sizeof(double **));
	SZ = (double ***)malloc((im+1) * sizeof(double **));
	kappai = (double ***)malloc((im+1) * sizeof(double **));
	kappae = (double ***)malloc((im+1) * sizeof(double **));
	kappar = (double ***)malloc((im+1) * sizeof(double **));
	kappar_i = (double ***)malloc((im+1) * sizeof(double **));
	kappar_j = (double ***)malloc((im+1) * sizeof(double **));
	kappar_k = (double ***)malloc((im+1) * sizeof(double **));
	Rmfp = (double ***)malloc((im+1) * sizeof(double **));
	Lr_DT = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Al = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Ar = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Pb = (double ***)malloc((im+1) * sizeof(double **));
	CVnew = (double ***)malloc((im+1) * sizeof(double **));
	vacume_l1 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_l2 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_k = (int ***)malloc((im+1) * sizeof(double **));
	A1 = (double ***)malloc((im+1) * sizeof(double **));
	A2 = (double ***)malloc((im+1) * sizeof(double **));
	B1 = (double ***)malloc((im+1) * sizeof(double **));
	B2 = (double ***)malloc((im+1) * sizeof(double **));
	C1 = (double ***)malloc((im+1) * sizeof(double **));
	C2 = (double ***)malloc((im+1) * sizeof(double **));
	check = (int ***)malloc((im+1) * sizeof(double **));
	R_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Z_Lr = (double ***)malloc((im+1) * sizeof(double **));
	M_Lr = (double ***)malloc((im+1) * sizeof(double **));
	T0_Lr = (double ***)malloc((im+1) * sizeof(double **));
	TF_Lr = (double ***)malloc((im+1) * sizeof(double **));
	c_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Tf_Lr = (double ***)malloc((im+1) * sizeof(double **));
	A_Lr = (double ***)malloc((im+1) * sizeof(double **));
	B_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q1_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q_Lr = (double ***)malloc((im+1) * sizeof(double **));
	x_Lr = (double ***)malloc((im+1) * sizeof(double **));
	aveM = (double ***)malloc((im+1) * sizeof(double **));
	aveM2 = (double ***)malloc((im+1) * sizeof(double **));
	Lra = (double ***)malloc((im+1) * sizeof(double **));
	Lrb = (double ***)malloc((im+1) * sizeof(double **));
	Trnew_exact = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState2 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_DT = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Al = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Pb = (int ***)malloc((im+1) * sizeof(int **));
	material_old = (int ***)malloc((im+1) * sizeof(int **));
	MaterialTest = (int ***)malloc((im+1) * sizeof(int **));
	gradcheck = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_j = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_j = (int ***)malloc((im+1) * sizeof(int **));
	energyU_i = (double ***)malloc((im+1) * sizeof(double **));
	energyU_e = (double ***)malloc((im+1) * sizeof(double **));
	energyU_r = (double ***)malloc((im+1) * sizeof(double **));
	energyK = (double ***)malloc((im+1) * sizeof(double **));
	nDnow = (double ***)malloc((im+1) * sizeof(double **));
	nDnew = (double ***)malloc((im+1) * sizeof(double **));
	nTnow = (double ***)malloc((im+1) * sizeof(double **));
	nTnew = (double ***)malloc((im+1) * sizeof(double **));
	nanow = (double ***)malloc((im+1) * sizeof(double **));
	nanew = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nD = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nT = (double ***)malloc((im+1) * sizeof(double **));
	lambda_a = (double ***)malloc((im+1) * sizeof(double **));
	Ai1 = (double ***)malloc((im+1) * sizeof(double **));
	Ai2 = (double ***)malloc((im+1) * sizeof(double **));
	Bj1 = (double ***)malloc((im+1) * sizeof(double **));
	Bj2 = (double ***)malloc((im+1) * sizeof(double **));
	Ck1 = (double ***)malloc((im+1) * sizeof(double **));
	Ck2 = (double ***)malloc((im+1) * sizeof(double **));
	a_tdma = (double ***)malloc((im+1) * sizeof(double **));
	b_tdma = (double ***)malloc((im+1) * sizeof(double **)); 
	c_tdma = (double ***)malloc((im+1) * sizeof(double **));
	d_tdma = (double ***)malloc((im+1) * sizeof(double **));
	x_tdma = (double ***)malloc((im+1) * sizeof(double **));
	P_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Q_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Tistar = (double ***)malloc((im+1) * sizeof(double **));
	Testar = (double ***)malloc((im+1) * sizeof(double **));
	Trstar = (double ***)malloc((im+1) * sizeof(double **));
	aw = (double ***)malloc((im+1) * sizeof(double **));
	atomicmassnumber = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState_check1 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_check2 = (int ***)malloc((im+1) * sizeof(int **));
	tau_i = (double ***)malloc((im+1) * sizeof(double **));
	tau_e = (double ***)malloc((im+1) * sizeof(double **));
	tau = (double ***)malloc((im+1) * sizeof(double **)); 
	//#pragma omp parallel for private(j,k)
	for (i = 0; i <= im+1; i++) {
		Vdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw2[i] =(double **)malloc((jm+1) * sizeof(double *));
		Wdifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		du[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw[i] = (double **)malloc((jm+1) * sizeof(double *));
		du1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa1[i] = (double **)malloc((jm+1) * sizeof(double *));
		meos[i] = (double **)malloc((jm+1) * sizeof(double *));
		u_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		rho_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicnum[i] = (int **)malloc((jm+1) * sizeof(int *));
		phi[i] = (double **)malloc((jm+1) * sizeof(double *));
		N[i] = (double **)malloc((jm+1) * sizeof(double *));
		m[i] = (double **)malloc((jm+1) * sizeof(double *));
		dist[i] = (double **)malloc((jm+1) * sizeof(double *));
		sped[i] = (double **)malloc((jm+1) * sizeof(double *));
		Mass[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unow[i] = (double **)malloc((jm+1) * sizeof(double*));
		vnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		penew[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		penow[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonow[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonew[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qxnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qynew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qznew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ua[i] = (double **)malloc((jm+1) * sizeof(double *));
		Va[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wa[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ub[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wb[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbT[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Uba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Vba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Wba[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ubr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vbr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Uc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vc[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	j[i] = (double **)malloc(jm * sizeof(int *));
		J[i] = (double **)malloc(jm * sizeof(double *));
		rhoa[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhob[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tia[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tea[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tib[i] = (double **)malloc((jm+1) * sizeof(double *));
		Teb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tic[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tec[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trc[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqra[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqza[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqrf[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqzf[i] = (double **)malloc((jm+1) * sizeof(double *));
		aa[i] = (double **)malloc((jm+1) * sizeof(double *));
		bb[i] = (double **)malloc((jm+1) * sizeof(double *));
		cc[i] = (double **)malloc((jm+1) * sizeof(double *));
		theta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3now[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3new[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		charge[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MatA[i] = (double **)malloc((jm+1) * sizeof(int *));
		SX[i] = (double **)malloc((jm+1) * sizeof(double *));
		SY[i] = (double **)malloc((jm+1) * sizeof(double *));
		SZ[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappai[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappae[i] = (double **)malloc((jm+1)* sizeof(double *));
		kappar[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_j[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_k[i] = (double **)malloc((jm+1) * sizeof(double *));
		Rmfp[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_DT[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Al[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Ar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Pb[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vacume_l1[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_l2[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_k[i] = (int **)malloc((jm+1) * sizeof(int *));
		A1[i] = (double **)malloc((jm+1) * sizeof(double *));
		A2[i] = (double **)malloc((jm+1) * sizeof(double *));
		B1[i] = (double **)malloc((jm+1) * sizeof(double *));
		B2[i] = (double **)malloc((jm+1) * sizeof(double *));
		C1[i] = (double **)malloc((jm+1) * sizeof(double *));
		C2[i] = (double **)malloc((jm+1) * sizeof(double *));
		check[i] = (int **)malloc((jm+1) * sizeof(int *));
		R_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Z_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		M_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		T0_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		TF_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		c_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tf_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		A_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		B_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q1_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lrb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState2[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_DT[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Al[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Pb[i] = (int **)malloc((jm+1) * sizeof(int *));
		material_old[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialTest[i] = (int **)malloc((jm+1) * sizeof(int *));
		gradcheck[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		energyU_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_r[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyK[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanew[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nD[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nT[i] = (double **)malloc((jm+1) * sizeof(double *));
		lambda_a[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck2[i] = (double **)malloc((jm+1) * sizeof(double *));
		a_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		b_tdma[i] = (double **)malloc((jm+1) * sizeof(double *)); 
		c_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		d_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		P_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tistar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Testar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trstar[i] = (double **)malloc((jm+1) * sizeof(double *));
		aw[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicmassnumber[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState_check1[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_check2[i] = (int **)malloc((jm+1) * sizeof(int *));
		tau_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau[i] = (double **)malloc((jm+1) * sizeof(double *));



		for(j=0; j <= jm+1; j++){
			Vdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			du[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw[i][j] = (double *)malloc((km+1) * sizeof(double));
			du1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa1[i][j] = (double *)malloc((km+1) * sizeof(double));
			meos[i][j] = (double *)malloc((km+1) * sizeof(double));
			u_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			rho_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicnum[i][j] = (int *)malloc((km+1) * sizeof(int));
			phi[i][j] = (double *)malloc((km+1) * sizeof(double));
			N[i][j] = (double *)malloc((km+1) * sizeof(double));
			m[i][j] = (double *)malloc((km+1) * sizeof(double));
			dist[i][j] = (double *)malloc((km+1) * sizeof(double));
			sped[i][j] = (double *)malloc((km+1) * sizeof(double));
			Mass[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unow[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			penew[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			penow[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonow[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonew[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qxnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qynew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qznew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ua[i][j] = (double *)malloc((km+1) * sizeof(double));
			Va[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wa[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ub[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wb[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbT[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Uba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Vba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Wba[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ubr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vbr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Uc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		j[i][j] = (double *)malloc(km * sizeof(int));
			J[i][j] = (double *)malloc(km * sizeof(double));
			rhoa[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhob[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tia[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tea[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tib[i][j] = (double *)malloc((km+1) * sizeof(double));
			Teb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tic[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tec[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trc[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqra[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqza[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqrf[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqzf[i][j] = (double *)malloc((km+1) * sizeof(double));
			aa[i][j] = (double *)malloc((km+1) * sizeof(double));
			bb[i][j] = (double *)malloc((km+1) * sizeof(double));
			cc[i][j] = (double *)malloc((km+1) * sizeof(double));
			theta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3now[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3new[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			charge[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MatA[i][j]  = (double *)malloc((km+1) * sizeof(int));
			SX[i][j] = (double *)malloc((km+1) * sizeof(double));
			SY[i][j] = (double *)malloc((km+1) * sizeof(double));
			SZ[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappai[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappae[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_j[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_k[i][j] = (double *)malloc((km+1) * sizeof(double));
			Rmfp[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_DT[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Al[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Ar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Pb[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vacume_l1[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_l2[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_k[i][j] = (int *)malloc((km+1) * sizeof(int));
			A1[i][j] = (double *)malloc((km+1) * sizeof(double));
			A2[i][j] = (double *)malloc((km+1) * sizeof(double));
			B1[i][j] = (double *)malloc((km+1) * sizeof(double));
			B2[i][j] = (double *)malloc((km+1) * sizeof(double));
			C1[i][j] = (double *)malloc((km+1) * sizeof(double));
			C2[i][j] = (double *)malloc((km+1) * sizeof(double));
			check[i][j] = (int *)malloc((km+1) * sizeof(int));
			R_Lr[i][j] = (double *)malloc((km+1)* sizeof(double));
			Z_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			M_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			T0_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			TF_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			c_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tf_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			A_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			B_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q1_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lrb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState2[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_DT[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Al[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Pb[i][j] = (int *)malloc((km+1) * sizeof(int));
			material_old[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialTest[i][j] = (int *)malloc((km+1) * sizeof(int));
			gradcheck[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			energyU_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_r[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyK[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanew[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nD[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nT[i][j] = (double *)malloc((km+1) * sizeof(double));
			lambda_a[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck2[i][j] = (double *)malloc((km+1) * sizeof(double));
			a_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			b_tdma[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			c_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			d_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			P_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tistar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Testar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trstar[i][j] = (double *)malloc((km+1) * sizeof(double));
			aw[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicmassnumber[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState_check1[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_check2[i][j] = (int *)malloc((km+1) * sizeof(int));
			tau_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau[i][j] = (double *)malloc((km+1) * sizeof(double)); 
		}
	}

	#pragma omp parallel for private(j,k)
	for (i=0;i <= im;i++) {
		for (j=0;j <= jm;j++) {
			for (k=0;k <= km;k++) {
			Vdifu1[i][j][k] = 0.0;
			Wdifu1[i][j][k] = 0.0;
			Udifv1[i][j][k] = 0.0;
			Wdifv1[i][j][k] = 0.0;
			Udifw1[i][j][k] = 0.0;
			Vdifw1[i][j][k] = 0.0;
			Udifu2[i][j][k] = 0.0;
			Vdifu2[i][j][k] = 0.0;
			Wdifu2[i][j][k] = 0.0;
			Udifv2[i][j][k] = 0.0;
			Vdifv2[i][j][k] = 0.0; 
			Wdifv2[i][j][k] = 0.0; 
			Udifw2[i][j][k] = 0.0;
			Vdifw2[i][j][k] = 0.0;
			Wdifw2[i][j][k] = 0.0;
			du[i][j][k] = 0.0;
			dv[i][j][k] = 0.0;
			dw[i][j][k] = 0.0;
			du1[i][j][k] = 0.0;
			dv1[i][j][k] = 0.0;
			dw1[i][j][k] = 0.0;
			gammaaa[i][j][k] = 0.0;
			gammaaa1[i][j][k] = 0.0; 
			meos[i][j][k] = 0.0;
			u_exact[i][j][k] = 0.0;
			rho_exact[i][j][k] = 0.0;
			atomicnum[i][j][k] = 0;
			phi[i][j][k] = 0.0; 
			N[i][j][k] = 0.0;
			m[i][j][k] = 0.0;
			dist[i][j][k] = 0.0; 
			sped[i][j][k] = 0.0; 
			Mass[i][j][k] = 0.0;
			Tinew[i][j][k] = 0.0; 
			Tenew[i][j][k] = 0.0; 
			Trnew[i][j][k] = 0.0; 
			Tinow[i][j][k] = 0.0; 
			Tenow[i][j][k] = 0.0; 
			Trnow[i][j][k] = 0.0; 
			unow[i][j][k] = 0.0; 
			vnow[i][j][k] = 0.0; 
			wnow[i][j][k] = 0.0;
			pinew[i][j][k] = 0.0; 
			penew[i][j][k] = 0.0; 
			prnew[i][j][k] = 0.0; 
			pinow[i][j][k] = 0.0; 
			penow[i][j][k] = 0.0; 
			prnow[i][j][k] = 0.0; 
			pnow[i][j][k] = 0.0; 
			rhonow[i][j][k] = 0.0; 
			taunow[i][j][k] = 0.0; 
			unew[i][j][k] = 0.0; 
			vnew[i][j][k] = 0.0; 
			wnew[i][j][k] = 0.0;
			pnew[i][j][k] = 0.0; 
			rhonew[i][j][k] = 0.0; 
			taunew[i][j][k] = 0.0;
			qnow[i][j][k] = 0.0;
			qnew[i][j][k] = 0.0;
			qxnew[i][j][k] = 0.0;
			qynew[i][j][k] = 0.0; 
			qznew[i][j][k] = 0.0; 
			Ua[i][j][k] = 0.0; 
			Va[i][j][k] = 0.0; 
			Wa[i][j][k] = 0.0;
			Ub[i][j][k] = 0.0;
			Vb[i][j][k] = 0.0; 
			Wb[i][j][k] = 0.0;
			UbD[i][j][k] = 0.0;
			VbD[i][j][k] = 0.0; 
			WbD[i][j][k] = 0.0;
			UbT[i][j][k] = 0.0;
			VbT[i][j][k] = 0.0; 
			WbT[i][j][k] = 0.0;
		//	Uba[i][j][k] = 0.0;
		//	Vba[i][j][k] = 0.0; 
		//	Wba[i][j][k] = 0.0;
			Ubr[i][j][k] = 0.0; 
			Vbr[i][j][k] = 0.0; 
			Uc[i][j][k] = 0.0; 
			Vc[i][j][k] = 0.0; 
		//	j[i][j][k] = 0.0;
			J[i][j][k] = 0.0;
			rhoa[i][j][k] = 0.0;
			rhob[i][j][k] = 0.0;
			Ta[i][j][k] = 0.0;
			Tb[i][j][k] = 0.0;
			Tc[i][j][k] = 0.0;
			Tia[i][j][k] = 0.0;
			Tea[i][j][k] = 0.0;
			Tra[i][j][k] = 0.0;
			Tib[i][j][k] = 0.0;
			Teb[i][j][k] = 0.0;
			Trb[i][j][k] = 0.0;
			Tic[i][j][k] = 0.0;
			Tec[i][j][k] = 0.0;
			Trc[i][j][k] = 0.0;
			ddqra[i][j][k] = 0.0;
			ddqza[i][j][k] = 0.0;
			ddqrf[i][j][k] = 0.0;
			ddqzf[i][j][k] = 0.0;
			aa[i][j][k] = 0.0;
			bb[i][j][k] = 0.0;
			cc[i][j][k] = 0.0;
			theta[i][j][k] = 0.0;
			Nnew[i][j][k] = 0.0;
			Nnow[i][j][k] = 0.0;
			nHe3now[i][j][k] = 0.0;
			nHe3new[i][j][k] = 0.0;
			CVinew[i][j][k] = 0.0; 
			CVenew[i][j][k] = 0.0;
			CVrnew[i][j][k] = 0.0; 
			CVinow[i][j][k] = 0.0; 
			CVenow[i][j][k] = 0.0; 
			CVrnow[i][j][k] = 0.0; 
			BTinew[i][j][k] = 0.0; 
			BTenew[i][j][k] = 0.0; 
			BTrnew[i][j][k] = 0.0;
			BTinow[i][j][k] = 0.0; 
			BTenow[i][j][k] = 0.0; 
			BTrnow[i][j][k] = 0.0;
			charge[i][j][k] = 0.0;
	//		MatA[i][j][k] = 0.0;
			SX[i][j][k] = 0.0;
			SY[i][j][k] = 0.0;
			SZ[i][j][k] = 0.0;
			kappai[i][j][k] = 0.0;
			kappae[i][j][k] = 0.0;
			kappar[i][j][k] = 0.0;
			kappar_i[i][j][k] = 0.0;
			kappar_j[i][j][k] = 0.0;
			kappar_k[i][j][k] = 0.0;
			Rmfp[i][j][k] = 0.0;
			Lr_DT[i][j][k] = 0.0;
			Lr_Al[i][j][k] = 0.0;
			Lr_Ar[i][j][k] = 0.0;
			Lr_Pb[i][j][k] = 0.0;
			CVnew[i][j][k] = 0.0;
			vacume_l1[i][j][k] = 0;
			vacume_l2[i][j][k] = 0;
			vacume_k[i][j][k] = 0;
			A1[i][j][k] = 0.0;
			A2[i][j][k] = 0.0;
			B1[i][j][k] = 0.0;
			B2[i][j][k] = 0.0;
			C1[i][j][k] = 0.0;
			C2[i][j][k] = 0.0;
			check[i][j][k] = 0;
			R_Lr[i][j][k] = 0.0;
			Z_Lr[i][j][k] = 0.0;
			M_Lr[i][j][k] = 0.0;
			T0_Lr[i][j][k] = 0.0; 
			TF_Lr[i][j][k] = 0.0;
			c_Lr[i][j][k] = 0.0;
			Tf_Lr[i][j][k] = 0.0;
			A_Lr[i][j][k] = 0.0; 
			B_Lr[i][j][k] = 0.0;
			Q1_Lr[i][j][k] = 0.0;
			Q_Lr[i][j][k] = 0.0;
			x_Lr[i][j][k] = 0.0;
			aveM[i][j][k] = 0.0;
			aveM2[i][j][k] = 0.0;
			Lra[i][j][k] = 0.0;
			Lrb[i][j][k] = 0.0;
			Trnew_exact[i][j][k] = 0.0;
			MaterialState[i][j][k] = 0;
			MaterialState2[i][j][k] = 0;
			MaterialState_DT[i][j][k] = 0;
			MaterialState_Al[i][j][k] = 0;
			MaterialState_Pb[i][j][k] = 0;
			material_old[i][j][k] = 0;
			MaterialTest[i][j][k] = 0;
			gradcheck[i][j][k] = 0;
			MeshNumber_DT_i[i][j][k] = 0;
			MeshNumber_DT_j[i][j][k] = 0;
			MeshNumber_Al_i[i][j][k] = 0;
			MeshNumber_Al_j[i][j][k] = 0;
			energyU_i[i][j][k] = 0.0;
			energyU_e[i][j][k] = 0.0;
			energyU_r[i][j][k] = 0.0;
			energyK[i][j][k] = 0.0;
			nDnow[i][j][k] = 0.0;
			nDnew[i][j][k] = 0.0;
			nTnow[i][j][k] = 0.0;
			nTnew[i][j][k] = 0.0;
			nanow[i][j][k] = 0.0;
			nanew[i][j][k] = 0.0;
			reaction_nD[i][j][k] = 0.0;
			reaction_nT[i][j][k] = 0.0;
			lambda_a[i][j][k] = 0.0;
			Ai1[i][j][k] = 0.0;
			Ai2[i][j][k] = 0.0;
			Bj1[i][j][k] = 0.0;
			Bj2[i][j][k] = 0.0;
			Ck1[i][j][k] = 0.0;
			Ck2[i][j][k] = 0.0;
			a_tdma[i][j][k] = 0.0;
			b_tdma[i][j][k] = 0.0; 
			c_tdma[i][j][k] = 0.0;
			d_tdma[i][j][k] = 0.0;
			x_tdma[i][j][k] = 0.0;
			P_tdma[i][j][k] = 0.0;
			Q_tdma[i][j][k] = 0.0;
			Tistar[i][j][k] = 0.0;
			Testar[i][j][k] = 0.0;
			Trstar[i][j][k] = 0.0;
			aw[i][j][k] = 0.0;
			atomicmassnumber[i][j][k] = 0.0;
			MaterialState_check1[i][j][k] = 0;
			MaterialState_check2[i][j][k] = 0;
			tau_i[i][j][k] = 0.0;
			tau_e[i][j][k] = 0.0;
			tau[i][j][k] = 0.0; 
			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/Init_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to initialize the variables. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include"define.h"
#include <omp.h>


void Init_ECSH(void)
{
	int i, j, k;

	/***** coefficients for the Equation of State (EOS) based on Thomas-Fermi model ***/

	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12*1.01e-5; tf_A[7] = 6.760e-13*1.01e-5;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	B[0] = 1.5311e-6;  B[1] = 0.;         B[2] = 0.48075;    B[3] = 0.43462;
	B[4] = 6.92013e-2; B[5] = 5.9472e-2;  B[6] = -4.9688e-3;  B[7] = 4.3386e-4;
	C[1] = 0.;         C[2] = 0.48075;    C[3] = 0.;         C[4] = 0.06934;
	C[5] = 9.7e-3;     C[6] = 3.3704e-3;

	/**********************************************************************************/

	#pragma omp parallel for private(j)	
	for (i = 0; i <= im - 1; i++) {
		for (j = 0; j <= jm - 1; j++) {
			rhonew[i][j][0] = rhonew[i][j][1];
			pnew[i][j][0] = pnew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			unew[i][j][0] = unew[i][j][1];
			unew[i][j][km-1] = unew[i][j][km-2];
			vnew[i][j][0] = vnew[i][j][1];
			vnew[i][j][km-1] = vnew[i][j][km-2];
			wnew[i][j][0] = wnew[i][j][1];
			wnew[i][j][km-1] = wnew[i][j][km-2];
			rhonew[i][j][km] = rhonew[i][j][km - 1];
			pnew[i][j][km] = pnew[i][j][km - 1];
			Trnew[i][j][km] = Trnew[i][j][km - 1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im - 1; i++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[i][0][k] = rhonew[i][1][k];
			pnew[i][0][k] = pnew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			unew[i][0][k] = unew[i][1][k];
			unew[i][jm-1][k] = unew[i][jm-2][k];
			vnew[i][0][k] = vnew[i][1][k];
			vnew[i][jm-1][k] = vnew[i][jm-2][k];
			wnew[i][0][k] = wnew[i][1][k];
			wnew[i][jm-1][k] = wnew[i][jm-2][k];
			rhonew[i][jm][k] = rhonew[i][jm - 1][k];
			pnew[i][jm][k] = pnew[i][jm - 1][k];
			Trnew[i][jm][k] = Trnew[i][jm - 1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm - 1; j++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[0][j][k] = rhonew[1][j][k];
			pnew[0][j][k] = pnew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			unew[0][j][k] = unew[1][j][k];
			unew[im-1][j][k] = unew[im-2][j][k];
			vnew[0][j][k] = vnew[1][j][k];
			vnew[im-1][j][k] = vnew[im-2][j][k];
			wnew[0][j][k] = wnew[1][j][k];
			wnew[im-1][j][k] = wnew[im-2][j][k];
			rhonew[im][j][k] = rhonew[im - 1][j][k];
			pnew[im][j][k] = pnew[im - 1][j][k];
			Trnew[im][j][k] = Trnew[im - 1][j][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				rhonow[i][j][k] = rhonew[i][j][k];
				pnow[i][j][k] = pnew[i][j][k];
				Trnow[i][j][k] = Trnew[i][j][k];
				unow[i][j][k] = unew[i][j][k];
				vnow[i][j][k] = vnew[i][j][k];
				wnow[i][j][k] = wnew[i][j][k];
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/InitialCondition_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to set initial conditions.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include <math.h>
#include"define.h"
#include <omp.h>


void InitialCondition_ECSH(void)
{
	FILE* convert;
	FILE* boundaryfile;
	int i,j,k;

	double matrix_read;
	int matrix_read_int;

	int i2,j2,k2;
	
	int location = 0;
	
	convert = fopen("initial_condition/convert3D.dat", "rb");
	boundaryfile = fopen("initial_condition/boundary3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	printf("\tim = %d jm = %d km = %d\n", im, jm, km);

	fread(&nn, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&t, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	t = t*1.0e-9;

	fread(&dX, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	dX = dX;
	dY = dX;
	dZ = dX;

	fread(&R_Length, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);
	
	printf("\tn = %d\n",nn);
	printf("\tt = %e\n",t);
	printf("\tMesh_Length = %e\n",dX);
	printf("\tR_Length = %e\n",R_Length);

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
			                unew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					vnew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					wnew[i][j][k] = matrix_read;		
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tinew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tenew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Trnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					rhonew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Nnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	fread(&input_energy, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	printf("\tim = %d jm = %d km = %d input_energy = %e [MJ]\n", im, jm, km, input_energy*1.e-6);

	//printf("\tim = %d jm = %d km = %d\n", im, jm, km);
	

	location = 0;

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_theta[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_phi[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("indmax_theta[0] = %d indmax_phi[0] = %d\n", indmax_theta[0], indmax_phi[0]);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_X[0][i][j] = matrix_read + dX * im/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Y[0][i][j] = matrix_read + dY * jm/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Z[0][i][j] = matrix_read + dZ * km/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}

	initial_t = t;
	
	printf("t = %e\n", t);

	fclose(convert);
	fclose(boundaryfile);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/MS.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int N): a procedure to solve matrix by the Gauss elimination method.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix(int N){
	int k,i,j,pivot;
	double amax,Akk,Aik,ax;
	
	//forward arase
	for(k=0;k<N-1;++k){
		//partial pivot selection
		pivot=k;	
		amax=fabs(MatA[k][k]);
		for(i=k+1;i<N;++i){
			if(fabs(MatA[i][k])>amax){
				amax=fabs(MatA[i][k]);
				pivot=i;
			}
		}	
		if(pivot!=k){		
			for(i=k;i<N+1;i++){
				S[i]=MatA[pivot][i];
				MatA[pivot][i]=MatA[k][i];
				MatA[k][i]=S[i];
			}
		}	
		Akk=MatA[k][k];
		for(i=k+1;i<N;++i){
			Aik=MatA[i][k];
			for(j=k;j<N+1;++j){
				MatA[i][j]=MatA[i][j]-Aik*(MatA[k][j]/Akk);
			}
		}
	}
	
	//back substitution
	MatA[N-1][N]=MatA[N-1][N]/MatA[N-1][N-1];
	for(i=N-2;i>=0;--i){
		ax=0.0;
		for(j=i+1;j<N;++j){
			ax+=MatA[i][j]*MatA[j][N];
		}
		MatA[i][N]=(MatA[i][N]-ax)/MatA[i][i];
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/MS_TDMA.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS_TDMA.cpp"                                                                       
//                                                                                       
// matrix_TDMA(int N): a procedure to solve matrix by TDMA (TriDiagonal-Matrix Algorithm).
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix_TDMA(int N, int i, int j, int k) {	//Matrix Solver - TDMA -

	int it;
	
	P_tdma[1] = b_tdma[1] / a_tdma[1];
	if (b_tdma[1] == 0.) { P_tdma[1] = 0; }
	if (a_tdma[1] == 1.) { P_tdma[1] = b_tdma[1]; }
	if (isnan(P_tdma[1])) { P_tdma[1] = b_tdma[1]; }

	Q_tdma[1] = d_tdma[1] / a_tdma[1];
	if (d_tdma[1] == 0.) { Q_tdma[1] = 0; }
	if (a_tdma[1] == 0.) { Q_tdma[1] = d_tdma[1]; }
	if (isnan(Q_tdma[1]) || isnan(Q_tdma[1])) {
	}

	for (it = 2; it <= N; it++) {
		P_tdma[it] = b_tdma[it] / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (b_tdma[it] == 0.) { P_tdma[it] = 0.; }
		Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]) / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (isnan(Q_tdma[it]) || isinf(Q_tdma[it])) {

			Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]);
		}
	}

	x_tdma[N] = Q_tdma[N];

	if (isnan(x_tdma[N]) || isinf(x_tdma[N])) {
		printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N], b_tdma[N], c_tdma[N], d_tdma[N], P_tdma[N], Q_tdma[N]);
		for (i = it; it <= N; it++) {
		}
	}

	for (it = N - 1; it>0; it--) {
		x_tdma[it] = P_tdma[it] * x_tdma[it + 1] + Q_tdma[it];

		if (isnan(x_tdma[it]) || isinf(x_tdma[it])) {
			printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it], b_tdma[it], c_tdma[it], d_tdma[it], P_tdma[it], Q_tdma[it], x_tdma[it + 1]);
		}

	}


}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/MaterialRecognition.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MaterialDiscrimination.cpp"                                                                       
//                                                                                       
// MaterialDiscrimination(int Line): a procedure to discriminate or distinguish each material by 
//                                   the material boundary lines.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
#include "PaintMaterial.cpp"

void MaterialRecognition(int Line){
	int solution_int, MeshNumber_i_next, MeshNumber_j_next, MeshNumber_k_next, ii, jj, kk, CollisionState;
	int MtEmFlag, MtEmCount;
	int Point_index_theta;
	int Point_index_phi;

	int i,j,k;
	int j2;

	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	double Vec_i, Vec_j, Vec_k, VecLength;
 	int Split, SplitNumber;
	double MeshNumber_i1, MeshNumber_j1, MeshNumber_k1;
	double Vec_i2, Vec_j2, Vec_k2, VecLength2;
	int Split2, SplitNumber2;
	int MeshNumber_i2, MeshNumber_j2, MeshNumber_k2;
	double Vec_i3, Vec_j3, Vec_k3, VecLength3;
	int Split3, SplitNumber3;
	int MeshNumber_i3, MeshNumber_j3, MeshNumber_k3;

	int min_DT_i, min_DT_j, min_DT_k, min_Al_i, min_Al_j, min_Al_k;
	int max_DT_i, max_DT_j, max_DT_k, max_Al_i, max_Al_j, max_Al_k;
	int min_DT_i2, min_DT_j2, max_DT_i2, max_DT_j2, min_Al_i2, min_Al_j2, max_Al_i2, max_Al_j2;

	int flag_i, flag_j;

	int material_num;
	material_num = 20;

	while(1){

		min_DT_i = im;
		min_DT_j = jm;
		min_Al_i = im;
		min_Al_j = jm;
		max_DT_i = 0;
		max_DT_j = 0;
		max_Al_i = 0;
		max_Al_j = 0;
	

	min_DT_k = km;
	min_Al_k = km;
	max_DT_k = 0;
	max_Al_k = 0;
	min_DT_i2 = im;
	max_DT_i2 = 0;
	min_DT_j2 = jm;
	max_DT_j2 = 0;
	min_Al_i2 = im;
	min_Al_j2 = jm;
	max_Al_j2 = 0;
	max_Al_i2 = 0;

	L1:

	flag_i = 0;
	flag_j = 0;


	MtEmFlag=0;
	MtEmCount=0;


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				MaterialState_DT[i][j][k] = 0;
				MaterialState_Al[i][j][k] = 0;
				MaterialState_Pb[i][j][k] = 0;
				MaterialState[i][j][k] = 0;
				MaterialState_check1[i][j][k] = 0;
				MaterialState_check2[i][j][k] = 0;
				if(Line == 2){
					meos[i][j][k] = Pbmass;
					atomicnum[i][j][k] = 82;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
				else if(Line == 1){				
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	printf("\tcal_BoundaryLine\n");
	

	for(LineNumber=0;LineNumber<=Line-1;LineNumber++){	
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,Vec_i,Vec_j,Vec_k,VecLength,SplitNumber,Split,MeshNumber_i1,MeshNumber_j1,MeshNumber_k1,MeshNumber_i2,MeshNumber_j2,MeshNumber_k2,Vec_i2,Vec_j2,Vec_k2,VecLength2,SplitNumber2,Split2,MeshNumber_i3,MeshNumber_j3,MeshNumber_k3,Vec_i3,Vec_j3,Vec_k3,VecLength3,SplitNumber3,Split3), shared(min_DT_i,max_DT_i,min_DT_j,max_DT_j,min_DT_k,max_DT_k,min_Al_i,max_Al_i,min_Al_j,max_Al_j,min_Al_k,max_Al_k)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[LineNumber]-1;Point_index_theta++){
		//	printf("theta:%d/%d\n", Point_index_theta, indmax_theta[LineNumber]-1);
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[LineNumber]-1;Point_index_phi++){
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi]/dZ;
					MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
					MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];	
					MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];		
					if(MeshNumber_i>im){MeshNumber_i = im;}
					if(MeshNumber_j>jm){MeshNumber_j = jm;}
					if(MeshNumber_k>km){MeshNumber_k = km;}
					if(MeshNumber_i<1){MeshNumber_i = 1;}
					if(MeshNumber_j<1){MeshNumber_j = 1;}
					if(MeshNumber_k<1){MeshNumber_k = 1;}

					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi+1]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi+1]/dZ;

					MaterialState[MeshNumber_i][MeshNumber_j][MeshNumber_k] = LineNumber+1;
					if(LineNumber == 0){
						if(MeshNumber_k == center_k){
							if(min_DT_i > MeshNumber_i){
								min_DT_i = MeshNumber_i;
							}
							if(max_DT_i < MeshNumber_i){
								max_DT_i = MeshNumber_i;
							}
							if(min_DT_j > MeshNumber_j){
								min_DT_j = MeshNumber_j;
							}
							if(max_DT_j < MeshNumber_j){
								max_DT_j = MeshNumber_j;
							}
						}
						if(min_DT_k > MeshNumber_k){
							min_DT_k = MeshNumber_k;
						}
						if(max_DT_k < MeshNumber_k){
							max_DT_k = MeshNumber_k;
						}					
					}

					if(LineNumber == 1){
						if(MeshNumber_k == center_k){
							if(min_Al_i > MeshNumber_i){
								min_Al_i = MeshNumber_i;
							}
							if(max_Al_i < MeshNumber_i){
								max_Al_i = MeshNumber_i;
							}
							if(min_Al_j > MeshNumber_j){
								min_Al_j = MeshNumber_j;
							}
							if(max_Al_j < MeshNumber_j){
								max_Al_j = MeshNumber_j;
							}
						}
						if(min_Al_k > MeshNumber_k){
							min_Al_k = MeshNumber_k;
						}
						if(max_Al_k < MeshNumber_k){
							max_Al_k = MeshNumber_k;
						}
					}
			
					Vec_i = BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_j = BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_k = BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1];
					VecLength = sqrt(pow(Vec_i,2.0)+pow(Vec_j,2.0)+pow(Vec_k,2.0)) + 1.0;
					SplitNumber = (int)(VecLength)*material_num;
					for(Split=1;Split<=SplitNumber;Split++){
						MeshNumber_i1 = (double)((double)Split*Vec_i/(double)SplitNumber+BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_j1 = (double)((double)Split*Vec_j/(double)SplitNumber+BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_k1 = (double)((double)Split*Vec_k/(double)SplitNumber+BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1]);

						Vec_i2 = MeshNumber_i1 - BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
						Vec_j2 = MeshNumber_j1 - BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
						Vec_k2 = MeshNumber_k1 - BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];
						VecLength2 = sqrt(pow(Vec_i2,2.0)+pow(Vec_j2,2.0)+pow(Vec_k2,2.0)) + 1.0;
						SplitNumber2 = (int)(VecLength2)*material_num;
				//		if(Split == SplitNumber){printf("hello4\n");}
						for(Split2=1;Split2<=SplitNumber2;Split2++){
				//			if(Split2 == SplitNumber2){printf("hello5\n");}
							MeshNumber_i2 = (int)((double)Split2*Vec_i2/(double)SplitNumber2 + BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_j2 = (int)((double)Split2*Vec_j2/(double)SplitNumber2 + BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_k2 = (int)((double)Split2*Vec_k2/(double)SplitNumber2 + BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi]);

							if(MeshNumber_i2>im){MeshNumber_i2 = im;}
							if(MeshNumber_j2>jm){MeshNumber_j2 = jm;}
							if(MeshNumber_k2>km){MeshNumber_k2 = km;}
							if(MeshNumber_i2<1){MeshNumber_i2 = 1;}
							if(MeshNumber_j2<1){MeshNumber_j2 = 1;}
							if(MeshNumber_k2<1){MeshNumber_k2 = 1;}

							MaterialState[MeshNumber_i2][MeshNumber_j2][MeshNumber_k2] = LineNumber+1;

							if(LineNumber== 0){
								if(MeshNumber_k2 == center_k){
									if(min_DT_i > MeshNumber_i2){
										min_DT_i = MeshNumber_i2;
									}
									if(max_DT_i < MeshNumber_i2){
										max_DT_i = MeshNumber_i2;
									}
									if(min_DT_j > MeshNumber_j2){
										min_DT_j = MeshNumber_j2;
									}
									if(max_DT_j < MeshNumber_j2){
										max_DT_j = MeshNumber_j2;
									}
								}
								if(min_DT_k > MeshNumber_k2){
									min_DT_k = MeshNumber_k2;
								}
								if(max_DT_k < MeshNumber_k2){
									max_DT_k = MeshNumber_k2;
								}					
							}

							if(LineNumber == 1){
								if(MeshNumber_k2 == center_k){
									if(min_Al_i > MeshNumber_i2){
										min_Al_i = MeshNumber_i2;
									}
									if(max_Al_i < MeshNumber_i2){
										max_Al_i = MeshNumber_i2;
									}
									if(min_Al_j > MeshNumber_j2){
										min_Al_j = MeshNumber_j2;
									}
									if(max_Al_j < MeshNumber_j2){
										max_Al_j = MeshNumber_j2;
									}
								}
								if(min_Al_k > MeshNumber_k2){
									min_Al_k = MeshNumber_k2;
								}
								if(max_Al_k < MeshNumber_k2){
									max_Al_k = MeshNumber_k2;
								}
							}							

						}


						Vec_i3 = MeshNumber_i - BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_j3 = MeshNumber_j - BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_k3 = MeshNumber_k - BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1];
						VecLength3 = sqrt(pow(Vec_i3,2.0)+pow(Vec_j3,2.0)+pow(Vec_k3,2.0)) + 1.0;
						SplitNumber3 = (int)(VecLength3)*material_num;
						for(Split3=1;Split3<=SplitNumber3;Split3++){
				//			if(Split3 == SplitNumber3){printf("hello6\n");}
							MeshNumber_i3 = (int)((double)Split3*Vec_i3/(double)SplitNumber3 + BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_j3 = (int)((double)Split3*Vec_j3/(double)SplitNumber3 + BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_k3 = (int)((double)Split3*Vec_k3/(double)SplitNumber3 + BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							if(MeshNumber_i3>im){MeshNumber_i3 = im;}
							if(MeshNumber_j3>jm){MeshNumber_j3 = jm;}
							if(MeshNumber_k3>km){MeshNumber_k3 = km;}
							if(MeshNumber_i3<1){MeshNumber_i3 = 1;}
							if(MeshNumber_j3<1){MeshNumber_j3 = 1;}
							if(MeshNumber_k3<1){MeshNumber_k3 = 1;}
							MaterialState[MeshNumber_i3][MeshNumber_j3][MeshNumber_k3] = LineNumber+1;
						
							
							if(LineNumber== 0){
								if(MeshNumber_k3 == center_k){
									if(min_DT_i > MeshNumber_i3){
										min_DT_i = MeshNumber_i3;
									}
									if(max_DT_i < MeshNumber_i3){
										max_DT_i = MeshNumber_i3;
									}
									if(min_DT_j > MeshNumber_j3){
										min_DT_j = MeshNumber_j3;
									}
									if(max_DT_j < MeshNumber_j3){
										max_DT_j = MeshNumber_j3;
									}
								}
								if(min_DT_k > MeshNumber_k3){
									min_DT_k = MeshNumber_k3;
								}
								if(max_DT_k < MeshNumber_k3){
									max_DT_k = MeshNumber_k3;
								}					
							}
		
							if(LineNumber == 1){
								if(MeshNumber_k3 == center_k){
									if(min_Al_i > MeshNumber_i3){
										min_Al_i = MeshNumber_i3;
									}
									if(max_Al_i < MeshNumber_i3){
										max_Al_i = MeshNumber_i3;
									}
									if(min_Al_j > MeshNumber_j3){
										min_Al_j = MeshNumber_j3;
									}
									if(max_Al_j < MeshNumber_j3){
										max_Al_j = MeshNumber_j3;
									}
								}
								if(min_Al_k > MeshNumber_k3){
									min_Al_k = MeshNumber_k3;
								}
								if(max_Al_k < MeshNumber_k3){
									max_Al_k = MeshNumber_k3;
								}
							}
						}				
					}	
			}		
		}		
	}
	
	printf("\tcal_PaintMaterial\n");

	printf("\tmin_DT_i = %d max_DT_i = %d\n", min_DT_i, max_DT_i);	//center
	printf("\tmin_DT_j = %d max_DT_j = %d\n", min_DT_j, max_DT_j);	
	printf("\tmin_DT_k = %d max_DT_k = %d\n", min_DT_k, max_DT_k);

	if(Line == 2){
		printf("\tmin_Al_i = %d max_Al_i = %d\n", min_Al_i, max_Al_i);	
		printf("\tmin_Al_j = %d max_Al_j = %d\n", min_Al_j, max_Al_j);	
		printf("\tmin_Al_k = %d max_Al_k = %d\n", min_Al_k, max_Al_k);
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState[i][j][k] == 1){
						MaterialState_check1[i][j][k] = 1;
						MaterialState_DT[i][j][k] = 1;
						MaterialState_Al[i][j][k] = 1;
					

				}
				if(MaterialState[i][j][k] == 2){
						MaterialState_check2[i][j][k] =1;
						MaterialState_Al[i][j][k] = 1;
						MaterialState_Pb[i][j][k] = 1;
					
				}
			}
		}
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState_check1[i][j][k] == 1){
					if(material_num <= 120){
						MaterialState[i][j][k] = 2;
					}
					else if(material_num > 120){
						if(i >= (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
							}
							else{
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
							}
						}
						else if(i < (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
							}
							else{
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
							}
						}
					}

				}
			//	if(MaterialState_check2[i][j][k] == 2){
			//		MaterialState[i-1][j][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i+1][j][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//	}
			}
		}
	}

	
	
	center_k = (int)((min_DT_k + max_DT_k) / 2);

	//if(fabs(max_DT_i - min_DT_i) >= 2 && fabs(max_DT_j - min_DT_j) >= 2){
	//	first_seed_DT_i[center_k] = (int)((max_DT_i + min_DT_i) / 2);
	//	first_seed_DT_j[center_k] = (int)((max_DT_j + min_DT_j) / 2);
	//	first_seed_DT_k = (int)((max_DT_k + min_DT_k) / 2);
	//	PaintMaterial(first_seed_DT_i[center_k], first_seed_DT_j[center_k], first_seed_DT_k, 1);
//
//		printf("\tfirst_seed_DT_i[%d] = %d first_seed_DT_j[%d] = %d first_seed_DT_k = %d\n", center_k, first_seed_DT_i[center_k], center_k, first_seed_DT_j[center_k], first_seed_DT_k);	
//	}


//	if(Line == 2){

	//	MeshNumber_i = (int)BoundaryMesh_i[1][1][1];
	//	MeshNumber_i_next = (int)BoundaryMesh_i[2][1][1];
	//	MeshNumber_j = (int)BoundaryMesh_j[1][1][1];
	//	MeshNumber_j_next = (int)BoundaryMesh_j[2][1][1];
	//	MeshNumber_k = (int)BoundaryMesh_k[1][1][1];
	//	MeshNumber_k_next = (int)BoundaryMesh_k[2][1][1];
	
	
	//	if(fabs(MeshNumber_k - MeshNumber_k_next) >= 1){
		//	first_seed_Al_i[center_k] = (MeshNumber_i + MeshNumber_i_next) / 2;
		//	first_seed_Al_j[center_k] = (MeshNumber_j + MeshNumber_j_next) / 2;
		//	first_seed_Al_k = (MeshNumber_k + MeshNumber_k_next) / 2;

			for(j=1;j<=jm-1;j++){
				for(k=1;k<=km-1;k++){
					MaterialState[2][j][k] = 2;	
					MaterialState[im-1][j][k] = 2;										
				
				}
			}	

			for(i=1;i<=im-1;i++){
				for(k=1;k<=km-1;k++){
					MaterialState[i][1][k] = 2;	
					MaterialState[i][jm-1][k] = 2;										
				
				}
			}		
			
			for(i=1;i<=im-1;i++){
				for(j=1;j<=jm-1;j++){
					MaterialState[i][j][1] = 2;	
					MaterialState[i][j][km-1] = 2;										
				
				}
			}	

			PaintMaterial(4, 4, 4, 13);
		
		//	printf("\tfirst_seed_Al_i[%d] = %d first_seed_Al_j[%d] = %d first_seed_Al_k = %d\n", center_k, first_seed_Al_i[center_k], center_k, first_seed_Al_j[center_k], first_seed_Al_k);
	
	//	}
//	}	

		if(atomicnum[3][3][3] == 1){
			if(material_num >= 420){
				output_ECSH();
				exit(1);
			}
			else{	
				printf("\tMaterialRecognation_failed_again\n");
				material_num += 100;
			}
		}
		else{
			break;
		}
	}


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				if(MaterialState[i][j][k]==1){
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(MaterialState[i][j][k]==2){
					meos[i][j][k] = Almass;
					atomicnum[i][j][k] = 13;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}

				if(MaterialState_check1[i][j][k] == 1){
					meos[i][j][k] = Almass;//DTmass;
					atomicnum[i][j][k] = 13;//1;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;//rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	#pragma omp parallel for private(j, k)
	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(atomicnum[i][j][k]==1 ){
					meos[i][j][k]=DTmass;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(atomicnum[i][j][k]==13){
					meos[i][j][k]=Almass;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}
				else if(atomicnum[i][j][k]==82){
					meos[i][j][k]=Pbmass;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
			//	if(rhonew[i][j][k] == 0.0){
			//		atomicnum[i][j][k] = 0;
			//	} 
			}
		}
	}

	


	for(k=0; k<=km; k++){
		first_seed_DT_i[k] = 0;
		first_seed_DT_j[k] = 0; 
		first_seed_Al_i[k] = 0;
		first_seed_Al_j[k] = 0; 
	}


	//boundary condition
		#pragma omp parallel for private(j)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				meos[i][j][1] = meos[i][j][2];
				meos[i][j][km-1] = meos[i][j][km-2];
				atomicnum[i][j][1] = atomicnum[i][j][2];
				atomicnum[i][j][km-1] = atomicnum[i][j][km-2];
				meos[i][j][0] = meos[i][j][1];
				meos[i][j][km] = meos[i][j][km-1];
				atomicnum[i][j][0] = atomicnum[i][j][1];
				atomicnum[i][j][km] = atomicnum[i][j][km-1];
			}
		}
		
		#pragma omp parallel for private(k)
		for(i=0;i<=im;i++){
			for(k=0;k<=km;k++){
				meos[i][1][k] = meos[i][2][k];
				meos[i][jm-1][k] = meos[i][jm-2][k];
				atomicnum[i][1][k] = atomicnum[i][2][k];
				atomicnum[i][jm-1][k] = atomicnum[i][jm-2][k];
				meos[i][0][k] = meos[i][1][k];
				meos[i][jm][k] = meos[i][jm-1][k];
				atomicnum[i][0][k] = atomicnum[i][1][k];
				atomicnum[i][jm][k] = atomicnum[i][jm-1][k];
			}
		}

		#pragma omp parallel for private(k)
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				meos[1][j][k] = meos[2][j][k];
				meos[im-1][j][k] = meos[im-2][j][k];
				atomicnum[1][j][k] = atomicnum[2][j][k];
				atomicnum[im-1][j][k] = atomicnum[im-2][j][k];
				meos[0][j][k] = meos[1][j][k];
				meos[im][j][k] = meos[im-1][j][k];
				atomicnum[0][j][k] = atomicnum[1][j][k];
				atomicnum[im][j][k] = atomicnum[im-1][j][k];
			}
		}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/PaintMaterial.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// PaintMaterial(int first_seed_k, int first_seed_l, int atomicnum_int): 
//      a procedure to distribute each atomic number to meshes in closed regions divided
//      by material boundary lines using Scanline Seed Fill Algorithm.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

#include "ScanLine.cpp"
void PaintMaterial(int first_seed_i, int first_seed_j, int first_seed_k, int atomicnum_int){
	MaxLength = 0;
	MaxLength_y = 0;
	MaxLength_z = 0;
	col = atomicnum_int;
	int i;


	sIdx = buff;
	eIdx = buff+1;
	sIdx->seed_i = first_seed_i;
	sIdx->seed_j = first_seed_j;
	sIdx->seed_k = first_seed_k;
	
	do{
		/*left_x, right_x: the i coordinate at both ends of the line segment to be filled*/
		left_x = sIdx->seed_i;
		right_x = sIdx->seed_i;

		/*y_Line: j coordinate at the line segment to be filled, z_Line: k coordinate at the line segment to be filled*/
		y_Line = sIdx->seed_j;
		z_Line = sIdx->seed_k;

		if(++sIdx == &buff[30000000] )sIdx = buff;

		/*Ignored if processed seed*/
		if(atomicnum[left_x][y_Line][z_Line]!=1) continue;

		/*Head towards i direction mesh number im (right) and find boundary*/
		while(right_x<im){
			if(MaterialState[right_x+1][y_Line][z_Line]!=0)break;
			right_x++;
		}

		/*Head towards i direction mesh number 2 (left) and find boundary*/
		while(left_x>1){
			if(MaterialState[left_x-1][y_Line][z_Line]!=0)break;
			left_x--;
		}

		/*Fill a line segment of (right_x - left_x) with applicable material*/
		for(i=left_x;i<=right_x;i++){atomicnum[i][y_Line][z_Line] = col;}

		if(right_x-left_x>MaxLength){
			MaxLength = right_x-left_x;
			MaxLength_y = y_Line;
			MaxLength_z = z_Line;
		}
		if(y_Line==jm/2 && z_Line==km/2){
			center_left = left_x;
			center_right = right_x;	
		}

		/*Scan the line directly above (toward j direction mesh number jm)*/		
		if(y_Line>=1){
			ScanLine(left_x,right_x,y_Line-1,z_Line);
		}

		/*Scan the line directly below (toward j direction mesh number 2)*/
		if(y_Line<=jm-1){
			ScanLine(left_x,right_x,y_Line+1,z_Line);
		}

		/*Scan the line directly above (toward k direction mesh number km)*/		
		if(z_Line>=1){
			ScanLine(left_x,right_x,y_Line,z_Line-1);
		}

		/*Scan the line directly below (toward k direction mesh number 2)*/
		if(z_Line<=km-1){
			ScanLine(left_x,right_x,y_Line,z_Line+1);
		}
	} while(sIdx != eIdx);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/RMFP_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "RMFP_ECSH.cpp"                                                                       
//                                                                                       
// Lr_LC(): a procedure to calculate the Rosseland mean free path.
//          For the Rosseland mean free path, see the following reference:
//   by Ya. B. Zel’dovich, Yu. P. Raizer, "Physics of Shock Waves and High-Temperature
//   Hydrodynamic Phenomena", Dover Books on Physics. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Lr_LC(void)
{
	int i,j,k;

	kbr = 1.380648e-16;
	Ih = 13.60;
	alpha_Lr = 14.3139;
	beta_Lr = 0.6624;
	c1_Lr = -0.366667;
	c2_Lr = 0.983333;
	a1_Lr = 0.003323;
	a2_Lr = 0.971832;
	a3_Lr = 9.26148e-5;
	a4_Lr = 3.10165;
	b0_Lr = -1.7630;
	b1_Lr = 1.43175;
	b2_Lr = 0.315463;

	/*------------Rosseland mean free path <= DT------------------------*/
//	double Lr_DTa[im + 1][jm + 1][km + 1];

	/*------------Rosseland mean free path <= vaccume-------------------*/

//	#pragma omp parallel for private(j,k,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr,alpha_Lr,beta_Lr)
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
				if (atomicnum[i][j][k] == 1 || meos[i][j][k] == DTmass) {
					Z_Lr[i][j][k] = 1.;
				//	M_Lr[i][j][k] = 1.008;
					M_Lr[i][j][k] = 2.515;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1.0 + x_Lr[i][j][k] + sqrt(1.0 + 2.0 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_DT[i][j][k] = 400.*pow(Trnew[i][j][k] * T0*8.61734e-5*1.e-3, 7. / 2.) / (pow(rhonew[i][j][k] * rho0*1.e-3, 2.) + 1.0e-30);
					Lr_DT[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / (pow(Nnew[i][j][k] * N0 * 1.0e-6, 2.0)* aveM[i][j][k] * pow((aveM[i][j][k] + 1.0), 2.0));
				//	Lr_DT[i][j][k] = 0.9e+7 * pow(Trnew[i][j][k] * T0, 2.0) / (Nnew[i][j][k] * N0 * 1.0e-6) * exp((13.6*1.60218e-19)/Trnew[i][j][k]*T0);
					Rmfp[i][j][k] = Lr_DT[i][j][k];
				}

				if (atomicnum[i][j][k] == 13 || meos[i][j][k] == Almass) {
					/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 13.0;
					M_Lr[i][j][k] = 26.981;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1.0 + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.0));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1.0 / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_Al[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]
					Lr_Al[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]

					Rmfp[i][j][k] = Lr_Al[i][j][k];
				}
				if (atomicnum[i][j][k] == 82 || meos[i][j][k] == Pbmass) {
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 82.;
					M_Lr[i][j][k] = 207.2;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
			//		Lr_Pb[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);
					Lr_Pb[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);

					Rmfp[i][j][k] = Lr_Pb[i][j][k];
				}
		//		if (Tinew[i][j][k] == 0.) {
		//			Rmfp[i][j][k] = 0.;
		//		}
			}
		}
	}


		/*----------------------------------------------------------------------------*/

	#pragma omp parallel for private(k)
	for (j = 1; j <= jm; j++){
		for (k = 1; k <= km; k++) {
			Rmfp[1][j][k] = Rmfp[2][j][k];
			Rmfp[im][j][k] = Rmfp[im - 1][j][k];
		}
	}
	#pragma omp parallel for private(k)
	for (i = 1; i <= im; i++){
		for (k = 1; k <= km; k++) {
			Rmfp[i][1][k] = Rmfp[i][2][k];
			Rmfp[i][jm][k] = Rmfp[i][jm - 1][k];
		}
	}
	#pragma omp parallel for private(j)
	for (i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			Rmfp[i][j][1] = Rmfp[i][j][2];
			Rmfp[i][j][km] = Rmfp[i][j][km - 1];
		}
	}
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/RemeshBoundary.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "RemeshBoundary.cpp"                                                                 
//                                                                                        
// RemeshBoundary(): a procedure to adjust boundary mesh number.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include "define.h"
#include <omp.h>


void RemeshBoundary(void){
	int index_rm_theta, index_rm_phi, index_rm_zero, index_rm_zero2;
	int flag_theta[1000000], flag_phi[1000000];
	int flag_reduce;
	double BoundaryLength_theta, BoundaryLength_phi;
	int increase_end, reduce_end;
	int theta_num, phi_num;

	int Point_index_theta,Point_index_theta2;
	int Point_index_phi,Point_index_phi2;
	int remesh_number;

	double dX_theta_min, dX_phi_min, dX_theta_max, dX_phi_max;

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);


	printf("\tstart_reduce\n");
	remesh_number = 0;

	////////reduce////////


	if(indmax_theta[0] > 2500){
		flag_dX_theta += 2;
	}
	if(indmax_phi[0] > 2500){
		flag_dX_phi += 2;
	}
	
	dX_theta_min = flag_dX_theta * dX;
	dX_theta_max = flag_dX_theta * 2.3*dX;

	dX_phi_min = flag_dX_phi * dX;
	dX_phi_max = flag_dX_phi * 2.3*dX;






	while(1){
	
		reduce_end = 1;

		//theta//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-2;Point_index_theta++){
			flag_reduce = 0;
		//	#pragma omp parallel for private(BoundaryLength_theta), shared(flag_reduce)
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));				
				if(BoundaryLength_theta > dX_theta_min){
					flag_reduce = 1;
					break;
				}
			}
			
			if(flag_reduce == 0){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi2 = 0; Point_index_phi2 <= indmax_phi[0]; Point_index_phi2++){
					for(index_rm_theta = Point_index_theta+1; index_rm_theta <= indmax_theta[0]-1; index_rm_theta++){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_X[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Y[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Z[0][index_rm_theta+1][Point_index_phi2];
					}
				}

				indmax_theta[0] -= 1;
				reduce_end = 0;
				remesh_number += 1;
			}
		}
		if(reduce_end == 1){break;}
	}

	while(1){
	
		reduce_end = 1;
		//phi ->//
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-2;Point_index_phi++){
				flag_reduce = 0;
			//	#pragma omp parallel for private(BoundaryLength_phi), shared(flag_reduce)
				for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
					BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));				
					if(BoundaryLength_phi > dX_phi_min){
						flag_reduce = 1;
						break;
					}
				}

				if(flag_reduce == 0){
					#pragma omp parallel for private(index_rm_phi)
					for(Point_index_theta2 = 0; Point_index_theta2 <= indmax_theta[0]; Point_index_theta2++){
						for(index_rm_phi = Point_index_phi+1; index_rm_phi <= indmax_phi[0]-1; index_rm_phi++){
							BoundaryMesh_X[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi+1];
						}
					}

					indmax_phi[0] -= 1;
					reduce_end = 0;
					remesh_number += 1;
				}
			
			}


			if(reduce_end == 1){break;}

	}

	printf("\t\treduce_number = %d\n", remesh_number);


	printf("\tstart_increase\n");

	remesh_number = 0;


	while(1){
		increase_end = 1;

		#pragma omp parallel for private(Point_index_phi)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0];Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				flag_theta[Point_index_theta] = 0;
				flag_phi[Point_index_phi] = 0;
			}
		}

		//increase//
		//check the distance//
		#pragma omp parallel for private(Point_index_phi, BoundaryLength_theta), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				//theta//
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));
				if(BoundaryLength_theta > dX_theta_max){
					flag_theta[Point_index_theta] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		#pragma omp parallel for private(Point_index_theta, BoundaryLength_phi), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
				//phi//
				BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));
				if(BoundaryLength_phi > dX_phi_max){
					flag_phi[Point_index_phi] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		//theta_increase//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			if(flag_theta[Point_index_theta] == 1){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
					for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi] = BoundaryMesh_X[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Y[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Z[0][index_rm_theta-1][Point_index_phi];
					}
					BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta+2][Point_index_phi]) / 2.0;
				
					
				}

				for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
					flag_theta[index_rm_theta] = flag_theta[index_rm_theta-1];
				}

				flag_theta[Point_index_theta+1] = 0;
				indmax_theta[0] += 1;
			}					
		}

		//phi_increase//
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			if(flag_phi[Point_index_phi] == 1){
				#pragma omp parallel for private(index_rm_phi)
				for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
					for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
						BoundaryMesh_X[0][Point_index_theta][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Y[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Z[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta][index_rm_phi-1];
					}
					BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					
				}

				for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
					flag_phi[index_rm_phi] = flag_phi[index_rm_phi-1];
				}

				flag_phi[Point_index_phi+1] = 0;
				indmax_phi[0] += 1;
			}					
		}
	

		if(increase_end == 1){break;}
	
	}

	printf("\t\tincrease_number = %d\n", remesh_number);

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);

}







==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/ScanLine.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// ScanLine(int left_x, int right_x, int y): a procedure to search the seed from 
//                                           the line segment and register it 
//                                           in the buffer. It is a process for Scanline
//                                           Seed Fill Algorithm
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void ScanLine(int left_x, int right_x, int y, int z){

	while(left_x <= right_x){

		/*Skip non-applicable material*/
		for (;left_x <= right_x;left_x++){
			if(MaterialState[left_x][y][z] == 0) break;
		}
		if (right_x < left_x) break;

		/*Skip applicable material*/
		for (;left_x <= right_x;left_x++ ){
      		if (MaterialState[left_x][y][z] != 0) break;
      		}

      	eIdx->seed_i = left_x-1;
      	eIdx->seed_j = y;
      	eIdx->seed_k = z;
      	if ( ++eIdx == &buff[30000000] ) eIdx = buff;
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/artv_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH.cpp"                                                                       
//                                                                                       
// artv_ECSH(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.              
//                                                                                       
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

		#pragma omp parallel for private(j,k), shared(Tmax)
		for (i = 2; i <= im - 1; i++) {
			for (j = 2; j <= jm - 1; j++) {
				for (k = 2; k <= km - 1; k++) {
					if(CVinow[i][j][k] > 0.0){
						gammaaa[i][j][k] = 1.0 + kb / (CVinew[i][j][k] * CV0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa[i][j][k] = 0.0;
					}
					
					if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
						Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
					}
				}
			}
		}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}			


		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<=im-1;i++){
			for(j=0;j<=jm-1;j++){
				for(k=0;k<=km-1;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); 					
						Cq = 2.0;
					
						du1[i][j][k] = (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0 - (unew[i][j][k] + unow[i][j][k]) / 2.0;
						dv1[i][j][k] = (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0 - (vnew[i][j][k] + vnow[i][j][k]) / 2.0;
						dw1[i][j][k] = (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0 - (wnew[i][j][k] + wnow[i][j][k]) / 2.0;
	
						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * rhonow[i][j][k] * (gammaaa[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs(rhonow[i][j][k] * sqrt(gammaaa[i][j][k] * pinew[i][j][k] / rhonow[i][j][k]) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}
					}

				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/artv_ECSH2.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH2.cpp"                                                                       
//                                                                                        
// artv_ECSH2(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.               
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH2(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

	#pragma omp parallel for private(j,k)
	for (i = 2; i <= im - 1; i++) {
		for (j = 2; j <= jm - 1; j++) {
			for (k = 2; k <= km - 1; k++) {
				if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
					Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
				}
				if(CVinew[i][j][k] > 0.0){
					gammaaa1[i][j][k] = 1.0 + kb / ((CVinew[i][j][k] + CVinow[i][j][k])*CV0 / 2.0 * meos[i][j][k] * M0);
				}
				else{
					gammaaa1[i][j][k] = 0.0;
				}
			}
		}
	}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}

		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<im;i++){
			for(j=0;j<jm;j++){
				for(k=0;k<km;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cq = 2.0;

						du1[i][j][k] = (unew[i+1][j][k] - unew[i][j][k]);
						dv1[i][j][k] = (vnew[i][j+1][k] - vnew[i][j][k]);
						dw1[i][j][k] = (wnew[i][j][k+1] - wnew[i][j][k]);

						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * (rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * (gammaaa1[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs((rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * sqrt(gammaaa1[i][j][k] * (pinow[i][j][k] + pinew[i][j][k]) / (rhonow[i][j][k] + rhonew[i][j][k])) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}	
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/cotc_define.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_define.h"                                                                        
//                                                                                        
// The definition of variables for thermal conduction calculation                         
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_cotc_define_h_
#define INCLUDED_cotc_define_h_

/** define variables **/
	int xx,yy,zz; //kk,ll;


#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/cotc_ele_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ele_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ele_ECSH(): a procedure to calculate the heat conduction of electron energy.      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ele_ECSH(void) 
{


double Tmax4_Ti, Tmax4_Te, Tmax4_Tr;

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tenew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
				if (Tenew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 1.83e-10*pow(Tenew[i][j][k] * T0, 5. / 2.) / (lambdaEI*charge[i][j][k]);
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tenew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tenew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tenew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tenew[i][j][k] = x_tdma[i-1][j][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;

				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		

			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tenew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tenew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tenew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tenew[i][j][k] = x_tdma[i][j-1][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tenew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tenew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tenew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tenew[i][j][k] = x_tdma[i][j][k-1];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}

			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}

	printf("\tTenew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/cotc_ion_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ion_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ion_ECSH(): a procedure to calculate the heat conduction of ion energy.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ion_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tinew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
				if (Tinew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 4.3e-12*pow(T0*Tinew[i][j][k], 5. / 2.) / (15.*sqrt(meos[i][j][k] * M0 / (1.9926e-26)*12.)*pow(charge[i][j][k], 4.));
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tinew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tinew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tinew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tinew[i][j][k] = x_tdma[i-1][j][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;

				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tinew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tinew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tinew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tinew[i][j][k] = x_tdma[i][j-1][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tinew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tinew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tinew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tinew[i][j][k] = x_tdma[i][j][k-1];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
	
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}

	printf("\tTinew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/cotc_rad_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_rad_ECSH.cpp"                                                                    
//                                                                                        
// cotc_rad_ECSH(): a procedure to calculate the heat conduction of radiation energy.     
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_rad_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_r[im + 1][jm + 1][km + 1];

	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if (Trnew[i][j][k] == 0. || atomicnum[i][j][k] == 0) {
					CVnew[i][j][k] = 0.;
					atonum_r[i][j][k] = 0;
				}
				else{
					CVnew[i][j][k] = 16.* sigma / (rhonew[i][j][k] * rho0*lightCC) / CV0;
					atonum_r[i][j][k] = 1;
					Trnew[i][j][k] = Trnew[i][j][k] / kb;  //[J]->[K]	
				}	
			}
		}
	}


	/*Rosseland mean free path*/
	Lr_LC();


	/*thermal conductivity*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				if (Trnew[i][j][k] == 0.) {
					Rmfp[i][j][k] = 0.;
				}
				else{
					Rmfp[i][j][k] = Rmfp[i][j][k] * 1.e-2;		//[cm]->[m]
				}

				if (Trnew[i][j][k] == 0. || rhonew[i][j][k] == 0. || Tinew[i][j][k] == 0. || Tenew[i][j][k] == 0.) {
					kappar[i][j][k] = 0.;
				}
				else{
					kappar[i][j][k] = 16.0 / 3.0 * sigma * Rmfp[i][j][k];
	
					kappar_i[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i+1][j][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i-1][j][k] * T0) / 2.0) / (dX * L0)));
			//		kappar_i[i][j][k] = kappar[i][j][k];
					kappar_j[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j+1][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j-1][k] * T0) / 2.0) / (dY * L0)));
			//		kappar_j[i][j][k] = kappar[i][j][k];
					kappar_k[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j][k+1] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j][k-1] * T0) / 2.0) / (dZ * L0)));
			//		kappar_k[i][j][k] = kappar[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			
				A1[i][j][k] = ((kappar_i[i+1][j][k] + kappar_i[i][j][k]) / 2.0)/(dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappar_i[i][j+1][k] + kappar_i[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappar_i[i][j][k+1] + kappar_i[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);


				if (atonum_r[i+1][j][k] == 0 && atonum_r[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_r[i][j+1][k] == 0 && atonum_r[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k+1] == 0 && atonum_r[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}
			}
		}
	}


	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Trnew[2][j][k];
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Trnew[im-2][j][k];
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVnew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				d_tdma[i][j][k] = Trnew[i+1][j][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

	//		if (isnan(x_tdma[N][j][k]) || isinf(x_tdma[N][j][k])) {
	//			printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N][j][k], b_tdma[N][j][k], c_tdma[N][j][k], d_tdma[N][j][k], P_tdma[N][j][k], Q_tdma[N][j][k]);
	//		}

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Trnew[i][j][k] = pow(x_tdma[i-1][j][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;

				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}


	printf("\tTrnew_i[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);



	////////////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
					Trnew[i][j][k] = Trnew[i][j][k] / kb;
					Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			d_tdma[i][1][k] = Trnew[i][2][k];
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Trnew[i][jm-2][k];
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				d_tdma[i][j][k] = Trnew[i][j+1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}
	

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Trnew[i][j][k] = pow(x_tdma[i][j-1][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_j[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				Trnew[i][j][k] = Trnew[i][j][k] / kb;
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0,4.0);
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			d_tdma[i][j][1] = Trnew[i][j][2];
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			d_tdma[i][j][km-3] = Trnew[i][j][km-2];
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				d_tdma[i][j][k] = Trnew[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Trnew[i][j][k] = pow(x_tdma[i][j][k-1] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
			//	if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
			//		printf("T0*Trnew(matrix2) => error_C %d %d %d %e %e %e %e\n", i, j, k, a_tdma[1], C1[i][j][k], C2[i][j][k], Trnew[i][j][k]);
			//		Trnew[i][j][k] = Trnow[i][j][k];
			//	}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/define.h <==
///////////////////////////////////////////////////////////////////////////////////////////////////////////
// "define_ECSH.h"                                                                         
//                                                                                        
// The definition of a constant value                                                      
//      outputstep[ns]: output interval of simulation results.                            
//      input_energy[J]: total energy of input beam set by the user in Lagrangian code.   
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>


#ifndef INCLUDE_define_h_
#define INCLUDE_define_h_
#define kb_n 1.3806503

#define dr 1.e-3
#define rp 4.e-3
#define SWAP(a,b) tempr=(a);(a)=(b);(b)=tempr


#define mass 6.6464764e-27  //4.0026/Avogadro constant
#define mass_n 6.6464764
#define Hemass 1.591444

/** constant **/
#define pi 3.141592654             //Circular constant
#define kb 1.3806e-23              //Boltzmann constant  [J/K]
#define qe 1.60217733e-19          //Electron Charge     [C]
#define Na 6.02214199e+23           //Avogadro constant   [1/mol]
#define sigma   5.6704e-8          //Stefan-Boltzmann constant [W/(m^2*K^4)]
#define lightCC 2.99792458e+8       //speed of light in vaccum  [m/s]

/** Normalization Factor **/
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define kappa0 1.380649e-11	    //Thermal conductivity	   :kappa0 = kb/(t0*L0)

int im,jm,km;

#define theta_max 90
#define phi_max 180

#define nm 5000

double dX;
double dY;
double dZ;


int n;
double ***Vdifu1,***Wdifu1,***Udifv1,***Wdifv1,***Udifw1,***Vdifw1;
double ***Udifu2,***Vdifu2,***Wdifu2,***Udifv2,***Vdifv2,***Wdifv2,***Udifw2,***Vdifw2,***Wdifw2;
double ***du,***dv,***dw;
double ***du1,***dv1,***dw1;
double dt;
double ***gammaaa,***gammaaa1;
double ***meos;
double ***u_exact,***rho_exact;
double ***Trnew_exact;

double OutputTime;
double OutputStep;

double t=0.;
char output[256];
char output_jk[256];
char output1[256];
char output2[256];
char output3[256];
char output4[256];
char output5[256];
char output6[256];
char output7[256];
char output8[256];



double alpha = 0.08;
double V, Cs;
double input_energy = 4.6e+6;  //input energy[J]
double eps0 = 26.0668; 	//unit:keV

double max_time = 18.0e-9;//6.0e-9;

double N_minus, nD_minus, nT_minus;
double Na_minus;
int fu;
double initial_t;

double before_energy;
double count_time = 0.0;


 /** The definition of a variable **/
  int count;
  double N_init;
  int ***atomicnum;
  double tf_A[14];
  double B[8];
  double C[7];
  double ***phi;
  double u, v, Ti, Te, Tr, p, q, rho, spd, Rout,Zout,Jout,jout, Dt;
  double ***N, ***m;
  double ***dist, ***sped, ***Mass;   //dist is distance from the center point to a mesh point 
  double ***Tinew, ***Tenew, ***Trnew;
  double ***Tinow, ***Tenow, ***Trnow;
  double ***unow, ***vnow, ***wnow;
  double ***pinew, ***penew, ***prnew;
  double ***pinow, ***penow, ***prnow;
  double ***pnow, ***rhonow, ***taunow;
  double ***unew, ***vnew, ***wnew;
  double ***pnew, ***rhonew, ***taunew;
  double ***qnow, ***qnew;
  double ***qxnew,***qynew,***qznew;
  double ***Ua, ***Va, ***Wa;
  double ***Ub, ***Vb, ***Wb;
  double ***UaD, ***VaD, ***WaD;
  double ***UbD, ***VbD, ***WbD;
  double ***UaT, ***VaT, ***WaT;
  double ***UbT, ***VbT, ***WbT;
  double ***Uan, ***Van, ***Wan;
  double ***Ubn, ***Vbn, ***Wbn;
  double ***Ubr, ***Vbr;
  double ***Uc, ***Vc;
  double ***j,  ***J;
  double ***rhoa, ***rhob;
  double ***Ta, ***Tb, ***Tc;
  double ***Tia, ***Tea, ***Tra;
  double ***Tib, ***Teb, ***Trb;
  double ***Tic, ***Tec, ***Trc;
  double ***ddqra, ***ddqza;
  double ***ddqrf, ***ddqzf;
  double ***aa, ***bb, ***cc;
  double ***theta;
  double ***Nnew, ***Nnow, ***nHe3now, ***nHe3new;
  double ***alpha_test, ***alpha_test2;


/* CV:specific heat, BT:compressibility */
  double ***CVinew, ***CVenew, ***CVrnew;
  double ***CVinow, ***CVenow, ***CVrnow;
  double ***BTinew, ***BTenew, ***BTrnew;
  double ***BTinow, ***BTenow, ***BTrnow;
  char bufoutput[256];
  char CodeName[256];
   const int material = 1;
  int LineNumber;
  int indmax_theta[material];
  int indmax_phi[material];

  double BoundaryMesh_X[material][5000][5000], BoundaryMesh_Y[material][5000][5000], BoundaryMesh_Z[material][5000][5000];
  double BoundaryMesh_i[material][5000][5000], BoundaryMesh_j[material][5000][5000], BoundaryMesh_k[material][5000][5000]; 
  int ***MaterialState, ***MaterialState2, ***MaterialState_DT, ***MaterialState_Al, ***MaterialState_Pb, ***material_old;
  int MeshNumber_i_old[material][5000][5000], MeshNumber_j_old[material][5000][5000], MeshNumber_k_old[material][5000][5000];
  int ***MaterialTest, CollidedLine[4];
  int ***gradcheck;
  double totalMass, initialMass, OutflowMass, totalParticleNumber, initialNumber;
  int ***MeshNumber_DT_i, ***MeshNumber_DT_j; 
  int ***MeshNumber_Al_i, ***MeshNumber_Al_j;
  int ***MaterialState_check1, ***MaterialState_check2;
 

  int flag_boundary[5000][5000];
	
  int flag_dX_theta = 1;
  int flag_dX_phi = 1;



/** eos **/
  int eosswitch=2;   //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas
  double ***charge;
  double ztf0, am, yT, yr, zT, zv, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1,ztfi, ztfq, ztfx, zz2; 
  double p1, p2, p3, p4, p5;
  double qr, qz;
  double ptfnew;

  double dut1, dut3, dut4, CVtfnew;




/** ScanLine**/
  struct BufStr{
	int seed_i;
	int seed_j;
	int seed_k;
  };
  struct BufStr buff[30000000];
  struct BufStr *sIdx, *eIdx;
  int left_x, right_x;
  int y_Line, z_Line;
  int col;
  int FirstSeedFlag;
  int first_seed_DT_i[1000], first_seed_DT_j[1000], first_seed_Al_i[1000], first_seed_Al_j[1000], first_seed_DT_k, first_seed_Al_k;
  int MaxLength, MaxLength_y, MaxLength_z, center_left, center_right, seed_checking; 


/*cotc*/
  double kbr,Ih;
  double ***SX,***SY,***SZ;
  double ***kappai,***kappae,***kappar, ***kappar_i, ***kappar_j, ***kappar_k;
  double ***Rmfp,***Lr_DT,***Lr_Al,***Lr_Ar,***Lr_Pb,***CVnew; 
  int ***vacume_l1,***vacume_l2,***vacume_k;
  double ***Ai1,***Ai2;
  double ***Bj1,***Bj2;
  double ***Ck1,***Ck2;
  double ***jnew,***Jnew;
  double ***A1,***A2;
  double ***B1,***B2;
  double ***C1,***C2;
  int ***check;
 
  double alpha_Lr,beta_Lr,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr;
  double ***R_Lr,***Z_Lr,***M_Lr;
  double ***T0_Lr,***TF_Lr,***c_Lr;
  double ***Tf_Lr,***A_Lr,***B_Lr,***Q1_Lr,***Q_Lr;
  double ***x_Lr;
  double ***aveM;
  double ***aveM2;
  double ***Lra,***Lrb;

//TDMA
  double ***a_tdma,***b_tdma,***c_tdma,***d_tdma,***x_tdma;
  double ***P_tdma,***Q_tdma;

double Dtnow,Dtnew,Dthalf,Dt3;

double aaa,bbb,ccc;
double fi,fi2;
int nn;
double totalT, totalK, totalU;
double ***energyU_i, ***energyU_e, ***energyU_r;
double ***energyK;

//fusion
double x[5], x2[5], x3[5];
double ***nDnow, ***nDnew;
double ***nTnow, ***nTnew;
double ***nDTnow, ***nDTnew;
double ***nanow, ***nanew;
double ***rama, ***lambda_a;
double va, v_a;
//double Fr[im+1][jm+1][km+1], Fz[im+1][jm+1][km+1];
//double fi[im+1][jm+1][km+1];
double nD, nT, na, nDT;
double D_amount,T_amount,DT_amount;
 double initial_D_amount,initial_T_amount,initial_DT_amount;
 double initialMassOfDT,MassOfDT;
 double ***Ub3He,***Vb3He;
 double nDTfNnow,nDTfNnew;
 double initial_DT_from_N_amount,DT_from_N_amount;
 double initial_DT_rho;
 double ***DT_rho,***DT_rho_par;
double ***Da_r,***Da_z;
double ***flux_limit_r,***flux_limit_z;
  double initial_N,total_N;
  double ***flagf;
double ***reaction_nD,***reaction_nT;
double ***rpn_DT,total_rpn_DT;
double total_output_energy = 0.0;
double output_energy;
double ***ddist;
double rhoR;
double rhoR_X,rhoR_Y,rhoR_Z;
double reaction_nDT_amount;

double cal_DD, cal_DT;

double ***lambda_ai,***lambda_ae,***Inai,***Inae;



double ***tau_i,***tau_e,***tau;

int eoeFlag;
int eoeCount;
int eoeFlagNumber;
int eoeFlagBuffer;
int MeshTotal;
int MtEmError;

int center_k;

double rho_min;

double DTmass_cal;

//////


int RMS_check = 0;

int burning_check = 0;

int i_g,j_g,k_g;
double r_g;

/* Legendre function */
 #define ThetaM 90
 #define PhiM 180

 #define jm_La 90
 #define km_La 180


  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km_La + 1][jm_La + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2*modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

 double ave_rho2;
 double ave_rho3;
 double R_Length;

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/dif_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dif_ECSH.cpp"                                                                         
//                                                                                        
// dif_ECSH(): a procedure to solve the equation of motion.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dif_ECSH(void)
{
	int i,j,k;


	
	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k= 2; k <= km - 2; k++) {
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

					Vdifu1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i - 1][j][k] + vnow[i][j + 1][k] + vnow[i - 1][j + 1][k]);
					Wdifu1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i - 1][j][k] + wnow[i][j][k + 1] + wnow[i - 1][j][k + 1]);
					Udifv1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j - 1][k] + unow[i + 1][j][k] + unow[i + 1][j - 1][k]);
					Wdifv1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i][j - 1][k] + wnow[i][j][k + 1] + wnow[i][j - 1][k + 1]);
					Udifw1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j][k - 1] + unow[i + 1][j][k] + unow[i + 1][j][k - 1]);
					Vdifw1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i][j][k - 1] + vnow[i][j + 1][k] + vnow[i][j + 1][k - 1]);
					
					/*dif_about_u*/
					if (unow[i][j][k] >= 0.) {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i][j][k] - unow[i - 1][j][k]) / dX);
					}
					else {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i + 1][j][k] - unow[i][j][k]) / dX);
					}
					if (Vdifu1[i][j][k] >= 0.) {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j - 1][k]) / dY);
					}
					else {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j + 1][k] - unow[i][j][k]) / dY);
					}
					if (Wdifu1[i][j][k] >= 0.) {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k + 1] - unow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0) / 2.0 <= rho_min){
						unew[i][j][k] = unow[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]);
					}
					else{
						unew[i][j][k] = unew[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) / dX)));
					}
					

					/*dif_about_v*/
					if (Udifv1[i][j][k] >= 0.) {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i][j][k] - vnow[i - 1][j][k]) / dX);
					}
					else {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i + 1][j][k] - vnow[i][j][k]) / dX);
					}
					if (vnow[i][j][k] >= 0.) {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j][k] - vnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j + 1][k] - vnow[i][j][k]) / dY);
					}
					if (Wdifv1[i][j][k] >= 0.) {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k] - vnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k + 1] - vnow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0) / 2.0 <= rho_min){
						vnew[i][j][k] = vnow[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]);
					}
					else{
						vnew[i][j][k] = vnew[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) / dY)));
					}

					/*dif_about_w*/
					if (Udifw1[i][j][k] >= 0.) {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i][j][k] - wnow[i - 1][j][k]) / dX);
					}
					else {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i + 1][j][k] - wnow[i][j][k]) / dX);
					}
					if (Vdifw1[i][j][k] >= 0.) {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j][k] - wnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j + 1][k] - wnow[i][j][k]) / dY);
					}
					if (wnow[i][j][k] >= 0.) {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k] - wnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k + 1] - wnow[i][j][k]) / dZ);
					}

					//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0) / 2.0 <= rho_min){
						wnew[i][j][k] = wnow[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]);
					}
					else{
						wnew[i][j][k] = wnew[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]
						+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) / dZ)));
					}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				unew[i][j][1] = unew[i][j][2];
				unew[i][j][0] = unew[i][j][1];
				vnew[i][j][0] = vnew[i][j][1];
				vnew[i][j][1] = vnew[i][j][2];
				wnew[i][j][1] = wnew[i][j][2];
				wnew[i][j][0] = wnew[i][j][1];
				unew[i][j][km-1] = unew[i][j][km-2];
				unew[i][j][km] = unew[i][j][km-1];
				vnew[i][j][km-1] = vnew[i][j][km-2];
				vnew[i][j][km] = vnew[i][j][km-1];
				wnew[i][j][km-1] = wnew[i][j][km-2];
				wnew[i][j][km] = wnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				unew[i][1][k] = unew[i][2][k];
				unew[i][0][k] = unew[i][1][k];
				vnew[i][1][k] = vnew[i][2][k];
				vnew[i][0][k] = vnew[i][1][k];
				wnew[i][1][k] = wnew[i][2][k];
				wnew[i][0][k] = wnew[i][1][k];
				unew[i][jm-1][k] = unew[i][jm-2][k];
				unew[i][jm][k] = unew[i][jm-1][k];
				vnew[i][jm-1][k] = vnew[i][jm-2][k];
				vnew[i][jm][k] = vnew[i][jm-1][k];
				wnew[i][jm-1][k] = wnew[i][jm-2][k];
				wnew[i][jm][k] = wnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				unew[1][j][k] = unew[2][j][k];
				unew[0][j][k] = unew[1][j][k];
				vnew[1][j][k] = vnew[2][j][k];
				vnew[0][j][k] = vnew[1][j][k];
				wnew[1][j][k] = wnew[2][j][k];
				wnew[0][j][k] = wnew[1][j][k];
				unew[im-1][j][k] = unew[im-2][j][k];
				unew[im][j][k] = unew[im-1][j][k];	
				vnew[im-1][j][k] = vnew[im-2][j][k];
				vnew[im][j][k] = vnew[im-1][j][k];
				wnew[im-1][j][k] = wnew[im-2][j][k];
				wnew[im][j][k] = wnew[im-1][j][k];				
		}
	}



}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/dt_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dt_ECSH.cpp"                                                                         
//                                                                                        
// dt_ECSH(): a procedure to calculate and control the time step in order to satisfy
//            the numerical stability condition.
//       alpha=0.08 at present. "alpha" is the Courant number. 
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void dt_ECSH()
{
	int i,j,k;

	double beta;
	double beta0;

	beta = 1000.0;


	/*calculation of step size time*/
	#pragma omp parallel for private(j,k,V,Cs,beta0), shared(beta)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
					Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); //sound velocity//
					if (isnan(Cs) || isinf(Cs)) {;
					}
					else{
						V = (sqrt(unew[i][j][k] * unew[i][j][k] + vnew[i][j][k] * vnew[i][j][k] + wnew[i][j][k] * wnew[i][j][k]) + sqrt(unow[i][j][k] * unow[i][j][k] + vnow[i][j][k] * vnow[i][j][k] + wnow[i][j][k] * wnow[i][j][k])) / 2.;
						beta0 = dX / (Cs + V);
						if (beta0<beta) {
							beta = beta0;
						}
					}
			}
		}
	}
	

	Dtnew = alpha * beta;
	Dthalf = .5*(Dtnew + Dtnow);

	printf("Dtnew = %e\n", Dtnew);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/eod_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eod_ECSH.cpp"                                                                         
//                                                                                        
// eod_ECSH(): a procedure to solve the continuity equation.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eod_ECSH(void)
{
	int i,j,k;

	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i][j][k] - Nnow[i - 1][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i][j][k] - nDnow[i - 1][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i][j][k] - nTnow[i - 1][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i][j][k] - nanow[i - 1][j][k]) / dX);
					}
					else {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i + 1][j][k] - Nnow[i][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i + 1][j][k] - nDnow[i][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i + 1][j][k] - nTnow[i][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i + 1][j][k] - nanow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j - 1][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j - 1][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j - 1][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j][k] - nanow[i][j - 1][k]) / dY);
					}
					else {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j + 1][k] - Nnow[i][j][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j + 1][k] - nDnow[i][j][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j + 1][k] - nTnow[i][j][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j + 1][k] - nanow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j][k - 1]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j][k - 1]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j][k - 1]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k] - nanow[i][j][k - 1]) / dZ);
					}
					else {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k + 1] - Nnow[i][j][k]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k + 1] - nDnow[i][j][k]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k + 1] - nTnow[i][j][k]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k + 1] - nanow[i][j][k]) / dZ);
					}


						Nnew[i][j][k] = Nnow[i][j][k] - Dtnew * (Nnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (Ub[i][j][k] + Vb[i][j][k] + Wb[i][j][k]));
						nDnew[i][j][k] = nDnow[i][j][k] - Dtnew * (nDnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbD[i][j][k] + VbD[i][j][k] + WbD[i][j][k]));
						nTnew[i][j][k] = nTnow[i][j][k] - Dtnew * (nTnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbT[i][j][k] + VbT[i][j][k] + WbT[i][j][k]));
						if(atomicnum[i][j][k] == 13){
							nanew[i][j][k] = 0.0;
							nanow[i][j][k] = 0.0;
						}
						rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
						if(rhonew[i][j][k] <= 0.0){
							rhonew[i][j][k] = 0.0;
							Nnew[i][j][k] = 0.0;
							Mass[i][j][k] = 0.0;
						}
						Mass[i][j][k] = dX*dY*dZ * rhonew[i][j][k];
						if(nDnew[i][j][k] < 0.0){
							nDnew[i][j][k] = 0.0;
						}
						if(nTnew[i][j][k] < 0.0){
							nTnew[i][j][k] = 0.0;
						}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				rhonew[i][j][1] = rhonew[i][j][2];
				rhonew[i][j][0] = rhonew[i][j][1];
				rhonew[i][j][km-1] = rhonew[i][j][km-2];
				rhonew[i][j][km] = rhonew[i][j][km-1];
				Nnew[i][j][1] = Nnew[i][j][2];
				Nnew[i][j][0] = Nnew[i][j][1];
				Nnew[i][j][km-1] = Nnew[i][j][km-2];
				Nnew[i][j][km] = Nnew[i][j][km-1];
				nDnew[i][j][1] = nDnew[i][j][2];
				nDnew[i][j][0] = nDnew[i][j][1];
				nDnew[i][j][km-1] = nDnew[i][j][km-2];
				nDnew[i][j][km] = nDnew[i][j][km-1];		
				nTnew[i][j][1] = nTnew[i][j][2];
				nTnew[i][j][0] = nTnew[i][j][1];
				nTnew[i][j][km-1] = nTnew[i][j][km-2];
				nTnew[i][j][km] = nTnew[i][j][km-1];			
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				rhonew[i][1][k] = rhonew[i][2][k];
				rhonew[i][0][k] = rhonew[i][1][k];
				rhonew[i][jm-1][k] = rhonew[i][jm-2][k];
				rhonew[i][jm][k] = rhonew[i][jm-1][k];
				Nnew[i][1][k] = Nnew[i][2][k];
				Nnew[i][0][k] = Nnew[i][1][k];
				Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
				Nnew[i][jm][k] = Nnew[i][jm-1][k];
				nDnew[i][1][k] = nDnew[i][2][k];
				nDnew[i][0][k] = nDnew[i][1][k];
				nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
				nDnew[i][jm][k] = nDnew[i][jm-1][k];	
				nTnew[i][1][k] = nTnew[i][2][k];
				nTnew[i][0][k] = nTnew[i][1][k];
				nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
				nTnew[i][jm][k] = nTnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				rhonew[1][j][k] = rhonew[2][j][k];
				rhonew[0][j][k] = rhonew[1][j][k];
				rhonew[im-1][j][k] = rhonew[im-2][j][k];
				rhonew[im][j][k] = rhonew[im-1][j][k];
				Nnew[1][j][k] = Nnew[2][j][k];
				Nnew[0][j][k] = Nnew[1][j][k];
				Nnew[im-1][j][k] = Nnew[im-2][j][k];
				Nnew[im][j][k] = Nnew[im-1][j][k];
				nDnew[1][j][k] = nDnew[2][j][k];
				nDnew[0][j][k] = nDnew[1][j][k];
				nDnew[im-1][j][k] = nDnew[im-2][j][k];
				nDnew[im][j][k] = nDnew[im-1][j][k];	
				nTnew[1][j][k] = nTnew[2][j][k];
				nTnew[0][j][k] = nTnew[1][j][k];
				nTnew[im-1][j][k] = nTnew[im-2][j][k];
				nTnew[im][j][k] = nTnew[im-1][j][k];				
		}
	}


}





==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/eoenergy_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eoenergy_ECSH.cpp"                                                                         
//                                                                                        
// eoenrgy_ECSH(): a procedure to solve the equation of energy.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eoenergy_ECSH(void)
{
	int i,j,k;

		#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i][j][k] - Tinow[i - 1][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i][j][k] - Tenow[i - 1][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i][j][k] - Trnow[i - 1][j][k]) / dX);
					}
					else {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i + 1][j][k] - Tinow[i][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i + 1][j][k] - Tenow[i][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i + 1][j][k] - Trnow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j - 1][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j - 1][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j - 1][k]) / dY);
					}
					else {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j + 1][k] - Tinow[i][j][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j + 1][k] - Tenow[i][j][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j + 1][k] - Trnow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j][k - 1]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j][k - 1]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j][k - 1]) / dZ);
					}
					else {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k + 1] - Tinow[i][j][k]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k + 1] - Tenow[i][j][k]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k + 1] - Trnow[i][j][k]) / dZ);
					}

					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

						if(rhonew[i][j][k] > rho_min){ 
							if(Tinow[i][j][k] > 0.0){
								Tinew[i][j][k] = Tinow[i][j][k] - Dtnew * (
											+ (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k])
											+ (1.0 / CVinew[i][j][k]) * (((pinew[i][j][k] + qnew[i][j][k]) / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tinew[i][j][k] = Tinew[i][j][k] - Dtnew * (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k]);
							}
		
							if(Tenow[i][j][k] > 0.0){
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (
											+ (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k])
											+ (1.0 / CVenew[i][j][k]) * ((penew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k]);
							}						
		
			
							if(Trnow[i][j][k] > 0.0){
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (
											+ (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k])
											+ (1.0 / CVrnew[i][j][k]) * ((rhonow[i][j][k] * BTrnew[i][j][k] + prnew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k]);
							}
						}
						else{
							Tinew[i][j][k] = 0.0;
							Tenew[i][j][k] = 0.0;
							Trnew[i][j][k] = 0.0;
						}
	
						if(Tinew[i][j][k] < 0.0){Tinew[i][j][k] = 0.0;}
						if(Tenew[i][j][k] < 0.0){Tenew[i][j][k] = 0.0;}
						if(Trnew[i][j][k] < 0.0){Trnew[i][j][k] = 0.0;}
	
				}					
			}
		}

					

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				Tinew[i][j][1] = Tinew[i][j][2];
				Tenew[i][j][1] = Tenew[i][j][2];
				Trnew[i][j][1] = Trnew[i][j][2];
				Tinew[i][j][0] = Tinew[i][j][1];
				Tenew[i][j][0] = Tenew[i][j][1];
				Trnew[i][j][0] = Trnew[i][j][1];
				Tinew[i][j][km-1] = Tinew[i][j][km-2];
				Tenew[i][j][km-1] = Tenew[i][j][km-2];
				Trnew[i][j][km-1] = Trnew[i][j][km-2];
				Tinew[i][j][km] = Tinew[i][j][km-1];	
				Tenew[i][j][km] = Tenew[i][j][km-1];	
				Trnew[i][j][km] = Trnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				Tinew[i][1][k] = Tinew[i][2][k];
				Tenew[i][1][k] = Tenew[i][2][k];
				Trnew[i][1][k] = Trnew[i][2][k];
				Tinew[i][0][k] = Tinew[i][1][k];
				Tenew[i][0][k] = Tenew[i][1][k];
				Trnew[i][0][k] = Trnew[i][1][k];
				Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
				Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
				Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
				Tinew[i][jm][k] = Tinew[i][jm-1][k];	
				Tenew[i][jm][k] = Tenew[i][jm-1][k];
				Trnew[i][jm][k] = Trnew[i][jm-1][k];			
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				Tinew[1][j][k] = Tinew[2][j][k];
				Tenew[1][j][k] = Tenew[2][j][k];
				Trnew[1][j][k] = Trnew[2][j][k];
				Tinew[0][j][k] = Tinew[1][j][k];
				Tenew[0][j][k] = Tenew[1][j][k];
				Trnew[0][j][k] = Trnew[1][j][k];
				Tinew[im-1][j][k] = Tinew[im-2][j][k];
				Tenew[im-1][j][k] = Tenew[im-2][j][k];
				Trnew[im-1][j][k] = Trnew[im-2][j][k];
				Tinew[im][j][k] = Tinew[im-1][j][k];		
				Tenew[im][j][k] = Tenew[im-1][j][k];
				Trnew[im][j][k] = Trnew[im-1][j][k];		
		}
	}



}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/eos_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eos_ECSH.cpp"                                                                         
//                                                                                        
// eos_ECSH(): a procedure to solve the equation of state.
//     eosswitch == 1: Ideal EOS
//     eosswitch == 2:  Thomas-Fermi model EOS
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

double cal_charge(int i, int j, int k);


void eos_ECSH(void)
{
	int i,j,k;
	int l;

	double TF1, Tratio1, CV_TF;

	double phos, alcoef, p_ID, ff, p_TF, pcorr;
	double N1, rhor, beta, Tm, omega, rf, cv, kai, rs, Ei, pii;

	double TF, Fermi_energy, Tratio;
	double lambda_th;
	double miu;
	double Is12, Is32, n_r0;



	//////////////////////  
	///** Ideal Gas **///
	//////////////////////  
	if (eosswitch == 1) {
	
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				for (k = 0; k <= km; k++) {
			//		cal_charge(i, j, k);

					if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > 0.0 && Tenew[i][j][k] > 0.0) {
						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.515;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT / pow(ztf0, 4. / 3.);
						zv = (ztf0*am*1.673e-24) / yr;
						ztfT0 = yT / pow(ztf0, 1.33333);
						ztfr = yr / (am*ztf0);
						ztfTf = ztfT0 / (1.0 + ztfT0);
						ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
						ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
						ztfc = -0.366667*ztfTf + 0.983333;
						ztfq1 = ztfa * pow(ztfr, ztfb);
						if (ztfa == 0.) {
							ztfq1 = 0.;
						}
						ztfi = 1. / ztfc;
						ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
						ztfx = 14.3139*pow(ztfq, 0.6624);
						zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
						charge[i][j][k] = zz2 + 1.e-9;
						if (atomicnum[i][j][k] == 1) {
							if (charge[i][j][k]>1.) {
								charge[i][j][k] = 1.;
							}
						}
						if (atomicnum[i][j][k] == 13) {
							if (charge[i][j][k]>13.) {
								charge[i][j][k] = 13.;
							}
						}
						if(atomicnum[i][j][k] == 82){
							if (charge[i][j][k]>82.) {
								charge[i][j][k] = 82.;
							}
						}
					}
					else {
						charge[i][j][k] = 1.e-9;
						zT = 0.0;
					}

					// Ion //
					if(rhonew[i][j][k] > 0.0 && Tinew[i][j][k] > 0.0){
						CVinew[i][j][k] = 1.5 / (meos[i][j][k]); 
						pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					}
					else {
						pinew[i][j][k] = 0.0;
						CVinew[i][j][k] = 0.0;
					}
					BTinew[i][j][k] = 0.;

					// electron //
					if (rhonew[i][j][k]>0. && Tenew[i][j][k] > 0.0) {
						penew[i][j][k] = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k];
						CVenew[i][j][k] = 1.5 / (meos[i][j][k])*charge[i][j][k];
					}
					else {
						penew[i][j][k] = 0.0;
						CVenew[i][j][k] = 0.;
					}
					BTenew[i][j][k] = 0.;

					// radiation //
					if (Trnew[i][j][k]>0. && rhonew[i][j][k] > 0.0) {
						CVrnew[i][j][k] = (16.0 * sigma*pow(T0*Trnew[i][j][k], 3.0)) / (pow(kb, 3.0)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
						prnew[i][j][k] = (4.0 * sigma * pow(T0*Trnew[i][j][k], 4.0)) / (3.0 * pow(kb, 4.0)*lightCC);
						prnew[i][j][k] = prnew[i][j][k] / p0;
					}
					else {
						CVrnew[i][j][k] = 0.;
						prnew[i][j][k] = 0.0;
					}
					if (prnew[i][j][k]>0.0 && rhonew[i][j][k]>0.0) {
						BTrnew[i][j][k] = -3.0 * prnew[i][j][k] / pow(rhonew[i][j][k], 2.0);
					}
					else {
						BTrnew[i][j][k] = 0.;
					}				
				//	BTrnew[i][j][k] = 0.;


					if (pinew[i][j][k]<0.) { pinew[i][j][k] = 0.; }
					if (penew[i][j][k]<0.) { penew[i][j][k] = 0.; }
					if (prnew[i][j][k]<0.) { prnew[i][j][k] = 0.; }
				}
			}
		}

	}
	


	/////////////////////////////
	///** Thomas-Fermi Gas **///
	/////////////////////////////  
	

	if (eosswitch == 2) {
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2,dut1,dut3,dut4,CVtfnew,p1,p2,p3,p4,p5,ptfnew,l,TF1,Tratio1,CV_TF,phos,alcoef,p_ID,ff,p_TF,pcorr,N1,rhor,beta,Tm,omega,rf,cv,kai,rs,Ei, pii,TF,Fermi_energy,Tratio,lambda_th,miu,Is12,Is32,n_r0)
			for (i = 0; i <= im; i++) {
				for (j = 0; j <= jm; j++) {
					for (k = 0; k <= km; k++) {
						if(eoeCount <= 200){
							rho_min = 1.0 / rho0;
						}
						else{
							rho_min = 0.0;
						}

						if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > rho_min && Tenew[i][j][k] > 0.0) {
							ztf0 = (double)atomicnum[i][j][k];
							if (atomicnum[i][j][k] == 1) {
								am = 2.515;
							}
							else if (atomicnum[i][j][k] == 13) {
								am = 26.98;
							}
							else if(atomicnum[i][j][k] == 82){
								am = 207.1919;
							}
							yT = T0 * Tenew[i][j][k] / qe;     //[eV]
							yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
							zT = yT / pow(ztf0, 4. / 3.);
							zv = (ztf0*am*1.673e-24) / yr;
							ztfT0 = yT / pow(ztf0, 1.33333);
							ztfr = yr / (am*ztf0);
							ztfTf = ztfT0 / (1.0 + ztfT0);
							ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
							ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
							ztfc = -0.366667*ztfTf + 0.983333;
							ztfq1 = ztfa * pow(ztfr, ztfb);
							if (ztfa == 0.) {
								ztfq1 = 0.;
							}
							ztfi = 1. / ztfc;
							ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
							ztfx = 14.3139*pow(ztfq, 0.6624);
							zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
							charge[i][j][k] = zz2 + 1.e-9;
							if (atomicnum[i][j][k] == 1) {
								if (charge[i][j][k]>1.) {
									charge[i][j][k] = 1.;
								}
							}
							if (atomicnum[i][j][k] == 13) {
								if (charge[i][j][k]>13.) {
									charge[i][j][k] = 13.;
								}
							}
							if(atomicnum[i][j][k] == 82){
								if (charge[i][j][k]>82.) {
									charge[i][j][k] = 82.;
								}
							}
						}
						else {
							charge[i][j][k] = 1.e-9;
							zT = 0.0;
						}

					//Ion 
					pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					CVinew[i][j][k] = 0.;
					if (rhonew[i][j][k]>0.&& Nnew[i][j][k]>0.) {
						CVinew[i][j][k] = 1.5 / meos[i][j][k];
					}
					BTinew[i][j][k] = 0.;

					//electron (Thomas-Feri EOS) 
					if (rhonew[i][j][k]>rho_min && Tenew[i][j][k]>0. && atomicnum[i][j][k]>0) {

						ztf0 = (double)atomicnum[i][j][k];
						TF1 = pow(6.626e-34, 2.) / (8.*9.129e-31)*pow(3. / pi, 2. / 3.)*pow(charge[i][j][k], 2. / 3.)*pow(Nnew[i][j][k] * N0, 2. / 3.);
						Tratio1 = Tenew[i][j][k] * T0 / TF1;
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(ztf0, -4. / 3.);
						zv = ztf0 / (Nnew[i][j][k] * N0*1.e-6);
						dut1 = 1.5;
						dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
							*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
							*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);

						if (zT == 0.) {
							dut3 = 0.;
						}
						dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);
						CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*charge[i][j][k];
						CVtfnew = CVtfnew / meos[i][j][k];
						CVtfnew = CVtfnew;//*1.e-4/CV0;

						if (isnan(CVtfnew) || isinf(CVtfnew)) {
							printf("CVtf %e %e %e %e\n", zv, zT, dut3, (1.61*tf_A[13] * pow(zT, -2.0733333)));
							exit(1);
						}
						CVenew[i][j][k] = CVtfnew;


						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						TF = pow(1.0546e-27, 2.) / (2.*9.1096e-28)*pow(3.0 * pi*pi*Nnew[i][j][k] * N0*1.e-6, 2. / 3.) / (1.3807e-16);
						Fermi_energy = 1.3807e-16*TF;
						lambda_th = sqrt(2.*pi*pow(1.0546e-27, 2.) / (9.1096e-28*Tenew[i][j][k] * T0 / kb * 1.30807e-16));
						miu = Tenew[i][j][k] * T0 / kb * 1.3807e-16*log(exp(Nnew[i][j][k] * N0*1.e-6*pow(lambda_th, 3.) / 2) - 1.) / (ztf0, 4. / 3.);

						if (miu<0.) {
							Is12 = exp(miu) - exp(2.*miu) / pow(2., 1. / 2.) + exp(3.*miu) / pow(3., 1. / 2.);
							Is32 = exp(miu) - exp(2.*miu) / pow(2., 3. / 2.) + exp(3.*miu) / pow(3., 3. / 2.);
						}
						if (miu>0.) {
							Is12 = pow(miu, 3. / 2.) / (3. / 2.*1. / 2.)*(1. + pi * pi / 6.*1. / 2.*3. / 2 * pow(miu, 2.));
							Is32 = pow(miu, 5. / 2.) / (5. / 2.*3. / 2.*1. / 2.)*(1. + pi * pi / 6.*5. / 2.*3. / 2 * pow(miu, 2.));
						}
						n_r0 = 2.*Is12 / pow(lambda_th, 3.);

						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(charge[i][j][k], -4. / 3.);
						zv = charge[i][j][k] * am*1.673e-24 / yr;
						p1 = 1.602e-12*zT / zv;
						p2 = 0.;
						for (l = 1; l <= 5; l++) {
							p2 = p2 + tf_A[l] * pow(zv, double(l) / 6. + 0.5);
						}
						p2 = pow(p2, -2.5);
						p4 = tf_A[6] * zT;
						p5 = tf_A[7] * pow(zT, 1.61);
						p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5) + (0.75e-18)*pow(zv, -1.75)*p5;
						pcorr = pow(tf_A[8] * pow(am*1.673e-24 / yr, 0.6645) + tf_A[9] * pow(am*1.673e-24 / yr, 1.185), -2.)*pow(charge[i][j][k], -8. / 3.);
						ptfnew = (0.2*p1 + p2 + 0.8*p3) *pow(charge[i][j][k], 10. / 3.);
				//		ptfnew = ((0.2*p1 + p2 + 0.8*p3) - pcorr)*pow(charge[l][k], 10. / 3.);
						if (ptfnew <= 0.) {
							ptfnew = 1.e-5;
						}
						p_ID = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k] * p0 / 0.1;
						phos = 4.5e22*am*1.6726e-24;
						alcoef = 35. / phos;
						if (atomicnum[i][j][k] == 13) {
							alcoef = 5.;
							phos = 2.69;
						}
						ff = 1.0 / (1.0 + exp((phos - yr)*alcoef));
						ptfnew = ptfnew * ff + p_ID * (1. - ff);
						p_TF = ptfnew * 0.1 / p0;

						penew[i][j][k] = p_TF;

						BTenew[i][j][k] = 0.;
					}
					else {
						charge[i][j][k] = 1.0e-8;
						CVenew[i][j][k] = 0.0;
						penew[i][j][k] = 0.;
						BTenew[i][j][k] = 0.;
					}
					// radiation 
					prnew[i][j][k] = (4.*sigma*pow(T0*Trnew[i][j][k], 4.)) / (3.*pow(kb, 4.0)*lightCC);
					prnew[i][j][k] = prnew[i][j][k] / p0;
					if (Trnew[i][j][k]>0.) {
						CVrnew[i][j][k] = (16.*sigma*pow(T0*Trnew[i][j][k], 3.)) / (pow(kb, 3.)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
					}
					else { CVrnew[i][j][k] = 0.; }

					if (prnew[i][j][k]>0.) { BTrnew[i][j][k] = -3.*prnew[i][j][k] / pow(rhonew[i][j][k], 2.); }
					else { BTrnew[i][j][k] = 0.; }
				}
			}
		}
	}
	


	//symmetry test

	/* boundary condition */

	#pragma omp parallel for private(j)
	for (k = 0; k <= km; k++) {
		for(j = 0; j <= jm; j++) {
			pinew[1][j][k] = pinew[2][j][k];
			penew[1][j][k] = penew[2][j][k];
			prnew[1][j][k] = prnew[2][j][k];
			charge[1][j][k] = charge[2][j][k];
			CVinew[1][j][k] = CVinew[2][j][k];
			CVenew[1][j][k] = CVenew[2][j][k];
			CVrnew[1][j][k] = CVrnew[2][j][k];
			BTinew[1][j][k] = BTinew[2][j][k];
			BTenew[1][j][k] = BTenew[2][j][k];
			BTrnew[1][j][k] = BTrnew[2][j][k];
			pinew[im-1][j][k] = pinew[im-2][j][k];
			penew[im-1][j][k] = penew[im-2][j][k];
			prnew[im-1][j][k] = prnew[im-2][j][k];
			charge[im-1][j][k] = charge[im-2][j][k];
			CVinew[im-1][j][k] = CVinew[im-2][j][k];
			CVenew[im-1][j][k] = CVenew[im-2][j][k];
			CVrnew[im-1][j][k] = CVrnew[im-2][j][k];
			BTinew[im-1][j][k] = BTinew[im-2][j][k];
			BTenew[im-1][j][k] = BTenew[im-2][j][k];
			BTrnew[im-1][j][k] = BTrnew[im-2][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			charge[0][j][k] = charge[1][j][k];
			CVinew[0][j][k] = CVinew[1][j][k];
			CVenew[0][j][k] = CVenew[1][j][k];
			CVrnew[0][j][k] = CVrnew[1][j][k];
			BTinew[0][j][k] = BTinew[1][j][k];
			BTenew[0][j][k] = BTenew[1][j][k];
			BTrnew[0][j][k] = BTrnew[1][j][k];
			pinew[im][j][k] = pinew[im-1][j][k];
			penew[im][j][k] = penew[im-1][j][k];
			prnew[im][j][k] = prnew[im-1][j][k];
			charge[im][j][k] = charge[im-1][j][k];
			CVinew[im][j][k] = CVinew[im-1][j][k];
			CVenew[im][j][k] = CVenew[im-1][j][k];
			CVrnew[im][j][k] = CVrnew[im-1][j][k];
			BTinew[im][j][k] = BTinew[im-1][j][k];
			BTenew[im][j][k] = BTenew[im-1][j][k];
			BTrnew[im][j][k] = BTrnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			pinew[i][1][k] = pinew[i][2][k];
			penew[i][1][k] = penew[i][2][k];
			prnew[i][1][k] = prnew[i][2][k];
			charge[i][1][k] = charge[i][2][k];
			CVinew[i][1][k] = CVinew[i][2][k];
			CVenew[i][1][k] = CVenew[i][2][k];
			CVrnew[i][1][k] = CVrnew[i][2][k];
			BTinew[i][1][k] = BTinew[i][2][k];
			BTenew[i][1][k] = BTenew[i][2][k];
			BTrnew[i][1][k] = BTrnew[i][2][k];
			pinew[i][jm-1][k] = pinew[i][jm-2][k];
			penew[i][jm-1][k] = penew[i][jm-2][k];
			prnew[i][jm-1][k] = prnew[i][jm-2][k];
			charge[i][jm-1][k] = charge[i][jm-2][k];
			CVinew[i][jm-1][k] = CVinew[i][km-2][k];
			CVenew[i][jm-1][k] = CVenew[i][km-2][k];
			CVrnew[i][jm-1][k] = CVrnew[i][km-2][k];
			BTinew[i][jm-1][k] = BTinew[i][km-2][k];
			BTenew[i][jm-1][k] = BTenew[i][km-2][k];
			BTrnew[i][jm-1][k] = BTrnew[i][km-2][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			charge[i][0][k] = charge[i][1][k];
			CVinew[i][0][k] = CVinew[i][1][k];
			CVenew[i][0][k] = CVenew[i][1][k];
			CVrnew[i][0][k] = CVrnew[i][1][k];
			BTinew[i][0][k] = BTinew[i][1][k];
			BTenew[i][0][k] = BTenew[i][1][k];
			BTrnew[i][0][k] = BTrnew[i][1][k];
			pinew[i][jm][k] = pinew[i][jm-1][k];
			penew[i][jm][k] = penew[i][jm-1][k];
			prnew[i][jm][k] = prnew[i][jm-1][k];
			charge[i][jm][k] = charge[i][jm-1][k];
			CVinew[i][jm][k] = CVinew[i][jm-1][k];
			CVenew[i][jm][k] = CVenew[i][jm-1][k];
			CVrnew[i][jm][k] = CVrnew[i][jm-1][k];
			BTinew[i][jm][k] = BTinew[i][jm-1][k];
			BTenew[i][jm][k] = BTenew[i][jm-1][k];
			BTrnew[i][jm][k] = BTrnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			pinew[i][j][1] = pinew[i][j][2];
			penew[i][j][1] = penew[i][j][2];
			prnew[i][j][1] = prnew[i][j][2];
			charge[i][j][1] = charge[i][j][2];
			CVinew[i][j][1] = CVinew[i][j][2];
			CVenew[i][j][1] = CVenew[i][j][2];
			CVrnew[i][j][1] = CVrnew[i][j][2];
			BTinew[i][j][1] = BTinew[i][j][2];
			BTenew[i][j][1] = BTenew[i][j][2];
			BTrnew[i][j][1] = BTrnew[i][j][2];
			pinew[i][j][km-1] = pinew[i][j][km-2];
			penew[i][j][km-1] = penew[i][j][km-2];
			prnew[i][j][km-1] = prnew[i][j][km-2];
			charge[i][j][km-1] = charge[i][j][km-2];
			CVinew[i][j][km-1] = CVinew[i][j][km-2];
			CVenew[i][j][km-1] = CVenew[i][j][km-2];
			CVrnew[i][j][km-1] = CVrnew[i][j][km-2];
			BTinew[i][j][km-1] = BTinew[i][j][km-2];
			BTenew[i][j][km-1] = BTenew[i][j][km-2];
			BTrnew[i][j][km-1] = BTrnew[i][j][km-2];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			charge[i][j][0] = charge[i][j][1];
			CVinew[i][j][0] = CVinew[i][j][1];
			CVenew[i][j][0] = CVenew[i][j][1];
			CVrnew[i][j][0] = CVrnew[i][j][1];
			BTinew[i][j][0] = BTinew[i][j][1];
			BTenew[i][j][0] = BTenew[i][j][1];
			BTrnew[i][j][0] = BTrnew[i][j][1];
			pinew[i][j][km] = pinew[i][j][km-1];
			penew[i][j][km] = penew[i][j][km-1];
			prnew[i][j][km] = prnew[i][j][km-1];
			charge[i][j][km] = charge[i][j][km-1];
			CVinew[i][j][km] = CVinew[i][j][km-1];
			CVenew[i][j][km] = CVenew[i][j][km-1];
			CVrnew[i][j][km] = CVrnew[i][j][km-1];
			BTinew[i][j][km] = BTinew[i][j][km-1];
			BTenew[i][j][km] = BTenew[i][j][km-1];
			BTrnew[i][j][km] = BTrnew[i][j][km-1];
		}
	}


	



	


	
}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/fusion.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "fusion.cpp"                                                                       
//                                                                                       
// Do_Fusion(): a procedure to calculate the neutron yield by D-D reaction and D-T
//              reaction, then calculate the output energy.                      
// Do_Alpha_Diffusion(): a procedure to calculate the number density of alpha particles   
//                       by alpha particle diffusion. 
// Do_Alpah_Deposition(): a procedure to calculete the number density of alpha particles                                                                                       
//                        decreased by alpha particle collision and the energy deposition
//                        into ions and electrons. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Do_Fusion()
{
	double Nnew1[im + 1][jm + 1][km + 1],nanew1[im + 1][jm + 1][km + 1],nDnew1[im + 1][jm + 1][km + 1],nTnew1[im + 1][jm + 1][km + 1];
	int i,j,k;
	double na_max, na_min,nD_max,nD_min,nT_max,nT_min;
;
	//a-particle initalize by energy deposition
	#pragma omp parallel for private(j,k)
	for(i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
			//	if(atomicnum[i][j][k] == 1){
					nDnew1[i][j][k] = nDnew[i][j][k]; //[1/m^3]
					nTnew1[i][j][k] = nTnew[i][j][k]; //[1/m^3]
					nDnow[i][j][k] = nDnew[i][j][k] * N0; //[1/m^3]
					nTnow[i][j][k] = nTnew[i][j][k] * N0; //[1/m^3]
					nanow[i][j][k] = nanew[i][j][k] * N0;
					Nnew1[i][j][k] = Nnew[i][j][k];
			//	}
			}
		}
	}




	double x[5], x1[5], x2[5];
	double Ti;
	double ratesDDpn, ratesDDnH;
	double ratesDD, ratesDT;
	double nanow1;
	double Tmax4_Ti, Tmax4_Te, Tmax4_Tr, max_rho;
//	double max_Nnew, min_Nnew;

	#pragma omp parallel for private(j,k,Ti,ratesDDpn,ratesDDnH,ratesDD,ratesDT)
	for (i = 1; i <= im - 1; i++) {
		for (j = 1; j <= jm - 1; j++) {
			for (k = 1; k <= km - 1; k++) {
				if (atomicnum[i][j][k] == 1) {

					Ti = ((Tinew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
															//rates DD
					x[0] = -49.1789720673151;
					x[1] = 15.3267580380585;
					x[2] = -4168271.58512757;
					x[3] = 36677.9694366768;
					x[4] = 0.365303247159742;

					ratesDDpn = exp(x[0] - x[1] / pow((Ti), x[4]) + x[2] * (Ti) / pow((Ti + x[3]), 2.0)); //[m^3/s]

					x1[0] = -48.9931165228571;
					x1[1] = 15.6125104498645;
					x1[2] = -430753.061085177;
					x1[3] = 16887.3131502532;
					x1[4] = 0.362023326564475;

					ratesDDnH = exp(x1[0] - x1[1] / pow((Ti), x1[4]) + x1[2] * (Ti) / pow((Ti + x1[3]), 2.0)); //[m^3/s]	

					ratesDD = ratesDDpn + ratesDDnH; //[m^3/s]

					if (isnan(ratesDD) || isinf(ratesDD)) {
						ratesDD = 0.;
					}
					//rates DT
					x2[0] = -48.9580809680824;
					x2[1] = 18.1155080330636;
					x2[2] = 895.149425658926;
					x2[3] = 135.888636700177;
					x2[4] = 0.366290140624939;

					ratesDT = exp(x2[0] - x2[1] / pow(Ti, x2[4]) + x2[2] / (Ti + x2[3])); //[m^3/s]
					
					if (isnan(ratesDT) || isinf(ratesDT)) {
						ratesDT = 0.;
					}

					//decrease nD by fusion reaction
					reaction_nD[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]	

					//decrease and increase nT by fusion reaction
					reaction_nT[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]

					//nD
					nDnew[i][j][k] = nDnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + 0.5 * nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;
					//nT
					nTnew[i][j][k] = nTnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;

				}
				if (isinf(nanew[i][j][k]) || isnan(nanew[i][j][k])) {
					printf("nanew[i][j][k] =>error %d %d %d %e %e %e %e", i, j, k, nDnow[i][j][k], nTnow[i][j][k], ratesDT, Tinew[i][j][k]);

				}

				if (atomicnum[i][j][k] == 1) {
					nanew[i][j][k] = nDnow[i][j][k] * nTnow[i][j][k] * ratesDT * Dtnew * t0;
					Nnew[i][j][k] = Nnew[i][j][k] - 2.0 * nanew[i][j][k] / N0;

					if (Nnew[i][j][k]<0.) {
						Nnew[i][j][k] = 0.;
					}

				}
				else {
					nanew[i][j][k] = 0.0;
				}
				if (nDnew[i][j][k] < 0.0) { nDnew[i][j][k] = 0.0; }
				if (nTnew[i][j][k] < 0.0) { nTnew[i][j][k] = 0.0; }
				
			}
		}
	}


	//reaction particle number DT and output energy
	//total_rpn_DT = 0.0; //initialize
	output_energy = 0.0; //initialize

	#pragma omp parallel for private(j,k), reduction(+:output_energy)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				if (atomicnum[i][j][k] == 1) {
					output_energy = output_energy + 14.1e+6*qe*dX*dY*dZ * JV0*nanew[i][j][k]; //[J]
				}
				nDnow[i][j][k] = nDnow[i][j][k] / N0;
				nTnow[i][j][k] = nTnow[i][j][k] / N0;
				if (atomicnum[i][j][k] == 1) {
					nDnew[i][j][k] = nDnew[i][j][k] / N0;
					nTnew[i][j][k] = nTnew[i][j][k] / N0;
				}
				rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
				taunew[i][j][k] = 1.0 / rhonew[i][j][k];
				Mass[i][j][k] = rhonew[i][j][k] * J[i][j][k];
				nanow[i][j][k] = nanew[i][j][k] + nanow[i][j][k];
				if (isnan(nanow[i][j][k]) || (isinf(nanow[i][j][k]))) {
					printf("a_diffusion_nanow_error %d %d %d\n", i, j, k);
				}
				nanew[i][j][k] = nanew[i][j][k] / N0;
			}
		}
	}

	total_output_energy = total_output_energy + output_energy;


	#pragma omp parallel for private(j)
	for (i = 0; i<=im;i++){
		for(j=0; j<= jm; j++){
			nanew[i][j][1] = nanew[i][j][2];
			nDnew[i][j][1] = nDnew[i][j][2];
			nTnew[i][j][1] = nTnew[i][j][2];
			Nnew[i][j][1] = Nnew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nDnew[i][j][km-1] = nDnew[i][j][km-2];
			nTnew[i][j][km-1] = nTnew[i][j][km-2];
			Nnew[i][j][km-1] = Nnew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nDnew[i][j][0] = nDnew[i][j][1];
			nTnew[i][j][0] = nTnew[i][j][1];
			Nnew[i][j][0] = Nnew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
			nDnew[i][j][km] = nDnew[i][j][km-1];
			nTnew[i][j][km] = nTnew[i][j][km-1];
			Nnew[i][j][km] = Nnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nDnew[1][j][k] = nDnew[2][j][k];
			nTnew[1][j][k] = nTnew[2][j][k];
			Nnew[1][j][k] = Nnew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nDnew[im-1][j][k] = nDnew[im-2][j][k];
			nTnew[im-1][j][k] = nTnew[im-2][j][k];
			Nnew[im-1][j][k] = Nnew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nDnew[0][j][k] = nDnew[1][j][k];
			nTnew[0][j][k] = nTnew[1][j][k];
			Nnew[0][j][k] = Nnew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
			nDnew[im][j][k] = nDnew[im-1][j][k];
			nTnew[im][j][k] = nTnew[im-1][j][k];
			Nnew[im][j][k] = Nnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nDnew[i][1][k] = nDnew[i][2][k];
			nTnew[i][1][k] = nTnew[i][2][k];
			Nnew[i][1][k] = Nnew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
			nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
			Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nDnew[i][0][k] = nDnew[i][1][k];
			nTnew[i][0][k] = nTnew[i][1][k];
			Nnew[i][0][k] = Nnew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
			nDnew[i][jm][k] = nDnew[i][jm-1][k];
			nTnew[i][jm][k] = nTnew[i][jm-1][k];
			Nnew[i][jm][k] = Nnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanow[i][j][k] = nanew[i][j][k];
				if(atomicnum[i][j][k] == 1){
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];		
				}

			}
		}
	}

}

void Do_Alpha_Diffusion()
{
	int i,j,k;
	int atonum_f[im + 1][jm + 1][km + 1];

	int N,it;

	double Te, rho;
	double delta = 3.0;
	double m_a = 6.664e-27;	//[kg]
	double E_a = 3.5*1.e6*qe;  //[J] (=3.5MeV)
	double v_a;
	double D_a[im + 1][jm + 1][km + 1];
	double D_a_i[im + 1][jm + 1][km + 1], D_a_j[im + 1][jm + 1][km + 1], D_a_k[im + 1][jm + 1][km + 1];
	
	double na_max, na_min;
	v_a = sqrt(2.0*E_a / m_a);


	#pragma omp parallel for private(j,k,Te,rho)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if(eoeCount <= 200){
					if (rhonew[i][j][k] > 1.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				else{
					if (rhonew[i][j][k] > 0.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				

				//a-particl meen free path
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				rho = rhonew[i][j][k] * rho0 * 1.0e-3;	//[g/cm^3]
				lambda_a[i][j][k] = (((1.9*delta) / (1.0 + 122.0 / pow(Te, 1.25))) / (rho));	//[cm]
				lambda_a[i][j][k] = lambda_a[i][j][k] * 1.0e-2;	//[m]

				if (nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){;}
				else{nanew[i][j][k] = 1.0e-8;}
			}
		}
	}

	//flux limiter divided//
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
			//	if(nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){
					D_a_i[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_i[i][j][k] = D_a_i[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i+1][j][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i-1][j][k]*N0) / 2.0) / (dX*L0)) / (nanew[i][j][k]*N0));
					D_a_j[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_j[i][j][k] = D_a_j[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j+1][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j-1][k]*N0) / 2.0) / (dY*L0)) / (nanew[i][j][k]*N0));
					D_a_k[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_k[i][j][k] = D_a_k[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j][k+1]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j][k-1]*N0) / 2.0) / (dZ*L0)) / (nanew[i][j][k]*N0));

			}
		}
	}

	//first initialize
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Ai1[i][j][k] = ((D_a_i[i+1][j][k] + D_a_i[i][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Ai2[i][j][k] = (-1.0) * ((D_a_i[i][j][k] + D_a_i[i-1][j][k]) / 2.0) / (dX*L0*dX*L0);
				Bj1[i][j][k] = ((D_a_j[i][j+1][k] + D_a_j[i][j][k]) / 2.0) / (dY*L0*dY*L0);
				Bj2[i][j][k] = (-1.0) * ((D_a_j[i][j][k] + D_a_j[i][j-1][k]) / 2.0) / (dY*L0*dY*L0);
				Ck1[i][j][k] = ((D_a_k[i][j][k+1] + D_a_k[i][j][k]) / 2.0) / (dZ*L0*dZ*L0);
				Ck2[i][j][k] = (-1.0) * ((D_a_k[i][j][k] + D_a_k[i][j][k-1]) / 2.0) / (dZ*L0*dZ*L0);

				if (atonum_f[i+1][j][k] == 0 && atonum_f[i][j][k] != 0) {
					Ai1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i-1][j][k] == 0) {
					Ai2[i][j][k] = 0.;
				}
				if (atonum_f[i][j+1][k] == 0 && atonum_f[i][j][k] != 0) {
					Bj1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j-1][k] == 0) {
					Bj2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k+1] == 0 && atonum_f[i][j][k] != 0) {
					Ck1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j][k-1] == 0) {
					Ck2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] == 0) {
					Ai1[i][j][k] = 0.0;
					Ai2[i][j][k] = 0.0;
					Bj1[i][j][k] = 0.0;
					Bj2[i][j][k] = 0.0;
					Ck1[i][j][k] = 0.0;
					Ck2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {	
			//set matrix
			//boundary 
			a_tdma[1][j][k] = 1. + Dtnew * t0 * (Ai1[2][j][k]);
			b_tdma[1][j][k]  = Dtnew * t0 * (-Ai1[2][j][k]);
			b_tdma[1][j][k]  = -b_tdma[1][j][k] ;
			d_tdma[1][j][k]  = nanew[2][j][k] * N0;

			a_tdma[im - 3][j][k]  = 1. + Dtnew * t0 * (-Ai2[im - 2][j][k]);
			c_tdma[im - 3][j][k]  = Dtnew * t0 * Ai2[im - 2][j][k];
			c_tdma[im - 3][j][k]  = -c_tdma[im - 3][j][k] ;
			d_tdma[im - 3][j][k] = nanew[im - 2][j][k] * N0;

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k]  = 1. + Dtnew * t0 * (Ai1[i + 1][j][k] - Ai2[i + 1][j][k]);
				b_tdma[i][j][k]  = Dtnew * t0 * (-Ai1[i + 1][j][k]);
				c_tdma[i][j][k]  = Dtnew * t0 * Ai2[i + 1][j][k];
				b_tdma[i][j][k]  = -b_tdma[i][j][k];
				c_tdma[i][j][k]  = -c_tdma[i][j][k];
				d_tdma[i][j][k]  = nanew[i + 1][j][k] * N0;
			}


			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma_i %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (i = 2; i<=im-2; i++) {
				nanew[i][j][k] = x_tdma[i - 1][j][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


////////////////////////////////

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
			//set matrix
			//boundary 
			a_tdma[i][1][k] = 1. + Dtnew * t0*(Bj1[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0*(-Bj1[i][2][k]);
			d_tdma[i][1][k] = nanew[i][2][k] * N0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			a_tdma[i][jm - 3][k] = 1. + Dtnew * t0*(-Bj2[i][jm - 2][k]);
			c_tdma[i][jm - 3][k] = Dtnew * t0 * Bj2[i][jm - 2][k];
			d_tdma[i][jm - 3][k] = nanew[i][jm - 2][k] * N0;
			c_tdma[i][jm - 3][k] = -c_tdma[i][jm - 3][k];

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1. + Dtnew * t0*(Bj1[i][j + 1][k] - Bj2[i][j + 1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Bj1[i][j + 1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * Bj2[i][j + 1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j + 1][k] * N0;
			}
			
			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma_j %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				nanew[i][j][k] = x_tdma[i][j - 1][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


///////////////////////////


	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {	
			//set matrix
			//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (Ck1[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-Ck1[i][j][2]);
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			d_tdma[i][j][1] = nanew[i][j][2] * N0;

			a_tdma[i][j][km - 3] = 1. + Dtnew * t0*(-Ck2[i][j][km-2]);
			c_tdma[i][j][km - 3] = Dtnew * t0 * Ck2[i][j][km - 2];
			c_tdma[i][j][km - 3] = -c_tdma[i][j][km - 3];
			d_tdma[i][j][km - 3] = nanew[i][j][km-2] * N0;

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0*(Ck1[i][j][k+1] - Ck2[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Ck1[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * Ck2[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j][k+1] * N0;
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma_k %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}

			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				nanew[i][j][k] = x_tdma[i][j][k - 1] / N0;
			}
		}
	}


	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				if(nanew[i][j][k] <= 1.0e-8){
					nanew[i][j][k] = 0.0;
				}
				nanow[i][j][k] = nanew[i][j][k];
			}
		}
	}



}

void Do_Alpah_Deposition(void)
{
	double Te;
	double fi, fe;
	double E_a = (3.5e+6*qe);	//Nomalize [J](3.5MeV)
	double nanew_check;
	int na;
	double Tmax;
	int i,j,k;

	fu = 0;
	Tmax = 0.;

	#pragma omp parallel for private(j,k,Te,fi,fe)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				fi = Te / (Te + 32.0);
				fe = (1.0 - fi);
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}
					
					if (atomicnum[i][j][k] == 1 && rhonew[i][j][k] > rho_min && Tinew[i][j][k]>0.0 && Tenew[i][j][k]>0.0) {
						if (nanew[i][j][k]>0.) {
							tau_i[i][j][k] = 1. / (9.0e-8 / 2.0*(1.0 + 4.0 / (2.5)) / pow(3.5e6, 1.5)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*pow(charge[i][j][k], 2.));
							if (Te*1.e3>3.5e6 / (1836.2*4.0)) {
								tau_e[i][j][k] = 1. / (1.6e-9*2.0 / pow(Te*1.e3, 1.5)*4.0 / 4.0*15.*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}
							else{
								tau_e[i][j][k] = 1. / (1.7e-4*2.0 / pow(3.5e6, 3. / 2.)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}

							if (Dtnew*t0 / tau_i[i][j][k] <= 1.) {
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi*Dtnew*t0/tau_i[i][j][k]) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							
							if (Dtnew*t0 / tau_e[i][j][k] <= 1.) {
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe*Dtnew*t0/tau_e[i][j][k]) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}

							if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
								printf("deposition_error_Ti : i=%d j=%d k=%d fi=%e fe=%e CVinew=%e rhonew=%e meos=%e\n",i,j,k,fi,fe,CVinew[i][j][k],rhonew[i][j][k],meos[i][j][k]);
							}
							if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
								printf("deposition_error_Te : i=%d j=%d k=%d fi=%e fe=%e CVenew=%e rhonew=%e charge=%e\n",i,j,k,fi,fe,CVenew[i][j][k],rhonew[i][j][k],charge[i][j][k]);
							}

						}
					}
			
			}
		}
	}			

	//boundary condition
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}




	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanew[i][j][k] = 0.0;
				nanow[i][j][k] = 0.0;
			//	nanow[i][j][k] = nanew[i][j][k];
				Tinow[i][j][k] = Tinew[i][j][k];
				Tenow[i][j][k] = Tenew[i][j][k];
			}
		}
	}

}


void fusion()
{
	int i,j,k;
	Do_Fusion();
	Do_Alpha_Diffusion();
	Do_Alpah_Deposition();
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/main_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "main_ECSH.cpp"                                                                       
//                                                                                       
// main(): a main function that summarizes all processing in the Euler method simulation.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
//#include <sys/start.h>
#include <time.h>
#include "Init_ECSH.cpp"
#include "InitialCondition_ECSH.cpp"
#include "output_ECSH.cpp"
#include "dt_ECSH.cpp"
#include "dif_ECSH.cpp"
#include "eod_ECSH.cpp"
#include "eos_ECSH.cpp"
#include "artv_ECSH2.cpp"
#include "artv_ECSH.cpp"
#include "eoenergy_ECSH.cpp"
#include "BoundaryTracking.cpp"
#include "MaterialRecognition.cpp"
#include "relax_define.h"
#include "cotc_define.h"
#include "relax.cpp"
#include "rhoR_ECSH.cpp"
#include "cotc_ion_ECSH.cpp"
#include "cotc_ele_ECSH.cpp"
#include "RMFP_ECSH.cpp"
#include "cotc_rad_ECSH.cpp"
#include "GenerateMatrix.cpp"
#include "RemeshBoundary.cpp"
#include "fusion.cpp"
#include <omp.h>

int main(){

	int i,j,k;

	GenerateMatrix();
	printf("GenerateMatrix_finished\n");

	Init_ECSH();
	printf("Init_finished\n");

	InitialCondition_ECSH();
	printf("InitialCondition_finished\n");


	eoeFlagBuffer = 0;
	MeshTotal = ((im - 2) - 2 + 1)*((jm - 2) - 2 + 1)*((km - 2) - 2 + 1);
	eoeFlag = 0;
	eoeCount = 0;
	printf("MeshTotal = %d\n", MeshTotal);
	MtEmError = 0;

	int void_max,void_min;
	void_max = 0;
	void_min = km;

		#pragma omp parallel for private(j,k), shared(void_max,void_min)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(rhonew[i][j][k]==0.0){
						if(k > void_max){
							void_max = k;
						}
						if(k < void_min){
							void_min = k;
						}
					}
				}
			}
		}
	center_k = (int)((void_max + void_min) / 2);
	printf("center_k = %d\n", center_k);

	RemeshBoundary();
	printf("Remesh_finished");

	MaterialRecognition(1);
	printf("Materi_finished\n");


	

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					if(rhonew[i][j][k] > 0.0){
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						Nnew[i][j][k] = 0.0;
					}
					J[i][j][k] = dX * dY * dZ;
					if(atomicnum[i][j][k] == 1){
						nDnew[i][j][k] = Nnew[i][j][k] / 2.0;
						nTnew[i][j][k] = Nnew[i][j][k] / 2.0;
					}
				}
			}
		}


	eos_ECSH();
	printf("eos_finished\n");

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];	
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
				}
			}
		}


		nn = 1;


////////////loop////////////

	while(1){

		//Date output//
		eoeFlagNumber = 0;
		#pragma omp parallel for private(j,k),reduction(+:eoeFlagNumber)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(Tinow[i][j][k] > 0.0){
						eoeFlagNumber++;
					}
				}
			}
		}
		eoeFlagBuffer = eoeFlagNumber;
		if(eoeFlagBuffer == MeshTotal){
			eoeFlag = 1;
		}
		if(eoeFlag == 1){
			eoeCount++;
		}
		
		if(t>=OutputTime){
			if(eoeFlag == 1){
				rhoR_ECSH();
			}	
		//	Legendre(nn);
			output_ECSH();
			printf("output_finished\n");

		}

		printf("\n\nnn = %d\n",nn);
		printf("t = %e\n", t);

		nn += 1;
	
		//Calculation of step size of time//
		dt_ECSH();
		printf("dt_finished\n");

		//differential momentum equation//
		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
				}
			}
		}

		artv_ECSH2();
		printf("artv2_finished\n");

		/*equation of motion*/
		dif_ECSH();
		printf("dif_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					// u^n_(i+1/2.j+1/2,k+1/2)
					Ua[i][j][k] = ((unew[i][j][k] + unow[i][j][k]) / 2.0 + (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0) / 2.0;
					Va[i][j][k] = ((vnew[i][j][k] + vnow[i][j][k]) / 2.0 + (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0) / 2.0;
					Wa[i][j][k] = ((wnew[i][j][k] + wnow[i][j][k]) / 2.0 + (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0) / 2.0;

					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
					nanow[i][j][k] = nanew[i][j][k];
				}
			}
		}

		BoundaryTracking(1);
		printf("Tracking_finished\n");

		RemeshBoundary();
		printf("Remesh_finished\n");

		MaterialRecognition(1);
		printf("Material_finished\n");

		artv_ECSH();
		printf("artv_finished\n");

		//equation of continuity//
		eod_ECSH();
		printf("eod_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
				}
			}
		}

		/*equation of energy*/
		eoenergy_ECSH();
		printf("ene_finished\n");


		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
				}
			}
		}


		eos_ECSH();
		printf("eos_finished\n");

		//fusion//
		fusion();
		printf("fusion_finished\n");

		//thermal conduction of ion//
		cotc_ion_ECSH();
		printf("cotc_ion_finished\n");

		//thermal conduction of electron//
		cotc_ele_ECSH();
		printf("cotc_ele_finished\n");

		//thermal conduction of radiation//
		cotc_rad_ECSH();
		printf("cotc_rad_finished\n");

		relax();
		printf("relax_finished\n");

		eos_ECSH();
		printf("eos_finished\n");

		printf("\tTotal_output_energy = %e Input_energy = %e FusionGain = %e\n", total_output_energy, input_energy, total_output_energy / input_energy);

		Dtnow = Dtnew;
		t = t + t0 * Dtnow;


		if (t > initial_t + max_time){
			if(eoeFlag == 1){
				printf("\nFinish\n\n");
				break;
			}
		}

		
	//	if(t > 1.1e-11){break;}


	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/output_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "output_ECSH.cpp"                                                                       
//                                                                                       
// output_ECSH(int n): a procedure to store results in the Euler code.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
void output_ECSH()
{

		
	
		int i, j, k;	
		int Point_index_theta;
  		int Point_index_phi;
		double implosion_speed;
		double Xout, Yout, Zout;

		double Ti_max,rho_max;

		double total_DT_rho,total_DT_Ti,total_DT_mesh;
		double Ti_ave,rho_ave,rhoR_ave;
		double RMS_Ti,RMS_rho,RMS_rhoR;

		double rhoR_1,rhoR_2,rhoR_3,rhoR_4,rhoR_5,rhoR_6,rhoR_7,rhoR_8,rhoR_9,rhoR_10,rhoR_11,rhoR_12,rhoR_13,rhoR_14;
		double mass_i,mass_j,mass_k;

		int rhoR_7_flag,rhoR_8_flag,rhoR_9_flag,rhoR_10_flag,rhoR_11_flag,rhoR_12_flag,rhoR_13_flag,rhoR_14_flag;
		int mesh_max;

	//////////////total_energy//////////////
	totalT = 0.0;
	totalK = 0.0;
	totalU = 0.0;
	Ti_max = 0.0;
	rho_max = 0.0;
	mesh_max = 0;

		#pragma omp parallel for private(j,k), reduction(+:totalT,totalK) ,shared(Ti_max,rho_max)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					energyU_i[i][j][k] = (3.0 / 2.0) * (Tinew[i][j][k] * T0) / (meos[i][j][k] * M0);
					energyU_e[i][j][k] = dX*L0*dY*L0*dZ*L0 * CVenew[i][j][k]*CV0 * Tenew[i][j][k]*T0 * rhonew[i][j][k]*rho0;
					if(rhonew[i][j][k] > 1.0 / rho0 && Trnew[i][j][k] > 0.0){
						energyU_r[i][j][k] = 4.0 * sigma * pow(Trnew[i][j][k]*T0 / kb, 4.0) / (rhonew[i][j][k]*rho0) / lightCC;
					}
					else{
						energyU_r[i][j][k] = 0.0;
					}

					if(rhonew[i][j][k] > 0.0){
						energyK[i][j][k] = 1.0/2.0 * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0 * (pow(unew[i][j][k]*u0,2.0)+pow(vnew[i][j][k]*u0,2.0)+pow(wnew[i][j][k]*u0,2.0)); // 1/2mv^2
					}
					else{
						energyK[i][j][k] = 0.0;
					}

					totalT = totalT + (energyU_i[i][j][k] + energyU_e[i][j][k] + energyU_r[i][j][k]) * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0;
					totalK = totalK + energyK[i][j][k];

					if(rhonew[i][j][k] == 0.0){
						atomicnum[i][j][k] = 0;
					}
						
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						if(Ti_max < Tinew[i][j][k] * T0 / qe / 1000.0){
							Ti_max = Tinew[i][j][k] * T0 / qe / 1000.0 ;
						}
						if(rho_max < rhonew[i][j][k] * rho0){
							rho_max = rhonew[i][j][k] * rho0;
						}
					}
					
				}
			}
		}
	

		totalU = totalK + totalT;

		DTmass_cal = 0.0;
		#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
					}
				}
			}
		}

	
		///////////////RMS////
		total_DT_rho = 0.0;
		total_DT_Ti = 0.0;
		total_DT_mesh = 0.0;
		Ti_ave = 0.0;
		rho_ave = 0.0;
		rhoR_ave = 0.0;
		RMS_Ti = 0.0; 
		RMS_rho = 0.0;
		RMS_rhoR = 0.0;

		#pragma omp parallel for private(j,k), reduction(+:total_DT_rho,total_DT_Ti,total_DT_mesh)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						total_DT_Ti += Tinew[i][j][k];
						total_DT_rho += rhonew[i][j][k];
						total_DT_mesh += 1.0;
					}
				
				}	
			}
		}
		Ti_ave = total_DT_Ti / total_DT_mesh;	
		rho_ave = total_DT_rho / total_DT_mesh;

		#pragma omp parallel for private(j,k), reduction(+:RMS_Ti,RMS_rho)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						RMS_Ti += pow(Ti_ave - Tinew[i][j][k],2.0);
						RMS_rho += pow(rho_ave - rhonew[i][j][k],2.0);
					}
				
				}	
			}
		}
		RMS_Ti = sqrt(RMS_Ti / total_DT_mesh / pow(Ti_ave,2.0));
		RMS_rho = sqrt(RMS_rho / total_DT_mesh / pow(rho_ave,2.0));

		
		FILE*outputfile;
	
		sprintf(output,"../output_euler/output_2d/ij/output_ij_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile=fopen(output,"w");
		

		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
		//		for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\t%e\t%e\t%e\t%e\n", i, j, Xout, Yout, unew[i][j][km/2] * u0, vnew[i][j][km/2] * u0, wnew[i][j][km/2] * u0, rhonew[i][j][km/2] * rho0, Tinew[i][j][km/2] * T0 / qe / 1000.0, Tenew[i][j][km/2] * T0 / qe / 1000.0, Trnew[i][j][km/2] * T0 / qe / 1000.0, pinew[i][j][km/2]*p0, penew[i][j][km/2]*p0, prnew[i][j][km/2]*p0, Nnew[i][j][km/2]*N0, charge[i][j][km/2], nanew[i][j][km/2]*N0, atomicnum[i][j][km/2], rhoR, qnew[i][j][km/2] * p0, CVinew[i][j][km/2]*CV0, CVenew[i][j][km/2]*CV0, CVrnew[i][j][km/2]*CV0);
					if (j == jm-1) {
						fprintf(outputfile, "\n");
					}
				
		//		}	
			}
		}

		fclose(outputfile);


		FILE*outputfile_jk;

		sprintf(output_jk,"../output_euler/output_2d/jk/output_jk_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile_jk = fopen(output_jk,"w");

		//for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile_jk, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\n", j, k, Yout, Zout, unew[im/2][j][k] * u0, vnew[im/2][j][k] * u0, wnew[im/2][j][k] * u0, rhonew[im/2][j][k] * rho0, Tinew[im/2][j][k] * T0 / qe / 1000.0, Tenew[im/2][j][k] * T0 / qe / 1000.0, Trnew[im/2][j][k] * T0 / qe / 1000.0, pinew[im/2][j][k]*p0, penew[im/2][j][k]*p0, prnew[im/2][j][k]*p0, Nnew[im/2][j][k]*N0, charge[im/2][j][k], meos[im/2][j][k], nanew[im/2][j][k]*N0, atomicnum[im/2][j][k]);
					if (k == km-1) {
						fprintf(outputfile_jk, "\n");
					}
				
				}	
		//	}
		}
	
			fclose(outputfile_jk);		
		

////////////////////////


		FILE*outputfile1;		
		
		sprintf(output1,"../output_euler/output_3d/output_n_%08d.csv",nn);
		outputfile1=fopen(output1,"w");

			fprintf(outputfile1, "i,j,k,rho,Ti\n");	

			for (i = im/2-50; i <= im/2+50; i++) {
				for (j = jm/2-50; j <= jm/2+50; j++) {
					for (k = km/2-50; k <= km/2+50; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}

			fclose(outputfile1);
//	}



//////////////////




		FILE*outputfile2;
	
		sprintf(output2,"../output_euler/output_energy.dat");
		outputfile2=fopen(output2,"a+");
		
			fprintf(outputfile2, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, energyU_i[im/2][jm/2][km/2], energyU_e[im/2][jm/2][km/2], energyU_r[im/2][jm/2][km/2], energyK[im/2][jm/2][km/2], totalT, totalK, totalU);
					
		fclose(outputfile2);

///////////////////////////

		FILE*outputfile3;
	
		sprintf(output3,"../output_euler/output_rhoR.dat");
		outputfile3=fopen(output3,"a+");
		
			fprintf(outputfile3, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, rhoR, DTmass_cal, Ti_max,rho_max, Ti_ave*T0/qe/1000.0, rho_ave*rho0, ave_rho3);
					
		fclose(outputfile3);

///////////////////////////


		FILE*outputfile4;
	
		sprintf(output4,"../output_euler/output_FusionGain.dat");
		outputfile4=fopen(output4,"a+");
		
			fprintf(outputfile4, "%e\t%e\t\n", t*1.0e+9, total_output_energy / input_energy);
					
		fclose(outputfile4);

///////////////////////////


		FILE*outputfile5;
	
		sprintf(output5,"../output_euler/output_tracking/output_n_%08d_t_%e.dat",nn,t);
		outputfile5 = fopen(output5,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
				fprintf(outputfile5, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[0]) {
					fprintf(outputfile5, "\n");
				}
			}
		}

		fclose(outputfile5);
//////////////////
/*
		FILE*outputfile6;
	
		sprintf(output6,"output_tracking/output_2_%d.dat",nn);
		outputfile6 = fopen(output6,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[2]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[2]; Point_index_phi++){
				fprintf(outputfile6, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Y[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Z[2][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[2]) {
					fprintf(outputfile6, "\n");
				}
			}
		}


		fclose(outputfile6);
*/
///////////	
		
		FILE*outputfile8;
	
		sprintf(output8,"../output_euler/output_RMS.dat");
		outputfile8=fopen(output8,"a+");
		
			fprintf(outputfile8, "%e\t%e\t%e\t%e\n", t*1.0e+9, RMS_Ti*100.0, RMS_rho*100.0, RMS_rhoR*100.0);
					
		fclose(outputfile8);

		OutputTime = t + 0.001e-8; //OutputStep;
	//	OutputTime = OutputStep;
		printf("OutputTime = %e\n", OutputTime);
			
	
	if(atomicnum[5][5][5] == 1){
		printf("\tMaterialRecognation_failed\n");
		exit(1);
	}
	


		#pragma omp parallel for private(j,k)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(atomicnum[i][j][k] == 0){
						atomicnum[i][j][k] = 1;
					}
					
				}
			}
		}


}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/relax.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


//#include"MS.cpp"
#include <omp.h>

void relax(void) {

	int i, j, k;
	int mk,mi,mj,pivot;
	double amax,Akk,Aik,ax;
	int N;
	double MatA[im+1][5][5], S[im+1][5];

	#pragma omp parallel for private(j,k,lambdaEI,gsaiIg,Ig,omegai,omegar,phii,phir,betai,betar,G,alphai,alphar,gammma,lambda,Xg,Yg,Ag,Bg,gsaii0,gsair0,Ci,Cr,pivot,mk,amax,Akk,Aik,mi,mj,ax)
	for (i = 2; i<im-1; i++) {
		for (j = 2; j<jm-1; j++) {
			for (k = 2; k<km-1; k++) {
				if (Tinew[i][j][k]>0. && Tenew[i][j][k]>0. && Trnew[i][j][k]>0. && rhonew[i][j][k]>0. && atomicnum[i][j][k]!=0) {
					//J convert to K 
					Tistar[i][j][k] = Tinew[i][j][k] / kb;
					Testar[i][j][k]= Tenew[i][j][k] / kb;
					Trstar[i][j][k] = Trnew[i][j][k] / kb;

					atomicmassnumber[i][j][k] = meos[i][j][k] * M0 / (1.9926e-26)*12.;

					if (Tenew[i][j][k] * T0*6.241e18<10) {
						lambdaEI = 15.;
					}
					if (Tenew[i][j][k] * T0*6.241e18>10) {
						lambdaEI = 15.0;
					}
					gsaiIg = Testar[i][j][k] / Trstar[i][j][k];
					Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
					if (gsaiIg>1.e10) {
						Ig = 1.;
					}

					omegai = 1. / (32.*sqrt(2.*M_PI))*(Nnew[i][j][k] * N0*pow(charge[i][j][k], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber[i][j][k]) / (pow(Tenew[i][j][k] * T0, 3. / 2.));
					aw[i][j][k] = 1000.0 * M0*meos[i][j][k] * Na;  
					omegar = 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0);


					if (isinf(omegar) || isnan(omegar)) {
						printf("%d %d %d %e %e %e %e %e %e %e %e\n", i, j, k, charge[i][j][k], Nnew[i][j][k], Testar[i][j][k], CVenew[i][j][k], 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0), CVrnew[i][j][k], Trnew[i][j][k], CVenew[i][j][k]);
						getchar();
					}

					if (isnan(omegai)) { printf("omegai %d %d %d\n ", i, j, k); exit(0); }
					if (isnan(omegar)) { printf("omegar %d %d %d\n ", i, j, k); exit(0); }

					phii = 0.;
					phir = 0.;

					betai = 1.0 + CVinew[i][j][k] / CVenew[i][j][k];
					betar = 1.0 + CVenew[i][j][k] / CVrnew[i][j][k];

					G = CVinew[i][j][k] / CVenew[i][j][k];

					alphai = (phir + betar * phii)*omegar;
					alphar = (phii*G + betai * phir)*omegai;

					gammma = (betai*betar - G)*omegai*omegar;

					lambda = betai * omegai + betar * omegar;

					Xg = -0.5*lambda + 0.5*sqrt(lambda*lambda - 4.0*gammma);
					Yg = -0.5*lambda - 0.5*sqrt(lambda*lambda - 4.0*gammma);

					Ag = (exp(Xg*Dtnew*t0) - 1.0) / (Xg*Dtnew*t0) - (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					if (Xg == 0.) {
						Ag = -(exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					}
					else if (Yg == 0.) {
						Ag = 0.;
					}

					if (isnan(Ag)) { printf("Ag %e %d %d %d %e %e %e %e %e %e %e\n ", Ag, i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma), omegai, omegar, betai, betar); exit(0); }
					Bg = (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);

					if (Yg == 0.) {
						Bg = 0.;
					}
					if (Dtnew == 0.) {
						Ag = 0.;
						Bg = 0.;
					}

					gsaii0 = Tistar[i][j][k] * T0 - Testar[i][j][k] * T0;
					gsair0 = Testar[i][j][k] * T0 - Trstar[i][j][k] * T0;

					Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - alphai / gammma)) + 0.5*(gsaii0 - alphai / gammma);
					Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - alphar / gammma)) + 0.5*(gsair0 - alphar / gammma);
					if (alphai == 0.) { Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - 0.)) + 0.5*(gsaii0 - 0.); }
					if (alphar == 0.) { Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - 0.)) + 0.5*(gsair0 - 0.); }

					if (isnan(Ag)) { printf("Ag %d %d %d %e %e %e\n ", i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma)); exit(0); }
					if (isnan(Bg)) { printf("Bg %d %d %d\n ", i, j, k); exit(0); }

					
						MatA[i][0][0] = 1 + Dtnew * t0*omegai;
						MatA[i][0][1] = -Dtnew * t0*omegai;
						MatA[i][0][2] = 0.;
						MatA[i][0][3] = Tistar[i][j][k] * T0;
						MatA[i][1][0] = -Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai;
						MatA[i][1][1] = 1.0 + Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai + Dtnew * t0*omegar;
						MatA[i][1][2] = -Dtnew * t0*omegar;
						MatA[i][1][3] = Testar[i][j][k] * T0;
						MatA[i][2][0] = 0.0;
						MatA[i][2][1] = -Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][2] = 1.0 + Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][3] = Trstar[i][j][k] * T0;
	
						//matrix(3);
						N = 3;
		
				//forward arase
				for(mk=0;mk<N-1;++mk){
					//partial pivot selection
					pivot=mk;	
					amax=fabs(MatA[i][mk][mk]);
					for(mi=mk+1;mi<N;++mi){
						if(fabs(MatA[i][mi][mk])>amax){
							amax=fabs(MatA[i][mi][mk]);
							pivot=mi;
						}
					}	
					if(pivot!=mk){		
						for(mi=mk;mi<N+1;mi++){
							S[i][mi]=MatA[i][pivot][mi];
							MatA[i][pivot][mi]=MatA[i][mk][mi];
							MatA[i][mk][mi]=S[i][mi];
						}
					}	
					Akk=MatA[i][mk][mk];
					for(mi=mk+1;mi<N;++mi){
						Aik=MatA[i][mi][mk];
						for(mj=mk;mj<N+1;++mj){
							MatA[i][mi][mj]=MatA[i][mi][mj]-Aik*(MatA[i][mk][mj]/Akk);
						}
					}
				}
			
				//back substitution
				MatA[i][N-1][N]=MatA[i][N-1][N]/MatA[i][N-1][N-1];
				for(mi=N-2;mi>=0;--mi){
					ax=0.0;
					for(mj=mi+1;mj<N;++mj){
						ax+=MatA[i][mi][mj]*MatA[i][mj][N];
					}
					MatA[i][mi][N]=(MatA[i][mi][N]-ax)/MatA[i][mi][mi];
				}
		
							Tinew[i][j][k] = MatA[i][0][3] * kb / T0;
							Tenew[i][j][k] = MatA[i][1][3] * kb / T0;
							Trnew[i][j][k] = MatA[i][2][3] * kb / T0;
							if (isnan(Tinew[i][j][k])) { printf("%d %d %d\n ", i, j, k); }
					}
				}
			}
		}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Trnew[i][j][1] = Trnew[i][j][2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			Tinew[i][j][km-1] = Tinew[i][j][km-1];
			Tenew[i][j][km-1] = Tenew[i][j][km-1];
			Trnew[i][j][km-1] = Trnew[i][j][km-1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}	
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Trnew[i][1][k] = Trnew[i][2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}	
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Trnew[1][j][k] = Trnew[2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}	
	}

	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/relax_define.h <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax_define.h"                                                                       
//                                                                                       
// The definition of variables for calculating three-temperature relaxations among Ti,
// Te and Tr
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_relax_define_h_
#define INCLUDED_relax_define_h_

//define variables//
double	***Tistar, ***Testar, ***Trstar;
double  gsaiIg, Ig, lambdaEI, omegai, omegar, ***aw, phii, phir, betai, betar, alphai, alphar, gammma, lambda, Xg, Yg, Ag, Bg, gsaii0, gsair0, Ci, Cr, gsaii, omegaiav, omegarav, phiiav, phirav, alphaiav, alpharav, gammaav, gsair, Kie, Kre, G, omegab, omegac; 

double ElectronMass = 9.129e-31 / M0;
double EnergyCheck1, EnergyCheck2;
//double ElectronMass = me/M0; 
double ProtonMass = 1.672621890e-27/M0;
double ***atomicmassnumber;

int flag;

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_euler3D/rhoR_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "rhoR_ECSH.cpp"                                                                       
//                                                                                       
// rhoR_ECSH(): a procedure to calculate rhoR. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void rhoR_ECSH()
{
			int i,j,k;
	
			double DTmass_cal = 0.0;
			#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
			for(i=0;i<=im;i++){
				for(j=0;j<=jm;j++){
					for(k=0;k<=km;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
						}
					}
				}
			}
			
			double mass_i = 0.0;
			double mass_j = 0.0;		
			double mass_k = 0.0;

			#pragma omp parallel for private(j,k), reduction(+:mass_i,mass_j,mass_k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							mass_i += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (i-2));
							mass_j += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (j-2));
							mass_k += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (k-2));						
						}
					}
				}
			}
			//r_g = sqrt(pow(mass_i *dX / DTmass_cal,2.0) + pow(mass_j * dY / DTmass_cal,2.0) + pow(mass_k * dZ / DTmass_cal,2.0));

			i_g = (mass_i / DTmass_cal);
			j_g = (mass_j / DTmass_cal);
			k_g = (mass_k / DTmass_cal);
	
			int theta_rhoR, phi_rhoR, r_rhoR;
			int r_max = im*2;
			double rho_rhoR;	//[theta][phi]
			double rhoR1[theta_max+1][phi_max+1];	//[theta][phi]
			double r_Length_rhoR[theta_max+1][phi_max+1];

			for(theta_rhoR = 0; theta_rhoR <= theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR <= phi_max; phi_rhoR++){
					rhoR1[theta_rhoR][phi_rhoR] = 0.0;
					r_Length_rhoR[theta_rhoR][phi_rhoR] = 0;
				}		
			}

			double di_rhoR, dj_rhoR, dk_rhoR;

			int Point_index_theta;
		  	int Point_index_phi;
			
			
			double r_Length,r_boundary;

			double i_rhoR, j_rhoR, k_rhoR;
			double i_rhoR_shifted,j_rhoR_shifted,k_rhoR_shifted;

			double PointInMesh_i_shifted_1, PointInMesh_j_shifted_1, PointInMesh_k_shifted_1;
			double PointInMesh_i_shifted_2, PointInMesh_j_shifted_2, PointInMesh_k_shifted_2;
			double PointInMesh_i,PointInMesh_j,PointInMesh_k;

			double i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1;
			double i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2;
	
			#pragma omp parallel for private(rho_rhoR,phi_rhoR,r_rhoR,i_rhoR,j_rhoR,k_rhoR,i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1,i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2,PointInMesh_i,PointInMesh_j,PointInMesh_k,PointInMesh_i_shifted_1,PointInMesh_j_shifted_1,PointInMesh_k_shifted_1,PointInMesh_i_shifted_2,PointInMesh_j_shifted_2,PointInMesh_k_shifted_2), reduction(+:mass_i,mass_j,mass_k)
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					for(r_rhoR = 0; r_rhoR < r_max; r_rhoR++){
						i_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * cos(2.0*phi_rhoR/phi_max*pi) + i_g);	
						j_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * sin(2.0*phi_rhoR/phi_max*pi) + j_g);	
						k_rhoR = (r_rhoR * cos(theta_rhoR/theta_max*pi) + k_g);
						if((int)i_rhoR < 0 && (int)i_rhoR > im && (int)j_rhoR < 0 && (int)j_rhoR > jm && (int)k_rhoR < 0 && (int)k_rhoR > km){
							break;
						}
						else{
							if(atomicnum[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] == 1 && MaterialState_check1[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] != 1){
								r_Length_rhoR[theta_rhoR][phi_rhoR] = r_rhoR;

								i_rhoR_shifted_1 = i_rhoR + 0.5;
								j_rhoR_shifted_1 = j_rhoR + 0.5;
								k_rhoR_shifted_1 = k_rhoR + 0.5;

								i_rhoR_shifted_2 = i_rhoR - 0.5;
								j_rhoR_shifted_2 = j_rhoR - 0.5;
								k_rhoR_shifted_2 = k_rhoR - 0.5;

								PointInMesh_i = i_rhoR - (int)i_rhoR;
								PointInMesh_j = j_rhoR - (int)j_rhoR;
								PointInMesh_k = k_rhoR - (int)k_rhoR;

								PointInMesh_i_shifted_1 = i_rhoR + 0.5 - (int)i_rhoR_shifted_1;
								PointInMesh_j_shifted_1 = j_rhoR + 0.5 - (int)j_rhoR_shifted_1;
								PointInMesh_k_shifted_1 = k_rhoR + 0.5 - (int)k_rhoR_shifted_1;

								PointInMesh_i_shifted_2 = i_rhoR - 0.5 - (int)i_rhoR_shifted_2;
								PointInMesh_j_shifted_2 = j_rhoR - 0.5 - (int)j_rhoR_shifted_2;
								PointInMesh_k_shifted_2 = k_rhoR - 0.5 - (int)k_rhoR_shifted_2;
									
								rho_rhoR = PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]									
														+ PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)];


								if(rho_rhoR > 0.0){
								//	printf("Ti_mode3 = %e rho_mode3 = %e\n",Ti_mode3[r_mode][theta_mode][phi_mode],rho_mode3[r_mode][theta_mode][phi_mode]);
								}
								else{ 
									printf("error_interpolation\n");
									printf("rho_rhoR = %e\n",rho_rhoR);
									exit(1);
								}

								rhoR1[theta_rhoR][phi_rhoR] += rho_rhoR * rho0 * dX * L0 * 1.0e-1;
							}
							else{
								break;
							}			
						}
					}
				}		
			}

			double rhoR2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					rhoR2 += rhoR1[theta_rhoR][phi_rhoR]; 
				}		
			}
 
			ave_rho2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					ave_rho2 += rhoR1[theta_rhoR][phi_rhoR] / (double)r_Length_rhoR[theta_rhoR][phi_rhoR];
				}		
			}
			rhoR = rhoR2 / (double)(theta_max*phi_max);
			ave_rho3 = ave_rho2 / (double)(theta_max*phi_max);

			printf("rhoR = %e\n",rhoR);



}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/BC_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "BC_LC.cpp"
//
// bc_jacobian3D():This function sets the boundary condition of Jacobian.
//
// bc_temperature3D():This function sets the boundary condition of temperature of ion, electron and radiation.
//
// bc_artv3D():This function sets the boundary condition of the coefficient calculated by the function artv() of
//           artv.cpp.
//
// bc_eos3D():This function sets the boundary condition of the coefficients related to the equation of state.
//
// bc_coc3D(): This function sets the boundary condition of the coefficient related to the coordinate in the
//           Lagrangian mesh.
//
// bc_dif3D():This function sets the boundary condition of coefficients related to the equation of motion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void bc_jacobian3D(void) {

	int i, j, k;

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {
			rhonew[k][j][1] = rhonew[k][j][2];
			rhonew[k][j][im - 1] = rhonew[k][j][im - 2];
			Jnew[k][j][1] = Jnew[k][j][2];
			Jnew[k][j][im - 1] = Jnew[k][j][im - 2];
		}
	}
	/*
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				rhonew[k][1][i] = rhonew[k][2][i];
				rhonew[k][jm - 1][i] = rhonew[k][jm - 2][i];
				Jnew[k][1][i] = Jnew[k][2][i];
				Jnew[k][jm - 1][i] = Jnew[k][jm - 2][i];
			}
		}
	}
	*/
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				rhonew[1][j][i] = rhonew[2][j][i];
				rhonew[km - 1][j][i] = rhonew[km - 2][j][i];
				Jnew[1][j][i] = Jnew[km - 2][j][i];
				Jnew[km - 1][j][i] = Jnew[km - 2][j][i];
			}
		}
	}
	*/

}


void bc_temperature3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i < im; i++) {
				Tinew[1][j][i] = Tinew[2][j][i];
				Tinew[km - 1][j][i] = Tinew[km - 2][j][i];
				Tenew[1][j][i] = Tenew[2][j][i];
				Tenew[km - 1][j][i] = Tenew[km - 2][j][i];
				Trnew[1][j][i] = Trnew[2][j][i];
				Trnew[km - 1][j][i] = Trnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				Tinew[k][1][i] = Tinew[k][2][i];
				Tinew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Tenew[k][1][i] = Tenew[k][2][i];
				Tenew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Trnew[k][1][i] = Trnew[k][2][i];
				Trnew[k][jm - 1][i] = Trnew[k][jm - 2][i];
			}
		}
	}
	*/
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			Tinew[k][j][1] = Tinew[k][j][2];
			Tinew[k][j][im - 1] = Tinew[k][j][im - 2];
			Tenew[k][j][1] = Tenew[k][j][2];
			Tenew[k][j][im - 1] = Tenew[k][j][im - 2];
			Trnew[k][j][1] = Trnew[k][j][2];
			Trnew[k][j][im - 1] = Trnew[k][j][im - 2];
		}
	}

	if (mesh_status == 5 || mesh_status == 20) {
		
		for (i = 2; i < im; i++) {
			Tisum1 = 0.; Tisum2 = 0.; Tesum1 = 0.; Tesum2 = 0.; Trsum1 = 0.; Trsum2 = 0.; ksum1 = 0.; ksum2 = 0.;
			for (k = 1; k <= km; k++) {
				Tisum1 = Tisum1 + Tinew[k][2][i];
				Tisum2 = Tisum2 + Tinew[k][jm - 2][i];
				Tesum1 = Tesum1 + Tenew[k][2][i];
				Tesum2 = Tesum2 + Tenew[k][jm - 2][i];
				Trsum1 = Trsum1 + Trnew[k][2][i];
				Trsum2 = Trsum2 + Trnew[k][jm - 2][i];
				ksum1++; ksum2++;
				if (isnan(Tisum1) || isinf(Tisum1) || isnan(Tisum2) || isinf(Tisum2) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e Ti1:%e Ti2:%e\n", k, j, i, Tisum1, Tisum2, Tinew[k][2][i], Tinew[k][jm - 2 ][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tesum1) || isinf(Tesum1) || isnan(Tesum2) || isinf(Tesum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Tesum1, Tesum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trsum1) || isinf(Trsum1) || isnan(Trsum2) || isinf(Trsum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Trsum1, Trsum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(ksum1) || isinf(ksum1) || isnan(ksum2) || isinf(ksum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, ksum1, ksum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
			Tisum1 = Tisum1 / ksum1;
			Tisum2 = Tisum2 / ksum2;
			Tesum1 = Tesum1 / ksum1;
			Tesum2 = Tesum2 / ksum2;
			Trsum1 = Trsum1 / ksum1;
			Trsum2 = Trsum2 / ksum2;
			for (k = 1; k <= km; k++) {
				Tinew[k][2][i] = Tisum1;
				Tinew[k][jm - 2][i] = Tisum2;
				Tenew[k][2][i] = Tesum1;
				Tenew[k][jm - 2][i] = Tesum2;
				Trnew[k][2][i] = Trsum1;
				Trnew[k][jm - 2][i] = Trsum2;
				if (isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("Ti[%d][1][%d]:%e Ti[%d][jm-1][%d]:%e\n", k, i, Tinew[k][2][i], k, i, Tinew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i])) {
					printf("Te[%d][1][%d]:%e Te[%d][jm-1][%d]:%e\n", k, i, Tenew[k][2][i], k, i, Tenew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i])) {
					printf("Tr[%d][1][%d]:%e Tr[%d][jm-1][%d]:%e\n", k, i, Trnew[k][2][i], k, i, Trnew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
		}

	}

}

void bc_artv3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {

				qAnew[1][j][i] = qAnew[2][j][i];
				qAnew[km - 1][j][i] = qAnew[km - 2][j][i];
				qBnew[1][j][i] = qBnew[2][j][i];
				qBnew[km - 1][j][i] = qBnew[km - 2][j][i];
				qCnew[1][j][i] = qCnew[2][j][i];
				qCnew[km - 1][j][i] = qCnew[km - 2][j][i];
				qnew[1][j][i] = qnew[2][j][i];
				qnew[km - 1][j][i] = qnew[km - 2][j][i];

			}
		}
	}

	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {

				qAnew[k][1][i] = qAnew[k][2][i];
				qAnew[k][jm - 1][i] = qAnew[k][jm - 2][i];
				qBnew[k][1][i] = qBnew[k][2][i];
				qBnew[k][jm - 1][i] = qBnew[k][jm - 2][i];
				qCnew[k][1][i] = qCnew[k][2][i];
				qCnew[k][jm - 1][i] = qCnew[k][jm - 2][i];
				qnew[k][1][i] = qnew[k][2][i];
				qnew[k][jm - 1][i] = qnew[k][jm - 2][i];

			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB1new[k][j][im - 1] = qB1new[k][j][im - 2];
			qC1new[k][j][im - 1] = qC1new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB1new[k][j][1] = qB1new[k][j][2];
			qC1new[k][j][1] = qC1new[k][j][2];

			qA1new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA1new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB2new[k][j][im - 1] = qB2new[k][j][im - 2];
			qC2new[k][j][im - 1] = qC2new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB2new[k][j][1] = qB2new[k][j][2];
			qC2new[k][j][1] = qC2new[k][j][2];

			qA2new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][1] = 0.;

			qA2new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB3new[k][j][im - 1] = qB3new[k][j][im - 2];
			qC3new[k][j][im - 1] = qC3new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB3new[k][j][1] = qB3new[k][j][2];
			qC3new[k][j][1] = qC3new[k][j][2];

			qA3new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA3new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB4new[k][j][im - 1] = qB4new[k][j][im - 2];
			qC4new[k][j][im - 1] = qC4new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB4new[k][j][1] = qB4new[k][j][2];
			qC4new[k][j][1] = qC4new[k][j][2];

			qA4new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA4new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

		}
	}

}

/******************/
/** --- EOS--- **/
/******************/
void bc_eos(void)
{
	/*
	for(k=1;k<=km;k++){ 
		N[1][k]   = N[2][k];			   
		N[lm-1][k]= N[lm-2][k];		
		//N[lm][k]  = N[lm-3][k];		
	}
	for(l=1;l<=lm;l++){	
		N[l][1]   = N[l][2];			   
		N[l][km]  = N[l][km-1];		
	}

	for(l=2;l<=lm-2;l++){
		pinew[l][km-1]= 0.;
		pinew[l][km]  = 0.;
		penew[l][km-1]= 0.;
		penew[l][km]  = 0.;
		prnew[l][km-1]= prnew[l][km-2];
		prnew[l][km]  = prnew[l][km-2];

		pinew[l][1]   = 0.;
		penew[l][1]   = 0.;
		prnew[l][1]   = prnew[l][2];
		if(Rnew[l][2]==0. && Rnew[l+1][2]==0.){
			pinew[l][1]= pinew[l][2];
			penew[l][1]= penew[l][2];
		}
		else if(Znew[l][2]==0. && Znew[l+1][2]==0.){
		pinew[l][1]= pinew[l][2];
		penew[l][1]= penew[l][2];
		}
	}
	for(k=1;k<=km;k++){
		pinew[1][k]   = pinew[2][k];
		pinew[lm-1][k]= pinew[lm-2][k];
		pinew[lm][k]  = pinew[lm-3][k];
		penew[1][k]   = penew[2][k];
		penew[lm-1][k]= penew[lm-2][k];
		penew[lm][k]  = penew[lm-3][k];
		prnew[1][k]   = prnew[2][k];
		prnew[lm-1][k]= prnew[lm-2][k];
		prnew[lm][k]  = prnew[lm-3][k];
	}

	for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			pnew[l][k]    = pinew[l][k]+penew[l][k]+prnew[l][k];
		} 
	}

	for(k=1;k<=km;k++){ 
		CVinew[1][k]   = CVinew[2][k];		
		BTinew[1][k]   = BTinew[2][k];	   
		CVinew[lm-1][k]= CVinew[lm-2][k];		
		BTinew[lm-1][k]= BTinew[lm-2][k];
		CVinew[lm][k]  = CVinew[lm-3][k];		
		BTinew[lm][k]  = BTinew[lm-3][k];

		CVenew[1][k]   = CVenew[2][k];		
		BTenew[1][k]   = BTenew[2][k];	   
		CVenew[lm-1][k]= CVenew[lm-2][k];		
		BTenew[lm-1][k]= BTenew[lm-2][k];
		CVenew[lm][k]  = CVenew[lm-3][k];		
		BTenew[lm][k]  = BTenew[lm-3][k];

		CVrnew[1][k]   = CVrnew[2][k];
		BTrnew[1][k]   = BTrnew[2][k];	   
		CVrnew[lm-1][k]= CVrnew[lm-2][k];		
		BTrnew[lm-1][k]= BTrnew[lm-2][k];
		CVrnew[lm][k]  = CVrnew[lm-3][k];		
		BTrnew[lm][k]  = BTrnew[lm-3][k];
	}	
	for(l=1;l<=lm;l++){	
		CVinew[l][1]   = CVinew[l][2];		
		BTinew[l][1]   = BTinew[l][2];	   
		CVinew[l][km]  = CVinew[l][km-1];		
		BTinew[l][km]  = BTinew[l][km-1];
	
		CVenew[l][1]   = CVenew[l][2];
		BTenew[l][1]   = BTenew[l][2];	   
		CVenew[l][km]  = CVenew[l][km-1];		
		BTenew[l][km]  = BTenew[l][km-1];

		CVrnew[l][1]   = CVrnew[l][2];		
		BTrnew[l][1]   = BTrnew[l][2];	   
		CVrnew[l][km]  = CVrnew[l][km-1];		
		BTrnew[l][km]  = BTrnew[l][km-1];
	}
	*/
}

void bc_eos3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				pinew[1][j][i] = pinew[2][j][i];
				pinew[km - 1][j][i] = pinew[km - 2][j][i];
				penew[1][j][i] = penew[2][j][i];
				penew[km - 1][j][i] = penew[km - 2][j][i];
				prnew[1][j][i] = prnew[2][j][i];
				prnew[km - 1][j][i] = prnew[km - 2][j][i];
				CVinew[1][j][i] = CVinew[2][j][i];
				CVinew[km - 1][j][i] = CVinew[km - 2][j][i];
				CVenew[1][j][i] = CVenew[2][j][i];
				CVenew[km - 1][j][i] = CVenew[km - 2][j][i];
				CVrnew[1][j][i] = CVrnew[2][j][i];
				CVrnew[km - 1][j][i] = CVrnew[km - 2][j][i];
				N[1][j][i] = N[2][j][i];
				N[km - 1][j][i] = N[km - 2][j][i];
				BTnew[1][j][i] = BTnew[2][j][i];
				BTnew[km - 1][j][i] = BTnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				pinew[k][1][i] = pinew[k][2][i];
				pinew[k][jm - 1][i] = pinew[k][jm - 2][i];
				penew[k][1][i] = penew[k][2][i];
				penew[k][jm - 1][i] = penew[k][jm - 2][i];
				prnew[k][1][i] = prnew[k][2][i];
				prnew[k][jm - 1][i] = prnew[k][jm - 2][i];
				CVinew[k][1][i] = CVinew[k][2][i];
				CVinew[k][jm - 1][i] = CVinew[k][jm - 2][i];
				CVenew[k][1][i] = CVenew[k][2][i];
				CVenew[k][jm - 1][i] = CVenew[k][jm - 2][i];
				CVrnew[k][1][i] = CVrnew[k][2][i];
				CVrnew[k][jm - 1][i] = CVrnew[k][jm - 2][i];
				N[k][1][i] = N[k][2][i];
				N[k][jm - 1][i] = N[k][jm - 2][i];
				BTnew[k][1][i] = BTnew[k][2][i];
				BTnew[k][jm - 1][i] = BTnew[k][jm - 2][i];
			}
		}
	}
	*/
	
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//pinew[k][j][1] = pinew[k][j][2];
			//pinew[k][j][im - 1] = pinew[k][j][im - 2];
			//penew[k][j][1] = penew[k][j][2];
			//penew[k][j][im - 1] = penew[k][j][im - 2];
			prnew[k][j][1] = prnew[k][j][2];
			prnew[k][j][im - 1] = prnew[k][j][im - 2];
			CVinew[k][j][1] = CVinew[k][j][2];
			CVinew[k][j][im - 1] = CVinew[k][j][im - 2];
			CVenew[k][j][1] = CVenew[k][j][2];
			CVenew[k][j][im - 1] = CVenew[k][j][im - 2];
			CVrnew[k][j][1] = CVrnew[k][j][2];
			CVrnew[k][j][im - 1] = CVrnew[k][j][im - 2];
			N[k][j][1] = N[k][j][2];
			N[k][j][im - 1] = N[k][j][im - 2];
			BTnew[k][j][1] = BTnew[k][j][2];
			BTnew[k][j][im - 1] = BTnew[k][j][im - 2];

			pinew[k][j][1] = 0.;
			pinew[k][j][im - 1] = 0.;
			penew[k][j][1] = 0.;
			penew[k][j][im - 1] = 0.;			

		}
	}

}


/***************************/
/** --- Coordinates--- **/
/***************************/
void bc_coc(void)
{
	/*
	for(l=1;l<=lm;l++){
		if(fabs(Rnew[l][2])<=dR/40.){
			unew[l][2]=0.; 
		}
		else {
			Rnew[l][2] = Rnow[l][2]+Dtnew*unew[l][2];
		}
	}

	if(Rnew[3][2]<=dR/40.)   { Rnew[3][2] =dR/40.;}
	if(Rnew[lm-2][2]<=dR/40.){ Rnew[lm-2][2] =dR/40.;}

	for(l=2;l<=lm/4;l++){
		if(Rnew[l][2]>Rnew[l+1][2]){ Rnew[l+1][2] = Rnew[l][2]+dR/40.;}
	}
	for(l=lm-1;l>=3*lm/4;l--){
		if(Rnew[l][2]>Rnew[l-1][2]){ Rnew[l-1][2] = Rnew[l][2]+dR/40.;}
	}
	*/

//** boundary condition **//
    /*
	for(k=1;k<=km;k++){
		Rnew[1][k]   =-Rnew[3][k];
		Rnew[lm][k]  =-Rnew[lm-2][k];
		Znew[1][k]   = Znew[3][k];
		Znew[lm][k]  = Znew[lm-2][k];
		Rnew[2][k]   = 0.;
		Rnew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		Rnew[l][1] = Rnew[l][2]   - (Rnew[l][3]   -Rnew[l][2]   );
		Rnew[l][km]= Rnew[l][km-1]+ (Rnew[l][km-1]-Rnew[l][km-2]);
		Znew[l][1] = Znew[l][2]   - (Znew[l][3]   -Znew[l][2]   );
		Znew[l][km]= Znew[l][km-1]+ (Znew[l][km-1]-Znew[l][km-2]); 
    }
    for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			dist[l][k]= hypot(Rnew[l][k], Znew[l][k]);
			if(dist[l][2]<=dR/2.){
				for(l=1;l<=lm;l++){
				Rnew[l][2]=0., Rnew[l][1]=-Rnew[l][3], unew[l][2]=0., unew[l][1]=-unew[l][3]; 
				Znew[l][2]=0., Znew[l][1]=-Znew[l][3], vnew[l][2]=0., vnew[l][1]=-vnew[l][3];
				dist[l][2]=0., dist[l][1]= dist[l][3]; 
				}
			}
			Rhat[l][k]= fabs(Rnew[l][k]);
		} 
	}
	*/
}

void bc_coc3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {

				xnew[1][j][i] = xnew[3][j][i];
				xnew[km][j][i] = xnew[km - 2][j][i];

				//xnew[2][j][i] = x_memo[2][j][i];//0.;
				//xnew[km - 1][j][i] = x_memo[km - 1][j][i];//0.001 / L0;
				//xnew[1][j][i] = 2.*(xnew[2][j][i]) - xnew[3][j][i];
				//xnew[km][j][i] = 2.*(xnew[km - 1][j][i]) - xnew[km - 2][j][i];

				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				ynew[2][j][i] = y_memo[2][j][i];//0.;
				ynew[km - 1][j][i] = y_memo[km - 1][j][i];//0.001 / L0;
				ynew[1][j][i] = 2.*(ynew[2][j][i]) - ynew[3][j][i];
				ynew[km][j][i] = 2.*(ynew[km - 1][j][i]) - ynew[km - 2][j][i];
				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				//znew[1][j][i] = znew[3][j][i];
				//znew[km][j][i] = znew[km - 2][j][i];

				//znew[2][j][i] = z_memo[2][j][i];
				//znew[km - 1][j][i] = z_memo[km - 1][j][i];
				//znew[1][j][i] = 2.*(znew[2][j][i]) - znew[3][j][i];
				//znew[km][j][i] = 2.*(znew[km - 1][j][i]) - znew[km - 2][j][i];		

			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {

				xnew[k][jm - 1][i] = x_memo[k][jm - 1][i];
				xnew[k][2][i] = x_memo[k][2][i];
				xnew[k][1][i] = 2.*(xnew[k][2][i]) - xnew[k][3][i];
				xnew[k][jm][i] = 2.*(xnew[k][jm - 1][i]) - xnew[k][jm - 2][i];

				//xnew[k][1][i] = xnew[k][3][i];
				//xnew[k][jm][i] = xnew[k][jm - 2][i];

				ynew[k][jm - 1][i] = y_memo[k][jm - 1][i];//0.001 / L0;
				ynew[k][2][i] = y_memo[k][2][i];
				ynew[k][1][i] = 2.*(ynew[k][2][i]) - ynew[k][3][i];
				ynew[k][jm][i] = 2.*(ynew[k][jm - 1][i]) - ynew[k][jm - 2][i];

				//ynew[k][1][i] = ynew[k][3][i];
				//ynew[k][jm][i] = ynew[k][jm - 2][i];

				//znew[k][jm - 1][i] = z_memo[k][jm - 1][i];//0.001 / L0;
				//znew[k][2][i] = z_memo[k][2][i];
				//znew[k][1][i] = 2.*(znew[k][2][i]) - znew[k][3][i];
				//znew[k][jm][i] = 2.*(znew[k][jm - 1][i]) - znew[k][jm - 2][i];

				znew[k][1][i] = znew[k][3][i];
				znew[k][jm][i] = znew[k][jm - 2][i];

			}
		}
	}
	*/



#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {

			//xnew[k][j][1] = xnew[k][j][3];
			//xnew[k][j][im] = xnew[k][j][im - 2];

			//xnew[k][j][2] = x_memo[k][j][2];
			//xnew[k][j][im - 1] = x_memo[k][j][im - 1];
			xnew[k][j][1] = 2.*(xnew[k][j][2]) - xnew[k][j][3];
			xnew[k][j][im] = 2.*(xnew[k][j][im - 1]) - xnew[k][j][im - 2];

			//ynew[k][j][1] = ynew[k][j][3];
			//ynew[k][j][im] = ynew[k][j][im - 2];

			//ynew[k][j][2] = y_memo[k][j][2];
			//ynew[k][j][im - 1] = y_memo[k][j][im - 1];
			ynew[k][j][1] = 2.*(ynew[k][j][2]) - ynew[k][j][3];
			ynew[k][j][im] = 2.*(ynew[k][j][im - 1]) - ynew[k][j][im - 2];

			//znew[k][j][1] = znew[k][j][3];
			//znew[k][j][im] = znew[k][j][im - 2];

			//znew[k][j][2] = z_memo[k][j][2];
			//znew[k][j][im - 1] = z_memo[k][j][im - 1];
			znew[k][j][1] = 2.*(znew[k][j][2]) - znew[k][j][3];
			znew[k][j][im] = 2.*(znew[k][j][im - 1]) - znew[k][j][im - 2];

		}
	}


}

/**************************************************/
/** --- Differential momentum equation --- **/
/**************************************************/
void bc_dif(void){
/* boundary condition */
	/*
	for(k=1;k<=km;k++){
		unew[1][k]   =-unew[3][k];
		vnew[1][k]   =-vnew[3][k];
		unew[lm][k]  =-unew[lm-2][k];
		vnew[lm][k]  =-vnew[lm-2][k];
		unew[2][k]   = 0.;
		unew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		unew[l][1]   = unew[l][2];
		vnew[l][1]   = vnew[l][2];
		unew[l][km]  = unew[l][km-1];
		vnew[l][km]  = vnew[l][km-1];
    }
	*/
/* Vr, Vtheta, speed */
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//if(dist[l][k]==0.){
			//	theta[l][k]= ((l-2.)/(lm-3.)-.5)*(pi);
			//}
			//else{
			//theta[l][k]= 0.5*pi+asin(Znew[l][k]/dist[l][k]);  
			//}
		//} 
	//}
   // for(k=1;k<=km;k++){
		//theta[1][k] = theta[2][k]   -(theta[3][k]-theta[2][k]);
		//theta[lm][k]= theta[lm-1][k]+(theta[lm-1][k]-theta[lm-2][k]);
    //}
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//Vr[l][k]    = unew[l][k]*sin(theta[l][k])-vnew[l][k]*cos(theta[l][k]);
			//Vtheta[l][k]= unew[l][k]*cos(theta[l][k])+vnew[l][k]*sin(theta[l][k]);
			//speed[l][k] = hypot(unew[l][k], vnew[l][k]);
		//} 
	//}
}
void bc_dif3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				unew[1][j][i] = unew[3][j][i];
				unew[km][j][i] = unew[km - 2][j][i];
				//unew[2][j][i] = 0.;
				//unew[km - 1][j][i] = 0.;
				vnew[1][j][i] = -vnew[3][j][i];
				vnew[km][j][i] = -vnew[km - 2][j][i];
				vnew[2][j][i] = 0.;
				vnew[km - 1][j][i] = 0.;
				wnew[1][j][i] = wnew[3][j][i];
				wnew[km][j][i] = wnew[km - 2][j][i];
				//wnew[2][j][i] = 0.;
				//wnew[km - 1][j][i] = 0.;
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {
				unew[k][1][i] = -unew[k][3][i];
				unew[k][jm][i] = -unew[k][jm - 2][i];
				unew[k][jm - 1][i] = 0.;
				unew[k][2][i] = 0.;
				vnew[k][1][i] = -vnew[k][3][i];
				vnew[k][jm][i] = -vnew[k][jm - 2][i];
				vnew[k][jm - 1][i] = 0.;
				vnew[k][2][i] = 0.;
				wnew[k][1][i] = wnew[k][3][i];
				wnew[k][jm][i] = wnew[k][jm - 2][i];
				//wnew[k][jm - 1][i] = 0.;
				//wnew[k][2][i] = 0.;
			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			//unew[k][j][1] = unew[k][j][2];
			//unew[k][j][im] = unew[k][j][im - 1];
			//unew[k][j][2] = 0.;
			//unew[k][j][im - 1] = 0.;
			//vnew[k][j][1] = vnew[k][j][2];
			//vnew[k][j][im] = vnew[k][j][im - 1];
			//vnew[k][j][2] = 0.;
			//vnew[k][j][im - 1] = 0.;
			//wnew[k][j][1] = wnew[k][j][2];
			//wnew[k][j][im] = wnew[k][j][im - 1];
			//wnew[k][j][2] = 0.;
			//wnew[k][j][im - 1] = 0.;
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/BeamMaking.cpp <==
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void BeamMaking(void){
double make_t=0.,stept=0.0001;
FILE*Beamout;
double BeamShape;
while(make_t<=t_end + del_t_end){
    if (make_t < t_Beam1) {
		BeamShape = 0.0;
	}
	else if (make_t < (t_Beam1 + del_t_Beam1)) {
		BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (make_t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam2) {
		BeamShape = Power_1;
	}
	else if (make_t < (t_Beam2 + del_t_Beam2)) {
		BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (make_t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam3) {
		BeamShape = Power_2;
	}
	else if (make_t < (t_Beam3 + del_t_Beam3)) {
		BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (make_t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam4) {
		BeamShape = Power_3;
	}
	else if (make_t < (t_Beam4 + del_t_Beam4)) {
		BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (make_t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam5) {
		BeamShape = Power_4;
	}
	else if (make_t < (t_Beam5 + del_t_Beam5)) {
		BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (make_t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_end) {
		BeamShape = Power_5;
	}
	else if (make_t < (t_end + del_t_end)) {
		BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (make_t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
	}

	Beamout = fopen("../output/Beam.dat", "a+");
	fprintf(Beamout, "%e\t%e\n", make_t, BeamShape);
	fclose(Beamout);
	Beaminput = Beaminput+ BeamShape*stept*t0;
    make_t += stept;
}
    

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/CONSTANT.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The definition of constants and normalization factors.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_CONSTANT_h_
#define INCLUDED_CONSTANT_h_

/* constant */
const double pi     = 3.141592654;           // Circular constant
const double kb     = 1.3806e-23;            // Boltzmann constant  [J/K]
const double qe     = 1.60217733e-19;        // Electron Charge     [C]
const double qe2    = 2.567e-38;             // Squared elementary charge
const double Na     = 6.02214199e23;         // Avogadro constant   [1/mol]
const double C      = 299792458.;            // Speed of light in vaccum, in m/s
const double C2     = 8.987552e16;           // Squared speed of light
const double me     = 9.109e-31;             // Electron mass, in kg
const double hp     = 6.62606957e-34;	      // Planck's constant [m^2* kg / s]
const double sigma  = 5.6704e-8;          // Stefan-Boltzmann constant [W/(m^2*K^4)]
const double alphaFS= 7.2973525698e-3;    // fine-structure constant
const double eps0   = 8.8542e-12;  // Vacuum permitivity
const double eps1   = 1.;          // Chamber gas permitivity
const double ke     = 1./4./pi/eps0/eps1; //  in m/F
const double aB     = 5.2915e-11;  // Bohr radius in m
const double VB     = 2.18768e6;   // Bohr velocity in m/s
const double EL     = 6.689e-55;   // qe4.ke/eps0 in J2m2 (SI)
const double Fe     = 7.343e-25;   // Fe=EL/me, in J2/(m.kg)

/* Normalization Factor */
const double t0      = 1.e-9;          //Time   [s]
const double L0      = 1.e-3;          //Length [m]
const double M0      = 4.17638e-27;    //Mass   [kg]
const double jS0     = 1.e-6;          //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
const double JV0     = 1.e-9;          //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
const double u0      = 1.e+6;          //Velocit                    :u0  = L0/t0 [m/s]	   
const double p0      = 4.17638e-6;     //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
const double q0      = 4.17638e-6;     //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
const double T0      = 4.17638e-15;    //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
const double T02	 = 3.0250e8;	   //Temperature                :T0  = (M0*L0^2)/(t0^2*kb) [J]
const double N0      = 1.e+9;          //Number density             :N0  = 1/J0             [1/m^3]
const double rho0    = 4.17638e-18;    //Mass density               :rho0= N0*M0            [kg/m^3]
const double tau0    = 2.39442e17;     //Specific volume            :tan0= 1/rho0           [m^3/kg]
const double energy0 = 26.0668;        //Energy                     :energy0 = T0/qe        [keV] 
const double epsilon0= 6.2415e27;      //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
const double CV0     = 3305.73;        //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
const double BT0     = 2.394418e29;    //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
const double kappa0  = 1.380649e-11;   //Thermal conductivity       :kapper0 = kb/(t0*L0)
const double W0      = 4.17638e-6;	   //Wat

const double DTdensity = 4.56735e19;   //The average of the solid density of D and T        :190.75/rho0
const double DTmass    = 1.;           //The average of the mass of D and T                 :4.17638e-27/M0
//const double Hedensity = 4.54939e19;   //Density of He(solid) :190/rho0
const double Hedensity = 4.118399e16;   //Density of He(solid) :0.172/rho0
const double Hemass    = 1.5914444;    //Mass of He(4)    :6.6464764e-27/M0
const double Aldensity = 6.46288e20;   //Density of Al :2698.9/rho0 
const double Almass    = 10.727924;    //Mass of Al    :4.4803894e-26/M0
const double Pbdensity = 2.7177e21;    //Density of Pb :11350/rho0 
const double Pbmass    = 82.38;        //Mass of Pb    :3.4406e-25/M0

const double kbr = 1.380648e-16;
const double Ih = 13.60;
const double alpha_Lr = 14.3139;
const double beta_Lr = 0.6624;
const double c1_Lr = -0.366667;
const double c2_Lr = 0.983333;
const double a1_Lr = 0.003323;
const double a2_Lr = 0.971832;
const double a3_Lr = 9.26148e-5;
const double a4_Lr = 3.10165;
const double b0_Lr = -1.7630;
const double b1_Lr = 1.43175;
const double b2_Lr = 0.315463;



#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/Derf.c <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The file contains the error function in the double precision.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double derf(double x)
{
    int k;
    double w, t, y;
    static double a[65] = {
        5.958930743e-11, -1.13739022964e-9, 
        1.466005199839e-8, -1.635035446196e-7, 
        1.6461004480962e-6, -1.492559551950604e-5, 
        1.2055331122299265e-4, -8.548326981129666e-4, 
        0.00522397762482322257, -0.0268661706450773342, 
        0.11283791670954881569, -0.37612638903183748117, 
        1.12837916709551257377, 
        2.372510631e-11, -4.5493253732e-10, 
        5.90362766598e-9, -6.642090827576e-8, 
        6.7595634268133e-7, -6.21188515924e-6, 
        5.10388300970969e-5, -3.7015410692956173e-4, 
        0.00233307631218880978, -0.0125498847718219221, 
        0.05657061146827041994, -0.2137966477645600658, 
        0.84270079294971486929, 
        9.49905026e-12, -1.8310229805e-10, 
        2.39463074e-9, -2.721444369609e-8, 
        2.8045522331686e-7, -2.61830022482897e-6, 
        2.195455056768781e-5, -1.6358986921372656e-4, 
        0.00107052153564110318, -0.00608284718113590151, 
        0.02986978465246258244, -0.13055593046562267625, 
        0.67493323603965504676, 
        3.82722073e-12, -7.421598602e-11, 
        9.793057408e-10, -1.126008898854e-8, 
        1.1775134830784e-7, -1.1199275838265e-6, 
        9.62023443095201e-6, -7.404402135070773e-5, 
        5.0689993654144881e-4, -0.00307553051439272889, 
        0.01668977892553165586, -0.08548534594781312114, 
        0.56909076642393639985, 
        1.55296588e-12, -3.032205868e-11, 
        4.0424830707e-10, -4.71135111493e-9, 
        5.011915876293e-8, -4.8722516178974e-7, 
        4.30683284629395e-6, -3.445026145385764e-5, 
        2.4879276133931664e-4, -0.00162940941748079288, 
        0.00988786373932350462, -0.05962426839442303805, 
        0.49766113250947636708
    };
    static double b[65] = {
        -2.9734388465e-10, 2.69776334046e-9, 
        -6.40788827665e-9, -1.6678201321e-8, 
        -2.1854388148686e-7, 2.66246030457984e-6, 
        1.612722157047886e-5, -2.5616361025506629e-4, 
        1.5380842432375365e-4, 0.00815533022524927908, 
        -0.01402283663896319337, -0.19746892495383021487, 
        0.71511720328842845913, 
        -1.951073787e-11, -3.2302692214e-10, 
        5.22461866919e-9, 3.42940918551e-9, 
        -3.5772874310272e-7, 1.9999935792654e-7, 
        2.687044575042908e-5, -1.1843240273775776e-4, 
        -8.0991728956032271e-4, 0.00661062970502241174, 
        0.00909530922354827295, -0.2016007277849101314, 
        0.51169696718727644908, 
        3.147682272e-11, -4.8465972408e-10, 
        6.3675740242e-10, 3.377623323271e-8, 
        -1.5451139637086e-7, -2.03340624738438e-6, 
        1.947204525295057e-5, 2.854147231653228e-5, 
        -0.00101565063152200272, 0.00271187003520095655, 
        0.02328095035422810727, -0.16725021123116877197, 
        0.32490054966649436974, 
        2.31936337e-11, -6.303206648e-11, 
        -2.64888267434e-9, 2.050708040581e-8, 
        1.1371857327578e-7, -2.11211337219663e-6, 
        3.68797328322935e-6, 9.823686253424796e-5, 
        -6.5860243990455368e-4, -7.5285814895230877e-4, 
        0.02585434424202960464, -0.11637092784486193258, 
        0.18267336775296612024, 
        -3.67789363e-12, 2.0876046746e-10, 
        -1.93319027226e-9, -4.35953392472e-9, 
        1.8006992266137e-7, -7.8441223763969e-7, 
        -6.75407647949153e-6, 8.428418334440096e-5, 
        -1.7604388937031815e-4, -0.0023972961143507161, 
        0.0206412902387602297, -0.06905562880005864105, 
        0.09084526782065478489
    };

    w = x < 0 ? -x : x;
    if (w < 2.2) {
        t = w * w;
        k = (int) t;
        t -= k;
        k *= 13;
        y = ((((((((((((a[k] * t + a[k + 1]) * t + 
            a[k + 2]) * t + a[k + 3]) * t + a[k + 4]) * t + 
            a[k + 5]) * t + a[k + 6]) * t + a[k + 7]) * t + 
            a[k + 8]) * t + a[k + 9]) * t + a[k + 10]) * t + 
            a[k + 11]) * t + a[k + 12]) * w;
    } else if (w < 6.9) {
        k = (int) w;
        t = w - k;
        k = 13 * (k - 2);
        y = (((((((((((b[k] * t + b[k + 1]) * t + 
            b[k + 2]) * t + b[k + 3]) * t + b[k + 4]) * t + 
            b[k + 5]) * t + b[k + 6]) * t + b[k + 7]) * t + 
            b[k + 8]) * t + b[k + 9]) * t + b[k + 10]) * t + 
            b[k + 11]) * t + b[k + 12];
        y *= y;
        y *= y;
        y *= y;
        y = 1 - y * y;
    } else {
        y = 1;
    }
    return x < 0 ? -y : y;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/HIFScheme.h <==
// HIB Irradiation systems
//
// In the HIBs illumination schem, users can change the irradiation angles.
// For example, dTh1=0.,  dTh2=0., dTh3=0 in beam32m() specify the deviation angles
// from the original direction, depending on users' demand.
//
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------

void beam1() { ThetaBeam = 90.; PhiBeam = 90.; InitE(); Divider(); ECL(); ETotal(); }

void beam2() {
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
}

void beam3() {
	ThetaBeam = 72.; PhiBeam = 180.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 165.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 195.; InitE(); Divider(); ECL(); ETotal();
}

void beam6() {   // 6-beam    //for testing
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; InitE(); Divider(); ECL(); ETotal();
}

void Cyl_4() {  // 8-beam    //for testing
	ThetaBeam = 0.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_6() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_8() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_12() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_24() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_36() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void beam12() {  // 12-beam 
	ThetaBeam = 31.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;            InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 58.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 90.;       for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 148.282526; InitE(); Divider(); ECL(); ETotal(); }
	for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 31.717474; InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 121.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 148.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;           InitE(); Divider(); ECL(); ETotal(); }
}

void Tbeam12() { // 12-beam with two radii
	ThetaBeam = 31.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 58.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;       for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 148.282526; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 31.717474; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 121.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
}

void beam20() {  // 20-beam
	ThetaBeam = 20.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 69.094843; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.1; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 159.09483; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 125.26390; for (PB = 0; PB<4; PB++) {
		PhiBeam = (double)PB*90. + 45.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 110.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam32() {  // OMEGA 32 Spherical symmetric irradiation scheme -----
	ThetaBeam = 37.377; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 142.623; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 63.435; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 116.565; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 79.188; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 100.812; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 0.;   PhiBeam = 0.;                            InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;   PhiBeam = 0.;                           InitE(); Divider(); ECL(); ETotal();
}

void beam60() {  // 60-beam
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;    InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
}

void rbeam60() {    // Theta rotated version
	ThetaBeam = 0.;        PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 23.281446; PhiBeam = 124.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 235.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 38.110209; PhiBeam = 199.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 160.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 40.911393; PhiBeam = 94.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 265.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 29.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 330.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 47.600365; PhiBeam = 62.15468;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 297.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 60.5131;   PhiBeam = 346.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 207.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 152.380411; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 13.403039; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 62.54042;  PhiBeam = 254.41914; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 105.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 70.769253; PhiBeam = 295.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 230.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 64.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 129.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 78.601947; PhiBeam = 87.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 168.1217; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 191.8783;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 272.380286; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 81.529495; PhiBeam = 335.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 24.07918;  InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 86.222924; PhiBeam = 312.978068; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 47.021932; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;      PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 156.718554; PhiBeam = 304.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 180.;      InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 55.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 141.889791; PhiBeam = 19.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 340.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 139.088607; PhiBeam = 274.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 209.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 85.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 150.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 132.399635; PhiBeam = 242.15468; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 117.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 119.4869;  PhiBeam = 27.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 166.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 193.403039; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 332.380411; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 117.45958; PhiBeam = 74.41914;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 285.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 109.230747; PhiBeam = 244.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 115.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 50.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 309.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 101.398053; PhiBeam = 267.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 92.380286; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 348.1217;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 11.8783;   InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.470505; PhiBeam = 155.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 204.07918; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 93.777076; PhiBeam = 227.021932; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 132.978068; InitE(); Divider(); ECL(); ETotal();
}

void pbeam60() {   // Phi rotated version
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. - 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam120(){ beam60(); pbeam60();
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/IMOK.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "IMOK.cpp"
//
// setOK3(): Transfer the mesh data in Lagrangian code to those in OK3 code.
//
// VMesh(int iM, int jM, int kM):  a procedure to calculate the mesh volume.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


void setOK3(void)
{
	double drT;
	int k, j, i, nl, nl2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				if (dist[k][j][i] > R0) {
					R0 = dist[k][j][i];
				}
				if (dist[k][j][i] < R5) {
					R5 = dist[k][j][i];
				}
			}
		}
	}
	
	drT = 0.; k = 50;
	//for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			//drT = (fabs(dist[k][j][kbc1] - dist[k][j][rM - 1]) / (((double)(rM)-1.) - (double)(kbc1))) + drT;
			drT = (fabs(dist[k][j][kbc1] - dist[k][j][kbc2 - 1]) / (((double)(kbc2) - 1.) - (double)(kbc1))) + drT;
			//nl++;
		}	
	//}
	//dr=drT/(double)(nl);
	//stR    = 5.0*dr;
	
	//dr = drT / (double)(jm - 3);
	dr = drT / (double)(jm - 3);
	stR = OK3stR * dr;
	printf("dr=%e stR=%e\n", dr, stR);

	double Theta, Phi;
	for (i = 0; i <= rM; i++) {
		for (j = 0; j <= ThetaM; j++) {
			for (k = 0; k <= PhiM; k++) {			
				if (k == PhiM) {
					rMesh[i][j][k] = dist[1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[1][j + 2][i + 2];
					zMesh[i][j][k] = znew[1][j + 2][i + 2];
				}
				else {
					rMesh[i][j][k] = dist[k + 1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[k + 1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[k + 1][j + 2][i + 2];
					zMesh[i][j][k] = znew[k + 1][j + 2][i + 2];				
				}
				if (Ralp0<rMesh[i][j][k]) { Ralp0 = rMesh[i][j][k]; }
			}
		}
	}
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				rCMesh[i][j][k] = (rMesh[i][j][k] + rMesh[i][j + 1][k] + rMesh[i][j][k + 1] + rMesh[i][j + 1][k + 1] + rMesh[i + 1][j][k] + rMesh[i + 1][j + 1][k] + rMesh[i + 1][j][k + 1] + rMesh[i + 1][j + 1][k + 1]) / 8.;
				xCMesh[i][j][k] = (xMesh[i][j][k] + xMesh[i][j + 1][k] + xMesh[i][j][k + 1] + xMesh[i][j + 1][k + 1] + xMesh[i + 1][j][k] + xMesh[i + 1][j + 1][k] + xMesh[i + 1][j][k + 1] + xMesh[i + 1][j + 1][k + 1]) / 8.;
				yCMesh[i][j][k] = (yMesh[i][j][k] + yMesh[i][j + 1][k] + yMesh[i][j][k + 1] + yMesh[i][j + 1][k + 1] + yMesh[i + 1][j][k] + yMesh[i + 1][j + 1][k] + yMesh[i + 1][j][k + 1] + yMesh[i + 1][j + 1][k + 1]) / 8.;
				zCMesh[i][j][k] = (zMesh[i][j][k] + zMesh[i][j + 1][k] + zMesh[i][j][k + 1] + zMesh[i][j + 1][k + 1] + zMesh[i + 1][j][k] + zMesh[i + 1][j + 1][k] + zMesh[i + 1][j][k + 1] + zMesh[i + 1][j + 1][k + 1]) / 8.;
			}
		}
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				//VM[i][j][k] = Jnew[k + 1][j + 2][i + 2];
				//SM[i][j][k] = SMesh(i, j, k);
				VM[i][j][k] = VMesh(i, j, k);
				if (VM[i][j][k] <= 0.) { cout << endl << "  V ijk" << VM[i][j][k] << "    " << i << "," << j << "," << k << "   er 3" << endl; exit(3); }
			}
		}
	}  

	Ralp= (Ralp0 + 2.*OK3stR*dr);

	Spellet=4.*pi*R0*R0;
	stS = 0.5*(dr +.017*dPhi*R0);
	Rfn =  R5;
	for (i = 0; i < rM; i++) {
		drRMSi[i] = dist[90][45][i + 3] - dist[90][45][i + 2];
	}
	

}
double VMesh(int iM, int jM, int kM)
{
	double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, Vijk;
	double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	x1 = xMesh[iM + 1][jM][kM];	y1 = yMesh[iM + 1][jM][kM]; z1 = zMesh[iM + 1][jM][kM];
	x2 = xMesh[iM + 1][jM + 1][kM];	y2 = yMesh[iM + 1][jM + 1][kM]; z2 = zMesh[iM + 1][jM + 1][kM];
	x3 = xMesh[iM + 1][jM][kM + 1];	y3 = yMesh[iM + 1][jM][kM + 1]; z3 = zMesh[iM + 1][jM][kM + 1];
	x4 = xMesh[iM + 1][jM + 1][kM + 1];	y4 = yMesh[iM + 1][jM + 1][kM + 1]; z4 = zMesh[iM + 1][jM + 1][kM + 1];
	x5 = xMesh[iM][jM][kM];	y5 = yMesh[iM][jM][kM]; z5 = zMesh[iM][jM][kM];
	x6 = xMesh[iM][jM + 1][kM];	y6 = yMesh[iM][jM + 1][kM]; z6 = zMesh[iM][jM + 1][kM];
	x7 = xMesh[iM][jM][kM + 1];	y7 = yMesh[iM][jM][kM + 1]; z7 = zMesh[iM][jM][kM + 1];
	x8 = xMesh[iM][jM + 1][kM + 1];	y8 = yMesh[iM][jM + 1][kM + 1]; z8 = zMesh[iM][jM + 1][kM + 1];

	l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
	l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
	l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
	l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
	l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
	l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
	l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
	t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
	t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
	sT1 = t123 + t234;                sT2 = t567 + t678;
	hM = (l15 + l26 + l37 + l48) / 4.;     Vijk = hM * (sT1 + sT2) / 2.;
	SM[iM][jM][kM] = sT1;           // cout<<SM[iM][jM][kM]<<endl;
	return Vijk;
}//------------------------------------



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/InputOK3.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "InputOK3.h"
//
//  Preparation for the OK3 and for Lagrange code. The beam parameter, the reactor chamber radius,
//  the beam radius of rotation are specified here.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// InputOK3.h      
// by Ogoyski and Kawata (20.11.2011)
//---------------------------------


#ifndef INCLUDED_InputOK3_h_
#define INCLUDED_InputOK3_h_

//-- Projectile {        1=Pb,  2=U   , 3=Cs  ,   4=C ,   5=p } ---------------------------------------------------------------------
//-- Target     {0=hole, 1=Pb,  2=Al  , 3=Foam ,  4=DT ,  5=H2O , 6=bone , 7=musc,8=brain,9=tumor } ---------------------------------
double aZb [6] ={0., 82.     ,     92.,     55.,     6.,   1.   }; // Projectile atomic number 
double aAb [6] ={0., 207.21  ,  238.03,   132.9, 12.011,   1.007}; // Projectile atomic mass in amu
double aZt0[10]={0., 0.      ,      0.,      0.,     0.,   0.5  ,  0.    ,     0.,     0.,     0.}; // Tardet ionization at 0 eV 
double aZtm[10]={0., 82.     ,     13.,     13.,     1.,   3.   ,  2.    ,     1.,     2.,     3.}; // Maximal tardet ionization 
double aAt [10]={0., 207.21  ,   26.98,   26.98,    2.5, 18.0153, 40.078 ,    13.,    14.,    15.}; // Tardet atomic mass[amu]
double aUi [10]={0., 1.22e-16, 2.6e-17, 2.6e-17, 3.e-18, 1.2e-17, 3.1e-17, 6.e-18, 8.e-18, 9.e-18}; // Target ionization pot.[J] 
double aro [10]={0., 11.32e3 , 2.698e3,     27., 0.19e3,   997.1,   1900.,  1017.,  1025.,  1050.}; // ro target in kg.m-3 !!!
             //hole,    Pb   ,    Al  ,  faom  ,   DT  ,   H2O  ,  bone  ,  muscl, brain , tumor,   // H2O aUi=75eV=1.2e-17J
//-- Shell Correction coefficients for targets ---------------------------------------------------------------------------
double SC[10][5] = { 0.   , 0.   ,  0.    , 0.     ,  0.       ,   // hole
	                -19.48, 6.857, -0.8678, 0.04747, -0.0009548,   // Pb 
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Al
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Foam
	                -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H 				   
                    -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H2O
                    -7.653, 2.995, -0.4187, 0.02516, -0.0005529,   // bones (Ca)
                    -4.884, 2.048, -0.31  , 0.02   , -0.0004848,   // muscl (1C-3H)
                    -4.968, 2.048, -0.307 , 0.02   , -0.0004753,   // brain (CH-H2O)
                    -4.996, 2.049, -0.3063, 0.01977, -0.0004722};  // tumor (CH-2H2O)

const double Rch  = 5000.;          // Reactor chamber radius[mm]
const double Ren  = 35.;            // Beam radius in the chamber entrance[mm]
const int    nB   = 20;              // Bunch subdivision number
const double rRot = 0.9;             // Beam radius of rotation[mm]
const double rRotA= 0.9;		  //Beam radius of rotation[mm]
const double rRotB= 0.9;		  //Beam radius of rotation[mm]
const double aRot = 360./nB;         // Beam angle step of rotation on Alpha plane
  int Vmb=20;

//--- Bunch Subdivision, Particle number in each bunch ----------****************************************

double nBunch = 1.e10;

//---------------------------------------------------------------****************************************

 const double lBunch = 83.7;   // Bunch length[mm]
 
//--- Maxwell Disrtibution, Particle number coefficients and Energy[MeV] ------- 
//---------- HIB temperature ------------

//  double MxwN1[5]  = { .05, .231,   .4, .257,  .062};  
//  double MxwE1[5]  = {5140, 6246, 7461, 8783, 10210}; // Pb Eb=8000MeV;Tb=100MeV

  double MxwN1[10] = {.013, .037, .084, .147, .197, .203,  .16, .097, .045,  .016};  
  double MxwE1[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 100MeV

  double MxwN3[10] = {.053, .077, .102, .123, .135, .137, .126, .107, .082,  .058};  
  double MxwE3[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 300MeV

/*  double MxwN1[20] = {.004, .008, .014, .023, .035, .049, .066, .081, .094,  .102,
                    .104, .099, .088, .073, .056, .041, .028, .018, .01 ,  .006  }; 
  double MxwE1[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 100MeV
  double MxwN3[20] = {.024, .029, .035, .042, .048, .054, .059, .064, .067,  .069,
                    .069, .068, .065, .061, .056, .05 , .044, .038, .032,  .026  }; 
  double MxwE3[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 300MeV
*/
 

  double R0 =0.;
  double R5 =1.e10;
  double Ralp;      // Alpha plane distance[mm]
  double Ralp0=0.;

  double stS;
  double Rfn;
  double OK3stR = 5.;


#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/Insulation.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Insulation.cpp"
//
// Insulation_alpha(): This function calculates the degree of preheating to the DT layer and outputs the result.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void Insulation_alpha() {
	
	int k, j, i, Nn;
	double Insulation_sum, Insulation, alpha_Insulation;


	Insulation = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation = Insulation_sum / (double(Nn));

	alpha_Insulation = Insulation / Insulation_init;


	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	/* Data output */
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, alpha_Insulation);
	fclose(Insulation_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/Lagrange_set.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lagrange_set.cpp"
//
// set3D(): a procedure to precompute for spatial differentiation in the Lagrange code.
//
// set3D_cotc(): a procedure to precompute for heat transport in the Lagrange code.
//
// crossPro(double a1, double a2, double b1, double b2): a calculation the cross product.         
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

double crossPro(double, double, double, double);

void set3D(void)
{
	int i, j, k;
	
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				dxi[k][j][i] = xnew[k][j][i + 1] - xnew[k][j][i];
				dyi[k][j][i] = ynew[k][j][i + 1] - ynew[k][j][i];
				dzi[k][j][i] = znew[k][j][i + 1] - znew[k][j][i];

				if (dxi[k][j][i] == 0.&& dyi[k][j][i] == 0.&& dzi[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxi:%e dyi:%e dzi:%e\n", k, j, i, dxi[k][j][i], dyi[k][j][i], dzi[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				dxj[k][j][i] = xnew[k][j + 1][i] - xnew[k][j][i];
				dyj[k][j][i] = ynew[k][j + 1][i] - ynew[k][j][i];
				dzj[k][j][i] = znew[k][j + 1][i] - znew[k][j][i];

				if (dxj[k][j][i] == 0.&& dyj[k][j][i] == 0.&& dzj[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxj:%e dyj:%e dzj:%e\n", k, j, i, dxj[k][j][i], dyj[k][j][i], dzj[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im; i++) {

				dxk[k][j][i] = xnew[k2][j][i] - xnew[k][j][i];
				dyk[k][j][i] = ynew[k2][j][i] - ynew[k][j][i];
				dzk[k][j][i] = znew[k2][j][i] - znew[k][j][i];


				if (dxk[k][j][i] == 0.&& dyk[k][j][i] == 0.&& dzk[k][j][i] == 0. && j != 2 && j != jm - 1) {
					printf("[%d][%d][%d] dxk:%e dyk:%e dzk:%e\n", k, j, i, dxk[k][j][i], dyk[k][j][i], dzk[k][j][i]);
					exit(5);
				}

			}
		}
	}

	//set BC(i derection)
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {

			dxi[k][j][1] = dxi[k][j][2];
			dyi[k][j][1] = dyi[k][j][2];
			dzi[k][j][1] = dzi[k][j][2];
			dxi[k][j][im - 1] = dxi[k][j][im - 2];
			dyi[k][j][im - 1] = dyi[k][j][im - 2];
			dzi[k][j][im - 1] = dzi[k][j][im - 2];

			dxj[k][j][1] = dxj[k][j][2];
			dyj[k][j][1] = dyj[k][j][2];
			dzj[k][j][1] = dzj[k][j][2];
			dxj[k][j][im] = dxj[k][j][im - 1];
			dyj[k][j][im] = dyj[k][j][im - 1];
			dzj[k][j][im] = dzj[k][j][im - 1];

			dxk[k][j][1] = dxk[k][j][2];
			dyk[k][j][1] = dyk[k][j][2];
			dzk[k][j][1] = dzk[k][j][2];
			dxk[k][j][im] = dxk[k][j][im - 1];
			dyk[k][j][im] = dyk[k][j][im - 1];
			dzk[k][j][im] = dzk[k][j][im - 1];

		}
	}


#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				
				Dix[k][j][i] = 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]) - 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]);
				Diy[k][j][i] = 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]) - 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]);
				Diz[k][j][i] = 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]) - 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				Djx[k][j][i] = 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]) - 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]);
				Djy[k][j][i] = 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]) - 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]);
				Djz[k][j][i] = 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]) - 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Dkx[k][j][i] = 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]) - 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]);
				Dky[k][j][i] = 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]) - 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]);
				Dkz[k][j][i] = 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]) - 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]);

			}
		}
	}

	
	
	// i direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				x_ivnow[k][j][i] = x_ivnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i];

				x_ivnew[k][j][i] = 0.25*(crossPro(dyj[k][j][i], dzj[k][j][i], dyk[k][j][i], dzk[k][j][i]) + crossPro(dyk[k][j + 1][i], dzk[k][j + 1][i], -1.*dyj[k][j][i], -1.*dzj[k][j][i]) +
					crossPro(-1.*dyj[k2][j][i], -1.*dzj[k2][j][i], -1.*dyk[k][j + 1][i], -1.*dzk[k][j + 1][i]) + crossPro(-1.*dyk[k][j][i], -1.*dzk[k][j][i], dyj[k2][j][i], dzj[k2][j][i]));
				y_ivnew[k][j][i] = 0.25*(crossPro(dzj[k][j][i], dxj[k][j][i], dzk[k][j][i], dxk[k][j][i]) + crossPro(dzk[k][j + 1][i], dxk[k][j + 1][i], -1.*dzj[k][j][i], -1.*dxj[k][j][i]) +
					crossPro(-1.*dzj[k2][j][i], -1.*dxj[k2][j][i], -1.*dzk[k][j + 1][i], -1.*dxk[k][j + 1][i]) + crossPro(-1.*dzk[k][j][i], -1.*dxk[k][j][i], dzj[k2][j][i], dxj[k2][j][i]));
				z_ivnew[k][j][i] = 0.25*(crossPro(dxj[k][j][i], dyj[k][j][i], dxk[k][j][i], dyk[k][j][i]) + crossPro(dxk[k][j + 1][i], dyk[k][j + 1][i], -1.*dxj[k][j][i], -1.*dyj[k][j][i]) +
					crossPro(-1.*dxj[k2][j][i], -1.*dyj[k2][j][i], -1.*dxk[k][j + 1][i], -1.*dyk[k][j + 1][i]) + crossPro(-1.*dxk[k][j][i], -1.*dyk[k][j][i], dxj[k2][j][i], dyj[k2][j][i]));

			}
		}
	}

	// j direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_jvnow[k][j][i] = x_jvnew[k][j][i];
				y_jvnow[k][j][i] = y_jvnew[k][j][i];
				z_jvnow[k][j][i] = z_jvnew[k][j][i];

				x_jvnew[k][j][i] = 0.25*(crossPro(dyk[k][j][i], dzk[k][j][i], dyi[k][j][i], dzi[k][j][i]) + crossPro(-1.*(dyi[k][j][i]), -1.*(dzi[k][j][i]), dyk[k][j][i + 1], dzk[k][j][i + 1]) +
					crossPro(-1.*(dyk[k][j][i + 1]), -1.*(dzk[k][j][i + 1]), -1.*(dyi[k2][j][i]), -1.*(dzi[k2][j][i])) + crossPro(dyi[k2][j][i], dzi[k2][j][i], -1.*(dyk[k][j][i]), -1.*(dzk[k][j][i])));
				y_jvnew[k][j][i] = 0.25*(crossPro(dzk[k][j][i], dxk[k][j][i], dzi[k][j][i], dxi[k][j][i]) + crossPro(-1.*(dzi[k][j][i]), -1.*(dxi[k][j][i]), dzk[k][j][i + 1], dxk[k][j][i + 1]) +
					crossPro(-1.*(dzk[k][j][i + 1]), -1.*(dxk[k][j][i + 1]), -1.*(dzi[k2][j][i]), -1.*(dxi[k2][j][i])) + crossPro(dzi[k2][j][i], dxi[k2][j][i], -1.*(dzk[k][j][i]), -1.*(dxk[k][j][i])));
				z_jvnew[k][j][i] = 0.25*(crossPro(dxk[k][j][i], dyk[k][j][i], dxi[k][j][i], dyi[k][j][i]) + crossPro(-1.*(dxi[k][j][i]), -1.*(dyi[k][j][i]), dxk[k][j][i + 1], dyk[k][j][i + 1]) +
					crossPro(-1.*(dxk[k][j][i + 1]), -1.*(dyk[k][j][i + 1]), -1.*(dxi[k2][j][i]), -1.*(dyi[k2][j][i])) + crossPro(dxi[k2][j][i], dyi[k2][j][i], -1.*(dxk[k][j][i]), -1.*(dyk[k][j][i])));

			}
		}
	}

	// k direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_kvnow[k][j][i] = z_kvnew[k][j][i];
				
				x_kvnew[k][j][i] = 0.25*(crossPro(dyi[k][j][i], dzi[k][j][i], dyj[k][j][i], dzj[k][j][i]) + crossPro(dyj[k][j][i + 1], dzj[k][j][i + 1], -1.*dyi[k][j][i], -1.*dzi[k][j][i]) +
					crossPro(-1.*dyi[k][j + 1][i], -1.*dzi[k][j + 1][i], -1.*dyj[k][j][i + 1], -1.*dzj[k][j][i + 1]) + crossPro(-1.*dyj[k][j][i], -1.*dzj[k][j][i], dyi[k][j + 1][i], dzi[k][j + 1][i]));
				y_kvnew[k][j][i] = 0.25*(crossPro(dzi[k][j][i], dxi[k][j][i], dzj[k][j][i], dxj[k][j][i]) + crossPro(dzj[k][j][i + 1], dxj[k][j][i + 1], -1.*dzi[k][j][i], -1.*dxi[k][j][i]) +
					crossPro(-1.*dzi[k][j + 1][i], -1.*dxi[k][j + 1][i], -1.*dzj[k][j][i + 1], -1.*dxj[k][j][i + 1]) + crossPro(-1.*dzj[k][j][i], -1.*dxj[k][j][i], dzi[k][j + 1][i], dxi[k][j + 1][i]));
				z_kvnew[k][j][i] = 0.25*(crossPro(dxi[k][j][i], dyi[k][j][i], dxj[k][j][i], dyj[k][j][i]) + crossPro(dxj[k][j][i + 1], dyj[k][j][i + 1], -1.*dxi[k][j][i], -1.*dyi[k][j][i]) +
					crossPro(-1.*dxi[k][j + 1][i], -1.*dyi[k][j + 1][i], -1.*dxj[k][j][i + 1], -1.*dyj[k][j][i + 1]) + crossPro(-1.*dxj[k][j][i], -1.*dyj[k][j][i], dxi[k][j + 1][i], dyi[k][j + 1][i]));

			}
		}
	}

	//Center point
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Centerx[k][j][i] = (xnew[k][j][i] + xnew[k][j][i + 1] + xnew[k][j + 1][i + 1] + xnew[k][j + 1][i] + xnew[k2][j][i] + xnew[k2][j][i + 1] + xnew[k2][j + 1][i + 1] + xnew[k2][j + 1][i]) / 8.;
				Centery[k][j][i] = (ynew[k][j][i] + ynew[k][j][i + 1] + ynew[k][j + 1][i + 1] + ynew[k][j + 1][i] + ynew[k2][j][i] + ynew[k2][j][i + 1] + ynew[k2][j + 1][i + 1] + ynew[k2][j + 1][i]) / 8.;
				Centerz[k][j][i] = (znew[k][j][i] + znew[k][j][i + 1] + znew[k][j + 1][i + 1] + znew[k][j + 1][i] + znew[k2][j][i] + znew[k2][j][i + 1] + znew[k2][j + 1][i + 1] + znew[k2][j + 1][i]) / 8.;

			}
		}
	}


}


void set3D_cotc(void)
{
	int i, j, k;	
	double Si, Sj, Sk, Di, Dj, Dk;

#pragma omp parallel for private(i,j,Si,Di)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				Si = sqrt(x_ivnew[k][j][i] * x_ivnew[k][j][i] + y_ivnew[k][j][i] * y_ivnew[k][j][i] + z_ivnew[k][j][i] * z_ivnew[k][j][i]);
				Di = sqrt(Dix[k][j][i] * Dix[k][j][i] + Diy[k][j][i] * Diy[k][j][i] + Diz[k][j][i] * Diz[k][j][i]);
				DSi[k][j][i] = Si * Di*Dthalf / (Jnew[k][j][i] + Jnew[k][j][i - 1]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sj,Dj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i < im; i++) {
				Sj = sqrt(x_jvnew[k][j][i] * x_jvnew[k][j][i] + y_jvnew[k][j][i] * y_jvnew[k][j][i] + z_jvnew[k][j][i] * z_jvnew[k][j][i]);
				Dj = sqrt(Djx[k][j][i] * Djx[k][j][i] + Djy[k][j][i] * Djy[k][j][i] + Djz[k][j][i] * Djz[k][j][i]);
				DSj[k][j][i] = Sj * Dj*Dthalf / (Jnew[k][j][i] + Jnew[k][j - 1][i]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sk,Dk)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i < im; i++) {
				Sk = sqrt(x_kvnew[k][j][i] * x_kvnew[k][j][i] + y_kvnew[k][j][i] * y_kvnew[k][j][i] + z_kvnew[k][j][i] * z_kvnew[k][j][i]);
				Dk = sqrt(Dkx[k][j][i] * Dkx[k][j][i] + Dky[k][j][i] * Dky[k][j][i] + Dkz[k][j][i] * Dkz[k][j][i]);
				DSk[k][j][i] = Sk * Dk*Dthalf / (Jnew[k][j][i] + Jnew[k1][j][i]);
			}
		}
	}	
	
}

double crossPro(double a1, double a2, double b1, double b2)
{
	return a1 * b2 - a2 * b1;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/Legendre.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Legendre.cpp"
//
// fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]):
//    The function of the FFT any mesh version.
// Gaussw(double x1, double x2, int nn, double x[], double w[]):
//    The function of the Gauss-Legendre weighting function and null point.
// Legendre_mode(int l, int m, double xx): 
//    The function of the analyzes.
// spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]):
//    The function of the function to compensate for splines.
// splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y):
//    The function of the function that represents spline compensation.
// test(double pth[], double pphi[]): The main function of the analyzes.
// Legendre(int n): The function of input the physical quantity to the analyzes function.
// outputLeg(int n): This function outputs the result of the mode analysis.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double dth, dp, hdth, hdphi;
double r[im + 1];
double Theta_mode[jm + 1];
double Phi_mode[km + 1];
double Er[jm + 1][km + 1], Ei[jm + 1][km + 1];
double Ex[jm + 1], Ew[jm + 1];
double sr[jm + 1][km + 1], si[jm + 1][km + 1];
double sAr[modenmax + 1][modemmax + 1];




// FFT any mesh version //
void fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]) {

	int radix, n_radix, jj, mm, r;
	double xr, xi, wr, wi;

	if (nn <= 1)return;

	for (radix = 2; radix*radix <= nn; radix++) {
		if (nn%radix == 0)break;
	}

	if (nn%radix != 0)radix = nn;

	n_radix = nn / radix;

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			xr = ar[jj];
			xi = ai[jj];
			for (r = n_radix; r<nn; r += n_radix) {
				wr = cos(theta*mm*r);
				wi = sin(theta*mm*r);
				xr += wr * ar[r + jj] - wi * ai[r + jj];
				xi += wr * ai[r + jj] + wi * ar[r + jj];
			}
			wr = cos(theta*mm*jj);
			wi = sin(theta*mm*jj);
			tempr[mm*n_radix + jj] = xr * wr - xi * wi;
			tempi[mm*n_radix + jj] = xi * wr + xr * wi;
		}
	}

	for (r = 0; r<nn; r += n_radix) {
		fft(n_radix, theta*radix, &tempr[r], &tempi[r], ar, ai);
	}

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			ar[radix*jj + mm] = tempr[n_radix*mm + jj];
			ai[radix*jj + mm] = tempi[n_radix*mm + jj];
		}
	}
}

// Gauss-Legendre weighting function and null point //
void Gaussw(double x1, double x2, int nn, double x[], double w[]) {
	int ii, jj, mm;
	double z1, z, xm, xl, pp, p3, p2, p1;
	double EPS = 1.e-8;
	mm = (nn + 1) / 2;
	xm = 0.5*(x2 + x1);
	xl = 0.5*(x2 - x1);
	for (ii = 1; ii <= mm; ii++) {
		z = cos(pi*((double)ii - 0.25) / ((double)nn + 0.5));
		do {
			p1 = 1.;
			p2 = 0.;
			for (jj = 1; jj <= nn; jj++) {
				p3 = p2;
				p2 = p1;
				p1 = ((2.*(double)jj - 1.)*z*p2 - ((double)jj - 1.)*p3) / (double)jj;
			}
			pp = (double)nn*(z*p1 - p2) / (z*z - 1.);
			z1 = z;
			z = z1 - p1 / pp;
		} while (fabs(z - z1)>EPS);
		x[ii] = xm - xl * z;
		x[nn + 1 - ii] = xm + xl * z;
		w[ii] = 2.*xl / ((1. - z * z)*pp*pp);
		w[nn + 1 - ii] = w[ii];
	}
}

// Legendre function normalization = 2 //
double Legendre_mode(int l, int m, double xx) {
	double fact, pl1, pmm, pmmp1, somx2;
	double pmmm, pmmmp1;
	double mm, mm1;
	int ll, l1;
	mm = 1.;
	mm1 = 0.;
	pmm = 1.;
	pmmm = 1.;
	if (m>0) {
		somx2 = sqrt((1. - xx)*(1. + xx));
		fact = 1.;
		for (ll = 1; ll <= m; ll++) {
			pmm *= -fact * somx2;
			fact += 2.;
			mm *= 2.*(double)ll*(2.*(double)ll - 1.);
		}
		pmmm = pmm * sqrt((2.*(double)m + 1.) / mm);
	}
	if (l == m) {
		//pmmm=pmm*sqrt((2.*(double)m+1.)/mm);
		return pmmm;
	}
	else {
		//m+=1; 
		//    printf("%e\n",mm);
		pmmp1 = xx * sqrt(2.*(double)m + 3.)*pmmm;//sqrt((2.*(double)m-1.));
												  //pmmp1=xx*(2.*(double)m+1.)*pmmm;//sqrt(mm/(2.*(double)m+3.))*pmmm;
		if (l == (m + 1)) {
			return pmmp1;
		}
		else {
			for (l1 = m + 2; l1 <= l; l1++) {
				pl1 = sqrt((2.*(double)l1 - 1.)*(2.*(double)l1 + 1.) / (((double)l1 + (double)m)*((double)l1 - (double)m)))*(xx*pmmp1 - sqrt(((double)l1 - 1. + (double)m)*((double)l1 - 1. - (double)m) / ((2.*(double)l1 - 3.)*(2.*(double)l1 - 1.)))*pmmm);
				pmmm = pmmp1;
				pmmp1 = pl1;
			}
			return pl1;
		}
	}
}

void spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]) {

	int l, n;
	double p, qn, sig, un;
	double uu[lmax + 1];
	//  printf("too\n"); 

	if (yp1>0.99e30) {
		y2[0] = uu[0] = 0.0;
	}
	else {
		y2[0] = -0.5;
		uu[0] = (3. / (x[1] - x[0]))*((yy[1] - yy[0]) / (x[1] - x[0]) - yp1);
	}

	for (l = 1; l <= lmax - 1; l++) {
		sig = (x[l] - x[l - 1]) / (x[l + 1] - x[l - 1]);
		p = sig * y2[l - 1] + 2.;
		y2[l] = (sig - 1.) / p;
		uu[l] = (yy[l + 1] - yy[l]) / (x[l + 1] - x[l]) - (yy[l] - yy[l - 1]) / (x[l] - x[l - 1]);
		uu[l] = (6.*uu[l] / (x[l + 1] - x[l - 1]) - sig * uu[l - 1]) / p;
	}
	if (ypn>0.99e30) {
		qn = un = 0.;
	}
	else {
		qn = 0.0;
		un = (3. / (x[lmax] - x[lmax - 1]))*(ypn - (yy[lmax] - yy[lmax - 1]) / (x[lmax] - x[lmax - 1]));
	}
	for (n = lmax - 1; n >= 1; n--) {
		y2[n] = y2[n] * y2[n + 1] + uu[n];
	}

}

void splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y) {
	int klo, khi, l;
	double h, b, a;

	klo = 0;
	khi = lmax;

	while ((khi - klo)>1) {
		l = (khi + klo) >> 1;
		if (xa[l]>x) {
			khi = l;
		}
		else {
			klo = l;
		}
	}
	//printf("%e\t%e\n",xa[khi],xa[klo]); 
	h = xa[khi] - xa[klo];
	a = (xa[khi] - x) / h;
	b = (x - xa[klo]) / h;

	*y = a * ya[klo] + b * ya[khi] + ((a*a*a - a)*y2a[klo] + (b*b*b - b)*y2a[khi])*(h*h) / 6.;
}

void test(double pth[], double pphi[]) {
	int m, n;
	double nptheta;
	double theta1, sumsr, sumsi, xx;
	double FTr[2 * km], FTi[2 * km];
	double Temr[2 * km], Temi[2 * km];
	double Gr[jm + 2][km], Gi[jm + 2][km];
	double Gr1[jm + 2], Gi1[jm + 2];
	double Gr2[jm + 2], Gi2[jm + 2];
	double aa, bb;
	double ppth[jm + 2];
	double Grm[jm + 1][km], Gim[jm + 1][km];
	double dthd, dth1, dth2;

	double sA[jm + 1][km], sD[jm + 1][km];
	theta1 = 2.*pi / (double)(km);
	for (n = 0; n<modenmax; n++) {
		for (m = 0; m<modemmax; m++) {
			sAr[n][m] = 0.;
		}
	}

	for (j = 0; j<ThetaM; j++) {
		for (k = 0; k<2 * PhiM; k++) {
			if (k<PhiM) {
				FTr[k] = Er[j][k];
				FTi[k] = Ei[j][k];
			}
			else {
				FTr[k] = 0.;
				FTi[k] = 0.;
			}
			Temr[k] = 1.;
			Temi[k] = 0.;
		}
		fft(2 * PhiM, theta1, FTr, FTi, Temr, Temi);
		for (k = 0; k<PhiM; k++) {
			Gr[j][k] = FTr[k] / (double)(PhiM);
			Gi[j][k] = FTi[k] / (double)(PhiM);
		}
		Gr2[j] = 0.;
		Gi2[j] = 0.;
	}
	dthd = dth * 180. / pi;

	Gaussw(-1., 1., ThetaM, Ex, Ew);

	for (k = 0; k<PhiM; k++) {
		for (j = 0; j<ThetaM; j++) {
			Gr1[j] = Gr[j][k];
			Gi1[j] = Gi[j][k];
		}
		for (m = 1; m <= ThetaM; m++) {
			nptheta = acos(Ex[m]);
			spline(pth, Gr1, ThetaM, 1.e30, 1.e30, Gr2);
			splint(pth, Gr1, Gr2, ThetaM, nptheta, &aa);
			Grm[m][k] = aa;
			spline(pth, Gi1, ThetaM, 1.e30, 1.e30, Gi2);
			splint(pth, Gi1, Gi2, ThetaM, nptheta, &bb);
			Gim[m][k] = bb;
		}
	}
	sumsr = 0.;
	sumsi = 0.;

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (n >= m) {
				for (j = 1; j <= ThetaM; j++) {
					xx = Ex[j];
					if (Grm[j][m] != 0.) {
						sumsr += Ew[j] * Grm[j][m] * Legendre_mode(n, m, xx);
					}
					if (Gim[j][m] != 0.) {
						sumsi += Ew[j] * Gim[j][m] * Legendre_mode(n, m, xx);
					}
				}
				sr[n][m] = 0.5*sumsr;
				si[n][m] = 0.5*sumsi;
				sumsr = 0.;
				sumsi = 0.;
			}
			else {
				sr[n][m] = 0.;
				si[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			sA[n][m] = sqrt(sr[n][m] * sr[n][m] + si[n][m] * si[n][m]);
			if (sA[n][m]>1.e-6) {
				sumsr += sA[n][m];
			}
			else {
				sA[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (sA[n][m]>1.e-6) {
				sAr[n][m] = sA[n][m] / sumsr;
			}
			else {
				sAr[n][m] = 0.;
			}
		}
	}

}

void Legendre(int n) {

	Legk1 = 2; Legk2 = kbc1 - 1;


	int k, j, i, moden, modem;

	// Ti //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += Tinew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_Ti[moden][modem] = sAr[moden][modem];
		}
	}

	// rho //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += rhonew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_rho[moden][modem] = sAr[moden][modem];
		}
	}

	outputLeg(n);
}
void outputLeg(int n)
{
	int modem, moden;
	FILE*Leg_file;
	sprintf(BufMode, "../output/Mode_n_%08d_t_%e.dat", n, t);
	Leg_file = fopen(BufMode, "w");
	/* Data output */
	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			fprintf(Leg_file, "%d\t%e\t%d\t%d\t%e\t%e\n", n, t, moden, modem, MODE_Ti[moden][modem], MODE_rho[moden][modem]);
		}
	}

	fclose(Leg_file);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/Lr_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lr_LC.cpp"
//
// Lr_LC(): Calculate the Rossland meam free path.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void Lr_3D() {

	int i, j, k;
	double R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II;

#pragma omp parallel for private(i,j,R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				CVnew[k][j][i] = 16.*sigma / (rhonew[k][j][i] * C / u0);
				Tnew[k][j][i] = Trnew[k][j][i] / kb;
				Nn = rhonew[k][j][i] / at_mass[k][j][i];

				/*------------Rosseland mean free path <= vaccume-------------------*/

				/*------------Rosseland mean free path <= DT------------------------*/
				if (atomicnum[k][j][i] == 1) {
					Rmfp[k][j][i] = 400.*pow(Trnew[k][j][i] * T0 / kb* 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[k][j][i] * rho0*1.e-3, 2.);
					//Lr_DT[l][k] = 400.*pow(Tinew[l][k] * T0 / kb * 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[l][k] * rho0*1.e-3, 2.);
					Z_Lc = 1.;
					//M_Lc = 1.008;
					M_Lc = 2.515;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;

					//II = 9.99e-8*aveMLc*aveMLc / (1.38e-16*Trnew[k][j][i] * T0 / kb);
					//Rmfp[k][j][i] = 0.9e7*pow(Trnew[k][j][i] * T0, 2.) / (Nn* N0*1.e-6*pow(aveMLc, 2.))*exp(II);

					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*charge[k][j][i] * pow((charge[k][j][i] + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = Lr_DT[k][j][i];
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 13) {
					Z_Lc = 13.;
					M_Lc = 26.981;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 82) {
					Z_Lc = 82.;
					M_Lc = 207.2;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}

				if (isnan(Rmfp[k][j][i]) || isinf(Rmfp[k][j][i])) {
					printf("Rmfp => error\n");
				}

				/*----------------------------------------------------------------------------*/

				Rmfp[k][j][i] = Rmfp[k][j][i] * 10.;		//[cm]->[mm]

				kappa[k][j][i] = (16. / 3.)*sigma*Rmfp[k][j][i];

				if (isnan(kappa[k][j][i]) || isinf(kappa[k][j][i])) {
					printf("kappa error J i:%d j:%d k:%d\n", i, j, k);
				}

			}
		}
	}	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/MS.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
//
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int kin, int N): a procedure to solve matrix by the Gauss elimination method.
//
// matrix_cotc(int kin, int N): a procedure to solve matrix by the Gauss elimination method in cotc3D_e and cotc3D_r.
// This function is optimized for cotc3D_e and cotc3D_r.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


void matrix(int kin, int N) {
	int k, i;
	double akk, aik, ax;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		for (int i = k + 1; i < N; ++i) {
			aik = MatA[kin][i][k];
			for (int j = k; j < N + 1; ++j) {
				MatA[kin][i][j] = MatA[kin][i][j] - aik * (MatA[kin][k][j] / akk);
			}
		}
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	for (i = N - 2; i >= 0; --i) {
		ax = 0.0;
		for (int j = i + 1; j < N; ++j) {
			ax += MatA[kin][i][j] * MatA[kin][j][N];
		}
		MatA[kin][i][N] = (MatA[kin][i][N] - ax) / MatA[kin][i][i];
	}
}
	

void matrix_cotc(int kin, int N) {

	int k;
	double akk, ak1, akm;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		MatA[kin][k][k] = MatA[kin][k][k] / akk;
		MatA[kin][k][k + 1] = MatA[kin][k][k + 1] / akk;		
		MatA[kin][k][N] = MatA[kin][k][N] / akk;
		
		//MatA[k+1]
		ak1 = MatA[kin][k + 1][k];
		MatA[kin][k + 1][k] = MatA[kin][k + 1][k] - ak1 * MatA[kin][k][k];
		MatA[kin][k + 1][k + 1] = MatA[kin][k + 1][k + 1] - ak1 * MatA[kin][k][k + 1];		
		MatA[kin][k + 1][N] = MatA[kin][k + 1][N] - ak1 * MatA[kin][k][N];

		if (k != N - 2) {

			MatA[kin][k][N - 1] = MatA[kin][k][N - 1] / akk;
			MatA[kin][k + 1][N - 1] = MatA[kin][k + 1][N - 1] - ak1 * MatA[kin][k][N - 1];

			//MatA[N-1]
			akm = MatA[kin][N - 1][k];
			MatA[kin][N - 1][k] = MatA[kin][N - 1][k] - akm * MatA[kin][k][k];
			MatA[kin][N - 1][k + 1] = MatA[kin][N - 1][k + 1] - akm * MatA[kin][k][k + 1];
			MatA[kin][N - 1][N - 1] = MatA[kin][N - 1][N - 1] - akm * MatA[kin][k][N - 1];
			MatA[kin][N - 1][N] = MatA[kin][N - 1][N] - akm * MatA[kin][k][N];
		}	
		
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	MatA[kin][N - 2][N] = MatA[kin][N - 2][N] - MatA[kin][N - 2][N - 1] * MatA[kin][N - 1][N];

	for (k = N - 3; k >= 0; --k) {
		MatA[kin][k][N] = MatA[kin][k][N] - MatA[kin][k][k + 1] * MatA[kin][k + 1][N] - MatA[kin][k][N - 1] * MatA[kin][N - 1][N];
	}

}






==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/OK3code.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "OK3code.cpp"
// 
// mainOK3(): Main function of OK3 illumination code.  
//                                                                           
// InitET(): This procedure initializes total energy deposition array ET[i][j][k].     
// InitBeam(BeamCase): This procedure initializes the beam radius and the beam coefficients
//                     A1, A2, A3, A4 and A5, which serve for the Gauss distribution 
//                     calculation of the beam particles. The beamlet cell traversal 
//                     area S1 and volume V1 are also calculated.
// Focus(): Calculation of the focal point distance f. 
// InitEdp1(): This procedure calculates one-beamlet kinetic energy for each bunch. 
//             Eprt is the energy of one projectile ion, nE a particle number 
//             parameter, nBunch the particle number in one bunch, and tdM a beam
//             emittance parameter.
// InitE(): This procedure initializes a one-beam energy deposition array E[i][j][k].
// Devider(): This procedure organizes the beam division to beamlets. Each beamlet deposits
//            its energy in the target independently.
// PointC(): This procedure calculates the coordinates of the beam center on the pellet 
//           surface rC, thetaC and phiC in Pellet System (PS).
// PointF(): This procedure calculates the coordinates of the focal point F : rf, thetaf 
//           and phif in PS.
// BeamCenterRot(): This procedure rotates the beam axis around the impinging direction 
//                  of each beam.
// Rotation(): This procedure sets the coordinates of rotated beams and beamlets in chamber 
//             and pellet systems.
// BeamletsRot(): This procedure rotates the beamlet axes that belong to each beam.
// CrossP(): Calculate intersections between each beamlet and target surface. 
// kBunch(ii, jj, kk): This procedure calculates the energy deposition coefficients for
//                     each fixed mesh cell.
// BeamletEd(): This procedure calculates a one-beamlet energy density deposited in 
//              the pellet meshes.
// ijkSp(): This procedure finds the mesh centers included in each iterative beamlet 
//          cylinder and fill the corresponding meshes with the calculated energy density.
// ESp(): This procedure fills the chosen mesh cells (by procedure Spred()) with 
// the calculated energy density.
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
// 
// Edep1(Eb): This procedure includes the calculation of stopping power from 
//            the projectile ions in the solid target.
// ECL(): This procedure checks the energy conservation law at each step of the energy
//        deposition process.
// Hole(): In an exceptional deposition condition case it may be possible to have holes 
//         in which no beam energy is deposited in one or few meshes inside of 
//         one-beam deposition area, because of the beam division roughness. 
//         This procedure finds the holes and fills them with a suitable interpolated energy.
// jkmM(), Espl(), CheckE() and CheckR(): These procedures help procedure Hole() to perform
//                                        only in the beam deposition area.
// SPL(), SPL2() and jkmM_new(): These procedures make a surface interpolation smoothing for 
//                   procedure Hole().
// ETotal(): This procedure adds the energy deposited from each beam to the total energy
//           deposition array.
// DataSave(bs): Output the results.  
// SD(): This procedure calculates the total relative root-mean-square (RMS) deviation 
//       and the total relative peak-to-valley (PTV) deviation. 
// View3D() : This procedure transfers the calculated energy deposition value
//            in each pellet cell to that in the Cartesian PS coordinates, 
//            for the convenience of further visualization processes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

// Program OK3    	 
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------
#include"PelletSurface.h"
#include"StoppingPower1.cpp"
#include"HIFScheme.h"
using namespace std;
void SPL2(int);
double jkmM_new(int, int, int, double);
int kCb1, jCb1, kBd, ijkF;
double EB[33][rM][ThetaM][PhiM];
double ES[rM][ThetaM][PhiM];
double e1[rM];
FILE*Beamfile;
//------------------------- MAIN --------------------------------------------
int mainOK3()												
{
// ----------- OK3 Test1 -----------------------************************************ 
	tdM=1; bndd=1;           // emittance=0 mm-mrad / 1 Gauss beam, 0 K-V beam
    EprtU = 38.608;          // [MeV/u]  38.608MeV/u=8GeV // GSI 200 MeV/u
    BNumber=0;   

	
	InitET();
	if(rotBeam_Switch == 0){ kB = 0; kBd = 0;} 
	else{ kB = (int)(20*rotationnumber*t/rotationtime);
        if(t>t_Beam5){                                                // When performing the wobbling motion, the axis 
			kBd = (int)(20 * rotationnumber*(t - t_Beam5) / rotationtime);  // of the ion beam returns to the center at t_Beam5+del_t_Beam5/2
        }                                                                            // and starts to perform a spiral motion.
		else {kBd = kB;}
	}
	printf("kB=%d\t",kB);
	printf("kBd=%d\n", kBd);
	
	Eprt=EprtU*aAb[Projectile]; nE=1.; // Ion beam temperature Tb = 100[MeV] for Pb ion

	if(kB<kBbrc){td=tdbrc;} 
	else { td = tdels; }
	BeamCase=td; 
	InitBeam(BeamCase);

	if (OK_Switch == 1) {
		switch (bs) {
		case  1: InitEdp1(); cout << " Beam 1  " << endl; beam1(); break;
		case  2: InitEdp1(); cout << " Beam 2  " << endl; beam2(); break;
		case  3: InitEdp1(); cout << " Beam 3  " << endl; beam3(); break;
		case  6: InitEdp1(); cout << " Beam 6  " << endl; beam6(); break;
		case 12: InitEdp1(); cout << " Beam 12 " << endl; beam12(); break;
		case 20: InitEdp1(); cout << " Beam 20 " << endl; beam20(); break;
			//case 32: InitEdp1(); cout<<" Beam 32 "<<endl; beam32() ;break;
		case 32: InitEdp1(); cout << " Beam 32 " << endl; //beam32m(); break;
			ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 180.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 37.377 - dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 142.623 + dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 63.435 - dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 116.565 + dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 79.188 - dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 100.812 + dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			break;
		case 60: InitEdp1(); cout << " Beam 60 " << endl; beam60(); break;
		case 120:InitEdp1(); cout << " Beam 120" << endl; beam120(); break;
		case 104:InitEdp1(); cout << "   Cyl  4" << endl;   Cyl_4(); break;
		case 106:InitEdp1(); cout << "   Cyl  6" << endl;   Cyl_6(); break;
		case 108:InitEdp1(); cout << "   Cyl  8" << endl;   Cyl_8(); break;
		case 112:InitEdp1(); cout << "   Cyl 12" << endl;  Cyl_12(); break;
		case 124:InitEdp1(); cout << "   Cyl 24" << endl;  Cyl_24(); break;
		case 136:InitEdp1(); cout << "   Cyl 36" << endl;  Cyl_36(); break;
		}
		DataSave(bs);     // Mesh centers view
	}
	else if (OK_Switch == 10) {
		ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); 
		for (i = 0; i < rM; i++) {
			for (k = 0; k < PhiM; k++) {
				e1[i] += E[i][0][k] / (double)PhiM;

			}
		}
		Beamfile = fopen("../output/BeamOK3.dat", "w");
		for (i = 0; i < rM; i++) {
			fprintf(Beamfile, "%d\t%e\t%e\t%e\n", i, rCMesh[i][0][0], e1[i], e1[i] * VM[i][0][0]);
		}
		fclose(Beamfile);
		for (i = 0; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					ET[i][j][k] = e1[i];
				}
			}		
		}
	
	}



	return 0;
}
//---------------------------------------------------------------------------

//--- Beam Divider --------------------- 10 --------------------   
void kBunch(int ii, int jj, int kk)
{
	int Dmb;
	switch (mb) {
	case  4: Dmb = 12; break;
	case  6: Dmb = 32; break;
	case 10: Dmb = 80; break;
	case 12: Dmb = 112; break;
	case 20: Dmb = 316; break;
	}
	Sbmt = Spellet / (double)Dmb / (double)bs; Rbmt = .5*sqrt(Sbmt);
	switch (bndd) {
	case 0: Nij = nE * nBunch / (double)tdM / (double)Dmb; break; // K-V
	case 1: Nij = fDis(ii, jj)*nE*nBunch / (double)tdM; break;// Gauss 
	}
}//---------------------------------------------------  
void Divider() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();	BeamCenterRot(); 
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}

	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerA() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotA(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************

				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerB() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ---------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotB(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;

	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 


 //****************************** New Procedures **************************************

void BeamCenterRot() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotV;

	if (kBd < kBspiral)
	{
		rRotV = kBd / (double)kBspiral*rRot;
	}
	else { rRotV = rRot; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }
	//	cout<<endl<<"    nB "<<nB<<"    aRot "<<aRot<<endl;      // Temporarily!!!
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev + 1)*rRotV*cAR;  AyC = pow(-1, Rev + 1)*rRotV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamCenterRotA() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotAV;

	if (kBd < kBspiral)
	{
		rRotAV = kBd / (double)kBspiral*rRotA;
	}
	else { rRotAV = rRotA; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }

	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev)*rRotAV*cAR;  AyC = pow(-1, Rev)*rRotAV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------

void BeamCenterRotB() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotBV;



	if (kBd < kBspiral)
	{
		rRotBV = kBd / (double)kBspiral*rRot;
	}
	else { rRotBV = rRot; }
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = rRotBV * cAR;  AyC = rRotBV * sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamletsRot() //-------- new ------------------- 
{
	RotationA(xb + AxC, yb + AyC);
	xA = xRt; yA = yRt; zA = zRt;          // in Pellet system, vector rA

}//--------------------------------------------------- 
 //----------------------------------------------------

void Rotation(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

void RotationA(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

 //****************************************************************************
void ECL() //----------------------- 21 -------------------------------------- 
{
	int   iECL;                                          //****	
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE1; //****
	double Edp1T;
	Hole();
	Ebeams += Edp1;  Edp1T = Edp1 - Eout; // [J]

	cout << "   Edp " << Edp1 << "    Ebeams " << Ebeams << "   " << iA
		<< "   *** Beam " << ThetaBeam << "  " << PhiBeam; //<<endl;  
}//---------------------------------------------------  

 //--- Beamlet Energy Deposition -----------------------------------

void BeamletEd() //-------------- 17 -----------------
{
	double Ed1dx;

	ijkSp();
	Ed1dx = Edep1(E1);                          // Stopping Power             [MeV/mm]
	Ed1 = stR * Ed1dx;                          // Particle Energy Deposition [MeV]
	Ecb = 1.6e-13*Ed1dx*Nij / S1;

	if (isnan(Ecb)) { printf("Ecb=>error in Divider()\n"); }
	E1 -= Ed1;

	int iSpd, im_IN, jm_IN, km_IN;
	for (iSpd = 0; iSpd < m; iSpd++) {
		im_IN = iIN[iSpd]; jm_IN = jIN[iSpd]; km_IN = kIN[iSpd];
		if (E[im_IN][jm_IN][km_IN] == 0.) { E[im_IN][jm_IN][km_IN] = Ecb; }
		else { E[im_IN][jm_IN][km_IN] = .5*(E[im_IN][jm_IN][km_IN] + Ecb); }
	}
	pnt++;
}//---------------------------------------------------    

 //--- One Ion Energy Deposition ----------------------------  
double Edep1(double Eb)
{
	Stop1(Projectile, Target, T, Eb);       // Universal Uses

	return StPower;                             // [MeV/mm]
}//---------------------------------------------------   

 //--- Crossing points -----------------------------------------------------------  
int CrossP(int iP, double xAl, double yAl, double zAl)  //------------ 13 ----------
{
	int flag, jc, kc;
	double eMIN;
	flag = -1;  eMIN = 12.5664*R0 / (double)jk;
	for (jc = 0; jc < ThetaM; jc++) {
		for (kc = 0; kc < PhiM; kc++) {
			xP1 = xMesh[iP][jc][kc];	yP1 = yMesh[iP][jc][kc];	zP1 = zMesh[iP][jc][kc];
			xP2 = xMesh[iP][jc + 1][kc];	yP2 = yMesh[iP][jc + 1][kc];	zP2 = zMesh[iP][jc + 1][kc];
			xP3 = xMesh[iP][jc][kc + 1];	yP3 = yMesh[iP][jc][kc + 1];	zP3 = zMesh[iP][jc][kc + 1];
			xP4 = xMesh[iP][jc + 1][kc + 1];	yP4 = yMesh[iP][jc + 1][kc + 1];	zP4 = zMesh[iP][jc + 1][kc + 1];
			if (Crossing(xAl, yAl, zAl) < 0) continue;
			if (eps < eMIN) { flag = 0; eMIN = eps; jNear = jc; kNear = kc; xCP = xCPn; yCP = yCPn; zCP = zCPn; }
		}
	};
	return flag;
}//---------------------------------------------------  

int Crossing(double xAl, double yAl, double zAl)  //---------------- 14 -------------
{
	double PnA, PnB, PnC, PnD, PnRd, PnRc, prT;
	double P1P2, P1P3, P2P3, P2P4, P3P4, P1CP, P2CP, P3CP, P4CP;
	double tr1, tr2, tr3, tr4, tp1, tp2, sCP, sM;
	xRd = xf - xAl;   yRd = yf - yAl;   zRd = zf - zAl;       // vector Rd(xRd,yRd,zRd)
	PnA = yP1 * (zP2 - zP3) + yP2 * (zP3 - zP1) + yP3 * (zP1 - zP2);    // vector Pn(PnA,PnB,PnC)
	PnB = zP1 * (xP2 - xP3) + zP2 * (xP3 - xP1) + zP3 * (xP1 - xP2);
	PnC = xP1 * (yP2 - yP3) + xP2 * (yP3 - yP1) + xP3 * (yP1 - yP2);
	PnD = xP1 * (yP3*zP2 - yP2 * zP3) + xP2 * (yP1*zP3 - yP3 * zP1) + xP3 * (yP2*zP1 - yP1 * zP2);
	PnRd = PnA * xRd + PnB * yRd + PnC * zRd;                       if (PnRd >= 0.) return -1;
	PnRc = -(PnA*xAl + PnB * yAl + PnC * zAl + PnD); prT = PnRc / PnRd;  if (prT < 0.)   return -2;
	xCPn = xAl + xRd * prT;  yCPn = yAl + yRd * prT;  zCPn = zAl + zRd * prT; // Crossing Point, vector rCPn
	P1P2 = rDis(xP1, xP2, yP1, yP2, zP1, zP2);
	P1P3 = rDis(xP1, xP3, yP1, yP3, zP1, zP3);
	P2P3 = rDis(xP2, xP3, yP2, yP3, zP2, zP3);
	P2P4 = rDis(xP2, xP4, yP2, yP4, zP2, zP4);
	P3P4 = rDis(xP3, xP4, yP3, yP4, zP3, zP4);
	P1CP = rDis(xP1, xCPn, yP1, yCPn, zP1, zCPn);
	P2CP = rDis(xP2, xCPn, yP2, yCPn, zP2, zCPn);
	P3CP = rDis(xP3, xCPn, yP3, yCPn, zP3, zCPn);
	P4CP = rDis(xP4, xCPn, yP4, yCPn, zP4, zCPn);
	tr1 = sTr(P1P3, P1CP, P3CP);
	tr2 = sTr(P1P2, P1CP, P2CP);
	tr3 = sTr(P3P4, P3CP, P4CP);
	tr4 = sTr(P2P4, P2CP, P4CP); sCP = tr1 + tr2 + tr3 + tr4;
	tp1 = sTr(P1P2, P1P3, P2P3);
	tp2 = sTr(P2P3, P2P4, P3P4);  sM = tp1 + tp2;
	eps = fabs(sCP - sM);
	return 0;
}//---------------------------------------------------  

int ijkSp() //---------------- 18 ----------------------------
{
	int iSmin, iSmax;
	m = 0; if (pnt > 1) { iNear = iINmin; jNear = jINmin; kNear = kINmin; }
	double Sijk, lSijk, Vijk, lVijk, Hmsh, Lmsh;
	Sijk = SM[iNear][jNear][kNear]; lSijk = pow(Sijk, .5);
	Vijk = VM[iNear][jNear][kNear]; lVijk = pow(Vijk, .3); Hmsh = Vijk / Sijk;
	Lmsh = min(lSijk, lVijk); Lmsh = min(Lmsh, Hmsh);
	ijkL = Round(BB / Lmsh);
	pSmin = pi * max(lSijk, lVijk);
	iSp = ijkL; jSp = ijkL; kSp = ijkL;
	iSmin = iNear - iSp; if (iSmin < 0)   iSmin = 0;
	iSmax = iNear + iSp; if (iSmax >= rM) iSmax = rM - 1;
	if (ThetaC <= 90.) {
		if (jSp > jNear) {
			if (kSp > kNear)       goto L10;
			if (kSp > kSmax - kNear) goto L11; goto L12;
		}
		if (kSp > kNear)       goto L13;
		if (kSp > kSmax - kNear) goto L14;
		for (iS = iSmax; iS >= iSmin; iS--) {
			for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
				if (jS < jSmin || jS > jSmax)continue;
				for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
					if (kS < kSmin || kS > kSmax)continue;
					ESp();
				}
			}
		}
		return 1;
	}
	if (jSp > jSmax - jNear) { // ThetaC>90.
		if (kSp > kNear)       goto L20;
		if (kSp > kSmax - kNear) goto L21; goto L22;
	}
	if (kSp > kNear)       goto L13;
	if (kSp > kSmax - kNear) goto L14;
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 2;
L10:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 10;
L11:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 11;
L12:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 12;
L13:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 13;
L14:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 14;
L20:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 20;
L21:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 21;
L22:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 22;
}//---------------------------------------------------  

void ESp() //------------------- 19 ---------------------------
{
	double prB, pS, MprB;
	xCl = xCMesh[iS][jS][kS];	yCl = yCMesh[iS][jS][kS];	zCl = zCMesh[iS][jS][kS];
	pS = rDis(xCl, smX, yCl, smY, zCl, smZ);
	if (pS < BB) {
		xB = xCl - smX; yB = yCl - smY; zB = zCl - smZ;   // Vector rB
		prB = (xB*Dx + yB * Dy + zB * Dz) / DD; MprB = fabs(prB);
		if (CheckR() > 0) {                     //-------------$$$$$$$
			if (MprB < stR) {
				iIN[m] = iS; jIN[m] = jS; kIN[m] = kS; m++;
				if (pS<pSmin && prB>0.) { pSmin = pS;  iINmin = iS; jINmin = jS; kINmin = kS; }
			}
		}
	}
}

int CheckR() //------------------------------------------------$$$$$$$
{
	double rCl, lBmt, cGM;
	rCl = sqrt(xCl*xCl + yCl * yCl + zCl * zCl);
	cGM = (xC*xCl + yC * yCl + zC * zCl) / rC / rCl;  // cosGAMA
	lBmt = rCl * sin(acos(cGM));
	if (lBmt > Rb) return -1;
	return 1;
}//---------------------------------------------------  


void Hole() //------------------------ 22 -------------------------------------
{
	jCb1 = jCb;

	int nH, nHm, csE;
	double Ehole;
	nHm = 10; i = rM - 1;

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				for (nH = 0; nH < nHm; nH++) {
					jkmM(j, k, nH); csE = CheckE();
					if (csE == 0) continue; Espl(csE); Ehole = Ehole + E[i][j][k]; break;
				}
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	SPL(1); SPL2(2); SPL(1);

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}


}//---------------------------------------------------  
 //---------------------------------------------------------

void SPL(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}

	int jj;
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3		
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 1][kCb] = E[i][j - 1][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 1][kCb] = E[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4		
			E[i][j - 1][kCb] = ET2[i][j - 1][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 1][kCb] = ET2[i][j + 1][kCb];
		}
		for (j = jCb; j >= 0; j--) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4				
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 1][kCb] = ET3[i][j - 1][kCb];
			E[i][j + 1][kCb] = ET3[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) {// Cycle 2
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) {
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][k + 1] = ET2[i][j][k + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) { // Cycle 2		
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2		
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void SPL2(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];

		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 2][kCb] = E[i][j - 2][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 2][kCb] = E[i][j + 2][kCb];

			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4			
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j - 2][kCb] = ET2[i][j - 2][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 2][kCb] = ET2[i][j + 2][kCb];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 2][kCb] = ET3[i][j - 2][kCb];
			E[i][j + 2][kCb] = ET3[i][j + 2][kCb];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}

		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void jkmM(int jm, int km_OK, int hH) //--------------- 23 -------------------- 
{
	int csH, jMIN, jMAX, kMIN, kMAX;
	csH = 0; jMIN = jm - hH; jMAX = jm + hH; kMIN = km_OK - hH; kMAX = km_OK + hH;
	if (jMIN < 0 && kMIN < 0) { csH = 1; }
	else if (jMIN < 0 && kMAX >= PhiM) { csH = 2; }
	else if (jMIN < 0) { csH = 3; }
	else if (jMAX >= ThetaM && kMIN < 0) { csH = 4; }
	else if (jMAX >= ThetaM && kMAX >= PhiM) { csH = 5; }
	else if (jMAX >= ThetaM) { csH = 6; }
	else if (kMIN < 0) { csH = 7; }
	else if (kMAX >= PhiM)   csH = 8;
	switch (csH) {
	case 0:                       goto Lcs1; break;
	case 1: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK + PhM];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 2: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK - PhM];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 3: jMIN = abs(jMIN) - 1;     Eh2 = E[i][jMAX][km_OK];
		if (km_OK < PhM)     Eh1 = E[i][jMIN][km_OK + PhM];
		else             Eh1 = E[i][jMIN][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		if (kMAX < PhM)     Eh5 = E[i][jMIN][kMAX + PhM];
		else             Eh5 = E[i][jMIN][kMAX - PhM];
		Eh6 = E[i][jMAX][kMIN];
		if (kMIN < PhM)     Eh7 = E[i][jMIN][kMIN + PhM];
		else             Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 4: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK + PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 5: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 6: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		if (km_OK < PhM)     Eh2 = E[i][jMAX][km_OK + PhM];
		else             Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		if (kMAX < PhM)     Eh6 = E[i][jMAX][kMAX + PhM];
		else             Eh6 = E[i][jMAX][kMAX - PhM];
		Eh7 = E[i][jMIN][kMAX];
		if (kMIN < PhM)     Eh8 = E[i][jMAX][kMIN + PhM];
		else             Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 7: kMIN = kMIN + PhiM;       goto Lcs1; break;
	case 8: kMAX = kMAX - PhiM;                  break;
	}
Lcs1:          Eh1 = E[i][jMIN][km_OK];   Eh5 = E[i][jMIN][kMIN];
	Eh2 = E[i][jMAX][km_OK];   Eh6 = E[i][jMAX][kMIN];
	Eh3 = E[i][jm][kMIN];   Eh7 = E[i][jMIN][kMAX];
	Eh4 = E[i][jm][kMAX];   Eh8 = E[i][jMAX][kMAX];
Lcs2:;
}//---------------------------------------------------  

double jkmM_new(int i_OK, int j_OK, int k_OK, double Srng) //--------------- 23 -------------------- 
{
	//Theta range 5 mesh
	int hH = 10; int jj, kk;
	double xN, yN, zN, xH, yH, zH, pH;
	int jMIN, jMAX, kMIN, kMAX; double Eav = 0.; int hC = 0;
	jMIN = j_OK - hH; jMAX = j_OK + hH; kMIN = k_OK - hH; kMAX = k_OK + hH;
	if (j_OK < 20 || j_OK > ThetaM - 21 || k_OK < 20 || k_OK > PhiM - 21) { kMIN = 0; kMAX = PhiM - 1; }
	if (jMIN < 0) { jMIN = 0; }
	if (jMAX >= ThetaM) { jMAX = ThetaM - 1; }
	xN = xCMesh[i_OK][j_OK][k_OK];	yN = yCMesh[i_OK][j_OK][k_OK];	zN = zCMesh[i_OK][j_OK][k_OK];

	for (jj = jMIN; jj <= jMAX; jj++) {
		for (kk = kMIN; kk <= kMAX; kk++) {
			xH = xCMesh[i_OK][jj][kk];	yH = yCMesh[i_OK][jj][kk];	zH = zCMesh[i_OK][jj][kk];
			pH = rDis(xH, xN, yH, yN, zH, zN);
			if (Srng*bb > pH) { Eav = Eav + E[i_OK][jj][kk]; hC++; }
		}
	}
	if (hC == 0)return E[i_OK][j_OK][k_OK];
	else return Eav / (double)hC;

}//---------------------------------------------------  


void Espl(int caseE) //------------------ 25 -------------------------- 
{
	switch (caseE) {
	case  0: E[i][j][k] = 0.; printf("\n 0 %d %d %d %e %e %e %e %e %e %e %e %e\n", i, j, k, E[i][j][k], Eh2, Eh3, Eh4, Eh5, Eh7, Eh8); break;
	case  1: E[i][j][k] = .125*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  2: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case  3: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case  4: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case  5: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case  6: E[i][j][k] = .1428571*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  7: E[i][j][k] = .1428571*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  8: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  9: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 10: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 11: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 12: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 13: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 14: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 15: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 16: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 17: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 18: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 19: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh7 + Eh8); break;
	case 20: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 21: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6); break;
	case 22: E[i][j][k] = .1666666*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 23: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 24: E[i][j][k] = .1666666*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 25: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 26: E[i][j][k] = .1666666*(Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 27: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 28: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7); break;
	case 29: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh8); break;
	case 30: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 31: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 32: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 33: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 34: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 35: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 36: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 37: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 38: E[i][j][k] = .2*(Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 39: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 40: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 41: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 42: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 43: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6); break;
	case 44: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh7 + Eh8); break;
	case 45: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 46: E[i][j][k] = .2*(Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 47: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 48: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 49: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 50: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 51: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 52: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 53: E[i][j][k] = .2*(Eh1 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 54: E[i][j][k] = .2*(Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 55: E[i][j][k] = .2*(Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 56: E[i][j][k] = .2*(Eh1 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 57: E[i][j][k] = .2*(Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 58: E[i][j][k] = .2*(Eh1 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 59: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 60: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 61: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh7 + Eh8); break;
	case 62: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 63: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 64: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 65: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6); break;
	case 66: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh8); break;
	case 67: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5); break;
	}
}//---------------------------------------------------  

int CheckE() //------------------ 24 ----------------------------
{
	double Ehjk;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7*Eh8; if (Ehjk > 0.) return 1;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 2;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7*Eh8;     if (Ehjk > 0.) return 3;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh8;     if (Ehjk > 0.) return 4;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7;     if (Ehjk > 0.) return 5;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 6;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 7;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 8;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 9;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 10;
	Ehjk = Eh1 * Eh2*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 11;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 12;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 13;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 14;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 15;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 16;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 17;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh8;         if (Ehjk > 0.) return 18;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh7*Eh8;         if (Ehjk > 0.) return 19;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7;         if (Ehjk > 0.) return 20;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6;         if (Ehjk > 0.) return 21;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 22;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 23;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 24;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 25;
	Ehjk = Eh3 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 26;
	Ehjk = Eh1 * Eh2*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 27;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7;         if (Ehjk > 0.) return 28;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh8;         if (Ehjk > 0.) return 29;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 30;
	Ehjk = Eh1 * Eh2*Eh3*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 31;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 32;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 33;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 34;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 35;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 36;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 37;
	Ehjk = Eh2 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 38;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 39;
	Ehjk = Eh1 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 40;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 41;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 42;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6;             if (Ehjk > 0.) return 43;
	Ehjk = Eh1 * Eh2*Eh4*Eh7*Eh8;             if (Ehjk > 0.) return 44;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 45;
	Ehjk = Eh2 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 46;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 47;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 48;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 49;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 50;
	Ehjk = Eh1 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 51;
	Ehjk = Eh2 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 52;
	Ehjk = Eh1 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 53;
	Ehjk = Eh2 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 54;
	Ehjk = Eh3 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 55;
	Ehjk = Eh1 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 56;
	Ehjk = Eh4 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 57;
	Ehjk = Eh1 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 58;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 59;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 60;
	Ehjk = Eh1 * Eh2*Eh3*Eh7*Eh8;             if (Ehjk > 0.) return 61;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 62;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 63;
	Ehjk = Eh2 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 64;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6;             if (Ehjk > 0.) return 65;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh8;             if (Ehjk > 0.) return 66;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5;             if (Ehjk > 0.) return 67;
	return 0;
}//---------------------------------------------------  

 //**************************************************************************************
 //--- Non-uniformity calculation (in case of spherical symmetry only) ------------------ 

void SD() //-------------------------------- 27 ----------------------------------------
{
	int    cl, icl;
	double RMSi, RMS, PTV, PTVi, Etoti, Etotal, Emin, Emax, Emean, rSmin, rSmax, VLMi, rCM, mnB;
	ECLt();
	cout << endl << endl;
	cout << " cl       Emax           Emin            Etoti            RMSi             PTVi  " << endl;
	cout << "---------------------------------------------------------------------------------" << endl;
	iDEP = 0; RMS = 0.; PTV = 0.; Etotal = 0.; rSmax = dist[PhiM / 2][ThetaM / 2][kbc2]; rSmin = rSmax - drRMSi[kbc2 - 5]; mnB = kB;//-stR;
	while (rSmin > Rfn) {
		Etoti = 0.; Emean = 0.; VLMi = 0.; cl = 0;
		for (i = rM - 1; i >= 0; i--) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					rCM = rCMesh[i][j][k];
					if (rCM < rSmax && rCM >= rSmin) {
						Edi[cl] = ET1[i][j][k];
						if (cl == 0) { Emin = Edi[cl]; Emax = Edi[cl]; }
						if (Edi[cl] < Emin) Emin = Edi[cl];
						if (Edi[cl] > Emax) Emax = Edi[cl];
						VlM[cl] = VM[i][j][k];     VLMi += VlM[cl];
						ETi[cl] = Edi[cl] * VlM[cl]; Etoti += ETi[cl]; cl++;
					}
				}
			}
		}
		if (Etoti == 0.)  break;
		RMSi = 0.;  Emean = Etoti / VLMi;
		Etotal += Etoti;      // Etotal[J]  
		PTVi = 50.*(Emax - Emin) / Emean; if (PTVi > 100.) PTVi = 100.;  PTV += Etoti * PTVi;
		for (icl = 0; icl <= cl; icl++) { RMSi += (Emean - Edi[icl])*(Emean - Edi[icl]); }
		RMSi = 100.*sqrt(RMSi / (double)cl) / Emean; if (RMSi > 100.) RMSi = 100.;
		printf("%i\t%f\t%f\t%f\t%f\t%f\n", cl, Emax, Emin, Etoti, RMSi, PTVi);
		RMS += Etoti * RMSi;
		iDEP++; rSmax -= drRMSi[rM - 1 - iDEP]; rSmin -= drRMSi[rM - 1 - iDEP];//-stR; 
		Einta = 1.0 - EoutJ / Ebeams;
		if (Einta > 1.) { Einta = 1.; }
		if (Einta < 0.) { Einta = 0.; }
	}
	RMS /= Etotal;  PTV /= Etotal;
	cout << endl << " iDEP=" << iDEP << "  RMS=" << RMS << "  PTV=" << PTV
		<< "   Etotal=" << Etotal << "  Edp=" << Edp << endl << endl << "EoutJ=" << EoutJ << endl << endl << "Ebeams=" << Ebeams << endl << endl
		<< "100*EoutJ/Ebeams=" << 100 * EoutJ / Ebeams << endl << endl;
	fprintf(fileSD, "%.2f\t%f\t%f\t%f\t%f\t%f\n", mnB, RMS, 100 * EoutJ / Ebeams, dz, dy, dx); // in file****
}

void ECLt() //-------------------------------------------------------
{

	int   iECL;
	int pp;
	pp = 1;
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE;
	EoutJ = 1.6e-13*EoutT;  Edp = Ebeams - EoutJ;  // [J]
												   //---------------------------- artificial smooth !!!
	i = rM - 1;
	while (i >= 0) {
		for (j = ThM; j < ThetaM; j++) { // Cycle 1
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k - 1] + ET1[i][j - 1][k - 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 2
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k + 1] + ET1[i][j + 1][k + 1]);
			}
		}
		for (j = ThM; j < ThetaM; j++) { // Cycle 3
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k + 1] + ET1[i][j - 1][k + 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 4
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k - 1] + ET1[i][j + 1][k - 1]);
			}
		}
		i--;
	}
	iA = 0;
Lecl: iDEP = 0; Etot = 0.; Eadj = 0.; EadjDens = 0.; Vdp = 0.;
	for (i = rM - 1; i >= 0; i--) {
		Ejk = 0.;
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				Edjk = ET1[i][j][k];
				if (Edjk > 0.) { Vjk = VM[i][j][k]; Ejk += Edjk * Vjk; Vdp += Vjk; }
			}
		}
		if (Ejk == 0.) break;   iDEP++; Etot += Ejk;
	}
	Eadj = Edp - Etot; EadjDens = Eadj / Vdp; iECL = rM - iDEP; dltE = 50.*fabs(Eadj) / Edp;
	fE = Edp / Etot;
	if (iA == 0)  // return;
		for (i = iECL; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) { ET1[i][j][k] *= fE; }
			}
		}
	if (dltE > .01) {
		if (pp == 1) {
			iA++; pp = pp - 1; goto Lecl;
		}
	}
}

//-----------------------------------------------------------------------  
//-----------------------------------------------------------------------

//--- Target Initialization ---------------------------------------------

void InitEdp1()  //------------ 7 --------------------
{
	Edp1 = 1.6e-13*Eprt*nE*nBunch / (double)tdM; //[J]
	cout << "    bs,kB,iE,td " << bs << " " << kB << " " << " " << td
		<< ",   Ttrg " << T << ",  Ep/u " << Eprt
		<< ",   Irr.Sys.:"; //************************
}//---------------------------------------------------  

void InitE()   //--------------- 9 -------------------
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = 0.;
				E[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------    

void InitET()  //--------------- 4 -------------------
{
	BeamOut = 0; BoutT = 0; Edp = 0.; EoutT = 0.; Ebeams = 0.;
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------  


void ETotal() //------------ 26 ----------------
{

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] += E[i][j][k];
				ET1[i][j][k] = ET[i][j][k];
				EB[BNumber][i][j][k] = E[i][j][k];
			}
		}
	}

}//------------------------------------ 

 //--- Beam Initialization -----------------------------------------------------------
void InitBeam(int BeamCase) //---------- 5 --------------
{
	switch (BeamCase) {
	case  2: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.185; break;// s=Rb 
	case  3: Rb = 3.0; A1 = .245; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.111; break;// s=.6Rb 
	case  4: Rb = 3.0; A1 = .26; A2 = .061; A3 = .055; A4 = 2.409e-3; A5 = 1.124; break;// s=.55Rb 
	case 10: Rb = 1.0; A1 = .584; A2 = .167; A3 = .15; A4 = .018; A5 = 1.182; break;// s=Rb
	case 15: Rb = 1.5; A1 = .39; A2 = .074; A3 = .067; A4 = 3.527e-3; A5 = 1.178; break;// s=Rb 
	case 16: Rb = 1.6; A1 = .318; A2 = 7.234e-3; A3 = 6.51e-3; A4 = 3.364e-5; A5 = 1.324; break;//s=3Rb
	case 17: Rb = 1.7; A1 = .344; A2 = .058; A3 = .052; A4 = 2.138e-3; A5 = 1.181; break;// s=Rb
	case 18: Rb = 1.8; A1 = .325; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.176; break;// s=Rb
	case 19: Rb = 1.9; A1 = .308; A2 = .046; A3 = .042; A4 = 1.370e-3; A5 = 1.175; break;// s=Rb
	case 20: Rb = 2.0; A1 = .292; A2 = .042; A3 = .038; A4 = 1.116e-3; A5 = 1.184; break;// s=Rb
	case 21: Rb = 2.1; A1 = .278; A2 = .038; A3 = .034; A4 = 9.182e-4; A5 = 1.184; break;// s=Rb
	case 22: Rb = 2.2; A1 = .266; A2 = .034; A3 = .031; A4 = 7.623e-4; A5 = 1.173; break;// s=Rb
	case 23: Rb = 2.3; A1 = .254; A2 = .032; A3 = .028; A4 = 6.381e-4; A5 = 1.186; break;// s=Rb
	case 24: Rb = 2.4; A1 = .244; A2 = .029; A3 = .026; A4 = 5.382e-4; A5 = 1.176; break;// s=Rb
	case 25: Rb = 2.5; A1 = .234; A2 = .027; A3 = .024; A4 = 4.571e-4; A5 = 1.182; break;// s=Rb
	case 26: Rb = 2.6; A1 = .225; A2 = .025; A3 = .022; A4 = 3.908e-4; A5 = 1.182; break;// s=Rb
	case 27: Rb = 2.7; A1 = .216; A2 = .023; A3 = .021; A4 = 3.360e-4; A5 = 1.186; break;// s=Rb
	case 28: Rb = 2.8; A1 = .209; A2 = .021; A3 = .019; A4 = 2.905e-4; A5 = 1.173; break;// s=Rb
	case 29: Rb = 2.9; A1 = .202; A2 = .02; A3 = .018; A4 = 2.525e-4; A5 = 1.177; break;// s=Rb
	case 30: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.180; break;// s=Rb *******
	case 31: Rb = 3.1; A1 = .189; A2 = .017; A3 = .016; A4 = 1.934e-4; A5 = 1.180; break;// s=Rb
	case 32: Rb = 3.2; A1 = .183; A2 = .016; A3 = .015; A4 = 1.703e-4; A5 = 1.169; break;// s=Rb
	case 33: Rb = 3.3; A1 = .177; A2 = .015; A3 = .014; A4 = 1.506e-4; A5 = 1.174; break;// s=Rb
	case 34: Rb = 3.4; A1 = .172; A2 = .014; A3 = .013; A4 = 1.336e-4; A5 = 1.170; break;// s=Rb
	case 35: Rb = 3.5; A1 = .167; A2 = .014; A3 = .012; A4 = 1.190e-4; A5 = 1.19; break;// s=Rb
	case 36: Rb = 3.6; A1 = .162; A2 = .013; A3 = .012; A4 = 1.063e-4; A5 = 1.187; break;// s=Rb
	case 37: Rb = 3.7; A1 = .158; A2 = .012; A3 = .011; A4 = 9.528e-5; A5 = 1.175; break;// s=Rb 
	case 38: Rb = 3.8; A1 = .154; A2 = .012; A3 = .01; A4 = 8.564e-5; A5 = 1.191; break;// s=Rb 
	case 39: Rb = 3.9; A1 = .15; A2 = .011; A3 = .01; A4 = 7.719e-5; A5 = 1.178; break;// s=Rb	  
	case 40: Rb = 4.0; A1 = .146; A2 = .01; A3 = 9.375e-3; A4 = 6.975e-5; A5 = 1.169; break; //s=Rb 
	case 41: Rb = 4.1; A1 = .143; A2 = 9.915e-3; A3 = 8.923e-3; A4 = 6.319e-5; A5 = 1.173; break; //s=Rb
	case 42: Rb = 4.2; A1 = .139; A2 = 9.448e-3; A3 = 8.503e-3; A4 = 5.739e-5; A5 = 1.183; break; //s=Rb 
	case 43: Rb = 4.3; A1 = .136; A2 = 9.014e-3; A3 = 8.113e-3; A4 = 5.223e-5; A5 = 1.179; break; //s=Rb 
	case 44: Rb = 4.4; A1 = .133; A2 = 8.609e-3; A3 = 7.748e-3; A4 = 4.764e-5; A5 = 1.177; break; //s=Rb 
	case 46: Rb = 4.6; A1 = .127; A2 = 7.876e-3; A3 = 7.089e-3; A4 = 3.988e-5; A5 = 1.181; break; //s=Rb 
	case 48: Rb = 4.8; A1 = .122; A2 = 7.234e-3; A3 = 6.510e-3; A4 = 3.364e-5; A5 = 1.191; break; //s=Rb 
	case 49: Rb = 4.9; A1 = .119; A2 = 6.942e-3; A3 = 6.247e-3; A4 = 3.098e-5; A5 = 1.201; break; //s=Rb 
	case 50: Rb = 5.0; A1 = .117; A2 = 6.667e-3; A3 = 6.000e-3; A4 = 2.857e-5; A5 = 1.194; break; //s=Rb 
	case 51: Rb = 5.1; A1 = .115; A2 = 6.408e-3; A3 = 5.767e-3; A4 = 2.640e-5; A5 = 1.187; break; //s=Rb 
	case 52: Rb = 5.2; A1 = .112; A2 = 6.164e-3; A3 = 5.547e-3; A4 = 2.442e-5; A5 = 1.203; break; //s=Rb 
	case 53: Rb = 5.3; A1 = .111; A2 = 5.933e-3; A3 = 5.340e-3; A4 = 2.263e-5; A5 = 1.180; break; //s=Rb 
	case 54: Rb = 5.4; A1 = .108; A2 = 5.716e-3; A3 = 5.144e-3; A4 = 2.100e-5; A5 = 1.201; break; //s=Rb 
	case 55: Rb = 5.5; A1 = .106; A2 = 5.510e-3; A3 = 4.959e-3; A4 = 1.951e-5; A5 = 1.202; break; //s=Rb 
	case 56: Rb = 5.6; A1 = .104; A2 = 5.315e-3; A3 = 4.783e-3; A4 = 1.816e-5; A5 = 1.204; break; //s=Rb 
	case 57: Rb = 5.7; A1 = .103; A2 = 5.130e-3; A3 = 4.617e-3; A4 = 1.692e-5; A5 = 1.185; break; //s=Rb 
	case 58: Rb = 5.8; A1 = .101; A2 = 4.954e-3; A3 = 4.459e-3; A4 = 1.578e-5; A5 = 1.190; break; //s=Rb 
	case 59: Rb = 5.9; A1 = .099; A2 = 4.788e-3; A3 = 4.309e-3; A4 = 1.474e-5; A5 = 1.197; break; //s=Rb 
	case 60: Rb = 6.0; A1 = .097; A2 = 4.630e-3; A3 = 4.167e-3; A4 = 1.378e-5; A5 = 1.205; break; //s=Rb 
	case 70: Rb = 7.0; A1 = .083; A2 = 3.401e-3; A3 = 3.061e-3; A4 = 7.537e-6; A5 = 1.209; break; //s=Rb 
	case 71: Rb = 7.1; A1 = .082; A2 = 3.306e-3; A3 = 2.976e-3; A4 = 7.027e-6; A5 = 1.204; break; //s=Rb 
	case 72: Rb = 7.2; A1 = .081; A2 = 3.215e-3; A3 = 2.894e-3; A4 = 6.645e-6; A5 = 1.2; break; //s=Rb 
	case 73: Rb = 7.3; A1 = .08; A2 = 3.128e-3; A3 = 2.815e-3; A4 = 6.288e-6; A5 = 1.197; break; //s=Rb 
	case 74: Rb = 7.4; A1 = .079; A2 = 3.044e-3; A3 = 2.739e-3; A4 = 5.955e-6; A5 = 1.194; break; //s=Rb 
	case 75: Rb = 7.5; A1 = .078; A2 = 2.963e-3; A3 = 2.667e-3; A4 = 5.644e-6; A5 = 1.193; break; //s=Rb 
	case 76: Rb = 7.6; A1 = .077; A2 = 2.886e-3; A3 = 2.507e-3; A4 = 5.353e-6; A5 = 1.194; break; //s=Rb 
	case 77: Rb = 7.7; A1 = .076; A2 = 2.811e-3; A3 = 2.530e-3; A4 = 5.080e-6; A5 = 1.192; break; //s=Rb 
	case 78: Rb = 7.8; A1 = .075; A2 = 2.739e-3; A3 = 2.466e-3; A4 = 4.824e-6; A5 = 1.193; break; //s=Rb 
	case 79: Rb = 7.9; A1 = .074; A2 = 2.671e-3; A3 = 2.703e-3; A4 = 4.585e-6; A5 = 1.189; break; //s=Rb 
	case 80: Rb = 8.0; A1 = .073; A2 = 2.604e-3; A3 = 2.344e-3; A4 = 4.360e-6; A5 = 1.197; break; //s=Rb	  
	case 100:Rb = 10.; A1 = .058; A2 = 1.667e-3; A3 = 1.500e-3; A4 = 1.786e-6; A5 = 1.214; break; //s=Rb
	case 120:Rb = 12.; A1 = .049; A2 = 1.157e-3; A3 = 1.042e-3; A4 = 8.612e-7; A5 = 1.18; break; //s=Rb 
	case 140:Rb = 14.; A1 = .042; A2 = 8.503e-4; A3 = 7.653e-4; A4 = 4.648e-7; A5 = 1.181; break; //s=Rb   
	case 160:Rb = 16.; A1 = .037; A2 = 6.510e-4; A3 = 5.859e-4; A4 = 2.725e-7; A5 = 1.165; break; //s=Rb	  
	case 180:Rb = 18.; A1 = .032; A2 = 5.144e-4; A3 = 4.630e-4; A4 = 1.701e-7; A5 = 1.231; break; //s=Rb
	case 200:Rb = 20.; A1 = .029; A2 = 4.167e-4; A3 = 3.750e-4; A4 = 1.116e-7; A5 = 1.214; break;
	}//s=Rb 

	mb = Vmb;    //*********************************
	f = Focus();
	bb = Rb / (double)mb;  bh = .5*bb;
	BB = sqrt(stR*stR + 2.*bb*bb);
	S1 = 4.*bb*bb;    // Beamlet Cell area   [mm2]
	V1 = S1 * lBunch;   // Beamlet Cell volume [mm3]
}//------------------------------------

double Focus() //------------ 5 -----------------
{
	if (focus == 0) {
		focus = (Rb*Rch - Ralp * Ren) / (Ren - Rb);
		cout << endl << endl << " f " << Round(focus) << ", Rch " << Rch / 1000.
			<< ", Rb " << Rb << ", mb " << mb << ", bndd " << bndd;
	}
	return focus;
}//----------------------------------------------

 //--- Gauss Distribution -----------------------------------
double fDis(int ii, int jj)
{
	double xj1, xj2, yi1, yi2, Fxj, Fyi;
	xj1 = bb * (double)(mb - 2 * jj);   xj2 = bb * (double)(mb - 2 * jj + 2);
	yi1 = bb * (double)(mb - 2 * ii);   yi2 = bb * (double)(mb - 2 * ii + 2);
	Fxj = A1 * (xj2 - xj1 - A2 * (pow(xj2, 3) - pow(xj1, 3) - A3 * (pow(xj2, 5) - pow(xj1, 5)) +
		A4 * (pow(xj2, 7) - pow(xj1, 7))));          if (Fxj < 0.)    Fxj = 0.;
	Fyi = A1 * (yi2 - yi1 - A2 * (pow(yi2, 3) - pow(yi1, 3) - A3 * (pow(yi2, 5) - pow(yi1, 5)) +
		A4 * (pow(yi2, 7) - pow(yi1, 7))));          if (Fyi < 0.)    Fyi = 0.;
	Fij = A5 * Fxj*Fyi;
	return Fij;
}//---------------------------------------------------------

 //--- Beam Trajectory --------------------------------------------------------
void PointC()   //------------- 11 ----------------------
{
	double xC0, yC0, zC0, xC2, yC2;
	sThetaBeam = sin(.017453292*ThetaBeam); sPhiBeam = sin(.017453292*PhiBeam);
	cThetaBeam = cos(.017453292*ThetaBeam); cPhiBeam = cos(.017453292*PhiBeam);
	xC0 = Ralp * sThetaBeam*cPhiBeam;        // in Chamber system, vector rC0
	yC0 = Ralp * sThetaBeam*sPhiBeam;
	zC0 = Ralp * cThetaBeam;
	xC = xC0 - dx;  yC = yC0 - dy;  zC = zC0 - dz;   // in Pellet system, vector rC
	rC = sqrt(xC*xC + yC * yC + zC * zC);
	if (zC == 0.) zC = .001; xC2 = xC * xC;  yC2 = yC * yC;
	ThetaC = 57.29577951*atan(sqrt(xC2 + yC2) / zC);
	if (ThetaC < 0.) ThetaC = 180. + ThetaC;
}//------------------------------------ 

void PointF()  //---------------- 12 -----------------------
{
	double xf0, yf0, zf0;
	xf0 = -f * sThetaBeam*cPhiBeam;         // in Chamber system, vector F0
	yf0 = -f * sThetaBeam*sPhiBeam;
	zf0 = -f * cThetaBeam;
	xf = xf0 - dx;  yf = yf0 - dy;  zf = zf0 - dz;  // in Pellet system, vector F(xf,yf,zf)
}//------------------------------------ 


 //--------------------------------------------------------------------------
 //--------------------- Additional Functions -------------------------------
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

int Round(double valueF)
{
	int valueI;
	valueI = (int)(valueF + .5);
	return valueI;
}//------------------------------------ 


 //----------------------------------------------------------------------------
 //**************************************************************************** 
 //--- Data Saving ------------------------------------------------------------ 
void DataSave(int bs) //-----------------***************---------------------
{
	switch (bs) {
	case 32:
		fileSD = fopen("../output/Beam32.dat", "a"); SD(); fclose(fileSD);
		//View3D();
		break;
	}
	cout << endl << endl;
}
//*****************************************************************************
void View3D()  // Mesh centers
{
	Boutnum = 0;
	sprintf(BUF, "Energy32_%03d.csv", Boutnum);
	file1 = fopen(BUF, "w");
	fprintf(file1, "i,j,k,X,Y,Z,rC,E1,E2,E3,E4,E5,E6,E7,E8,E9,E10,E11,E12,E13,E14,E15,E15,E16,E17,E18,E19,E20,E21,E22,E23,E24,E25,E26,E27,E28,E29,E30,E31,E32,ET\n");
	double Xout, Yout, Zout, sThM, cThM, sPhM, cPhM; int bn;
	for (k = 0; k < PhiM; k++) {
		for (j = 0; j < ThetaM; j++) {
			for (i = 0; i < rM; i++) {
				Xout = xCMesh[i][j][k];
				Yout = yCMesh[i][j][k];
				Zout = zCMesh[i][j][k];
				fprintf(file1, "%d,%d,%d,%e,%e,%e,%e,", i, j, k, Xout, Yout, Zout, rCMesh[i][j][k]);
				for (bn = 1; bn < 33; bn++) {
					fprintf(file1, "%e,", EB[bn][i][j][k]);
				}
				fprintf(file1, "%e\n", ET[i][j][k]);
			}
			fprintf(file1, "\n");
		}
	}
	fclose(file1);

	Boutnum++;

}//----------------------------------------- 



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/PelletSurface.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "PelletSurface.h"
// The file sets the initial target surface numerically.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria 
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// PelletSurface.h  
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------

//---------------------------------------------------------------------------------
int i,j,k;
void Sphere()
{
 for (j=0;j<=ThetaM;j++) {                                     
 for (k=0;k<=PhiM  ;k++) { rMesh[rM][j][k]=R0;}} 
 Spellet=4.*pi*R0*R0;
}






==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/RMS.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "RMS.cpp"                                                                       
//                                                                                       
// RMS_3D(): The main function for RMS calculation and output.
//
// RMSF(): RMS computation.
//
// outputRMS_DT(int n): This function outputs the results of RMS in the DT layer.
//
// outputRMS_Al(int n): This function outputs the results of RMS in the Al layer.
//
// outputPMS_Pb(int n): This function outputs the results of RMS in the Pb layer.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

//* Root Mean Square *//
void RMS_3D(int n) {

	int i, j, k;
	if (MBswitch == 3) {
		for (k = 1; k <= km; k++) { 
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = Tinew[k][j][i]; 
				}
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_down = 100. * RMSF(jin2, jout2);

		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = rhonew[k][j][i];
				}				
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_down = 100. * RMSF(jin2, jout2);

		outputRMS_DT(n);
		outputRMS_Al(n);
		outputRMS_Pb(n);

	}
}
double RMSF(int j1,int j2) {
	
	int i, j, k;
	int meNu_sum, meNu_i;
	double rms, smFF, WeightRMS;
	double sigF, ssigF, avF;
	ssigF = 0.;
	rms = 0.;

	for (i = RMS_in; i < RMS_out; i++) {
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				ssigF += RMS_F[i][j][k];
			}		
		}
	}
	if (ssigF == 0.) { return 0.; }

	for (i = RMS_in; i < RMS_out; i++) {
		sigF = 0.; meNu_i = 0;
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				sigF += RMS_F[i][j][k];
				meNu_i++;
			}			
		}
		avF = sigF / ((double)(meNu_i));
		if (avF == 0.) { rmsk_F[i] = 0.; }
		else {
			smFF = 0.;
			for (j = j1; j < j2; j++) {
				for (k = 1; k <= km; k++) {
					smFF += pow(fabs(RMS_F[i][j][k] - avF), 2);
				}
			}
			rmsk_F[i] = 1. / avF * sqrt(smFF / ((double)(meNu_i)));	
		}

		WeightRMS = sigF / ssigF;
		rms += WeightRMS * rmsk_F[i];
	}
	return rms;
}

void outputRMS_DT(int n)
{
	FILE*RMS_DT_file;
	RMS_DT_file = fopen("../output/RMS_DT_output.dat", "a+");
	/* Data output */
	fprintf(RMS_DT_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_DT_Ti, rms_DT_rho, rms_DT_Ti_down, rms_DT_rho, rms_DT_rho_up, rms_DT_rho_down);
	fclose(RMS_DT_file);
}

void outputRMS_Al(int n)
{
	FILE*RMS_Al_file;
	RMS_Al_file = fopen("../output/RMS_Al_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Al_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Al_Ti, rms_Al_Ti_up, rms_Al_Ti_down, rms_Al_rho, rms_Al_rho_up, rms_Al_rho_down);
	fclose(RMS_Al_file);
}

void outputRMS_Pb(int n)
{
	FILE*RMS_Pb_file;
	RMS_Pb_file = fopen("../output/RMS_Pb_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Pb_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Pb_Ti, rms_Pb_Ti_up, rms_Pb_Ti_down, rms_Pb_rho, rms_Pb_rho_up, rms_Pb_rho_down);
	fclose(RMS_Pb_file);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/ResultIMP.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "ResultIMP.cpp"                                                                       
//                                                                                       
// ResultIMP(): a procedure to output the implosion speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////



void ResultIMP(int n)
{
	int i, j, k, Nn, Nnall;
	double impVin, impVin_max, impVin_min, impVin_sig, impVin_ave;
	double impVout, impVout_max, impVout_min, impVout_sig, impVout_ave;
	double impVall, impVall_max, impVall_min, impVall_sig, impVall_ave;

	Nn = 0; Nnall = 0;
	impVin_sig = 0.; impVout_sig = 0.; impVall_sig = 0.;
	impVin_max = 0.; impVout_max = 0.; impVall_max = 0.;
	impVin_min = 1.e30; impVout_min = 1.e30; impVall_min = 1.e30;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = DTline_in; i <= DTAlline; i++) {
				impVall = Vrnew[k][j][i];
				if (impVall > impVall_max) { impVall_max = impVall; }
				if (impVall < impVall_min) { impVall_min = impVall; }
				impVall_sig += impVall;
				Nnall++;
			}
			impVin = Vrnew[k][j][DTline_in];
			impVout = Vrnew[k][j][DTAlline];
			if (impVin > impVin_max) { impVin_max = impVin; }
			if (impVin < impVin_min) { impVin_min = impVin; }
			if (impVout > impVout_max) { impVout_max = impVout; }
			if (impVout < impVout_min) { impVout_min = impVout; }
			impVin_sig += impVin;
			impVout_sig += impVout;
			Nn++;
		}
	}
	impVin_ave = impVin_sig / Nn;
	impVout_ave = impVout_sig / Nn;
	impVall_ave = impVall_sig / Nnall;

	//Data output
    FILE*IMP_file;
	IMP_file = fopen("../output/Result_ImplosionSpeed.dat", "a+");
	fprintf(IMP_file, "%d\t %e\t %e\t %e\t %e\t %e\t %e\t\n", n, t*t0*1.e9, impVin_ave*u0, impVin_max*u0, impVin_min*u0, impVout_ave*u0, impVall_ave*u0);
    fclose(IMP_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/SLC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "SLC.cpp"                                                                       
//                                                                                       
// SLC(): A procedure that outputs the time history of each
//        physical quantity obtained by slicing a surface at a fixed theta. The surface
//        is specified by thetaS[nTh], which is defined in input_LC.h. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria        
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

void SLC(int n)
{
	int nPh, nTh, i, j, k, k2;
	double SLC_tanphi, SLC_tantheta, PointTheta, PointPhi, PointX, PointY, PointZ, PointD, nearD, K1, K2, K3, K4, Ksum;

	if (SLCSwitch == 1) {

		for (nPh = 0; nPh < SLCphi; nPh++) {
			for (nTh = 0; nTh < SLCtheta; nTh++) {
				PointTheta = (thetaS[nTh] / 180.*pi);
				PointPhi = (phiS[nPh] / 180.*pi);

				for (i = 2; i < im; i++) {
					dist4[nPh][nTh][i] = 1000.; dist3[nPh][nTh][i] = 1000.; dist2[nPh][nTh][i] = 1000.; dist1[nPh][nTh][i] = 1000.;
					for (k = 1; k <= km; k++) {
						for (j = 3; j < jm - 1; j++) {
							PointX = dist[k][j][i] * sin(PointTheta)*cos(PointPhi);
							PointY = dist[k][j][i] * sin(PointTheta)*sin(PointPhi);
							PointZ = dist[k][j][i] * cos(PointTheta);
							PointD = sqrt(pow(xnew[k][j][i] - PointX, 2.) + pow(ynew[k][j][i] - PointY, 2.) + pow(znew[k][j][i] - PointZ, 2.));
							if (PointD < dist1[nPh][nTh][i]) {
								dist4[nPh][nTh][i] = dist3[nPh][nTh][i]; dist3[nPh][nTh][i] = dist2[nPh][nTh][i]; dist2[nPh][nTh][i] = dist1[nPh][nTh][i]; dist1[nPh][nTh][i] = PointD;
								jnear4[i] = jnear3[i]; jnear3[i] = jnear2[i]; jnear2[i] = jnear1[i]; jnear1[i] = j;
								knear4[i] = knear3[i]; knear3[i] = knear2[i]; knear2[i] = knear1[i]; knear1[i] = k;
							}
						}
					}
				}
				for (i = 2; i < im; i++) {
					jn1 = jnear1[i]; jn2 = jnear2[i]; jn3 = jnear3[i]; jn4 = jnear4[i];
					kn1 = knear1[i]; kn2 = knear2[i]; kn3 = knear3[i]; kn4 = knear4[i];
					K1 = dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K2 = dist1[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K3 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist4[nPh][nTh][i];
					K4 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i];
					Ksum = 3.*(dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i]);

					Xnear[nPh][nTh][i] = (K1*xnew[kn1][jn1][i] + K2 * xnew[kn2][jn2][i] + K3 * xnew[kn3][jn3][i] + K4 * xnew[kn4][jn4][i]) / Ksum;
					Ynear[nPh][nTh][i] = (K1*ynew[kn1][jn1][i] + K2 * ynew[kn2][jn2][i] + K3 * ynew[kn3][jn3][i] + K4 * ynew[kn4][jn4][i]) / Ksum;
					Znear[nPh][nTh][i] = (K1*znew[kn1][jn1][i] + K2 * znew[kn2][jn2][i] + K3 * znew[kn3][jn3][i] + K4 * znew[kn4][jn4][i]) / Ksum;
					Distance_SLC[nPh][nTh][i] = sqrt(Xnear[nPh][nTh][i] * Xnear[nPh][nTh][i] + Ynear[nPh][nTh][i] * Ynear[nPh][nTh][i] + Znear[nPh][nTh][i] * Znear[nPh][nTh][i]);
				}
			}
		}

	}

	FILE*SLCk_file;

	for (nPh = 0; nPh < SLCphi; nPh++) {
		for (nTh = 0; nTh < SLCtheta; nTh++) {
			for (i = 2; i < im; i++) {
				// Data output 
				sprintf(bufSLC, "../output/slc_i/SLC_output_nPh%d_nTh%d_i_%d.dat", nPh, nTh, i);
				SLCk_file = fopen(bufSLC, "a+");
				fprintf(SLCk_file, "%d\t%e\t%e\n", n, t, Distance_SLC[nPh][nTh][i]);
				fclose(SLCk_file);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/StoppingPower1.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "StoppingPower1.cpp"
//
// Stop1(int Projectile,int Target,double T,double Eb): a procedure to calculate the stopping power.
//
// sZeff(double V): a procedure to calculate the Effective charge number of beam particle.
//
// sZt(int Target): a procdure to calculate the target ionization degree. At present we do not use this function.
//
// Nucl(double Eb): a procedure to calculate the nuclear stopping power. 
//
// LSS(double Vlss): a procedure to calculate the bound electron stopping power in low energy region.
//
// Bethe(double Vb, double EBeth): a procedure to calculate the bound electron stopping power in higher energy.
//
// Free(): a procedure to calculate the free electron stopping power.
//
// Ions(): a procedure to calculate the free ion stopping power.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// Program Stop1
//
// At present we do not use the function of sZt(int Target). (25.1.2019)
//
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------
#include"Derf.c"

double Stop1 (int Projectile,int Target,double T,double Eb)
{
    Zb  = aZb [Projectile];    // Projectile atomic number        
    Ab  = aAb [Projectile];    // Projectile atomic mass [amu]
    Zt0 = aZt0[Target];        // Tardet ionization at 0 eV  
    Ztm = aZtm[Target];        // Maximal tardet ionization  
    At  = aAt [Target];        // Target matter atomic mass in amu   
    Ui  = aUi [Target];        // Target ionization potencial  [J] 
//    ro  = aro [Target];      // ro target [kg.m-3]
    Mb  = 1.66054e-27*Ab;      // Projectile ion mass (Ab*amu) [kg]
    Mt  = 1.66054e-27*At;      // Target atomic mass  (At*amu) [kg]
    Nat = ro/Mt;               // Target atomic density        [m-3] 
    Abt = Ab*At/(Ab+At);    
    Fi  = EL/Mt;
//	Zt  = sZt(Target); 
	Nef = Nat*Zt;             
	Neb = Nat*(Ztm-Zt);      
	Ve  = 4.194e5*sqrt(T);            // T[eV], Ve[m/s]
	Vi  = 4.e-10*sqrt(T/Mt);          // T[eV], Vi[m/s]
	Zb067 = pow(Zb,0.67);
    Zt067 = pow(Zt,0.67);
    Zb069 = pow(Zb,0.69 );
    Zb117 = pow(Zb,1.17);
    ZbZt  = Zb117/(pow((Zb067+Zt067),1.5));
	Zb033 = pow(Zb, 0.33);
	Vc    = C*Zb033/137.;
	Zeffb = sZeff(Vc);      
	Ebc   = 6.2415e12*Mb*Vc*Vc/2.;    // Ebeam[MeV]
//	EbcU  = 1.036e-14*Vc*Vc/2.;       // Ebeam[MeV/u] ---------	
	K     = Bethe(Vc,Ebc)/LSS(Vc);
    D     = 1. + 1.6022e-13*Eb/(Mb*C2);
    Vbeam = C*sqrt(1.- 1./(D*D));	  // [m/s]
    Vbeam2= Vbeam*Vbeam;		      // [m2/s2] 
	Vre   = (Vbeam + 0.4*Ve)/(1.+ 0.4*Vbeam*Ve/C2);  Vre2 = Vre*Vre;
	Zeffb = sZeff(Vbeam);
	Zeffe = sZeff(Vre);  
	Nucl(Eb);	                      // [MeV/mm]  
    Elss  = (K*LSS(Vbeam)) *6.2415e9; // [MeV/mm]  	 
	EBethe= Bethe(Vbeam,Eb)*6.2415e9; // [MeV/mm]    
	Efree = Free ()*6.2415e9;         // [MeV/mm] 
	Eion  = Ions ()*6.2415e9;         // [MeV/mm]
	 if ( Vbeam < Vc )  { Ebound = Elss;  goto L;}
     Ebound = EBethe;
L:  StPower = Enuc + Ebound + Efree + Eion; // [MeV/mm]

return StPower;       
}

//------------------------ Calculation of Zeff ----------------------
double sZeff(double V)
{
	double Zeff;
	Zeff=Zb*(1.-1.034*exp(-137.04*V/C/Zb069));
	if(Zeff<0.) Zeff=0.;
	return Zeff;       
}

//------------------------ Calculation of Zt ------------------------
double sZt(int Target)
{  
   switch (Target)                            {
	 case 0:  Zt = Zt0;                 break;  // hole 
	 case 1:  Zt = 1275.6*T/(18310.4 + 23.1*T); // Pb target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 2:  Zt = 13.2*T/(259.6 + T);          // Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 3:  Zt = 13.2*T/(259.6 + T);          // Foam Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 4:  Zt = 1.08*T/(8.012 + T);          // DT target                  
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 5:  Zt = Zt0;                 break;  // H2O target 
	 case 6:  Zt = Zt0;                 break;  // bones 
	 case 7:  Zt = Zt0;                 break;  // musculs
	 case 8:  Zt = Zt0;                 break;  // brain
	 case 9:  Zt = Zt0;                 break;} // tumor
return Zt;       
}

//------------------------ Enuclei equation -------------------------
double Nucl(double Eb)
{
  double E, AbAt1, ZbZt1, ZbZt2, Cn1, Cn2;
     ZbZt1 = sqrt(Zb*Zt/At)*pow((Zb067+Zt067),-1.5);
	 ZbZt2 = 1e6*Zb*Zt*sqrt(Zb067+Zt067); if(ZbZt2==0.) ZbZt2=1.e-6;
	 AbAt1 = pow((Abt/At),1.5);
	 Cn1   = 4.14e6*ro*AbAt1*ZbZt1;           
	 Cn2   = pow(Abt,1.5)/ZbZt2;		   		     
     E     = 1e6*Eb/Ab;                                      // E[eV/amu]
	 Enuc  = 1e-7*Cn1*sqrt(E)*exp(-45.2*pow((Cn2*E),0.277)); //  [MeV/mm]
return Enuc;       
}

//------------------------ LSS equation -----------------------------
double LSS(double Vlss)
{
  double Cl;
     Cl = 2.*qe2*aB*Neb*ZbZt/(eps0*VB);  Elss = Cl*Vlss;    // [J/m]
return Elss;       
}

//------------------------ Bethe equation ---------------------------
double Bethe(double Vb, double EBeth)
{
  double E, lnE, lnE2, Vb2, Delta, Bracket;                
     Vb2 = Vb*Vb;   E = 1000.*EBeth/Ab;                     // E[KeV/amu]
     lnE = log(E);  lnE2 = lnE*lnE;
     Delta   = SC[Target][0] + SC[Target][1]*lnE + SC[Target][2]*lnE2 
		     + SC[Target][3]*lnE*lnE2 + SC[Target][4]*lnE2*lnE2;
     Bracket = log(1.82e-30*Vb2/Ui) - log(1-Vb2/C2) - Vb2/C2 - Delta;
     EBethe  = Fe*Zeffb*Zeffb*Bracket*Neb/(Vb*Vb);          // [J/m]
return EBethe;       
}

//------------------------ Efree equation ---------------------------
double Free()
{
  double exp1, Xe, Xe2, Xe4, Le, Ge, He;
	 Xe = Vre/Ve;   Xe2=Xe*Xe;   Xe4=Xe2*Xe2;   exp1=exp(-Xe2/2.);
     Ge = derf(0.71*Xe) - 0.8*Xe*exp1;
	 He = Xe4*log(Xe)/(Xe4 + 12.) - 0.13*Xe2*Xe*exp1;
	 Le = log(29.33*(Vre2+2.*Ve*Ve)*sqrt(T/(1.+Nef))/(0.01+Zeffe));
     Efree = Fe*Zeffe*Zeffe*Nef*(Ge*Le+He)/Vre2;            // [J/m]
	 if(Efree <0.) Efree=0.;
return Efree;       
}

//------------------------ Eion equation ----------------------------
double Ions()
{
  double exp2, Xi, Xi2, Xi4, Li, Gi, Hi;
	 Xi = Vbeam/Vi;   Xi2=Xi*Xi;   Xi4=Xi2*Xi2;   exp2=exp(-Xi2/2.);
     Gi = derf(0.71*Xi) - 0.8*(1.+ At/Ab)*Xi*exp2;
	 Li = log(3.22e31*Mt*(Vbeam2+2.*Vi*Vi)*sqrt(T/Nat)/(0.01+Zeffb)); 
	 Hi = Xi4*log(Xi)/(Xi4 + 12.) - 0.13*Xi2*Xi*exp2;
	 Eion = Fi*Nat*Zeffb*Zeffb*Zt*Zt*(Gi*Li + Hi)/Vbeam2;   // [J/m]

return Eion;       
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/acceleration.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "acceleration.cpp"
//
// acceleration():This function measures the acceleration of the target and outputs it.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void acceleration(int n)
{
	int k, j, i, ic1, ic2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				Accel_r[k][j][i] = (Vrnew[k][j][i] - Vrnow[k][j][i]) / Dthalf;
			}
		}
	}



	/*Data output*/
	FILE*accel_l_file;
	sprintf(bufoutput, "../output/accel_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel_l_file = fopen(bufoutput, "w");
	FILE*accel2_l_file;
	sprintf(bufoutput, "../output/accel_DTAl_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel2_l_file = fopen(bufoutput, "w");
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			Accel_r_DTav[k][j] = 0.; Accel_r_Alav[k][j] = 0.; ic1 = 0; ic2 = 0;
			for (i = 2; i < kbc1; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_DTav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic1++;
			}
			for (i = kbc1; i <= kbc2; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_Alav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic2++;
			}
			fprintf(accel2_l_file, "%d\t%d\t%e\t%e\t%e\n", k, j, rotationnumber*t / rotationtime, Accel_r_DTav[k][j] / (double)ic1, Accel_r_Alav[k][j] / (double)ic2);
			fprintf(accel_l_file, "\n");
		}	
	}
	fclose(accel_l_file);
	fclose(accel2_l_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/artv_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "artv_3D.cpp"
//
// artv_3D(): This function calculates the artificial viscosity in the direction of i, j and k (qA1~4, qB1~4, qC1~4) in Lagrange code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void artv_3D()
{

	int i, j, k;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im; i++) {

				double du1Ax, du1Ay, du1Az, du1Bx, du1By, du1Bz, du1Cx, du1Cy, du1Cz, du1Abase, du1Bbase, du1Cbase;
				double du2Ax, du2Ay, du2Az, du2Bx, du2By, du2Bz, du2Cx, du2Cy, du2Cz, du2Abase, du2Bbase, du2Cbase;
				double duAcx, duAcy, duAcz, duBcx, duBcy, duBcz, duCcx, duCcy, duCcz, duAcbase, duBcbase, duCcbase;
				double du1A, du2A, du1B, du2B, du1C, du2C;

				du1Ax = 0.5*(x_ivnow[k][j][i] + x_ivnew[k][j][i]);
				du1Ay = 0.5*(y_ivnow[k][j][i] + y_ivnew[k][j][i]);
				du1Az = 0.5*(z_ivnow[k][j][i] + z_ivnew[k][j][i]);
				du1Abase = sqrt(du1Ax*du1Ax + du1Ay * du1Ay + du1Az * du1Az);

				du1Bx = 0.5*(x_jvnow[k][j][i] + x_jvnew[k][j][i]);
				du1By = 0.5*(y_jvnow[k][j][i] + y_jvnew[k][j][i]);
				du1Bz = 0.5*(z_jvnow[k][j][i] + z_jvnew[k][j][i]);
				du1Bbase = sqrt(du1Bx*du1Bx + du1By * du1By + du1Bz * du1Bz);

				du1Cx = 0.5*(x_kvnow[k][j][i] + x_kvnew[k][j][i]);
				du1Cy = 0.5*(y_kvnow[k][j][i] + y_kvnew[k][j][i]);
				du1Cz = 0.5*(z_kvnow[k][j][i] + z_kvnew[k][j][i]);
				du1Cbase = sqrt(du1Cx*du1Cx + du1Cy * du1Cy + du1Cz * du1Cz);

				du2Ax = 0.5*(x_ivnow[k][j][i + 1] + x_ivnew[k][j][i + 1]);
				du2Ay = 0.5*(y_ivnow[k][j][i + 1] + y_ivnew[k][j][i + 1]);
				du2Az = 0.5*(z_ivnow[k][j][i + 1] + z_ivnew[k][j][i + 1]);
				du2Abase = sqrt(du2Ax*du2Ax + du2Ay * du2Ay + du2Az * du2Az);

				du2Bx = 0.5*(x_jvnow[k][j2][i] + x_jvnew[k][j2][i]);
				du2By = 0.5*(y_jvnow[k][j2][i] + y_jvnew[k][j2][i]);
				du2Bz = 0.5*(z_jvnow[k][j2][i] + z_jvnew[k][j2][i]);
				du2Bbase = sqrt(du2Bx*du2Bx + du2By * du2By + du2Bz * du2Bz);

				du2Cx = 0.5*(x_kvnow[k2][j][i] + x_kvnew[k2][j][i]);
				du2Cy = 0.5*(y_kvnow[k2][j][i] + y_kvnew[k2][j][i]);
				du2Cz = 0.5*(z_kvnow[k2][j][i] + z_kvnew[k2][j][i]);
				du2Cbase = sqrt(du2Cx*du2Cx + du2Cy * du2Cy + du2Cz * du2Cz);

				duAcx = 0.5*(du1Ax + du2Ax);	duAcy = 0.5*(du1Ay + du2Ay);	duAcz = 0.5*(du1Az + du2Az);
				duAcbase = sqrt(duAcx*duAcx + duAcy * duAcy + duAcz * duAcz);
				duBcx = 0.5*(du1Bx + du2Bx);	duBcy = 0.5*(du1By + du2By);	duBcz = 0.5*(du1Bz + du2Bz);
				duBcbase = sqrt(duBcx*duBcx + duBcy * duBcy + duBcz * duBcz);
				duCcx = 0.5*(du1Cx + du2Cx);	duCcy = 0.5*(du1Cy + du2Cy);	duCcz = 0.5*(du1Cz + du2Cz);
				duCcbase = sqrt(duCcx*duCcx + duCcy * duCcy + duCcz * duCcz);

				du2A = (du2Ax*unew[k][j][i + 1] + du2Ay * vnew[k][j][i + 1] + du2Az * wnew[k][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j][i] + du1Ay * vnew[k][j][i] + du1Az * wnew[k][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA1[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA1[k][j][i]) || isinf(duA1[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k][j2][i + 1] + du2Ay * vnew[k][j2][i + 1] + du2Az * wnew[k][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j2][i] + du1Ay * vnew[k][j2][i] + du1Az * wnew[k][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA2[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA2[k][j][i]) || isinf(duA2[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j2][i + 1] + du2Ay * vnew[k2][j2][i + 1] + du2Az * wnew[k2][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j2][i] + du1Ay * vnew[k2][j2][i] + du1Az * wnew[k2][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA3[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA3[k][j][i]) || isinf(duA3[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j][i + 1] + du2Ay * vnew[k2][j][i + 1] + du2Az * wnew[k2][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j][i] + du1Ay * vnew[k2][j][i] + du1Az * wnew[k2][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA4[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA4[k][j][i]) || isinf(duA4[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i] + du2By * vnew[k][j2][i] + du2Bz * wnew[k][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i] + du1By * vnew[k][j][i] + du1Bz * wnew[k][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB1[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB1[k][j][i]) || isinf(duB1[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i + 1] + du2By * vnew[k][j2][i + 1] + du2Bz * wnew[k][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i + 1] + du1By * vnew[k][j][i + 1] + du1Bz * wnew[k][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB2[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB2[k][j][i]) || isinf(duB2[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i + 1] + du2By * vnew[k2][j2][i + 1] + du2Bz * wnew[k2][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i + 1] + du1By * vnew[k2][j][i + 1] + du1Bz * wnew[k2][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB3[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB3[k][j][i]) || isinf(duB3[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i] + du2By * vnew[k2][j2][i] + du2Bz * wnew[k2][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i] + du1By * vnew[k2][j][i] + du1Bz * wnew[k2][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB4[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB4[k][j][i]) || isinf(duB4[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i] + du2Cy * vnew[k2][j][i] + du2Cz * wnew[k2][j][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i] + du1Cy * vnew[k][j][i] + du1Cz * wnew[k][j][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC1[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC1[k][j][i]) || isinf(duC1[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i + 1] + du2Cy * vnew[k2][j][i + 1] + du2Cz * wnew[k2][j][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i + 1] + du1Cy * vnew[k][j][i + 1] + du1Cz * wnew[k][j][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC2[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC2[k][j][i]) || isinf(duC2[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i + 1] + du2Cy * vnew[k2][j + 1][i + 1] + du2Cz * wnew[k2][j + 1][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i + 1] + du1Cy * vnew[k][j + 1][i + 1] + du1Cz * wnew[k][j + 1][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC3[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC3[k][j][i]) || isinf(duC3[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i] + du2Cy * vnew[k2][j + 1][i] + du2Cz * wnew[k2][j + 1][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i] + du1Cy * vnew[k][j + 1][i] + du1Cz * wnew[k][j + 1][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC4[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC4[k][j][i]) || isinf(duC4[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}

				duA1c[k][j][i] = (duAcx*(unew[k][j][i + 1] - unew[k][j][i]) + duAcy * (vnew[k][j][i + 1] - vnew[k][j][i]) + duAcz * (wnew[k][j][i + 1] - wnew[k][j][i])) / duAcbase;
				duA1c[k][j][i] = min(0., duA1c[k][j][i]);
				if (isnan(duA1c[k][j][i]) || isinf(duA1c[k][j][i])) {
					printf("duA1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j][i + 1] - unew[k][j][i], vnew[k][j][i + 1] - vnew[k][j][i], wnew[k][j][i + 1] - wnew[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				duA2c[k][j][i] = (duAcx*(unew[k][j2][i + 1] - unew[k][j2][i]) + duAcy * (vnew[k][j2][i + 1] - vnew[k][j2][i]) + duAcz * (wnew[k][j2][i + 1] - wnew[k][j2][i])) / duAcbase;
				duA2c[k][j][i] = min(0., duA2c[k][j][i]);
				if (isnan(duA2c[k][j][i]) || isinf(duA2c[k][j][i])) {
					printf("duA2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j2][i + 1] - unew[k][j2][i], vnew[k][j2][i + 1] - vnew[k][j2][i], wnew[k][j2][i + 1] - wnew[k][j + 1][i]);
					exit(6);
				}
				duA3c[k][j][i] = (duAcx*(unew[k2][j2][i + 1] - unew[k2][j2][i]) + duAcy * (vnew[k2][j2][i + 1] - vnew[k2][j2][i]) + duAcz * (wnew[k2][j2][i + 1] - wnew[k2][j2][i])) / duAcbase;
				duA3c[k][j][i] = min(0., duA3c[k][j][i]);
				if (isnan(duA3c[k][j][i]) || isinf(duA3c[k][j][i])) {
					printf("duA3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j2][i + 1] - unew[k2][j2][i], vnew[k2][j2][i + 1] - vnew[k2][j2][i], wnew[k2][j2][i + 1] - wnew[k2][j2][i]);
					exit(6);
				}
				duA4c[k][j][i] = (duAcx*(unew[k2][j][i + 1] - unew[k2][j][i]) + duAcy * (vnew[k2][j][i + 1] - vnew[k2][j][i]) + duAcz * (wnew[k2][j][i + 1] - wnew[k2][j][i])) / duAcbase;
				duA4c[k][j][i] = min(0., duA4c[k][j][i]);
				if (isnan(duA4c[k][j][i]) || isinf(duA4c[k][j][i])) {
					printf("duA4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j][i + 1] - unew[k2][j][i], vnew[k2][j][i + 1] - vnew[k2][j][i], wnew[k2][j][i + 1] - wnew[k2][j][i]);
					exit(6);
				}

				duB1c[k][j][i] = (duBcx*(unew[k][j2][i] - unew[k][j][i]) + duBcy * (vnew[k][j2][i] - vnew[k][j][i]) + duBcz * (wnew[k][j2][i] - wnew[k][j][i])) / duBcbase;
				duB1c[k][j][i] = min(0., duB1c[k][j][i]);
				if (isnan(duB1c[k][j][i]) || isinf(duB1c[k][j][i])) {
					printf("duB1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i] - unew[k][j][i], vnew[k][j2][i] - vnew[k][j][i], wnew[k][j2][i] - wnew[k][j][i]);
					exit(6);
				}
				duB2c[k][j][i] = (duBcx*(unew[k][j2][i + 1] - unew[k][j][i + 1]) + duBcy * (vnew[k][j2][i + 1] - vnew[k][j][i + 1]) + duBcz * (wnew[k][j2][i + 1] - wnew[k][j][i + 1])) / duBcbase;
				duB2c[k][j][i] = min(0., duB2c[k][j][i]);
				if (isnan(duB2c[k][j][i]) || isinf(duB2c[k][j][i])) {
					printf("duB2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i + 1] - unew[k][j][i + 1], vnew[k][j2][i + 1] - vnew[k][j][i + 1], wnew[k][j2][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duB3c[k][j][i] = (duBcx*(unew[k2][j2][i + 1] - unew[k2][j][i + 1]) + duBcy * (vnew[k2][j2][i + 1] - vnew[k2][j][i + 1]) + duBcz * (wnew[k2][j2][i + 1] - wnew[k2][j][i + 1])) / duBcbase;
				duB3c[k][j][i] = min(0., duB3c[k][j][i]);
				if (isnan(duB3c[k][j][i]) || isinf(duB3c[k][j][i])) {
					printf("duB3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i + 1] - unew[k2][j][i + 1], vnew[k2][j2][i + 1] - vnew[k2][j][i + 1], wnew[k2][j2][i + 1] - wnew[k2][j][i + 1]);
					exit(6);
				}
				duB4c[k][j][i] = (duBcx*(unew[k2][j2][i] - unew[k2][j][i]) + duBcy * (vnew[k2][j2][i] - vnew[k2][j][i]) + duBcz * (wnew[k2][j2][i] - wnew[k2][j][i])) / duBcbase;
				duB4c[k][j][i] = min(0., duB4c[k][j][i]);
				if (isnan(duB4c[k][j][i]) || isinf(duB4c[k][j][i])) {
					printf("duB4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i] - unew[k2][j][i], vnew[k2][j2][i] - vnew[k2][j][i], wnew[k2][j2][i] - wnew[k2][j][i]);
					exit(6);
				}

				duC1c[k][j][i] = (duCcx*(unew[k2][j][i] - unew[k][j][i]) + duCcy * (vnew[k2][j][i] - vnew[k][j][i]) + duCcz * (wnew[k2][j][i] - wnew[k][j][i])) / duCcbase;
				duC1c[k][j][i] = min(0., duC1c[k][j][i]);
				if (isnan(duC1c[k][j][i]) || isinf(duC1c[k][j][i])) {
					printf("duC1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i] - unew[k][j][i], vnew[k2][j][i] - vnew[k][j][i], wnew[k2][j][i] - wnew[k][j][i]);
					exit(6);
				}

				duC2c[k][j][i] = (duCcx*(unew[k2][j][i + 1] - unew[k][j][i + 1]) + duCcy * (vnew[k2][j][i + 1] - vnew[k][j][i + 1]) + duCcz * (wnew[k2][j][i + 1] - wnew[k][j][i + 1])) / duCcbase;
				duC2c[k][j][i] = min(0., duC2c[k][j][i]);
				if (isnan(duC2c[k][j][i]) || isinf(duC2c[k][j][i])) {
					printf("duC2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i + 1] - unew[k][j][i + 1], vnew[k2][j][i + 1] - vnew[k][j][i + 1], wnew[k2][j][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duC3c[k][j][i] = (duCcx*(unew[k2][j2][i + 1] - unew[k][j2][i + 1]) + duCcy * (vnew[k2][j2][i + 1] - vnew[k][j2][i + 1]) + duCcz * (wnew[k2][j2][i + 1] - wnew[k][j2][i + 1])) / duCcbase;
				duC3c[k][j][i] = min(0., duC3c[k][j][i]);
				if (isnan(duC3c[k][j][i]) || isinf(duC3c[k][j][i])) {
					printf("duC3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i + 1] - unew[k][j2][i + 1], vnew[k2][j2][i + 1] - vnew[k][j2][i + 1], wnew[k2][j2][i + 1] - wnew[k][j2][i + 1]);
					exit(6);
				}

				duC4c[k][j][i] = (duCcx*(unew[k2][j2][i] - unew[k][j2][i]) + duCcy * (vnew[k2][j2][i] - vnew[k][j2][i]) + duCcz * (wnew[k2][j2][i] - wnew[k][j2][i])) / duCcbase;
				duC4c[k][j][i] = min(0., duC4c[k][j][i]);
				if (isnan(duC4c[k][j][i]) || isinf(duC4c[k][j][i])) {
					printf("duC4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i] - unew[k][j2][i], vnew[k2][j2][i] - vnew[k][j2][i], wnew[k2][j2][i] - wnew[k][j2][i]);
					exit(6);
				}

			}
		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			for (i = 2; i < im; i++) {
				ddua1[k][j][i] = fabs(duA1[k][j][i] - duA1[k][j][i - 1]);
				ddua2[k][j][i] = fabs(duA2[k][j][i] - duA2[k][j][i - 1]);
				ddua3[k][j][i] = fabs(duA3[k][j][i] - duA3[k][j][i - 1]);
				ddua4[k][j][i] = fabs(duA4[k][j][i] - duA4[k][j][i - 1]);

				ddua1c[k][j][i] = fabs(duA1c[k][j][i] - duA1c[k][j][i - 1]);
				ddua2c[k][j][i] = fabs(duA2c[k][j][i] - duA2c[k][j][i - 1]);
				ddua3c[k][j][i] = fabs(duA3c[k][j][i] - duA3c[k][j][i - 1]);
				ddua4c[k][j][i] = fabs(duA4c[k][j][i] - duA4c[k][j][i - 1]);
			}
		}
		for (j = 2; j < jm; j++) {

			int j_1, j_2;
			if (j == 2 && mesh_status == 5 || j == 2 && mesh_status == 10) { j_1 = j; j_2 = j; }
			else if (j == jm - 1 && mesh_status == 5 || j == jm - 1 && mesh_status == 10) { j_1 = j - 1; j_2 = j - 1; }
			else { j_1 = j - 1; j_2 = j; }

			for (i = 2; i < im - 1; i++) {
				ddub1[k][j][i] = fabs(duB1[k][j_2][i] - duB1[k][j_1][i]);
				ddub2[k][j][i] = fabs(duB2[k][j_2][i] - duB2[k][j_1][i]);
				ddub3[k][j][i] = fabs(duB3[k][j_2][i] - duB3[k][j_1][i]);
				ddub4[k][j][i] = fabs(duB4[k][j_2][i] - duB4[k][j_1][i]);

				ddub1c[k][j][i] = fabs(duB1c[k][j_2][i] - duB1c[k][j_1][i]);
				ddub2c[k][j][i] = fabs(duB2c[k][j_2][i] - duB2c[k][j_1][i]);
				ddub3c[k][j][i] = fabs(duB3c[k][j_2][i] - duB3c[k][j_1][i]);
				ddub4c[k][j][i] = fabs(duB4c[k][j_2][i] - duB4c[k][j_1][i]);
			}
		}
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				dduc1[k][j][i] = fabs(duC1[k][j][i] - duC1[k1][j][i]);
				dduc2[k][j][i] = fabs(duC2[k][j][i] - duC2[k1][j][i]);
				dduc3[k][j][i] = fabs(duC3[k][j][i] - duC3[k1][j][i]);
				dduc4[k][j][i] = fabs(duC4[k][j][i] - duC4[k1][j][i]);

				dduc1c[k][j][i] = fabs(duC1c[k][j][i] - duC1c[k1][j][i]);
				dduc2c[k][j][i] = fabs(duC2c[k][j][i] - duC2c[k1][j][i]);
				dduc3c[k][j][i] = fabs(duC3c[k][j][i] - duC3c[k1][j][i]);
				dduc4c[k][j][i] = fabs(duC4c[k][j][i] - duC4c[k1][j][i]);
			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {
				ddua1f[k][j][i] = 0.5*(ddua1[k][j][i + 1] + ddua1[k][j][i]);
				ddub1f[k][j][i] = 0.5*(ddub1[k][j2][i] + ddub1[k][j][i]);
				dduc1f[k][j][i] = 0.5*(dduc1[k2][j][i] + dduc1[k][j][i]);
				ddua2f[k][j][i] = 0.5*(ddua2[k][j][i + 1] + ddua2[k][j][i]);
				ddub2f[k][j][i] = 0.5*(ddub2[k][j2][i] + ddub2[k][j][i]);
				dduc2f[k][j][i] = 0.5*(dduc2[k2][j][i] + dduc2[k][j][i]);
				ddua3f[k][j][i] = 0.5*(ddua3[k][j][i + 1] + ddua3[k][j][i]);
				ddub3f[k][j][i] = 0.5*(ddub3[k][j2][i] + ddub3[k][j][i]);
				dduc3f[k][j][i] = 0.5*(dduc3[k2][j][i] + dduc3[k][j][i]);
				ddua4f[k][j][i] = 0.5*(ddua4[k][j][i + 1] + ddua4[k][j][i]);
				ddub4f[k][j][i] = 0.5*(ddub4[k][j2][i] + ddub4[k][j][i]);
				dduc4f[k][j][i] = 0.5*(dduc4[k2][j][i] + dduc4[k][j][i]);

				ddua1fc[k][j][i] = 0.5*(ddua1c[k][j][i + 1] + ddua1c[k][j][i]);
				ddub1fc[k][j][i] = 0.5*(ddub1c[k][j2][i] + ddub1c[k][j][i]);
				dduc1fc[k][j][i] = 0.5*(dduc1c[k2][j][i] + dduc1c[k][j][i]);
				ddua2fc[k][j][i] = 0.5*(ddua2c[k][j][i + 1] + ddua2c[k][j][i]);
				ddub2fc[k][j][i] = 0.5*(ddub2c[k][j2][i] + ddub2c[k][j][i]);
				dduc2fc[k][j][i] = 0.5*(dduc2c[k2][j][i] + dduc2c[k][j][i]);
				ddua3fc[k][j][i] = 0.5*(ddua3c[k][j][i + 1] + ddua3c[k][j][i]);
				ddub3fc[k][j][i] = 0.5*(ddub3c[k][j2][i] + ddub3c[k][j][i]);
				dduc3fc[k][j][i] = 0.5*(dduc3c[k2][j][i] + dduc3c[k][j][i]);
				ddua4fc[k][j][i] = 0.5*(ddua4c[k][j][i + 1] + ddua4c[k][j][i]);
				ddub4fc[k][j][i] = 0.5*(ddub4c[k][j2][i] + ddub4c[k][j][i]);
				dduc4fc[k][j][i] = 0.5*(dduc4c[k2][j][i] + dduc4c[k][j][i]);
			}
		}
	}

	double Cs, gamma;

#pragma omp parallel for private(j,i,Cs,gamma)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				Cs = sqrt(5. / 3.*Tinew[k][j][i] / at_mass[k][j][i]);
					
				qA1new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA1[k][j][i], 2.) + AvC2A * Cs* fabs(duA1[k][j][i]) + AvC3A * fabs(duA1[k][j][i] * ddua1f[k][j][i]) + AvC4A * pow(duA1c[k][j][i], 2.) + AvC5A * Cs* fabs(duA1c[k][j][i]) + AvC6A * fabs(duA1c[k][j][i] * ddua1fc[k][j][i]));
				qA2new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA2[k][j][i], 2.) + AvC2A * Cs* fabs(duA2[k][j][i]) + AvC3A * fabs(duA2[k][j][i] * ddua2f[k][j][i]) + AvC4A * pow(duA2c[k][j][i], 2.) + AvC5A * Cs* fabs(duA2c[k][j][i]) + AvC6A * fabs(duA2c[k][j][i] * ddua2fc[k][j][i]));
				qA3new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA3[k][j][i], 2.) + AvC2A * Cs* fabs(duA3[k][j][i]) + AvC3A * fabs(duA3[k][j][i] * ddua3f[k][j][i]) + AvC4A * pow(duA3c[k][j][i], 2.) + AvC5A * Cs* fabs(duA3c[k][j][i]) + AvC6A * fabs(duA3c[k][j][i] * ddua3fc[k][j][i]));
				qA4new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA4[k][j][i], 2.) + AvC2A * Cs* fabs(duA4[k][j][i]) + AvC3A * fabs(duA4[k][j][i] * ddua4f[k][j][i]) + AvC4A * pow(duA4c[k][j][i], 2.) + AvC5A * Cs* fabs(duA4c[k][j][i]) + AvC6A * fabs(duA4c[k][j][i] * ddua4fc[k][j][i]));

				qB1new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB1[k][j][i], 2.) + AvC2B * Cs* fabs(duB1[k][j][i]) + AvC3B * fabs(duB1[k][j][i] * ddub1f[k][j][i]) + AvC4B * pow(duB1c[k][j][i], 2.) + AvC5B * Cs* fabs(duB1c[k][j][i]) + AvC6B * fabs(duB1c[k][j][i] * ddub1fc[k][j][i]));
				qB2new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB2[k][j][i], 2.) + AvC2B * Cs* fabs(duB2[k][j][i]) + AvC3B * fabs(duB2[k][j][i] * ddub2f[k][j][i]) + AvC4B * pow(duB2c[k][j][i], 2.) + AvC5B * Cs* fabs(duB2c[k][j][i]) + AvC6B * fabs(duB2c[k][j][i] * ddub2fc[k][j][i]));
				qB3new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB3[k][j][i], 2.) + AvC2B * Cs* fabs(duB3[k][j][i]) + AvC3B * fabs(duB3[k][j][i] * ddub3f[k][j][i]) + AvC4B * pow(duB3c[k][j][i], 2.) + AvC5B * Cs* fabs(duB3c[k][j][i]) + AvC6B * fabs(duB3c[k][j][i] * ddub3fc[k][j][i]));
				qB4new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB4[k][j][i], 2.) + AvC2B * Cs* fabs(duB4[k][j][i]) + AvC3B * fabs(duB4[k][j][i] * ddub4f[k][j][i]) + AvC4B * pow(duB4c[k][j][i], 2.) + AvC5B * Cs* fabs(duB4c[k][j][i]) + AvC6B * fabs(duB4c[k][j][i] * ddub4fc[k][j][i]));
				
				qC1new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC1[k][j][i], 2.) + AvC2C * Cs* fabs(duC1[k][j][i]) + AvC3C * fabs(duC1[k][j][i] * dduc1f[k][j][i]) + AvC4C * pow(duC1c[k][j][i], 2.) + AvC5C * Cs* fabs(duC1c[k][j][i]) + AvC6C * fabs(duC1c[k][j][i] * dduc1fc[k][j][i]));
				qC2new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC2[k][j][i], 2.) + AvC2C * Cs* fabs(duC2[k][j][i]) + AvC3C * fabs(duC2[k][j][i] * dduc2f[k][j][i]) + AvC4C * pow(duC2c[k][j][i], 2.) + AvC5C * Cs* fabs(duC2c[k][j][i]) + AvC6C * fabs(duC2c[k][j][i] * dduc2fc[k][j][i]));
				qC3new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC3[k][j][i], 2.) + AvC2C * Cs* fabs(duC3[k][j][i]) + AvC3C * fabs(duC3[k][j][i] * dduc3f[k][j][i]) + AvC4C * pow(duC3c[k][j][i], 2.) + AvC5C * Cs* fabs(duC3c[k][j][i]) + AvC6C * fabs(duC3c[k][j][i] * dduc3fc[k][j][i]));
				qC4new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC4[k][j][i], 2.) + AvC2C * Cs* fabs(duC4[k][j][i]) + AvC3C * fabs(duC4[k][j][i] * dduc4f[k][j][i]) + AvC4C * pow(duC4c[k][j][i], 2.) + AvC5C * Cs* fabs(duC4c[k][j][i]) + AvC6C * fabs(duC4c[k][j][i] * dduc4fc[k][j][i]));

				qAnew[k][j][i] = 0.25*(qA1new[k][j][i] + qA2new[k][j][i] + qA3new[k][j][i] + qA4new[k][j][i]);
				qBnew[k][j][i] = 0.25*(qB1new[k][j][i] + qB2new[k][j][i] + qB3new[k][j][i] + qB4new[k][j][i]);
				qCnew[k][j][i] = 0.25*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]);
				if (j == 2 || j == jm - 2) { qCnew[k][j][i] = 0.5*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]); }
				qnew[k][j][i] = qAnew[k][j][i] + qBnew[k][j][i] + qCnew[k][j][i];

				if (isnan(qAnew[k][j][i]) || isinf(qAnew[k][j][i])) {
					printf("qA=nan %d %d %d %e %e %e %e\n", k, j, i, duA1[k][j][i], duA2[k][j][i], duA3[k][j][i], duA4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qBnew[k][j][i]) || isinf(qBnew[k][j][i])) {
					printf("qB=nan %d %d %d %e %e %e %e\n", k, j, i, duB1[k][j][i], duB2[k][j][i], duB3[k][j][i], duB4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qCnew[k][j][i]) || isinf(qCnew[k][j][i])) {
					printf("qC=nan %d %d %d %e %e %e %e\n", k, j, i, duC1[k][j][i], duC2[k][j][i], duC3[k][j][i], duC4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}

			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/coc_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "coc_LC.cpp"
//
// coc_3D(): a procedure to calculate the mesh new position and radius, theta and phi drection speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void coc_3D(void)
{
	int i, j, k;
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {

				xnew[k][j][i] = xnow[k][j][i] + Dtnew * unew[k][j][i];
				ynew[k][j][i] = ynow[k][j][i] + Dtnew * vnew[k][j][i];
				znew[k][j][i] = znow[k][j][i] + Dtnew * wnew[k][j][i];

			}
		}
	}

	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.;
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.;
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][2][i] = K1 * xnew[k][3][i] + K2 * xnew[k][4][i] + K3 * xnew[k][5][i];
				ynew[k][2][i] = K1 * ynew[k][3][i] + K2 * ynew[k][4][i] + K3 * ynew[k][5][i];
				znew[k][2][i] = K1 * znew[k][3][i] + K2 * znew[k][4][i] + K3 * znew[k][5][i];

				if (xnew[k][4][i] > 0.&&xnew[k][3][i] > 0.&&xnew[k][2][i] < 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] > 0.&&ynew[k][3][i] > 0.&&ynew[k][2][i] < 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] > 0.&&znew[k][3][i] > 0.&&znew[k][2][i] < 0.) { znew[k][2][i] = 0.; }

				if (xnew[k][4][i] < 0.&&xnew[k][3][i] < 0.&&xnew[k][2][i] > 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] < 0.&&ynew[k][3][i] < 0.&&ynew[k][2][i] > 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] < 0.&&znew[k][3][i] < 0.&&znew[k][2][i] > 0.) { znew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][jm - 1][i] = K1 * xnew[k][jm - 2][i] + K2 * xnew[k][jm - 3][i] + K3 * xnew[k][jm - 4][i];
				ynew[k][jm - 1][i] = K1 * ynew[k][jm - 2][i] + K2 * ynew[k][jm - 3][i] + K3 * ynew[k][jm - 4][i];
				znew[k][jm - 1][i] = K1 * znew[k][jm - 2][i] + K2 * znew[k][jm - 3][i] + K3 * znew[k][jm - 4][i];

				if (xnew[k][jm - 3][i] > 0.&&xnew[k][jm - 2][i] > 0.&&xnew[k][jm - 1][i] < 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] > 0.&&ynew[k][jm - 2][i] > 0.&&ynew[k][jm - 1][i] < 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] > 0.&&znew[k][jm - 2][i] > 0.&&znew[k][jm - 1][i] < 0.) { znew[k][jm - 1][i] = 0.; }

				if (xnew[k][jm - 3][i] < 0.&&xnew[k][jm - 2][i] < 0.&&xnew[k][jm - 1][i] > 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] < 0.&&ynew[k][jm - 2][i] < 0.&&ynew[k][jm - 1][i] > 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] < 0.&&znew[k][jm - 2][i] < 0.&&znew[k][jm - 1][i] > 0.) { znew[k][jm - 1][i] = 0.; }

				usum1 += xnew[k][2][i];
				vsum1 += ynew[k][2][i];
				wsum1 += znew[k][2][i];
				usum2 += xnew[k][jm - 1][i];
				vsum2 += ynew[k][jm - 1][i];
				wsum2 += znew[k][jm - 1][i];

				kk++;

			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				xnew[k][2][i] = usum1;
				xnew[k][jm - 1][i] = usum2;
				ynew[k][2][i] = vsum1;
				ynew[k][jm - 1][i] = vsum2;
				znew[k][2][i] = wsum1;
				znew[k][jm - 1][i] = wsum2;

				if (isnan(xnew[k][2][i]) || isinf(xnew[k][2][i]) || isnan(ynew[k][2][i]) || isinf(ynew[k][2][i]) || isnan(znew[k][2][i]) || isinf(znew[k][2][i])) {
					printf("rnew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(xnew[k][jm - 1][i]) || isinf(xnew[k][jm - 1][i]) || isnan(ynew[k][jm - 1][i]) || isinf(ynew[k][jm - 1][i]) || isnan(znew[k][jm - 1][i]) || isinf(znew[k][jm - 1][i])) {
					printf("rnew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}

		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {

				if (mesh_status == 5 || mesh_status == 10) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 2.*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*sin(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*sin(theta[k][j][i]) + wnew[k][j][i] * cos(theta[k][j][i]);
					Vtheta[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*cos(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*cos(theta[k][j][i]) - wnew[k][j][i] * sin(theta[k][j][i]);
					Vphi[k][j][i] = -unew[k][j][i] * sin(phi[k][j][i]) + vnew[k][j][i] * cos(phi[k][j][i]);

				}
				else if (mesh_status == 3) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
					if (xnew[k][j][i] == 0. && ynew[k][j][i] == 0.) { theta[k][j][i] = 0.; }
					else if (xnew[k][j][i] >= 0.) { theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]); }
					else if (xnew[k][j][i] < 0.) { theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + M_PI; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(theta[k][j][i]) + vnew[k][j][i] * sin(theta[k][j][i]);
					Vtheta[k][j][i] = -unew[k][j][i] * sin(theta[k][j][i]) + vnew[k][j][i] * cos(theta[k][j][i]);

				}


			}
		}
	}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/cotc3D_e.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_e.cpp"
//
// cotc3D_e(): a procedure to calculate the heat conduction of electron. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void cotc3D_e(void)
{
	int i, j, k, th, ki, kj;
	
	double lambda11 = 10.;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				kappa[k][j][i] = 1.83e-10*pow(Tenew[k][j][i] * T0 / kb, 5. / 2.) / (lambda11*charge[k][j][i]);			
				kappa[k][j][i] = kappa[k][j][i] / kappa0;
				
			}			
		}
	}

	
	//printf("e_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(j,i,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];

			di_tdma[th][1] = Tenew[k][j][2];

			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }
			ai_tdma[th][im - 3] = (DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2])) + 1.;
			ci_tdma[th][im - 3] = DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2]);
			ci_tdma[th][im - 3] = -1.*ci_tdma[th][im - 3];

			di_tdma[th][im - 3] = Tenew[k][j][im - 2];

			if (DSi[k][j][im - 2] == 0.) { ai_tdma[th][im - 3] = 1.; ci_tdma[th][im - 3] = 0.; }

			for (i = 2; i <= im - 4; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVenew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] *(kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }
				di_tdma[th][i] = Tenew[k][j][i + 1];
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tenew[k][j][i] = xi_tdma[th][i - 1];
			}

		}
	}

	//i,k Fixed j direction sweep
	//printf("e_j\t");

#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1

			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i] )) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];

			dj_tdma[th][1] = Tenew[k][2][i];

			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];

			dj_tdma[th][jm - 3] = Tenew[k][jm - 2][i];

			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVenew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = Tenew[k][j + 1][i];
			}

			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results

			for (j = 2; j < jm - 1; j++) {
				Tenew[k][j][i] = xj_tdma[th][j - 1];
			}

		}
	}

	//printf("e_k\t");
	

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,ki,kj,th)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { for (kj = 0; kj <= km; kj++) { MatA[th][ki][kj] = 0.; } }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVenew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = Tenew[1][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVenew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = Tenew[km][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {
				
				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVenew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = Tenew[k + 1][j][i];
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan inf MatA result %d %d %d\n", k, j, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tenew[k][j][i] = MatA[th][k - 1][km];
			}
		}
	}
	//printf("cotc_ele end\t");

}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/cotc3D_r.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_r.cpp"
//
// cotc3D_r(): a procedure to calculate the heat conduction of radiation. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include"Lr_LC.cpp"

void cotc3D_r(void)
{
	int i, j, k, th, ki, kj;
	double re0 = t0 * L0;

	Lr_3D();

	//printf("r_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {

			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];
			di_tdma[th][1] = pow(Tnew[k][j][2] * T0, 4.);
			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }

			//ai_tdma[im - 3] = (DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2])) + 1.;
			//ai_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) - DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]) + 1.;
			//ci_tdma[im - 3] = DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) + DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = -1.*ci_tdma[im - 3];
			//di_tdma[im - 3] = pow(Tnew[k][j][im - 2] * T0, 4.);
			//if (DSi[k][j][im - 2] == 0.) { ai_tdma[im - 3] = 1.; ci_tdma[im - 3] = 0.; }

			for (i = 2; i <= im - 3; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVnew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }

				di_tdma[th][i] = pow(Tnew[k][j][i + 1] * T0, 4.);
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tnew[k][j][i] = pow(xi_tdma[th][i - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0;
			}

		}
	}
	
	//printf("r_j\t");
	
	//i,k Fixed j direction sweep
#pragma omp parallel for private(i,j,ki,kj,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1
			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i])) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];
			dj_tdma[th][1] = pow(Tnew[k][2][i], 4.);
			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];
			dj_tdma[th][jm - 3] = pow(Tnew[k][jm - 2][i], 4.);
			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVnew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i] );
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = pow(Tnew[k][j + 1][i], 4.);
			}
			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (j = 2; j < jm - 1; j++) {
				Tnew[k][j][i] = pow(xj_tdma[th][j - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] ;
			}

		}
	}

	//printf("r_k\t");

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,th,ki,kj)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { MatA[th][ki][km - 1] = 0.; }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVnew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = pow(Tnew[1][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVnew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = pow(Tnew[km][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {

				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVnew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = pow(Tnew[k + 1][j][i], 4.);
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan of inf of 0.< MatA result %d %d %d\n", k, j, i);
					output3D(999999);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tnew[k][j][i] = pow(MatA[th][k - 1][km], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0 * kb;
			}
		}
	}

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++){
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				Trnew[k][j][i] = Tnew[k][j][i] / T0 * kb;
			}
		}
	}
	
	//printf("cotc_rad end\n");

}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/define_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////
// "define_LC.h"                                                                         
//                                                                                        
// The definition of variables
//                                                                                  
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"input_LC.h"
#include"InputOK3.h"
#include <stdlib.h>
#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/* function for comparing a size */
#define max(a, b)  (((a) > (b)) ? (a) : (b))
#define min(a, b)  (((a) < (b)) ? (a) : (b))

/** The definition of a variable **/

  int DTline_in, DTAlline, AlPbline;
  int max_thread;
  int Jcount;
  double Beaminput = 0.;

  int atomicnum[km + 1][jm + 1][im + 1];
  double theta[km + 1][jm + 1][im + 1];
  double phi[km + 1][jm + 1][im + 1];

  double xnew[km + 1][jm + 1][im + 1];
  double ynew[km + 1][jm + 1][im + 1];
  double znew[km + 1][jm + 1][im + 1];
  double unew[km + 1][jm + 1][im + 1];
  double vnew[km + 1][jm + 1][im + 1];
  double wnew[km + 1][jm + 1][im + 1];
  double Tinew[km + 1][jm + 1][im + 1];
  double Tenew[km + 1][jm + 1][im + 1];
  double Trnew[km + 1][jm + 1][im + 1];
  double rhonew[km + 1][jm + 1][im + 1];
  double N[km + 1][jm + 1][im + 1];

  FILE*energyfile;

  double(*at_mass)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dist)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*speed)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*M)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double in_dist, out_dist, distDTAl, distAlPb;
  int distM;

  double(*xnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ynow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*znow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*dxi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Dix)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dky)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Centerx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centery)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centerz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Vrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vtheta)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vphi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*unow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*vnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*wnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*rhonow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
 
  double(*pnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Tnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));


  double(*Tinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Trnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double usum2, vsum2, wsum2;
  double usum1, vsum1, wsum1;
  double distR1, distR2, distR3, x01, x02, y01, y02, z01, z02, x03, y03, z03, K1, K2, K3;
  int kk;
  double Tisum1, Tisum2, Tesum1, Tesum2, Trsum1, Trsum2, ksum1, ksum2;
  //double kk;
 
  double dR =(Rout-Rin)/(im-3.);
  double dR1, dR2, dR3, dR4, dR5;
  int kbc0, kbc1, kbc2, kbc3, kbc4, kbc5;
  double dRB1, dRB2, dRB3, dRB4, dRB5;
  double WMa1, WMa2, WMa3, WMa4, WMa5;
  double num_k1, num_k2, num_k3, num_k4, num_k5;
  int Inum_k1, Inum_k2, Inum_k3, Inum_k4, Inum_k5;
  int k_DTMax;
  int dkerr;
  int coc_1(void);
  int coc_2(void);
  int coc_3(void);
  int coc_4(void);
  int coc_5(void);
  int Coc_Error_Check;

  double(*duA)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duAc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duBc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duCc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduaf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddubf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dducf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qA1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));



  double energy[km + 1][jm + 1][im + 1], energyK[km + 1][jm + 1][im + 1], energyU[km + 1][jm + 1][im + 1], totalE,  totalU;
  double energy_tf, U1_tf, U2_tf, U3_tf, U4_tf;
  double AD_tf, PHI_tf, tf_X0;
  double Dtnow;                     //The step size of time
  double Dtnew;                     //The step size of time
  double Dthalf;                    //The average of Dtnow and Dtnew
  double *beta;

  int thre_max, keep_th;
  int keep_i[310], keep_j[30], keep_k[30];
  int JC[km + 1][jm + 1][im + 1];

  
  int nn;

/* CV:specific heat, BT:compressibility */	
  double(*CVnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));  
  double(*BTinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*charge)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));// Degree of electrolytic dissociation

  /* heat conduction */
  double(*DSi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Rmfp[km + 1][jm + 1][im + 1], Lr_DT[km + 1][jm + 1][im + 1], Lr_Al[km + 1][jm + 1][im + 1], Lr_Ar[km + 1][jm + 1][im + 1], Lr_Pb[km + 1][jm + 1][im + 1];
  double(*kappa)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double **ai_tdma, **bi_tdma, **ci_tdma, **di_tdma, **Pi_tdma, **Qi_tdma, **xi_tdma;
  double **aj_tdma, **bj_tdma, **cj_tdma, **dj_tdma, **Pj_tdma, **Qj_tdma, **xj_tdma;
  double **ak_tdma, **bk_tdma, **ck_tdma, **dk_tdma, **Pk_tdma, **Qk_tdma, **xk_tdma;
  double ***MatA, **S;
  

  /* Energy */
  double totalJ, totalK, totalJi, totalJe, totalJr;

/* acceleration */
  double(*Accel_r)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Accel_r_DTav[km + 1][jm + 1];
  double Accel_r_Alav[km + 1][jm + 1];
  
/* Thomas-Fermi EOS */
  double tf_A[14];
  double tf_B[8];
  double tf_C[7];
 

/* RSM */
  //double avdist[km+1];
  double RMS_F[im + 1][jm + 1][km + 1];
  int RMS_in, RMS_out;
  double rmsk_F[im + 1];
  double RMSF(int, int);
  void outputRMS_DT(int);
  void outputRMS_Al(int);
  void outputRMS_Pb(int);
  double rms_DT_Ti, rms_DT_rho;
  double rms_Al_Ti, rms_Al_rho;
  double rms_Pb_Ti, rms_Pb_rho;
  double rms_DT_Ti_up, rms_DT_rho_up;
  double rms_Al_Ti_up, rms_Al_rho_up;
  double rms_Pb_Ti_up, rms_Pb_rho_up;
  double rms_DT_Ti_down, rms_DT_rho_down;
  double rms_Al_Ti_down, rms_Al_rho_down;
  double rms_Pb_Ti_down, rms_Pb_rho_down;

  double rmsk_Ti[im + 1], rmsk_rho[im + 1], rmsk_pi[im + 1], rmsk_speed[im + 1];
  char bufRMS[256];

/* Legendre function */
  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km + 1][jm + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2 * modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

/*Insulation*/
  double Insulation_init;


  double Einta;
  double focus;
  double(*BE)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BE_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double B_Total;

  //* OK3 *//
  //--- StopPower1 ------------------------------------------------------------------------
  int    Target;
  double Zb, Ab, Mb, Zt0, Ztm, At, Mt, Abt, Ui, ro, Nat, Fi;
  double Beta, Gama, VStep, Vbeam, Vbeam2, Zt, Zeffb, Zeffe;
  double Zb033, Zb067, Zb069, Zt067, ZbZt, Zb117;
  double K, Vc, Ebc, Ve, Vre, Vre2, Vi;
  double T, Neb, Nef, Eb, D;
  double Enuc, Elss, EBethe, Ebound, Efree, Eion, StPower;
  double Stop1(int, int, double, double);
  double sZeff(double);
  double sZt(int);
  double Nucl(double);
  double LSS(double);
  double Bethe(double, double);
  double Free();
  double Ions();
  //-----------------------------------------------------------------------------------
  FILE*fileSD;  FILE*file1;  FILE*fileET;  FILE*fileMesh; char BUF[256]; FILE*fileDT;

  //--- Pellet Mesh --------------------------------------
  const double Di = dr / 2.;
  const double Dj = dTheta / 2.;
  const double Dk = dPhi / 2.;
  const double Djk = dTheta / dPhi;

  int iIN[mm];
  int jIN[mm];
  int kIN[mm];
  int jkN[jk];
  double ETi[ijk];
  double Edi[ijk];
  double VlM[ijk];
  double E[rM][ThetaM][PhiM];
  double ET[rM][ThetaM][PhiM];
  double ET1[rM][ThetaM][PhiM];
  double ET2[rM][ThetaM][PhiM];
  double ET3[rM][ThetaM][PhiM];
  double VM[rM][ThetaM][PhiM];
  double SM[rM][ThetaM][PhiM];
  double rMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double ThetaMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double PhiMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double xMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double yMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double zMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double rCMesh[rM][ThetaM][PhiM];
  double ThetaCMesh[rM][ThetaM][PhiM];
  double PhiCMesh[rM][ThetaM][PhiM];
  double xCMesh[rM][ThetaM][PhiM];
  double yCMesh[rM][ThetaM][PhiM];
  double zCMesh[rM][ThetaM][PhiM];
  void Irradiation();
  void IrradiationA();
  void IrradiationB();
  void InitBeam(int);
  void InitVMesh();
  void InitE();
  void InitET();
  void InitEdp1();
  void ETotal();
  void TargetT();
  int Boutnum = 0;

  //--- Beam Divider -------------------------------------
  int ib, jb, BeamOut, BoutT, Bout, Bin, BoutH, Beamlet, pnt, ir, Nbeam;
  int iE, bndd, td, iDEP, kB, mb, PB, BeamCase, BNumber, iA, sw, tdM, ijkL, jkNi;
  double Ebeams, Eout, EoutT, EoutJ, Eprt, EprtU, Edp1, Edp, E1, Ed, Etotn, EdDens, Ed1, Ehjk;
  double bb, BB, bh, Kij, Fij, Nij, Lij, VCell, dij, xb, yb, rBt, nE, Rb, RbS, S1, V1;
  int  BeamletPrg();
  int  BeamletHole();
  void BeamletOut();
  void kBunch(int, int, int);
  void Divider();
  void DividerA();
  void DividerB();

  double BEi;
  int BEic;

  //--- Gauss Distribution -------------------------------
  double A1, A2, A3, A4, A5;
  double fDis(int, int);

  //--- Beam Trajectory ----------------------------------
  double xRt, yRt, zRt, AxC, AyC, xSft, ySft, zSft;
  double f, xf, yf, zf, xA, yA, zA, xCl, yCl, zCl, xB, yB, zB, xS, yS, zS, rC, xC, yC, zC;
  double sThetaBeam, cThetaBeam, sPhiBeam, cPhiBeam, ThetaC;

  void   PointAlpha();
  void   PointC();
  void   PointF();
  double Focus();

  //--- Crossing Points ----------------------------------
  int m, cm, iS, jS, kS, iSp, jSp, kSp, jCb, kCb, iINmin, jINmin, kINmin;
  int flagCyl, flagE, fED, iNear, jNear, kNear, iNext, jNext, kNext;
  double smX, smY, smZ, Ecb, Dx, Dy, Dz, DD, pSmin, Spellet, Sbmt, Rbmt;
  double xCP, yCP, zCP, xCPn, yCPn, zCPn, ThetaCP, PhiCP, Rss, Tss, Pss, eps;
  double xP, yP, zP, xP1, yP1, zP1, xP2, yP2, zP2, xP3, yP3, zP3, xP4, yP4, zP4;
  double lBmlt, xRd, yRd, zRd, Eh1, Eh2, Eh3, Eh4, Eh5, Eh6, Eh7, Eh8;
  int CrossP(int, double, double, double);
  int Crossing(double, double, double);
  void Convert();

  //--- Beamlet Energy Deposition ------------------------

  int  ijkSp();
  int  CheckE();
  int  CheckR();
  int  Round(double);
  void BeamletEd();
  void Spread();
  void ESp();
  void DksP(int, int, int);
  void DksC(int, int, int);
  void jkmM(int, int, int);
  void SD();
  void ECL();
  void ECLt();
  void Hole();
  void FindL();
  void View2D();
  void View3D();
  void Espl(int);
  void SPL(int);
  void SPLr();
  void DataSave(int);
  double Edep1(double);
  double VMesh(int, int, int);
  double rDis(double, double, double, double, double, double);
  double sTr(double, double, double);

  //--- Beam Rotation ------------------------------------
  void Rotation(double, double);
  void RotationA(double, double);
  void BeamCenterRot();
  void BeamCenterRotA();
  void BeamCenterRotB();
  void BeamletsRot();
  void BeamFocusRot();
  void BeamFocusShift();


  //--- Testing!!! ---------------------------------------
  //const double PointLmt = 30000.;
  double kADJ;
  //double dz;
  double tDt;
  double drRMSi[rM];


/* output */
  char bufoutput[256];
  char bufoutputTESTA[256];
  char butout[256];

  double output_R, output_Z;

  int jnear1[im + 1], jnear2[im + 1], jnear3[im + 1], jnear4[im + 1];
  int knear1[im + 1], knear2[im + 1], knear3[im + 1], knear4[im + 1];
  int jn1, jn2, jn3, jn4, kn1, kn2, kn3, kn4;
  double distL[SLCphi][SLCtheta];
  double dist1[SLCphi][SLCtheta][im + 1], dist2[SLCphi][SLCtheta][im + 1], dist3[SLCphi][SLCtheta][im + 1], dist4[SLCphi][SLCtheta][im + 1];
  double Xnear[SLCphi][SLCtheta][im + 1], Ynear[SLCphi][SLCtheta][im + 1], Znear[SLCphi][SLCtheta][im + 1];
  double Distance_SLC[SLCphi][SLCtheta][im + 1];
  char bufSLC[256];

// Error check 
  int error_switch=0;

// output to Euler check
  FILE*Eulermemo;
  int outputEuler_check = 0;
  double keeptime, keeptime2;
  int keepn, keepn2, needmeshnum;
  int minmesh = 1e8;
  int minmesh2 = 1e8;
  int EulerNo = 1;



#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/dif_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dif_LC.cpp"
//
// dif_3D(): a procedure to calculate the equation of motion. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void dif_3D(void) {

	FILE*diffile;
	int i, j, k;
	double dxjA, dyjA, dzjA, dxkA, dykA, dzkA, dxiB, dyiB, dziB, dxkB, dykB, dzkB, dxiC, dyiC, dziC, dxjC, dyjC, dzjC;
	double etaA1, etaA2, etaA3, etaA4, etaB1, etaB2, etaB3, etaB4, etaC1, etaC2, etaC3, etaC4, Msum;				
	etaA1 = 0.25;	etaA2 = 0.25;	etaA3 = 0.25;	etaA4 = 0.25;
	etaB1 = 0.25;	etaB2 = 0.25;	etaB3 = 0.25;	etaB4 = 0.25;
	etaC1 = 0.25;	etaC2 = 0.25;	etaC3 = 0.25;	etaC4 = 0.25;
	double DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq;
				


#pragma omp parallel for private(i,j,DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {	

				//Msum = M[k][j][i] + M[k][j][i - 1] + M[k][j - 1][i - 1] + M[k][j - 1][i] + M[k1][j][i] + M[k1][j][i - 1] + M[k1][j - 1][i - 1] + M[k1][j - 1][i];

				//etaA1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j][i - 1]) / Msum;
				//etaA2 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k][j - 1][i - 1])/ Msum;
				//etaA3 = 0.33333333 * (Msum - M[k1][j - 1][i] - M[k1][j - 1][i - 1])/ Msum;
				//etaA4 = 0.33333333 * (Msum - M[k1][j][i]  - M[k1][j][i - 1])/ Msum;

				//etaB1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j - 1][i]) / Msum;
				//etaB2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k][j - 1][i - 1]) / Msum;
				//etaB3 = 0.33333333 * (Msum - M[k1][j][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaB4 = 0.33333333 * (Msum - M[k1][j][i] - M[k1][j - 1][i]) / Msum;

				//etaC1 = 0.33333333 * (Msum - M[k][j][i] - M[k1][j][i]) / Msum;
				//etaC2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k1][j][i - 1]) / Msum;
				//etaC3 = 0.33333333 * (Msum - M[k][j - 1][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaC4 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k1][j - 1][i]) / Msum;
					

				DixPq = 2.*etaA1 * Dix[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Dix[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Dix[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Dix[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjxPq = 2.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkxPq = 2.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DiyPq = 2.*etaA1 * Diy[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diy[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diy[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diy[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjyPq = 2.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkyPq = 2.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DizPq = 2.*etaA1 * Diz[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diz[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diz[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diz[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjzPq = 2.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkzPq = 2.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				if (i == 1) {
					DjxPq = 4.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkxPq = 4.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjyPq = 4.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkyPq = 4.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjzPq = 4.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkzPq = 4.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);
				}
				else if (i == im) {
					DjxPq = 4.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkxPq = 4.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjyPq = 4.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkyPq = 4.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjzPq = 4.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkzPq = 4.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);
					DkxPq = 0.;	DkyPq = 0.; DkzPq = 0.;

				}

				
				unew[k][j][i] = unow[k][j][i] - (DixPq + DjxPq + DkxPq)*Dthalf;

				vnew[k][j][i] = vnow[k][j][i] - (DiyPq + DjyPq + DkyPq)*Dthalf;

				wnew[k][j][i] = wnow[k][j][i] - (DizPq + DjzPq + DkzPq)*Dthalf;

				if (isnan(unew[k][j][i]) || isinf(unew[k][j][i])) {
					printf("unew=nan %d %d %d %e %e %e\n", k, j, i, DixPq, DjxPq, DkxPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(vnew[k][j][i]) || isinf(vnew[k][j][i])) {
					printf("vnew=nan %d %d %d %e %e %e\n", k, j, i, DiyPq, DjyPq, DkyPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(wnew[k][j][i]) || isinf(wnew[k][j][i])) {
					printf("wnew=nan %d %d %d %e %e %e\n", k, j, i, DizPq, DjzPq, DkzPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}


			}
		}
	}


	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.; 
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.; 
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][2][i] = K1 * unew[k][3][i] + K2 * unew[k][4][i] + K3 * unew[k][5][i];
				vnew[k][2][i] = K1 * vnew[k][3][i] + K2 * vnew[k][4][i] + K3 * vnew[k][5][i];
				wnew[k][2][i] = K1 * wnew[k][3][i] + K2 * wnew[k][4][i] + K3 * wnew[k][5][i];

				if (unew[k][4][i] > 0.&&unew[k][3][i] > 0.&&unew[k][2][i] < 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] > 0.&&vnew[k][3][i] > 0.&&vnew[k][2][i] < 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] > 0.&&wnew[k][3][i] > 0.&&wnew[k][2][i] < 0.) { wnew[k][2][i] = 0.; }

				if (unew[k][4][i] < 0.&&unew[k][3][i] < 0.&&unew[k][2][i] > 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] < 0.&&vnew[k][3][i] < 0.&&vnew[k][2][i] > 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] < 0.&&wnew[k][3][i] < 0.&&wnew[k][2][i] > 0.) { wnew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][jm - 1][i] = K1 * unew[k][jm - 2][i] + K2 * unew[k][jm - 3][i] + K3 * unew[k][jm - 4][i];
				vnew[k][jm - 1][i] = K1 * vnew[k][jm - 2][i] + K2 * vnew[k][jm - 3][i] + K3 * vnew[k][jm - 4][i];
				wnew[k][jm - 1][i] = K1 * wnew[k][jm - 2][i] + K2 * wnew[k][jm - 3][i] + K3 * wnew[k][jm - 4][i];

				if (unew[k][jm - 3][i] > 0.&&unew[k][jm - 2][i] > 0.&&unew[k][jm - 1][i] < 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] > 0.&&vnew[k][jm - 2][i] > 0.&&vnew[k][jm - 1][i] < 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] > 0.&&wnew[k][jm - 2][i] > 0.&&wnew[k][jm - 1][i] < 0.) { wnew[k][jm - 1][i] = 0.; }

				if (unew[k][jm - 3][i] < 0.&&unew[k][jm - 2][i] < 0.&&unew[k][jm - 1][i] > 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] < 0.&&vnew[k][jm - 2][i] < 0.&&vnew[k][jm - 1][i] > 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] < 0.&&wnew[k][jm - 2][i] < 0.&&wnew[k][jm - 1][i] > 0.) { wnew[k][jm - 1][i] = 0.; }

				usum1 += unew[k][2][i];
				vsum1 += vnew[k][2][i];
				wsum1 += wnew[k][2][i];
				usum2 += unew[k][jm - 1][i];
				vsum2 += vnew[k][jm - 1][i];
				wsum2 += wnew[k][jm - 1][i];

				kk++;
			
			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				unew[k][2][i] = usum1;
				unew[k][jm - 1][i] = usum2;
				vnew[k][2][i] = vsum1;
				vnew[k][jm - 1][i] = vsum2;
				wnew[k][2][i] = wsum1;
				wnew[k][jm - 1][i] = wsum2;

				if (isnan(unew[k][2][i]) || isinf(unew[k][2][i]) || isnan(vnew[k][2][i]) || isinf(vnew[k][2][i]) || isnan(wnew[k][2][i]) || isinf(wnew[k][2][i])) {
					printf("unew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(unew[k][jm - 1][i]) || isinf(unew[k][jm - 1][i]) || isnan(vnew[k][jm - 1][i]) || isinf(vnew[k][jm - 1][i]) || isnan(wnew[k][jm - 1][i]) || isinf(wnew[k][jm - 1][i])) {
					printf("unew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}
			
		}
	}


}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/dt_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dt_LC.cpp"
//
// min3(double x, double y, double z); a procedure to select the minimum value from 3 values.
//
// dt_3D(): a procedure to calculate and control the time step in order to satisfy the numerical stability condition.
//  alpha=0.02 at present. "alpha" is the Courant number. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

double min3(double x, double y, double z) {
	
	
	if (x < y && x < z)return x;
	if (y < x && y < z)return y;
	if (z < x && z < y)return z;

}

void dt_3D()
{
	int i, j, k, threads;
	double Cs, V, min_dr, min_dr1, min_dr2, min_dr3, beta0, beta_min;             //Cs:sound velocity
	double beta00[km+1][jm+1][im+1];
	double beta01[km+1][jm+1][im+1];
	double beta02[km+1][jm+1][im+1];


	beta_min = 1000.0; 
	
#pragma omp parallel for private(i,j,threads,Cs, V, min_dr, min_dr1, min_dr2, min_dr3,beta0)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				
				threads = omp_get_thread_num();

				min_dr1 = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				min_dr2 = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				min_dr3 = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);

				if (i == im - 1) { min_dr1 = 10.; }
				if (j == jm - 1) { min_dr2 = 10.; }
				if (j == 2 || j == jm - 1) { min_dr3 = 10.; }

				min_dr = min3(min_dr1, min_dr2, min_dr3);

				//if (min_dr <= 0.0001 * dR) { min_dr = 0.0001 * dR; }				
				Cs = sqrt(Tinew[k][j][i] / at_mass[k][j][i]);
				V = speed[k][j][i];
				beta0 = min_dr / (Cs + V);
				beta00[k][j][i] = min_dr;
				beta01[k][j][i] = Cs;
				beta02[k][j][i] = V;
				if (beta0 < beta[threads]) { beta[threads] = beta0; keep_k[threads] = k; keep_j[threads] = j; keep_i[threads] = i;}
			}
		}
	}
		
	for (i = 0; i < omp_get_max_threads(); i++) {
		if (beta[i] < beta_min) { beta_min = beta[i]; keep_th = i; }
		beta[i] = 1000.0; 
	}

	

	Dtnew = alpha * beta_min;
	Dthalf = 0.5*(Dtnow + Dtnew);

	if (Dtnew == 0.) {
		printf("Stop. Because Dtnew = 0.\n");
		printf("%d\n",atomicnum[-1][-1][-1]);
		exit(1);
	}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/eoenergy_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eoenergy_LC.cpp"
//
// eoeoergy_3D(): a procedure to calculate the eqution of energy. This function also includes the beam energy grant calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void eoenergy_3D()
{
	int i, j, k, end;

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				double qA, qB, qC;
				double ucccdi, ucccdj, ucccdk, vcccdi, vcccdj, vcccdk, wcccdi, wcccdj, wcccdk, dux, dvy, dwz;

				ucccdi = 0.25*(unew[k][j][i + 1] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j][i + 1] - unew[k][j][i] - unew[k][j2][i] - unew[k2][j2][i] - unew[k2][j][i]);
				ucccdj = 0.25*(unew[k][j2][i] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k2][j][i + 1] - unew[k2][j][i]);
				ucccdk = 0.25*(unew[k2][j][i] + unew[k2][j][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k][j2][i + 1] - unew[k][j2][i]);

				vcccdi = 0.25*(vnew[k][j][i + 1] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j][i + 1] - vnew[k][j][i] - vnew[k][j2][i] - vnew[k2][j2][i] - vnew[k2][j][i]);
				vcccdj = 0.25*(vnew[k][j2][i] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k2][j][i + 1] - vnew[k2][j][i]);
				vcccdk = 0.25*(vnew[k2][j][i] + vnew[k2][j][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k][j2][i + 1] - vnew[k][j2][i]);

				wcccdi = 0.25*(wnew[k][j][i + 1] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j][i + 1] - wnew[k][j][i] - wnew[k][j2][i] - wnew[k2][j2][i] - wnew[k2][j][i]);
				wcccdj = 0.25*(wnew[k][j2][i] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k2][j][i + 1] - wnew[k2][j][i]);
				wcccdk = 0.25*(wnew[k2][j][i] + wnew[k2][j][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k][j2][i + 1] - wnew[k][j2][i]);

				dux = 0.5*((Dix[k][j][i + 1] + Dix[k][j][i])*ucccdi + (Diy[k][j][i + 1] + Diy[k][j][i])*vcccdi + (Diz[k][j][i + 1] + Diz[k][j][i])*wcccdi);
				dvy = 0.5*((Djx[k][j][i] + Djx[k][j2][i])*ucccdj + (Djy[k][j][i] + Djy[k][j2][i])*vcccdj + (Djz[k][j][i] + Djz[k][j2][i])*wcccdj);
				dwz = 0.5*((Dkx[k][j][i] + Dkx[k2][j][i])*ucccdk + (Dky[k][j][i] + Dky[k2][j][i])*vcccdk + (Dkz[k][j][i] + Dkz[k2][j][i])*wcccdk);

				qA = 0.5*(qAnew[k][j][i] + qAnow[k][j][i]);
				qB = 0.5*(qBnew[k][j][i] + qBnow[k][j][i]);
				qC = 0.5*(qCnew[k][j][i] + qCnow[k][j][i]);
				
				//Tinew[k][j][i] = Tinow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i] + 0.5*qnew[k][j][i] + 0.5*qnow[k][j][i]) / (CVinew[k][j][i] * M[k][j][i]);
				Tinew[k][j][i] = Tinow[k][j][i] - ((Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i]) + Dtnew * (qA*dux + qB * dvy + qC * dwz)) / (CVinew[k][j][i] * M[k][j][i]);			
				if (eosswitch == 1 || eosswitch == 2) {
					Tenew[k][j][i] = Tenow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*penew[k][j][i] + 0.5*penow[k][j][i]) / (CVenew[k][j][i] * M[k][j][i]);
					Trnew[k][j][i] = Trnow[k][j][i] - 0.5*(BTrnew[k][j][i] + BTrnow[k][j][i])*(rhonew[k][j][i] - rhonow[k][j][i]) / CVrnew[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*prnew[k][j][i] + 0.5*prnow[k][j][i]) / (CVrnew[k][j][i] * M[k][j][i]);
				}
				if (Tinew[k][j][i] < kb / T0 * 1.e-1) { Tinew[k][j][i] = kb / T0 * 1.e-1; }
				if (Tenew[k][j][i] < kb / T0 * 1.e-1) { Tenew[k][j][i] = kb / T0 * 1.e-1; }
				if (Trnew[k][j][i] < kb / T0 * 1.e-1) { Trnew[k][j][i] = kb / T0 * 1.e-1; }
				if (isnan(Tinew[k][j][i])) {
					printf("Tinew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Tinew[k][j][i], Tinow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], pinew[k][j][i], pinow[k][j][i], qnew[k][j][i], qnow[k][j][i], CVinew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Tenew[k][j][i])) {
					printf("Tenew[%d][%d][%d] %e %e %e %e %e %e %e %e\n", k, j, i, Tenew[k][j][i], Tenow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], penew[k][j][i], penow[k][j][i], CVenew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Trnew[k][j][i])) {
					printf("Trnew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Trnew[k][j][i], Trnow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], prnew[k][j][i], prnow[k][j][i], BTrnew[k][j][i], BTrnow[k][j][i], CVrnew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}

				if (error_switch == 1) { break; }
			}
			if (error_switch == 1) { break; }
		}
	}

	double BeamPower, BeamShape;

	if (OK_Switch == 1 && sw_gauss == 1 || OK_Switch == 5 && sw_gauss == 1 || OK_Switch == 10 && sw_gauss == 1) {
		if (t < (t_end + del_t_end)) {

			if (t < t_Beam1) {
				BeamShape = 0.0;
			}
			else if (t < (t_Beam1 + del_t_Beam1)) {
				BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam2) {
				BeamShape = Power_1;
			}
			else if (t < (t_Beam2 + del_t_Beam2)) {
				BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam3) {
				BeamShape = Power_2;
			}
			else if (t < (t_Beam3 + del_t_Beam3)) {
				BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam4) {
				BeamShape = Power_3;
			}
			else if (t < (t_Beam4 + del_t_Beam4)) {
				BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam5) {
				BeamShape = Power_4;
			}
			else if (t < (t_Beam5 + del_t_Beam5)) {
				BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_end) {
				BeamShape = Power_5;
			}
			else if (t < (t_end + del_t_end)) {
				BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
			}



#pragma omp parallel for private(i,j,BeamPower)
			for (k = 1; k <= km; k++) {
				for (j = 2; j < jm - 1; j++) {
					for (i = 2; i < im - 1; i++) {

						if (B_Total == 0.) {
							BE_Power[k][j][i] = 0.0;
							BI_Power[k][j][i] = 0.0;
						}
						else {
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVenow[k][j][i] + CVenew[k][j][i]));
							BE_Power[k][j][i] = Einta * BeamPower * (BE[k][j][i] / B_Total) / T0;
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVinow[k][j][i] + CVinew[k][j][i]));
							BI_Power[k][j][i] = Einta * BeamPower * (BI[k][j][i] / B_Total) / T0;
						}

						Tenew[k][j][i] += BE_Power[k][j][i];
						Tinew[k][j][i] += BI_Power[k][j][i];

					}					
				}
			}
		}
		
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/eos.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eos.cpp"
//
// eos_3D(): a procedure to calculate the equation of state.
//
// cal_charge(): a procedure to calculate the Ionization degree.
//
// ptf(): a procedure to calculate the electron pressure in the Thomas-Fermi model.
//
// CVtf(): a procedure to calculate the electron specific heat in the Thomas-Fermi model.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<omp.h>

double cal_charge(int, int, int);
double ptf(int, int, int);
double CVtf(int, int, int);


//** --- equation of state --- **//
void eos_3D()
{
	int i, j, k;
	//** The preparations to calculate Thomas-Fermi EOS **//
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	tf_B[0] = 1.5311e-6;  tf_B[1] = 0.;         tf_B[2] = 0.48075;    tf_B[3] = 0.43462;
	tf_B[4] = 6.92013e-2; tf_B[5] = 5.9472e-2;  tf_B[6] = -4.9688e-3;  tf_B[7] = 4.3386e-4;
	tf_C[1] = 0.;         tf_C[2] = 0.48075;    tf_C[3] = 0.;         tf_C[4] = 0.06934;
	tf_C[5] = 9.7e-3;     tf_C[6] = 3.3704e-3;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				// number density //
				N[k][j][i] = rhonew[k][j][i] / (at_mass[k][j][i]);

				// Ideal Gas //
				if (eosswitch == 1) {
					//cal_charge(k, j, i);
					charge[k][j][i] = (double)atomicnum[k][j][i];

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / (at_mass[k][j][i]);
					BTinew[k][j][i] = 0.;
					/* electron */
					CVenew[k][j][i] = 1.5 / (at_mass[k][j][i])*charge[k][j][i];
					penew[k][j][i] = (N[k][j][i] * charge[k][j][i])*Tenew[k][j][i];
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				// Thomas-Feri Gas //
				if (eosswitch == 2) {
					cal_charge(k, j, i);

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / at_mass[k][j][i];
					BTinew[k][j][i] = 0.;
					/* electron (Thomas-Feri EOS) */
					penew[k][j][i] = ptf(k, j, i);
					CVenew[k][j][i] = CVtf(k, j, i);
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				if (eosswitch == 3) {

					pinew[k][j][i] = rhonew[k][j][i] *Tinew[k][j][i] / at_mass[k][j][i];
					CVinew[k][j][i] = 3125. / CV0;

				}			

			}
		}
	}
	
}


double cal_charge(int k,int j, int i) {
	
	//cal_zz(k, j, i);
	double am, ztf0, yT, yr, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1, ztfi, ztfq, ztfx, zT, zv, zz;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	//yT = T0 * Tnew[k][j][i] / (1.60218e-19);     //[eV]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;
	ztfT0 = yT / pow(ztf0, 1.33333);
	ztfr = yr / (am*ztf0);
	ztfTf = ztfT0 / (1.0 + ztfT0);
	ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
	ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
	ztfc = -0.366667*ztfTf + 0.983333;
	ztfq1 = ztfa * pow(ztfr, ztfb);
	ztfi = 1. / ztfc;
	ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
	ztfx = 14.3139*pow(ztfq, 0.6624);
	zz = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));

	if (zz<1.e-4) {
		charge[k][j][i] = 1.e-4;
	}
	else {
		charge[k][j][i] = zz;
	}
	
}

// --- Thomas-Fermi Pressure --- //
double ptf(int k, int j, int i) {
	//cal_zz();
	int ii;
	double p1, p2, p3, p4, p5, ptfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	p1 = (1.602e-12)*(zT / zv);
	p2 = 0.;
	for (ii = 1; ii <= 5; ii++) {
		p2 = p2 + tf_A[ii] * pow(zv, ii / 6. + 0.5);
	}
	p2 = pow(p2, -2.5);
	p4 = tf_A[6] * zT;
	p5 = tf_A[7] * pow(zT, 1.61);
	p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5)
		+ (0.75e-18)*pow(zv, -1.75)*p5;

	ptfnew = (0.2*p1 + p2 + 0.8*p3)*pow(ztf0, 10. / 3.);
	ptfnew = ptfnew * 0.1;     //cgs[dyne/cm^2]->mks[Pa]
	ptfnew = ptfnew / p0;      //normalized

	return ptfnew;
}

// --- Thomas-Fermi specific heat --- //
double CVtf(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / (at_mass[k][j][i]);
	return CVtfnew;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/init_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "init_LC.cpp"
//
// init_3D(): The function sets the initial conditions in the Lagrangian code.
//
// init_matrix(): The function get the matrix.
//
// coc_1(): This function creates a mesh when the fuel target is a single layer for fusion calculation.
//
// coc_2(): This function creates a mesh when the fuel target is two layers for fusion calculation.
//
// coc_3(): This function creates a mesh when the fuel target is three layers for fusion calculation.
//
// coc_4(): This function creates a mesh when the fuel target is 4 layers for fusion calculation.
//
// coc_5(): This function creates a mesh when the fuel target is 5 layers for fusion calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<iostream>
#include"define_LC.h"
#include"jacobian_LC.cpp"
#include"eos.cpp"
#include"BC_LC.cpp"
#include"Lagrange_set.cpp"
#include"OK3code.cpp"
#include"MS.cpp"


void init_3D(void) {

	int i, j, k;
	double cl_range = 1.e-3;//(m)
	double r_range = 1.e-3;//(m)
	double di, dj, dk;
	double in, jn, kn, ang, angJ, angK, sgn;

	if (mesh_status == 10) {
		switch (MBswitch) {
		case  1: Coc_Error_Check = coc_1(); break;
		case  2: Coc_Error_Check = coc_2(); break;
		case  3: Coc_Error_Check = coc_3(); break;
		case  4: Coc_Error_Check = coc_4(); break;
		case  5: Coc_Error_Check = coc_5(); break;
		}
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 0.5*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -1. * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					in = ((double)i - 2.) / ((double)im - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					jn = ((double)j - 2.) / ((double)jm - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					kn = ((double)k - 2.) / ((double)km - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					di = (double)(i - 2.0) / (double)(im - 3.);
					dj = (double)(j - 2.0) / (double)(jm - 3.);
					dk = (double)(k - 2.0) / (double)(km - 3.);
					if (mesh_status == 5) {
						angJ = 2.0*(double)(j - 2.0)*M_PI / (180.);
						angK = 2.0*(double)(k - 1.0)*M_PI / (180.);
						xnew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*cos(angK);
						ynew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*sin(angK);
						znew[k][j][i] = (di * r_range / L0 + Rin)*cos(angJ);
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
						theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
						if (ynew[k][j][i] > 0.)sgn = 1.;
						else if (ynew[k][j][i] < 0.) sgn = -1.;
						else sgn = 0.;
						phi[k][j][i] = sgn * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i]));
					}
					else if (mesh_status == 3) {
						xnew[k][j][i] = (di*r_range / L0 + Rin)*cos(angJ);
						ynew[k][j][i] = (di*r_range / L0 + Rin)*sin(angJ);
						znew[k][j][i] = kn;
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
						if (xnew[k][j][i] >= 0.) {
							theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]);
						}
						else if (xnew[k][j][i] < 0.) {
							theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + pi;
						}
					}
					else if (mesh_status == 1) {
						xnew[k][j][i] = in;
						ynew[k][j][i] = jn;
						znew[k][j][i] = kn;
					}
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}	
	
	set3D();

	jacobian_3D(1, im);
	//bc_jacobian3D();

	FILE*setfile;
	//setfile = fopen("../output/setfile.dat", "w");
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im; i++) {
			//fprintf(setfile, "k:%d i:%d Dix2:%e Diy2:%e Diz2:%e Dix3:%e Diy3:%e Diz3:%e\n",
			//	k, i, 0.5*Dix[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diy[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diz[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]),
			//	0.5*Dix[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diy[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diz[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]));
		}
	}

	/* temperature */
	/* atomic number */
	/* Set the MBswitch with the file "Input_LC.h"*/
	/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
	/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */

	double LL, Tup, Tdown;
	if (MBswitch == 1 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 2 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < im; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 3 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					//layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				//for (i = kbc1; i < kbc1 + 4; i++) {
					// layer 2 atomic
					//atomicnum[k][j][i] = 13;
					//rhonew[k][j][i] = DTdensity + 0.25*(i - kbc1 + 1)*(Aldensity - DTdensity);
					//at_mass[k][j][i] = Almass;
				//}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < im; i++) {
					//layer 3 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (MBswitch == 4 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < kbc3; i++) {
					// layer 3 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc3; i < im; i++) {
					// layer 4 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
					Tinew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Tenew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Trnew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					/*
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					*/
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
				}														
			}
		}
	}

	for (i = 2; i < im - 1; i++) {
		if (atomicnum[30][30][i] == 13 && atomicnum[30][30][i - 1] == 1) {
			DTAlline = i; 
		}
		if (atomicnum[30][30][i] == 82 && atomicnum[30][30][i - 1] == 13) {
			AlPbline = i;
		}
	}
	DTline_in = 2;

	eos_3D();
	bc_eos3D();

	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				xnow[k][j][i] = xnew[k][j][i]; ynow[k][j][i] = ynew[k][j][i]; znow[k][j][i] = znew[k][j][i];
				unow[k][j][i] = unew[k][j][i]; vnow[k][j][i] = vnew[k][j][i]; wnow[k][j][i] = wnew[k][j][i];
				pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				Jnow[k][j][i] = Jnew[k][j][i]; pnow[k][j][i] = pnew[k][j][i]; rhonow[k][j][i] = rhonew[k][j][i]; Tnow[k][j][i] = Tnew[k][j][i];
				x_ivnow[k][j][i] = x_ivnew[k][j][i]; x_jvnow[k][j][i] = x_jvnew[k][j][i]; x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i]; y_jvnow[k][j][i] = y_jvnew[k][j][i]; y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i]; z_jvnow[k][j][i] = z_jvnew[k][j][i]; z_kvnow[k][j][i] = z_kvnew[k][j][i];
			}
		}
	}

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					//totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 * rhonew[k][j][i] * rho0;
					totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			in_dist += dist[k][j][2];
			distDTAl += dist[k][j][DTAlline];
			distAlPb += dist[k][j][AlPbline];
			out_dist += dist[k][j][im - 1];
			distM++;
		}
	}
	in_dist = in_dist / (double)distM;
	distDTAl = distDTAl / (double)distM;
	distAlPb = distAlPb / (double)distM;
	out_dist = out_dist / (double)distM;

	totalJ = totalK + totalJi + totalJe + totalJr;

	//Insulation init set
	int Nn;
	double Insulation_sum;
	Insulation_init = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation_init = Insulation_sum / (double(Nn));

	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	//Data output 
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, Insulation_init / Insulation_init);
	fclose(Insulation_file);

	for (i = 0; i <= max_thread; i++) {
		beta[i] = 1000.;
	}

}
void init_matrix() {

	int i, j, k, threads;

	beta = (double*)malloc(sizeof(double)*(max_thread + 1));

	ai_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ai_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	bi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	ci_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ci_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	di_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		di_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Pi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Qi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	xi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}

	aj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		aj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	bj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	cj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		cj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	dj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Pj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Qj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	xj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}

	ak_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ak_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	bk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	ck_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ck_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	dk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Pk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Qk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	xk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}

	MatA= (double ***)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		MatA[i]= (double **)malloc(sizeof(double *)*(km + 1));
		for (j = 0; j < km; j++) {
			MatA[i][j] = (double *)malloc(sizeof(double)*(km + 1));
		}
	}
	
	S = (double **)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		S[i] = (double *)malloc(sizeof(double *)*(km + 1));
	}

}
//////////////////////////////////////////
//  void |    Material    | void   //
//      Rin              Rout      //
//              dR                 //
//////////////////////////////////////////
int coc_1() {
	// --- Error chack --- //
	if (Rin  > Rout) { printf("Error: Rin=%e, Rout=%e\n You must modify 'Rin' or 'Rout' \n", Rin, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
				angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
				xnew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////
//  void | Material1 | Material2 |  void   //
//      Rin         Rbc1        Rout       //
//            dR1         dR2              //
///////////////////////////////////////////////////
int coc_2() {
	// --- Error chack --- //
	if (Rin > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rout) { printf("Error: Rbc1=%e, Rout=%e\n You must modify 'Rbc1' or 'Rout' \n", Rbc1, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc2 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rout - Rbc1;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (2 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (2 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		kbc1 = klbc1 + kbc0;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | void   //
//      Rin         Rbc1        Rbc2        Rout      //
//            dR1         dR2         dR3             //
///////////////////////////////////////////////////////////////
int coc_3() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rout) { printf("Error: Rbc2=%e, Rout=%e\n You must modify 'Rbc2' or 'Rout' \n", Rbc2, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc3 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rout - Rbc2;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (3 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (3 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (3 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
		}
	}
	return 0;
}

////////////////////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | Material4 | void   //
//      Rin         Rbc1        Rbc2        Rbc3        Rout      //
//            dR1         dR2         dR3         dR4             //
////////////////////////////////////////////////////////////////////////////
int coc_4() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rout) { printf("Error: Rbc3=%e, Rout=%e\n You must modify 'Rbc3' or 'Rout' \n", Rbc3, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc4 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rout - Rbc3;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (4 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (4 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (4 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (4 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
	}
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
		}
	}
	return 0;
}


int coc_5() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rbc4) { printf("Error: Rbc3=%e, Rbc4=%e\n You must modify 'Rbc3' or 'Rbc4' \n", Rbc3, Rbc4); return 1; }
	if (Rbc4 > Rout) { printf("Error: Rbc4=%e, Rout=%e\n You must modify 'Rbc4' or 'Rout' \n", Rbc4, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc5 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rbc4 - Rbc3;
	dRB5 = Rout - Rbc4;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (5 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (5 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (5 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (5 * MWC + (Rout - Rin));
		WMa5 = (MWC + dRB5) / (5 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		num_k5 = WMa5 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;
		Inum_k5 = (int)num_k5;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4 + Inum_k5);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 4) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			Inum_k4 = Inum_k4 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k5 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
		dR5 = (double)dRB5 / (kbc5 - kbc4);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 + klbc5 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		dR5 = (double)dRB5 / klbc5;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
		kbc4 = kbc3 + klbc4;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= kbc4; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
			for (i = kbc4; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*cos(angJ);
			}
		}
	}
	return 0;
}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/input_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// "input_LC.h"
//      Preparation for the Lagrange code. The input power, the total mesh number in each layer and
// the target structure can be specified here.
//
// Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion
// *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski
//  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
// **Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include"CONSTANT.h"
#include"InputOK3.h"
#ifndef INCLUDED_input_lag_h_
#define INCLUDED_input_lag_h_

// Maximu Computation Step Number /
  extern const int nm=100000000;

// Mesh Number ///

//--- Pellet Mesh parameters ---------------------------
  double dr = 0.75 / 80.;			// Radial step[mm]
  double stR = 5.0*dr;				// Beamlet propagation step[mm]
  const double dTheta = 2.;			// Theta direction step[deg]
  const double dPhi = 2.;			// Phi direction step[deg]
  const int rM = 90;				// Radial mesh number
  const int ThetaM = (int)(180 / dTheta);	// Theta mesh number 
  const int PhiM = (int)(360 / dPhi);	// Phi mesh number

  const int rMM = (int)(rM / 2);
  const int ThM = (int)(ThetaM / 2);
  const int PhM = (int)(PhiM / 2);

  const int jk = ThetaM * PhiM;
  const int ijk = rM * jk;
  const int mm = (int)(ijk / 8);

  extern const int im = rM + 3;		//rM + 3;
  extern const int jm = ThetaM + 3;	//ThetaM + 3;
  extern const int km = PhiM;

  //Mesh structure status
  //1 == Cartesian coordinate systems  2 == Polar coordinate systems  3 == cylindrical coordinate system
  //10 == fusion target 
  //In this code, Polar coordinate systems is nomal
  int mesh_status = 10;

  //motion equation weight function 
  //Schulz case == 1 | real weight function case == 3 | second weight function case == 5 | average case == 9
  int dif_sw = 9;

  int meshSwitch = 0;	// meshSwitch = 0: manual meshing. meshSwitch = 1: Automatic meshing.
  // if meshSwitch is 0 , you must specify the number of meshes.
  int klbc1 = 30;		// Material 1 layer mesh number
  int klbc2 = 55;		// Material 2 layer mesh number
  int klbc3 = 5;		// Material 3 layer mesh number
  int klbc4 = 0;		// Material 4 layer mesh number
  int klbc5 = 0;		// Material 5 layer mesh number
  // ******** For a consistent calculation, satisfy the following condition. ********
  // ******** klbc1+klbc2+klbc3+klbc4+klbc5=rM ********


/** simulation conditions **/
/* Rin < Rbc1 < Rbc2 < Rbc3 < Rout */
  //double Rin  = (3.428e-3)/L0;   	// inner radius [m]
  double Rin = 3.428e-3 / L0;
  double Rbc1 = 3.511e-3 / L0;  	// Material1|Material2 boundary [m]
  double Rbc2 = 3.970e-3 / L0;   	// Material2|Material3 boundary [m]
  double Rbc3;					  	// Material3|Material4 boundary [m]
  double Rbc4;					   	// Material4|Material5 boundary [m]
  double Rout = 4.0e-3 / L0;     	// outer radius [m]

/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */
  int MBswitch = 3;
  double MWC = 0.05;

  double init_tem = 117.0;	// Initial temperature [K]
 
  const int Projectile = 1;   // Beam atom type 1=Pb, 2=U , 3=Cs  , 4=C , 5=p

  int SLCSwitch = 1;		// SLCSwitch =1 => on
  extern const int SLCtheta = 4;
  extern const int SLCphi = 4;
  double thetaS[4] = { 30.0, 60.0, 120.0, 150.0 };	// 0 < thetaS < 180 [deg]
  double phiS[4] = { 10.0, 100.0, 190.0, 280.0 };	// 0 < phiS < 360 [deg]

  double t = 0.;                     //The present time
  int eosswitch = 2;                 //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas  3=> test T only

  double alpha = 0.02;               //Courant number

  double AvC1A = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2A = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4A = 4.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5A = 2.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3B = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6B = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3C = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6C = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  int jin1 = 2;
  int jout1 = 17;
  int jin2 = jm - 16;
  int jout2 = jm - 1;
 
  int end_count;					//Forced termination counter

  //double beta0 = 0.;
  //double beta = 1000.;             //Dtnow=alpha*dr/(Cs+V)

  double nextoutputtime = 0.;
  double outputstep = 0.1;       //date outputstep [ns]
  double nextoutputtime_energy = 0.;
  double outputstep_energy = 0.1;       //date outputstep [ns]


  int OK_Switch = 1;		// OK_Switch=1 => OK3 ON || 5 => 1D distribution with respect to radius
							// 10 => 1D distribution with respect to radius with theta, phi non-uniformity

  double Non = 0.3;		// Non-uniformity rate without OK3 code case

  int sw_gauss = 1;		// sw_gauss = 1 => gauss, else => linear: beam trasverse distribution.
  double stdev = 25.0;	// standard deviation

  double t_Beam1 = 0.e-9/t0;	//[s]
  double t_Beam2 = 0.e-9/t0;	//[s]
  double t_Beam3 = 0.e-9/t0;	//[s]
  double t_Beam4 = 0.e-9/t0;	//[s]
  double t_Beam5 = 6.e-9/t0;	//[s]
  double t_end   = 17.88e-9/t0;	//[s]

  double del_t_Beam1 = 0.e-9/t0;	//[s]
  double del_t_Beam2 = 0.e-9/t0;	//[s]
  double del_t_Beam3 = 0.e-9/t0;	//[s]
  double del_t_Beam4 = 2.e-9/t0;	//[s]
  double del_t_Beam5 = 2.e-9/t0;	//[s]
  double del_t_end   = 2.e-9/t0;	//[s]

  double Power_1 = 0.e12;
  double Power_2 = 0.e12;
  double Power_3 = 0.e12;
  double Power_4 = 10.e12;
  double Power_5 = 450.e12;   // [TW]. In this example, 400TW at maximum of the HIB input power

  double nextcalculatetime = 0.;
  double calculatestep = 0.2;   	// Calculation step of OK3

  int rotBeam_Switch = 2;		// rotBeam_Switch = 0 => Wobbling off, rotBeam_Switch = 2 => Spiral Wobbling
  double rotationtime   = t_end + del_t_end;	//[s]

// - Number of rotations during beam irradiation -
// wobbling frequency is "rotationumber/rotationtime"[Hz]
// When wobbling beam is used, it is necessary to satisfy this expression.
// "calculatestep < (t_end + del_t_end)/(20 * ratationnumber)"
  double rotationnumber = 11.; 

  int  kBbrc = 26;	// (rotation number of beam radius change time) * 20
  int  tdbrc = 38;  // Beam radius (kB <  kBbrc or non wobbling)
  int  tdels = 37; 	// Beam radius (kB >= kBbrc)
  int  kBspiral = 40; // kB < kBspiral --> Spiral,  kB >= kBspiral --> Ring

  //Beam angle
  extern const int bs = 32;

  double dTh1 = 0.;
  double dTh2 = 0.;
  double dTh3 = 0.;

  double ThetaBeam, PhiBeam;

  int unset_ke = 0;

  //--- Pellet displacement from the reactor chamber center -----------------
  const double dx = 0.0;      // Pellet displacement from the chamber center.
  const double dy = 0.0;      // At present , please keep dx=dy=0. in this
  const double dz = 0.0;     // version of O-SUKI Code. 

  const int jSmin = 0;
  const int kSmin = 0;
  const int jSmax = ThetaM - 1;
  const int kSmax = PhiM - 1;

  //--- Max Euler mesh set --------------------------
  int convert_max = 300;
  

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/jacobian_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "jacobian_LC.cpp"
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
// 
// jacobian_3D(): a procedure to calculate the Jacobian.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include"output_LC.cpp"

double rdis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double str(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

void jacobian_3D(int i_s, int i_f)
{
	int i, j, k;
	double dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	double t123, t234, t567, t678;
	
	FILE*Jerrorfile;

	//Jerrorfile = fopen("../output/Jerror.dat", "a;");

#pragma omp parallel for private(i,j,dxih,dyih,dzih,dxjh,dyjh,dzjh,dxkh,dykh,dzkh, l12,l13,l23,l24,l34,l56,l57,l67,l68,l78,l15,l26,l37,l48,t123,t234,t567,t678)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = i_s; i < i_f; i++) {

				dxih = 0.25*(dxi[k][j][i] + dxi[k2][j][i] + dxi[k2][j + 1][i] + dxi[k][j + 1][i]);
				dyih = 0.25*(dyi[k][j][i] + dyi[k2][j][i] + dyi[k2][j + 1][i] + dyi[k][j + 1][i]);
				dzih = 0.25*(dzi[k][j][i] + dzi[k2][j][i] + dzi[k2][j + 1][i] + dzi[k][j + 1][i]);

				dxjh = 0.25*(dxj[k][j][i] + dxj[k][j][i + 1] + dxj[k2][j][i + 1] + dxj[k2][j][i]);
				dyjh = 0.25*(dyj[k][j][i] + dyj[k][j][i + 1] + dyj[k2][j][i + 1] + dyj[k2][j][i]);
				dzjh = 0.25*(dzj[k][j][i] + dzj[k][j][i + 1] + dzj[k2][j][i + 1] + dzj[k2][j][i]);

				dxkh = 0.25*(dxk[k][j][i] + dxk[k][j][i + 1] + dxk[k][j + 1][i + 1] + dxk[k][j + 1][i]);
				dykh = 0.25*(dyk[k][j][i] + dyk[k][j][i + 1] + dyk[k][j + 1][i + 1] + dyk[k][j + 1][i]);
				dzkh = 0.25*(dzk[k][j][i] + dzk[k][j][i + 1] + dzk[k][j + 1][i + 1] + dzk[k][j + 1][i]);

				Jnew[k][j][i] = dxih * dyjh * dzkh + dxjh * dykh * dzih + dxkh * dyih * dzjh - dxkh * dyjh * dzih - dxjh * dyih * dzkh - dxih * dykh * dzjh;

				//Point1 (k,j,i+1)	Point2 (k,j+1,i+1)	Point3 (k+1,j,i+1)	Point4 (k+1,j+1,i+1)
				//Point5 (k,j,i)	Point6 (k,j+1,i)	Point7 (k+1,j,i)	Point8 (k+1,j+1,i)

				l12 = rdis(xnew[k][j][i + 1], xnew[k][j + 1][i + 1], ynew[k][j][i + 1], ynew[k][j + 1][i + 1], znew[k][j][i + 1], znew[k][j + 1][i + 1]);
				l13 = rdis(xnew[k][j][i + 1], xnew[k2][j][i + 1], ynew[k][j][i + 1], ynew[k2][j][i + 1], znew[k][j][i + 1], znew[k2][j][i + 1]);
				l23 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j][i + 1], znew[k][j + 1][i + 1], znew[k2][j][i + 1]);
				l24 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j + 1][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j + 1][i + 1], znew[k][j + 1][i + 1], znew[k2][j + 1][i + 1]);
				l34 = rdis(xnew[k2][j][i + 1], xnew[k2][j + 1][i + 1], ynew[k2][j][i + 1], ynew[k2][j + 1][i + 1], znew[k2][j][i + 1], znew[k2][j + 1][i + 1]);

				l56 = rdis(xnew[k][j][i], xnew[k][j + 1][i], ynew[k][j][i], ynew[k][j + 1][i], znew[k][j][i], znew[k][j + 1][i]);
				l57 = rdis(xnew[k][j][i], xnew[k2][j][i], ynew[k][j][i], ynew[k2][j][i], znew[k][j][i], znew[k2][j][i]);
				l67 = rdis(xnew[k][j + 1][i], xnew[k2][j][i], ynew[k][j + 1][i], ynew[k2][j][i], znew[k][j + 1][i], znew[k2][j][i]);
				l68 = rdis(xnew[k][j + 1][i], xnew[k2][j + 1][i], ynew[k][j + 1][i], ynew[k2][j + 1][i], znew[k][j + 1][i], znew[k2][j + 1][i]);
				l78 = rdis(xnew[k2][j][i], xnew[k2][j + 1][i], ynew[k2][j][i], ynew[k2][j + 1][i], znew[k2][j][i], znew[k2][j + 1][i]);

				l15 = rdis(xnew[k][j][i + 1], xnew[k][j][i], ynew[k][j][i + 1], ynew[k][j][i], znew[k][j][i + 1], znew[k][j][i]);
				l26 = rdis(xnew[k][j + 1][i + 1], xnew[k][j + 1][i], ynew[k][j + 1][i + 1], ynew[k][j + 1][i], znew[k][j + 1][i + 1], znew[k][j + 1][i]);
				l37 = rdis(xnew[k2][j][i + 1], xnew[k2][j][i], ynew[k2][j][i + 1], ynew[k2][j][i], znew[k2][j][i + 1], znew[k2][j][i]);
				l48 = rdis(xnew[k2][j + 1][i + 1], xnew[k2][j + 1][i], ynew[k2][j + 1][i + 1], ynew[k2][j + 1][i], znew[k2][j + 1][i + 1], znew[k2][j + 1][i]);

				t123 = str(l12, l13, l23);	t234 = str(l23, l24, l34);	t567 = str(l56, l57, l67);	t678 = str(l67, l68, l78);
				Jnew2[k][j][i] = (l15 + l26 + l37 + l48)*(t123 + t234 + t567 + t678) / 8.;

				if (Jnew[k][j][i] <= 0.) { 
					Jnew[k][j][i] = Jnew2[k][j][i]; Jcount++; output3D(99999999);
					//fprintf(Jerrorfile, "k:%d j:%d i:%d xi:%e yi:%e zi:%e xj:%e yj:%e zj:%e xk:%e yk:%e zk:%e\n", k, j, i, dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh); 
				}

			}
		}
	}

	//fclose(Jerrorfile);


}




==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/main_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "main_LC.cpp"                                                                       
//                                                                                       
// main(): Main function in the Lagrange simulation code. 
// NonD[km+1][jm+1]: In the 1D energy distribution with the llumination non-uniformity in the theta
// and phi direction case,  This matrix set the theta and phi non-uniformity distribution.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include <sys/types.h>
#include <sys/stat.h>
#include"init_LC.cpp"
#include"dt_LC.cpp"
#include"dif_LC.cpp"
#include"acceleration.cpp"
#include"coc_LC.cpp"
#include"artv_LC.cpp"
#include"SLC.cpp"
#include"eoenergy_LC.cpp"
#include"IMOK.cpp"
#include"RMS.cpp"
#include"relax.cpp"
#include"cotc3D_e.cpp"
#include"cotc3D_r.cpp"
#include"ResultIMP.cpp"
#include"Legendre.cpp"
#include"output_to_EulerCode.cpp"
#include"Insulation.cpp"
#include"BeamMaking.cpp"


int main(void)
{
	int i, j, k, o_k, n, CH;
	int errorJ = 0;
	double expC, ExC, Kang, Jang, NonMax;
	double NonD[km + 1][jm + 1];
	FILE*Nonfile;
	FILE*Cmemo;
	FILE*view_Beam1;
	FILE*view_Beam2;
	FILE*view_Non1;
	FILE*view_Non2;

	max_thread = omp_get_max_threads();

	Cmemo = fopen("../Calculation_memo.dat", "w");

	focus = 0;
	
//** --- Initialization --- **//
	init_matrix();
	init_3D();
	BeamMaking();
	printf("Target parametar\n");
	printf("Rin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout);
	printf("Beam parameter\n");
	printf("Power1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\n", t_Beam1, del_t_Beam1, Power_1*1.e-12);
	printf("Power2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\n", t_Beam2, del_t_Beam2, Power_2*1.e-12);
	printf("Power3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\n", t_Beam3, del_t_Beam3, Power_3*1.e-12);
	printf("Power4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\n", t_Beam4, del_t_Beam4, Power_4*1.e-12);
	printf("Power5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns]\n", t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end);
	printf("Total input energy:%e\n", Beaminput*1.e-6);
	fprintf(Cmemo, "Target parametar\nRin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\nBeam parameter\nPower1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\nPower2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\nPower3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\nPower4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\nPower5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns] del_t_end:%.3f[ns]\nTotal Beam Input:%e[MJ]\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout, t_Beam1, del_t_Beam1, Power_1*1.e-12, t_Beam2, del_t_Beam2, Power_2*1.e-12, t_Beam3, del_t_Beam3, Power_3*1.e-12, t_Beam4, del_t_Beam4, Power_4*1.e-12, t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end, del_t_end, Beaminput*1.e-6);
	view_Beam1 = popen("gnuplot -persist", "w");
	view_Beam2 = popen("gnuplot -persist", "w");
	fprintf(view_Beam1, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam1);
	fprintf(view_Beam2, "set term png\n");
	fprintf(view_Beam2, "set output \"../BeamPulse.png\"\n");
	fprintf(view_Beam2, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam2);
	if (rotBeam_Switch == 0) {
		printf("No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	else if (rotBeam_Switch == 2) {
		printf("Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	if (OK_Switch == 1) {
		printf("OK3 full calcuration.\n");
		fprintf(Cmemo, "OK3 full calcuration.\n");
	}
	else if (OK_Switch == 5) {
		printf("One-dimensional OK3 calculation.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation.\n");
	}
	else if (OK_Switch == 10) {
		printf("One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		Nonfile = fopen("../output/Non-uniformity.dat", "w");
		NonMax = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				Jang = (double)(j - 1.5)*M_PI / (180. / dTheta);
				Kang = (double)(k - 0.5)*M_PI / (180. / dPhi);
				NonD[k][j] = cos(7.*Kang)*pow(sin(Jang), 7.);
				if (NonD[k][j] > NonMax) { NonMax = NonD[k][j]; }
			}
		}

		for (k = 1; k <= km + 1; k++) {
			if (k == km + 1) { o_k = 1; }
			else { o_k = k; }
			for (j = 2; j < jm - 1; j++) {
				if (k != km + 1) { NonD[k][j] = NonD[k][j] / NonMax; }
				fprintf(Nonfile, "%d\t%d\t%e\t%e\t%e\t%e\n", k, j, Centerx[o_k][j][im - 2], Centery[o_k][j][im - 2], Centerz[o_k][j][im - 2], NonD[o_k][j]);
			}
			fprintf(Nonfile, "\n");
		}
		view_Non1 = popen("gnuplot -persist", "w");
		fprintf(view_Non1, "se xr[0:4]\n");
		fprintf(view_Non1, "unset key\n");
		fprintf(view_Non1, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non1);
		view_Non2 = popen("gnuplot -persist", "w");
		fprintf(view_Non2, "se xr[0:4]\n");
		fprintf(view_Non2, "unset key\n");
		fprintf(view_Non2, "set term png\n");
		fprintf(view_Non2, "set output \"../Non-uniformity.png\"\n");
		fprintf(view_Non2, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non2);
		printf("Mode, Check. OK? Yes:1 No:9\n");
		scanf("%d", &CH);
		if (CH != 1) { exit(0); }
	}
	printf("OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	printf("Convert mesh max:%d\n", convert_max);
	fprintf(Cmemo, "OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	fprintf(Cmemo, "Convert mesh max:%d\n", convert_max);
	fclose(Cmemo);

	printf("Start the calculation. Is it OK? Yes:1 No:9\n");
	scanf("%d", &CH);
	if (CH != 1) { exit(0); }

	focus = 0;

	printf("OK3:%d im:%d jm:%d km:%d\n", OK_Switch, im, jm, km);
	printf("%d\t %d\t %d\t %d\t\n", kbc0, kbc1, kbc2, kbc3);
	if (Coc_Error_Check == 1) { exit(5); }

//** Loop **//
	for (n = 0; n < nm; n++) {
		if (error_switch == 1) {
			printf("ERROR : energy equation\n");
			break;
		}
		if (Jcount > 10) {
			printf("ERROR : many mesh carached!!\n");
			break;
		}
/* --- Data output --- */
		if (t >= nextoutputtime) {
			output3D(n);
			SLC(n);		
			Legendre(n);
			ResultIMP(n);
			RMS_3D(n);
			Insulation_alpha();
			acceleration(n);
			if (in_dist < 2. && t > (t_end + del_t_end)) {output_to_Euler3D(n); }
			nextoutputtime = nextoutputtime + outputstep;
		}
		if (n == 1 || n == 2) { output3D_2(); }
		
		output_energy(n);		

		/* --- Calculation of step size of time --- */
		dt_3D();

		printf("n:%d | t:%lf ns | Dtnew:%lf ns Dtnow:%lf ns Dthalf:%lf ns | dt_i:%d dt_j:%d dt_k:%d\ntotaJ:%e totalK:%e  totalJi:%e totalJe:%e totalJr:%e\n",
			n, t, Dtnew, Dtnow, Dthalf, keep_i[keep_th], keep_j[keep_th], keep_k[keep_th], totalJ, totalK, totalJi, totalJe, totalJr);
		printf("dist[in]:%e dist[DT|Al]:%e dist[Al|Pb]:%e dist[out]:%e Jcount:%d\n", in_dist, distDTAl, distAlPb, out_dist, Jcount);


		/* --- Differential momentum equation --- */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					unow[k][j][i] = unew[k][j][i];
					vnow[k][j][i] = vnew[k][j][i];
					wnow[k][j][i] = wnew[k][j][i];
					xnow[k][j][i] = xnew[k][j][i];
					ynow[k][j][i] = ynew[k][j][i];
					znow[k][j][i] = znew[k][j][i];
					Vrnow[k][j][i] = Vrnew[k][j][i];
				}
			}
		}

		dif_3D();

#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					speed[k][j][i] = sqrt(unew[k][j][i] * unew[k][j][i] + vnew[k][j][i] * vnew[k][j][i] + wnew[k][j][i] * wnew[k][j][i]);
				}
			}
		}

		/* --- Calculation of coordinates --- */
		coc_3D();

		set3D();

		/* new --> now */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 1; i < im; i++) {
					Jnow[k][j][i] = Jnew[k][j][i];
					rhonow[k][j][i] = rhonew[k][j][i];
					Tnow[k][j][i] = Tnew[k][j][i];
					Tinow[k][j][i] = Tinew[k][j][i];
					Tenow[k][j][i] = Tenew[k][j][i];
					Trnow[k][j][i] = Trnew[k][j][i];
					pnow[k][j][i] = pnew[k][j][i];
					pinow[k][j][i] = pinew[k][j][i];
					penow[k][j][i] = penew[k][j][i];
					prnow[k][j][i] = prnew[k][j][i];
					CVinow[k][j][i] = CVinew[k][j][i];
					BTinow[k][j][i] = BTinew[k][j][i];
					CVenow[k][j][i] = CVenew[k][j][i];
					BTenow[k][j][i] = BTenew[k][j][i];
					CVrnow[k][j][i] = CVrnew[k][j][i];
					BTrnow[k][j][i] = BTrnew[k][j][i];

					qAnow[k][j][i] = qAnew[k][j][i];
					qBnow[k][j][i] = qBnew[k][j][i];
					qCnow[k][j][i] = qCnew[k][j][i];

					qnow[k][j][i] = qnew[k][j][i];

				}
			}
		}

		/* --- Jacobian --- */

		jacobian_3D(2, im - 1);

		/* Calculation of density */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					rhonew[k][j][i] = M[k][j][i] / Jnew[k][j][i];
				}
			}
		}
		
		/* boundary condition */
		bc_jacobian3D();
		

		/* --- Artifical Viscosity --- */
		artv_3D();
		bc_artv3D();

		/* --- equation of energy --- */
		
		/////////////////////////////////////////////////////////
		if (OK_Switch == 1) {
			if (t<(t_end + del_t_end) && t >= nextcalculatetime) {
				setOK3();
				mainOK3();	
				nextcalculatetime = nextcalculatetime + calculatestep;			
			}
		}
		else if (OK_Switch == 5 || OK_Switch == 10) {
			setOK3();
			mainOK3();
			if (OK_Switch == 10) {
				for (i = 0; i < rM; i++) {
					for (j = 0; j < ThetaM; j++) {
						for (k = 0; k < PhiM; k++) {
							ET[i][j][k] = (1. - Non + Non * NonD[k + 1][j + 2])*ET[i][j][k];
						}
					}
				}
			}
			OK_Switch = 99;
		}
		B_Total = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					BE[k][j][i] = ET[i - 2][j - 2][k - 1] * Jnew[k][j][i];
					B_Total = B_Total + BE[k][j][i];
				}
			}
		}

		/////////////////////////////////////////////////////////
		eoenergy_3D();
		bc_temperature3D();		

		/* Heat transport and relaxation */
		set3D_cotc();
		cotc3D_e();     // electron heat conduction
		bc_temperature3D();
		cotc3D_r();     // heat conduction
		bc_temperature3D();
		relax3D();      // temperature relaxation
		bc_temperature3D();		

		/* --- EOS --- */

		eos_3D();
		bc_eos3D();
		
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				}
			}
		}
	
		Dtnow = Dtnew;
		t = t + t0 * Dtnow*1e9;    // present time [ns]

		in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {				
				in_dist += dist[k][j][2];
				distDTAl += dist[k][j][DTAlline];
				distAlPb += dist[k][j][AlPbline];
				out_dist += dist[k][j][im - 1];
				distM++;
			}
		}
		in_dist = in_dist / (double)distM;
		distDTAl = distDTAl / (double)distM;
		distAlPb = distAlPb / (double)distM;
		out_dist = out_dist / (double)distM;

		if (in_dist < 0.01) {
			break;
		}

	}

  return  0;
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/output_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_LC.cpp"                                                                       
//                                                                                       
// output3D(int n): a procedure to store results in the Lagrange code.
//
// output3D_2(void): a procedure to store results in the Lagrange code at the beginning of calculation.
//
// output_energy(int n): a procedure to calculation the total energy and output results.
//
// Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
//  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
// **Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void output3D(int n)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;
	FILE*outstep;

	/*** Data output ***/
	sprintf(bufoutput, "../output/outputS1_%06d.csv", nn);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/outputS2_%06d.csv", nn);
	outputSCfile = fopen(bufoutput, "w");

	outstep = fopen("../output/step.dat", "a+");
	fprintf(outstep, "file_n:%d file_nn:%d time:%e\n", n, nn, t);
	fclose(outstep);

	nn++;

	

	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");			
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}
void output3D_2(void)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;

	/*** Data output ***/
	sprintf(bufoutput, "../output/output_first1_%06e.csv", t);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/output_first2_%06e.csv", t);
	outputSCfile = fopen(bufoutput, "w");


	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}

void output_energy(int n)
{

	/* energy */
	int i, j, k;

	totalJ = 0.; totalK = 0.; totalJi = 0.; totalJe = 0.; totalJr = 0.;

	energyfile = fopen("../output/energyout.dat", "a+");

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 / kb * rhonew[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	totalJ = totalK + totalJi + totalJe + totalJr;

	fprintf(energyfile, "%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", n, t, Dtnow, Dtnew, Dthalf, totalJ, totalK, totalJi, totalJe, totalJr);

	fclose(energyfile);

}



==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/output_to_EulerCode.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_to_EulerCode.cpp"                                                                       
//                                                                                       
// output_to_EulerCode(): Data output for use in the Conversion code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <math.h>
#include <stdlib.h>

void output_to_Euler3D(int n){
	
	int k, j, i, keepk, keepj, keepi, XYZ;
	int outn = n;
	double min_dr = 100.;
	double dr, dist_IN, dist_DTAl, need_dist;
	FILE*outputEulerfile;
	FILE*Eulermemo;
	FILE*toconvert;


	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				dr = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 1; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 2; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 3; }
			}
		}
	}

	//min_dr is mesh size
	dist_IN = 10.; dist_DTAl = 0.;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			if (dist_IN > dist[k][j][2]) { dist_IN = dist[k][j][2]; }
			if (dist_DTAl < dist[k][j][kbc1]) { dist_DTAl = dist[k][j][kbc1]; }
		}
	}
	need_dist = dist_IN + 3.0*(dist_DTAl - dist_IN);
	needmeshnum = (int)(need_dist / min_dr);
	//while (needmeshnum % 4 != 0) { needmeshnum++; }

	if (minmesh > needmeshnum) { minmesh = needmeshnum; keeptime = t; keepn = n; }

	Eulermemo = fopen("../Euler_memo.dat", "a+");
	toconvert = fopen("../output/Euler/out_memo.dat", "a+");
	fprintf(Eulermemo, "EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	printf("EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	fprintf(toconvert, "%d %f %d %d\n", n, t, needmeshnum, EulerNo);
	fclose(Eulermemo);
	fclose(toconvert);

	sprintf(bufoutput, "../output/Euler/Euler_%02d.dat", EulerNo);
	outputEulerfile = fopen(bufoutput, "wb");
	fwrite(&outn, sizeof(int), 1, outputEulerfile);
	fwrite(&t, sizeof(double), 1, outputEulerfile);
	fwrite(&im, sizeof(int), 1, outputEulerfile);
	fwrite(&jm, sizeof(int), 1, outputEulerfile);
	fwrite(&km, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc1, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc2, sizeof(int), 1, outputEulerfile);
	fwrite(&xnew, sizeof(xnew), 1, outputEulerfile);
	fwrite(&ynew, sizeof(ynew), 1, outputEulerfile);
	fwrite(&znew, sizeof(znew), 1, outputEulerfile);
	fwrite(&unew, sizeof(unew), 1, outputEulerfile);
	fwrite(&vnew, sizeof(vnew), 1, outputEulerfile);
	fwrite(&wnew, sizeof(wnew), 1, outputEulerfile);
	fwrite(&Tinew, sizeof(Tinew), 1, outputEulerfile);
	fwrite(&Tenew, sizeof(Tenew), 1, outputEulerfile);
	fwrite(&Trnew, sizeof(Trnew), 1, outputEulerfile);
	fwrite(&rhonew, sizeof(rhonew), 1, outputEulerfile);
	fwrite(&N, sizeof(N), 1, outputEulerfile);
	fwrite(&Beaminput, sizeof(double), 1, outputEulerfile);
	fwrite(&convert_max, sizeof(int), 1, outputEulerfile);
	fclose(outputEulerfile);

	EulerNo++;

}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/relax.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"omp.h"

void relax3D(void) {

	int i, j, k, th, ki, kj;
	double Tistar, Testar, Trstar, atomicmassnumber;
	double  gsaiIg, Ig, omegai, omegar;
	
	//constant
	double lambdaEI = 10.;
	double ElectronMass = me / M0;
	double ProtonMass = 1.672621890e-27 / M0;
	
#pragma omp parallel for private(j,i,th,Tistar, Testar, Trstar, atomicmassnumber,gsaiIg, Ig, omegai, omegar,ki,kj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				th = omp_get_thread_num();
				for (ki = 0; ki < 4; ki++) { for (kj = 0; kj <= 4; kj++) { MatA[th][ki][kj] = 0.; } }

				//J convert to K 
				Tistar = Tinew[k][j][i] / kb;
				Testar = Tenew[k][j][i] / kb;
				Trstar = Trnew[k][j][i] / kb;

				atomicmassnumber = at_mass[k][j][i] * M0 / (1.9926e-26)*12.;				
				gsaiIg = Testar / Trstar;
				Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
				if (gsaiIg>1.e10) {
					Ig = 1.;
				}

				//colision late

				omegai = 1. / (32.*sqrt(2.*M_PI))*(N[k][j][i] * N0*pow(charge[k][j][i], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber) / (pow(Tenew[k][j][i] * T0, 3. / 2.));
				omegar = 8.5e-14*pow(charge[k][j][i], 3.)*N[k][j][i] * N0*Ig / (atomicmassnumber * sqrt(Testar * T0)*CVenew[k][j][i] * CV0);
				omegar = omegar + 7.362e-22*pow(Trstar * T0, 4);

				MatA[th][0][0] = 1 + Dthalf * t0*omegai;
				MatA[th][0][1] = -Dthalf * t0*omegai;
				MatA[th][0][2] = 0.;
				MatA[th][0][3] = Tistar * T0;
				MatA[th][1][0] = -Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai;
				MatA[th][1][1] = 1 + Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai + Dthalf * t0*omegar;
				MatA[th][1][2] = -Dthalf * t0*omegar;
				MatA[th][1][3] = Testar * T0;
				MatA[th][2][0] = 0;
				MatA[th][2][1] = -Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][2] = 1 + Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][3] = Trstar * T0;

				matrix(th, 3);

				if (isnan(MatA[th][0][3]) || isinf(MatA[th][0][3]) || isnan(MatA[th][1][3]) || isinf(MatA[th][1][3]) || isnan(MatA[th][2][3]) || isinf(MatA[th][2][3])) {
					printf("k:%d j:%d i:%d MatA[0][3]:%e Ti:%e MatA[1][3]:%e Te:%e MatA[2][3]:%e Tr:%e\n", k, j, i, MatA[th][0][3], Tinew[k][j][i], MatA[th][1][3], Tenew[k][j][i], MatA[th][2][3], Trnew[k][j][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}

				Tinew[k][j][i] = MatA[th][0][3] * kb / T0;
				Tenew[k][j][i] = MatA[th][1][3] * kb / T0;
				Trnew[k][j][i] = MatA[th][2][3] * kb / T0;

			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion/src_lagrange3D/setup_fusion.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
#
# "setup_fusion.sh"                                                                       
#                                                                                       
#      A script to remove all output data and secure the directories of output picture. 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

rm -r ../output

rm -r ../output_convert

rm -r ../output_euler

rm -r ../animation

rm -r ../pic_La

rm -r ../pic_Eu

rm -r ../src_euler3D/initial_condition

rm ../*.dat
rm ../*.png

mkdir ../src_euler3D/initial_condition

mkdir ../output
mkdir ../output/Euler
mkdir ../output/slc_i

mkdir ../output_convert

mkdir ../output_euler
mkdir ../output_euler/output_3d
mkdir ../output_euler/output_2d
mkdir ../output_euler/output_2d/ij
mkdir ../output_euler/output_2d/jk
mkdir ../output_euler/output_tracking

mkdir ../pic_La
mkdir ../pic_La/TiMode

mkdir ../pic_Eu
mkdir ../pic_Eu/Ti
mkdir ../pic_Eu/Ti/ij
mkdir ../pic_Eu/Ti/jk
mkdir ../pic_Eu/Te
mkdir ../pic_Eu/Te/ij
mkdir ../pic_Eu/Te/jk
mkdir ../pic_Eu/Tr
mkdir ../pic_Eu/Tr/ij
mkdir ../pic_Eu/Tr/jk
mkdir ../pic_Eu/atomic
mkdir ../pic_Eu/atomic/ij
mkdir ../pic_Eu/atomic/jk
mkdir ../pic_Eu/rho
mkdir ../pic_Eu/rho/ij
mkdir ../pic_Eu/rho/jk
mkdir ../pic_Eu/rhoR

mkdir ../animation







==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/CodeO-SUKI-N-fusion-start.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "CodeO-SUKI-N-fusion-start.sh"                                                                       
#                                                                                       
#      All the fusion simulation process is performed in its intergrated way by using the 
#   script of "CodeO-SUKI-N-fusion-start.sh" 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////
#!/bin/sh
ulimit -s unlimited #Make the stack size infinite
ulimit -c unlimited #Make the size infinite
cd src_lagrange3D #Goto src_lagrange
sh setup_fusion.sh #remove all file and set up the output file
g++ main_LC.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_convert3D && g++ main_convert.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_euler3D && g++ main_ECSH.cpp -g -fopenmp -O3 && time ./a.out #Complie the main function and execute it


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/output/Insulation.dat <==
0.000000e+00	1.000000e+00	
0.000000e+00	1.000000e+00	
1.342917e-01	1.000919e+00	
2.397651e-01	1.003842e+00	
3.177042e-01	1.007951e+00	
4.010518e-01	1.014123e+00	
5.137096e-01	1.024735e+00	
6.093008e-01	1.035408e+00	
7.054935e-01	1.047299e+00	
8.121289e-01	1.061420e+00	
9.032814e-01	1.074040e+00	
1.003706e+00	1.088336e+00	
1.102671e+00	1.102672e+00	
1.201248e+00	1.117113e+00	
1.300255e+00	1.132003e+00	
1.400385e+00	1.147183e+00	
1.502274e+00	1.162614e+00	
1.600122e+00	1.177368e+00	
1.701297e+00	1.192519e+00	
1.800143e+00	1.207183e+00	
1.903447e+00	1.222337e+00	
2.005649e+00	1.237135e+00	
2.101309e+00	1.250832e+00	
2.202787e+00	1.265399e+00	
2.304388e+00	1.279808e+00	
2.400352e+00	1.293220e+00	
2.502934e+00	1.307334e+00	
2.605665e+00	1.321233e+00	
2.702216e+00	1.334079e+00	
2.804944e+00	1.347518e+00	
2.902056e+00	1.360003e+00	
3.005856e+00	1.373147e+00	
3.103430e+00	1.385465e+00	
3.201041e+00	1.397607e+00	
3.305132e+00	1.410324e+00	
3.403814e+00	1.422147e+00	
3.502545e+00	1.433730e+00	
3.601252e+00	1.445042e+00	
3.700261e+00	1.456084e+00	
3.806244e+00	1.467522e+00	
3.906195e+00	1.477906e+00	
4.006076e+00	1.487851e+00	
4.106237e+00	1.497332e+00	
4.200790e+00	1.505820e+00	
4.301918e+00	1.514416e+00	
4.402863e+00	1.522468e+00	
4.504009e+00	1.529999e+00	
4.605856e+00	1.537044e+00	
4.701493e+00	1.543153e+00	
4.803195e+00	1.549067e+00	
4.905064e+00	1.554332e+00	
5.001251e+00	1.558737e+00	
5.103827e+00	1.562836e+00	
5.206038e+00	1.566360e+00	
5.302130e+00	1.569230e+00	
5.405571e+00	1.571889e+00	
5.502403e+00	1.573976e+00	
5.605384e+00	1.575722e+00	
5.702342e+00	1.576861e+00	
5.800429e+00	1.577519e+00	
5.905339e+00	1.577680e+00	
6.003376e+00	1.577367e+00	
6.101833e+00	1.576684e+00	
6.201398e+00	1.575705e+00	
6.302551e+00	1.574476e+00	
6.403547e+00	1.573032e+00	
6.504446e+00	1.571357e+00	
6.606017e+00	1.569396e+00	
6.701552e+00	1.567257e+00	
6.801901e+00	1.564662e+00	
6.906300e+00	1.561555e+00	
7.001871e+00	1.558348e+00	
7.101526e+00	1.554645e+00	
7.204960e+00	1.550460e+00	
7.305572e+00	1.546131e+00	
7.403454e+00	1.541756e+00	
7.504368e+00	1.537155e+00	
7.602707e+00	1.532639e+00	
7.703941e+00	1.527992e+00	
7.802746e+00	1.523466e+00	
7.904333e+00	1.518810e+00	
8.003629e+00	1.514233e+00	
8.100806e+00	1.509703e+00	
8.200728e+00	1.504971e+00	
8.303252e+00	1.500016e+00	
8.403729e+00	1.495045e+00	
8.502300e+00	1.490046e+00	
8.603452e+00	1.484780e+00	
8.702791e+00	1.479468e+00	
8.800433e+00	1.474108e+00	
8.900623e+00	1.468463e+00	
9.003256e+00	1.462531e+00	
9.100217e+00	1.456797e+00	
9.203623e+00	1.450556e+00	
9.301528e+00	1.444549e+00	
9.401840e+00	1.438320e+00	
9.500675e+00	1.432139e+00	
9.601805e+00	1.425800e+00	
9.701448e+00	1.419577e+00	
9.803249e+00	1.413285e+00	
9.903516e+00	1.407200e+00	
1.000227e+01	1.401370e+00	
1.010296e+01	1.395652e+00	
1.020202e+01	1.390314e+00	
1.030278e+01	1.385251e+00	
1.040176e+01	1.380715e+00	
1.050213e+01	1.376642e+00	
1.060053e+01	1.373248e+00	
1.070304e+01	1.370437e+00	
1.080279e+01	1.368506e+00	
1.090043e+01	1.367474e+00	
1.100185e+01	1.367394e+00	
1.110110e+01	1.368388e+00	
1.120030e+01	1.370530e+00	
1.130097e+01	1.373968e+00	
1.140083e+01	1.378720e+00	
1.150149e+01	1.384947e+00	
1.160123e+01	1.392618e+00	
1.170021e+01	1.401781e+00	
1.180123e+01	1.412794e+00	
1.190030e+01	1.425294e+00	
1.200019e+01	1.439661e+00	
1.210090e+01	1.455999e+00	
1.220031e+01	1.474010e+00	
1.230075e+01	1.494168e+00	
1.240025e+01	1.516131e+00	
1.250090e+01	1.540422e+00	
1.260078e+01	1.566661e+00	
1.270085e+01	1.595172e+00	
1.280015e+01	1.625783e+00	
1.290024e+01	1.659122e+00	
1.300078e+01	1.695296e+00	
1.310054e+01	1.734066e+00	
1.320049e+01	1.776069e+00	
1.330055e+01	1.821637e+00	
1.340042e+01	1.871083e+00	
1.350026e+01	1.925072e+00	
1.360056e+01	1.984674e+00	
1.370048e+01	2.050343e+00	
1.380032e+01	2.123351e+00	
1.390032e+01	2.205152e+00	
1.400033e+01	2.297044e+00	
1.410011e+01	2.400222e+00	
1.420003e+01	2.516696e+00	
1.430002e+01	2.648241e+00	
1.440001e+01	2.796700e+00	
1.450016e+01	2.964283e+00	
1.460006e+01	3.151960e+00	
1.470021e+01	3.361795e+00	
1.480018e+01	3.592484e+00	
1.490007e+01	3.842294e+00	
1.500000e+01	4.108380e+00	
1.510007e+01	4.387072e+00	
1.520017e+01	4.674076e+00	
1.530021e+01	4.964115e+00	
1.540016e+01	5.252384e+00	
1.550022e+01	5.535759e+00	
1.560020e+01	5.806944e+00	
1.570003e+01	6.055152e+00	
1.580017e+01	6.272106e+00	
1.590011e+01	6.452574e+00	
1.600017e+01	6.598296e+00	
1.610018e+01	6.713077e+00	
1.620023e+01	6.802086e+00	
1.630016e+01	6.869913e+00	
1.640011e+01	6.920752e+00	
1.650025e+01	6.957785e+00	
1.660017e+01	6.983600e+00	
1.670028e+01	7.000549e+00	
1.680016e+01	7.010124e+00	
1.690003e+01	7.013576e+00	
1.700016e+01	7.011900e+00	
1.710006e+01	7.005910e+00	
1.720010e+01	6.996283e+00	
1.730010e+01	6.983687e+00	
1.740012e+01	6.968620e+00	
1.750004e+01	6.951410e+00	
1.760003e+01	6.932289e+00	
1.770027e+01	6.911570e+00	
1.780030e+01	6.889807e+00	
1.790005e+01	6.867533e+00	
1.800010e+01	6.845115e+00	
1.810026e+01	6.823027e+00	
1.820026e+01	6.801669e+00	
1.830020e+01	6.781268e+00	
1.840019e+01	6.761975e+00	
1.850001e+01	6.743938e+00	
1.860012e+01	6.727136e+00	
1.870007e+01	6.711670e+00	
1.880005e+01	6.697514e+00	
1.890026e+01	6.684632e+00	
1.900008e+01	6.673073e+00	
1.910007e+01	6.662733e+00	
1.920020e+01	6.653583e+00	
1.930022e+01	6.645612e+00	
1.940016e+01	6.638782e+00	
1.950008e+01	6.633058e+00	
1.960004e+01	6.628405e+00	
1.970013e+01	6.624795e+00	
1.980019e+01	6.622212e+00	
1.990007e+01	6.620639e+00	
2.000013e+01	6.620049e+00	
2.010006e+01	6.620426e+00	
2.020005e+01	6.621748e+00	
2.030016e+01	6.623985e+00	
2.040019e+01	6.627101e+00	
2.050010e+01	6.631064e+00	
2.060010e+01	6.635862e+00	
2.070005e+01	6.641475e+00	
2.080010e+01	6.647901e+00	
2.090007e+01	6.655120e+00	
2.100023e+01	6.663136e+00	
2.110021e+01	6.671899e+00	
2.120022e+01	6.681389e+00	
2.130011e+01	6.691546e+00	
2.140017e+01	6.702350e+00	
2.150017e+01	6.713732e+00	
2.160020e+01	6.725682e+00	
2.170005e+01	6.738175e+00	
2.180020e+01	6.751287e+00	
2.190001e+01	6.764962e+00	
2.200022e+01	6.779325e+00	
2.210006e+01	6.794281e+00	
2.220010e+01	6.809915e+00	
2.230005e+01	6.826171e+00	
2.240013e+01	6.843056e+00	
2.250011e+01	6.860501e+00	
2.260003e+01	6.878461e+00	
2.270007e+01	6.896921e+00	
2.280025e+01	6.915828e+00	
2.290007e+01	6.935038e+00	
2.300023e+01	6.954643e+00	
2.310004e+01	6.974461e+00	
2.320027e+01	6.994608e+00	
2.330025e+01	7.014913e+00	
2.340007e+01	7.035363e+00	
2.350018e+01	7.056019e+00	
2.360023e+01	7.076787e+00	
2.370019e+01	7.097650e+00	
2.380012e+01	7.118619e+00	
2.390014e+01	7.139741e+00	
2.400018e+01	7.161021e+00	
2.410018e+01	7.182469e+00	
2.420006e+01	7.204081e+00	
2.430017e+01	7.225937e+00	
2.440001e+01	7.247923e+00	
2.450020e+01	7.270161e+00	
2.460019e+01	7.292508e+00	
2.470011e+01	7.314957e+00	
2.480004e+01	7.337496e+00	
2.490001e+01	7.360093e+00	
2.500022e+01	7.382760e+00	
2.510009e+01	7.405336e+00	
2.520001e+01	7.427888e+00	
2.530002e+01	7.450408e+00	
2.540029e+01	7.472937e+00	
2.550009e+01	7.495337e+00	
2.560006e+01	7.517798e+00	
2.570024e+01	7.540385e+00	
2.580001e+01	7.563017e+00	
2.590031e+01	7.585960e+00	
2.600019e+01	7.609039e+00	
2.610006e+01	7.632372e+00	
2.620028e+01	7.656055e+00	
2.630019e+01	7.679922e+00	
2.640004e+01	7.704016e+00	
2.650024e+01	7.728406e+00	
2.660008e+01	7.752883e+00	
2.670018e+01	7.777558e+00	
2.680027e+01	7.802320e+00	
2.690021e+01	7.827095e+00	
2.700001e+01	7.851843e+00	
2.710024e+01	7.876656e+00	
2.720002e+01	7.901276e+00	
2.730020e+01	7.925868e+00	
2.740009e+01	7.950227e+00	
2.750002e+01	7.974395e+00	
2.760030e+01	7.998413e+00	
2.770026e+01	8.022100e+00	
2.780022e+01	8.045507e+00	
2.790015e+01	8.068613e+00	
2.800003e+01	8.091403e+00	
2.810014e+01	8.113929e+00	
2.820015e+01	8.136114e+00	
2.830003e+01	8.157952e+00	
2.840004e+01	8.179503e+00	
2.850014e+01	8.200764e+00	
2.860002e+01	8.221680e+00	
2.870021e+01	8.242372e+00	
2.880011e+01	8.262733e+00	
2.890024e+01	8.282889e+00	
2.900004e+01	8.302749e+00	
2.910001e+01	8.322436e+00	
2.920012e+01	8.341959e+00	
2.930009e+01	8.361280e+00	
2.940013e+01	8.380455e+00	
2.950019e+01	8.399494e+00	
2.960023e+01	8.418403e+00	
2.970012e+01	8.437172e+00	
2.980020e+01	8.455879e+00	
2.990018e+01	8.474487e+00	
3.000000e+01	8.493002e+00	
3.010007e+01	8.511519e+00	
3.020009e+01	8.530001e+00	
3.030021e+01	8.548497e+00	
3.040014e+01	8.566973e+00	
3.050002e+01	8.585480e+00	
3.060020e+01	8.604101e+00	
3.070018e+01	8.622775e+00	
3.080011e+01	8.641555e+00	
3.090013e+01	8.660490e+00	
3.100015e+01	8.679592e+00	
3.110006e+01	8.698870e+00	
3.120010e+01	8.718396e+00	
3.130012e+01	8.738169e+00	
3.140016e+01	8.758229e+00	
3.150013e+01	8.778583e+00	
3.160010e+01	8.799273e+00	
3.170013e+01	8.820338e+00	
3.180006e+01	8.841771e+00	
3.190002e+01	8.863626e+00	
3.200009e+01	8.885952e+00	
3.210013e+01	8.908739e+00	
3.220011e+01	8.932011e+00	
3.230001e+01	8.955786e+00	
3.240004e+01	8.980146e+00	
3.250010e+01	9.005106e+00	
3.260007e+01	9.030672e+00	
3.270011e+01	9.056925e+00	
3.280002e+01	9.083847e+00	
3.290004e+01	9.111553e+00	
3.300009e+01	9.140074e+00	
3.310005e+01	9.169435e+00	
3.320001e+01	9.199731e+00	
3.330003e+01	9.231042e+00	
3.340001e+01	9.263425e+00	
3.350004e+01	9.296993e+00	
3.360006e+01	9.331839e+00	
3.370004e+01	9.368064e+00	
3.380003e+01	9.405820e+00	
3.390003e+01	9.445261e+00	
3.400001e+01	9.486558e+00	
3.410004e+01	9.529949e+00	
3.420004e+01	9.575661e+00	
3.430000e+01	9.624005e+00	
3.440003e+01	9.675451e+00	
3.450001e+01	9.730396e+00	
3.460000e+01	9.789433e+00	
3.470000e+01	9.853267e+00	
3.480002e+01	9.922744e+00	
3.490000e+01	9.998880e+00	
3.500002e+01	1.008309e+01	
3.510001e+01	1.017696e+01	


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/output/RMS_Al_output.dat <==
0	 0.000000e+00	 0.000000	 0.000000	 0.000000	 0.000000	 0.000000	 0.000000
1	 1.342917e-01	 0.388777	 0.161512	 0.236850	 0.000000	 0.000000	 0.000000
2	 2.397651e-01	 0.838667	 0.348412	 0.510931	 0.000001	 0.000000	 0.000000
4	 3.177042e-01	 1.309449	 0.543992	 0.797741	 0.000002	 0.000001	 0.000001
7	 4.010518e-01	 1.935812	 0.804206	 1.179333	 0.000004	 0.000002	 0.000002
12	 5.137096e-01	 2.952472	 1.226264	 1.798340	 0.000009	 0.000004	 0.000006
17	 6.093008e-01	 3.989261	 1.657276	 2.430328	 0.000019	 0.000008	 0.000011
23	 7.054935e-01	 5.188414	 2.155442	 3.160870	 0.000037	 0.000015	 0.000022
31	 8.121289e-01	 6.667041	 2.769707	 4.061666	 0.000069	 0.000029	 0.000042
39	 9.032814e-01	 8.015638	 3.329947	 4.883241	 0.000111	 0.000046	 0.000068
49	 1.003706e+00	 9.518201	 3.953806	 5.798156	 0.000176	 0.000074	 0.000108
60	 1.102671e+00	 10.967195	 4.556006	 6.681173	 0.000266	 0.000111	 0.000162
72	 1.201248e+00	 12.330839	 5.123158	 7.512729	 0.000383	 0.000160	 0.000234
85	 1.300255e+00	 13.566463	 5.636393	 8.265399	 0.000531	 0.000221	 0.000324
99	 1.400385e+00	 14.657219	 6.089335	 8.929688	 0.000712	 0.000296	 0.000434
114	 1.502274e+00	 15.598353	 6.480050	 9.502749	 0.000931	 0.000387	 0.000567
129	 1.600122e+00	 16.331828	 6.784454	 9.949251	 0.001176	 0.000489	 0.000716
145	 1.701297e+00	 16.947822	 7.039982	 10.324105	 0.001468	 0.000609	 0.000894
161	 1.800143e+00	 17.428203	 7.239115	 10.616277	 0.001797	 0.000746	 0.001094
178	 1.903447e+00	 17.821311	 7.401889	 10.855166	 0.002201	 0.000913	 0.001339
195	 2.005649e+00	 18.118484	 7.524713	 11.035504	 0.002746	 0.001141	 0.001673
211	 2.101309e+00	 18.326692	 7.610514	 11.161571	 0.003440	 0.001431	 0.002096
228	 2.202787e+00	 18.482751	 7.674481	 11.255679	 0.004336	 0.001803	 0.002643
245	 2.304388e+00	 18.586994	 7.716770	 11.318050	 0.005420	 0.002254	 0.003303
261	 2.400352e+00	 18.645033	 7.739768	 11.352165	 0.006645	 0.002763	 0.004049
278	 2.502934e+00	 18.670007	 7.748772	 11.365848	 0.008294	 0.003451	 0.005057
295	 2.605665e+00	 18.661956	 7.743858	 11.359188	 0.010355	 0.004309	 0.006314
311	 2.702216e+00	 18.627843	 7.728024	 11.336548	 0.012681	 0.005277	 0.007733
328	 2.804944e+00	 18.566379	 7.700525	 11.296905	 0.015624	 0.006502	 0.009528
344	 2.902056e+00	 18.488584	 7.666170	 11.247232	 0.018922	 0.007873	 0.011538
361	 3.005856e+00	 18.387301	 7.621739	 11.182892	 0.023185	 0.009649	 0.014139
377	 3.103430e+00	 18.277661	 7.573834	 11.113456	 0.027908	 0.011615	 0.017020
393	 3.201041e+00	 18.156491	 7.521028	 11.036870	 0.033415	 0.013907	 0.020378
410	 3.305132e+00	 18.017302	 7.460490	 10.949027	 0.040226	 0.016741	 0.024531
426	 3.403814e+00	 17.878046	 7.400069	 10.861294	 0.047646	 0.019825	 0.029053
442	 3.502545e+00	 17.733515	 7.337359	 10.770253	 0.056232	 0.023398	 0.034288
458	 3.601252e+00	 17.587075	 7.273966	 10.678167	 0.066062	 0.027487	 0.040280
474	 3.700261e+00	 17.439782	 7.210277	 10.585620	 0.077217	 0.032125	 0.047079
491	 3.806244e+00	 17.283627	 7.142853	 10.487610	 0.090690	 0.037725	 0.055287
507	 3.906195e+00	 17.139436	 7.080686	 10.397211	 0.105079	 0.043705	 0.064054
523	 4.006076e+00	 16.999670	 7.020517	 10.309685	 0.121166	 0.050392	 0.073855
539	 4.106237e+00	 16.864931	 6.962601	 10.225405	 0.139057	 0.057825	 0.084752
554	 4.200790e+00	 16.743469	 6.910472	 10.149518	 0.157630	 0.065541	 0.096063
570	 4.301918e+00	 16.620319	 6.857702	 10.072668	 0.179335	 0.074556	 0.109281
586	 4.402863e+00	 16.504777	 6.808268	 10.000650	 0.202902	 0.084338	 0.123624
602	 4.504009e+00	 16.396704	 6.762075	 9.933328	 0.228487	 0.094947	 0.139186
618	 4.605856e+00	 16.295796	 6.718967	 9.870515	 0.256456	 0.106580	 0.156232
633	 4.701493e+00	 16.208239	 6.681619	 9.816087	 0.284571	 0.118226	 0.173321
649	 4.803195e+00	 16.122624	 6.645205	 9.762968	 0.316607	 0.131520	 0.192814
665	 4.905064e+00	 16.044332	 6.612019	 9.714499	 0.350659	 0.145663	 0.213550
680	 5.001251e+00	 15.976934	 6.583524	 9.672855	 0.384412	 0.159656	 0.234073
696	 5.103827e+00	 15.911599	 6.555956	 9.632550	 0.422209	 0.175261	 0.256993
712	 5.206038e+00	 15.852482	 6.531036	 9.596121	 0.462004	 0.191793	 0.281224
727	 5.302130e+00	 15.801732	 6.509649	 9.564857	 0.501093	 0.208030	 0.305025
743	 5.405571e+00	 15.751853	 6.488585	 9.534074	 0.544703	 0.226059	 0.331495
758	 5.502403e+00	 15.709213	 6.470557	 9.507760	 0.587024	 0.243608	 0.357232
774	 5.605384e+00	 15.667740	 6.453093	 9.482227	 0.633409	 0.262822	 0.385414
789	 5.702342e+00	 15.631964	 6.438103	 9.460270	 0.678394	 0.281417	 0.412716
804	 5.800429e+00	 15.598666	 6.424198	 9.439883	 0.725128	 0.300776	 0.441115
820	 5.905339e+00	 15.565968	 6.410569	 9.419901	 0.776315	 0.321984	 0.472230
835	 6.003376e+00	 15.537896	 6.398869	 9.402751	 0.825146	 0.342238	 0.501931
850	 6.101833e+00	 15.511965	 6.388028	 9.386871	 0.875029	 0.362904	 0.532242
865	 6.201398e+00	 15.487875	 6.377937	 9.372114	 0.926296	 0.384080	 0.563339
880	 6.302551e+00	 15.465422	 6.368564	 9.358388	 0.979148	 0.405923	 0.595400
895	 6.403547e+00	 15.444859	 6.360027	 9.345855	 1.032566	 0.427980	 0.627792
910	 6.504446e+00	 15.425996	 6.352221	 9.334385	 1.086466	 0.450233	 0.660462
925	 6.606017e+00	 15.408561	 6.345024	 9.323808	 1.141222	 0.472784	 0.693595
939	 6.701552e+00	 15.393460	 6.338806	 9.314667	 1.193163	 0.494156	 0.725012
954	 6.801901e+00	 15.378857	 6.332795	 9.305827	 1.248108	 0.516802	 0.758279
970	 6.906300e+00	 15.364920	 6.327053	 9.297393	 1.305554	 0.540506	 0.793085
985	 7.001871e+00	 15.353175	 6.322226	 9.290301	 1.358271	 0.562275	 0.825042
1001	 7.101526e+00	 15.341868	 6.317595	 9.283486	 1.413249	 0.584982	 0.858373
1018	 7.204960e+00	 15.331055	 6.313175	 9.276971	 1.470200	 0.608488	 0.892883
1035	 7.305572e+00	 15.321358	 6.309198	 9.271119	 1.525392	 0.631232	 0.926293
1052	 7.403454e+00	 15.312640	 6.305612	 9.265850	 1.578829	 0.653216	 0.958603
1070	 7.504368e+00	 15.304335	 6.302193	 9.260827	 1.633548	 0.675686	 0.991647
1088	 7.602707e+00	 15.296843	 6.299112	 9.256306	 1.686401	 0.697349	 1.023519
1107	 7.703941e+00	 15.289684	 6.296186	 9.252004	 1.740246	 0.719370	 1.055937
1126	 7.802746e+00	 15.283195	 6.293548	 9.248112	 1.792206	 0.740567	 1.087162
1146	 7.904333e+00	 15.277014	 6.291033	 9.244396	 1.845008	 0.762069	 1.118848
1166	 8.003629e+00	 15.271445	 6.288745	 9.241026	 1.896007	 0.782817	 1.149426
1186	 8.100806e+00	 15.266432	 6.286658	 9.237967	 1.945336	 0.802879	 1.178986
1207	 8.200728e+00	 15.261766	 6.284690	 9.235098	 1.995482	 0.823260	 1.209019
1229	 8.303252e+00	 15.257496	 6.282872	 9.232459	 2.046367	 0.843916	 1.239469
1251	 8.403729e+00	 15.253818	 6.281304	 9.230184	 2.095733	 0.863925	 1.268981
1273	 8.502300e+00	 15.250687	 6.279980	 9.228256	 2.143772	 0.883364	 1.297666
1296	 8.603452e+00	 15.247948	 6.278844	 9.226591	 2.192789	 0.903170	 1.326908
1319	 8.702791e+00	 15.245707	 6.277943	 9.225258	 2.240687	 0.922542	 1.355498
1342	 8.800433e+00	 15.243917	 6.277257	 9.224229	 2.287528	 0.941504	 1.383476
1366	 8.900623e+00	 15.242481	 6.276748	 9.223450	 2.335354	 0.960890	 1.412066
1391	 9.003256e+00	 15.241401	 6.276420	 9.222925	 2.384115	 0.980687	 1.441249
1415	 9.100217e+00	 15.240713	 6.276280	 9.222668	 2.430022	 0.999345	 1.468742
1441	 9.203623e+00	 15.240308	 6.276301	 9.222632	 2.478873	 1.019230	 1.498032
1466	 9.301528e+00	 15.240213	 6.276474	 9.222810	 2.525010	 1.038048	 1.525738
1492	 9.401840e+00	 15.240396	 6.276801	 9.223196	 2.572156	 1.057308	 1.554085
1518	 9.500675e+00	 15.240856	 6.277266	 9.223777	 2.618427	 1.076247	 1.581949
1545	 9.601805e+00	 15.241635	 6.277895	 9.224587	 2.665506	 1.095550	 1.610341
1572	 9.701448e+00	 15.242748	 6.278678	 9.225620	 2.711571	 1.114475	 1.638165
1600	 9.803249e+00	 15.244305	 6.279672	 9.226956	 2.758201	 1.133683	 1.666388
1628	 9.903516e+00	 15.246341	 6.280881	 9.228604	 2.803528	 1.152407	 1.693888
1656	 1.000227e+01	 15.248946	 6.282343	 9.230621	 2.847400	 1.170594	 1.720582
1685	 1.010296e+01	 15.252354	 6.284175	 9.233167	 2.891146	 1.188812	 1.747286
1714	 1.020202e+01	 15.256612	 6.286385	 9.236256	 2.933009	 1.206324	 1.772923
1744	 1.030278e+01	 15.262059	 6.289130	 9.240112	 2.974185	 1.223612	 1.798206
1774	 1.040176e+01	 15.268715	 6.292400	 9.244727	 3.013052	 1.239969	 1.822112
1805	 1.050213e+01	 15.277027	 6.296393	 9.250387	 3.050677	 1.255818	 1.845284
1836	 1.060053e+01	 15.286955	 6.301070	 9.257044	 3.085634	 1.270568	 1.866846
1869	 1.070304e+01	 15.299451	 6.306855	 9.265311	 3.119826	 1.285029	 1.887972
1902	 1.080279e+01	 15.313994	 6.313486	 9.274821	 3.150755	 1.298120	 1.907088
1937	 1.090043e+01	 15.330758	 6.321032	 9.285680	 3.178696	 1.309922	 1.924309
1977	 1.100185e+01	 15.351062	 6.330074	 9.298727	 3.205252	 1.321022	 1.940538
2020	 1.110110e+01	 15.373994	 6.340194	 9.313363	 3.228869	 1.330696	 1.954749
2067	 1.120030e+01	 15.400100	 6.351629	 9.329932	 3.250230	 1.339203	 1.967360
2119	 1.130097e+01	 15.429966	 6.364634	 9.348806	 3.269697	 1.346714	 1.978600
2175	 1.140083e+01	 15.462996	 6.378951	 9.369605	 3.286850	 1.353014	 1.988143
2236	 1.150149e+01	 15.499700	 6.394804	 9.392654	 3.302022	 1.358097	 1.996061
2301	 1.160123e+01	 15.539352	 6.411878	 9.417495	 3.315042	 1.361845	 2.002200
2370	 1.170021e+01	 15.581776	 6.430099	 9.444020	 3.326095	 1.364326	 2.006646
2445	 1.180123e+01	 15.627997	 6.449907	 9.472869	 3.335574	 1.365563	 2.009484
2523	 1.190030e+01	 15.675922	 6.470404	 9.502735	 3.343224	 1.365405	 2.010542
2606	 1.200019e+01	 15.726503	 6.492001	 9.534212	 3.349428	 1.363836	 2.009857
2694	 1.210090e+01	 15.779420	 6.514557	 9.567098	 3.354328	 1.360843	 2.007437
2785	 1.220031e+01	 15.833145	 6.537420	 9.600444	 3.358063	 1.356581	 2.003459
2881	 1.230075e+01	 15.888517	 6.560943	 9.634768	 3.361023	 1.351077	 1.998046
2980	 1.240025e+01	 15.944024	 6.584485	 9.669131	 3.363490	 1.344644	 1.991570
3084	 1.250090e+01	 16.000417	 6.608362	 9.703999	 3.365960	 1.337433	 1.984259
3191	 1.260078e+01	 16.056230	 6.631958	 9.738469	 3.369033	 1.330020	 1.976772
3302	 1.270085e+01	 16.111627	 6.655350	 9.772651	 3.373648	 1.322817	 1.969700
3416	 1.280015e+01	 16.165749	 6.678191	 9.806031	 3.381167	 1.316610	 1.964079
3535	 1.290024e+01	 16.219134	 6.700734	 9.838971	 3.393889	 1.312557	 1.961507
3659	 1.300078e+01	 16.271264	 6.722799	 9.871194	 3.414052	 1.312576	 1.964686
3787	 1.310054e+01	 16.321258	 6.744074	 9.902222	 3.442935	 1.319587	 1.976612
3921	 1.320049e+01	 16.369619	 6.764848	 9.932446	 3.481016	 1.334890	 1.998583
4062	 1.330055e+01	 16.416275	 6.785175	 9.961910	 3.526549	 1.356442	 2.028502
4211	 1.340042e+01	 16.460944	 6.805010	 9.990518	 3.576230	 1.381150	 2.062833
4370	 1.350026e+01	 16.503442	 6.824332	 10.018215	 3.626639	 1.407479	 2.099085
4542	 1.360056e+01	 16.543576	 6.843102	 10.044929	 3.674742	 1.434233	 2.135403
4728	 1.370048e+01	 16.580520	 6.860960	 10.070140	 3.717326	 1.460132	 2.169709
4931	 1.380032e+01	 16.613911	 6.877695	 10.093542	 3.752453	 1.483878	 2.200378
5154	 1.390032e+01	 16.643363	 6.893005	 10.114736	 3.778948	 1.504092	 2.225873
5399	 1.400033e+01	 16.668434	 6.906481	 10.133239	 3.796681	 1.519636	 2.245060
5667	 1.410011e+01	 16.688799	 6.917736	 10.148618	 3.806739	 1.530247	 2.257968
5960	 1.420003e+01	 16.704414	 6.926530	 10.160623	 3.811108	 1.537368	 2.266469
6278	 1.430002e+01	 16.715270	 6.932663	 10.169045	 3.812135	 1.543035	 2.272792
6620	 1.440001e+01	 16.721519	 6.936063	 10.173831	 3.813064	 1.548085	 2.278476
6985	 1.450016e+01	 16.723446	 6.936756	 10.175051	 3.817944	 1.554610	 2.286579
7369	 1.460006e+01	 16.721433	 6.934868	 10.172890	 3.831981	 1.565025	 2.300347
7771	 1.470021e+01	 16.715942	 6.930614	 10.167637	 3.858988	 1.582793	 2.324022
8186	 1.480018e+01	 16.707520	 6.924310	 10.159704	 3.904067	 1.610442	 2.360960
8611	 1.490007e+01	 16.696729	 6.916308	 10.149537	 3.969166	 1.649516	 2.413487
9043	 1.500000e+01	 16.684153	 6.906984	 10.137617	 4.055237	 1.700057	 2.481821
9480	 1.510007e+01	 16.670432	 6.896730	 10.124441	 4.161913	 1.762036	 2.565860
9918	 1.520017e+01	 16.656245	 6.885930	 10.110515	 4.287776	 1.833577	 2.663509
10352	 1.530021e+01	 16.642273	 6.874945	 10.096326	 4.430369	 1.913137	 2.772709
10778	 1.540016e+01	 16.629202	 6.864086	 10.082312	 4.586230	 1.997682	 2.889778
11194	 1.550022e+01	 16.617765	 6.853619	 10.068862	 4.751913	 2.084767	 3.011475
11598	 1.560020e+01	 16.608876	 6.843818	 10.056391	 4.922969	 2.171072	 3.133528
11990	 1.570003e+01	 16.603661	 6.834929	 10.045311	 5.095636	 2.254667	 3.253022
12373	 1.580017e+01	 16.603544	 6.827144	 10.036009	 5.267626	 2.333857	 3.367834
12746	 1.590011e+01	 16.610205	 6.820719	 10.028994	 5.435466	 2.406961	 3.475511
13111	 1.600017e+01	 16.625367	 6.815860	 10.024756	 5.597803	 2.473067	 3.575010
13468	 1.610018e+01	 16.650140	 6.812837	 10.023923	 5.753193	 2.531786	 3.665505
13818	 1.620023e+01	 16.684245	 6.811960	 10.027238	 5.901723	 2.583397	 3.747208
14161	 1.630016e+01	 16.725549	 6.813616	 10.035572	 6.044266	 2.628177	 3.820478
14498	 1.640011e+01	 16.771001	 6.818280	 10.049883	 6.182673	 2.667075	 3.886545
14830	 1.650025e+01	 16.817697	 6.826566	 10.071028	 6.317805	 2.701682	 3.947578
15156	 1.660017e+01	 16.863231	 6.839142	 10.099232	 6.448842	 2.734196	 4.005768
15478	 1.670028e+01	 16.906506	 6.856837	 10.134141	 6.576462	 2.766924	 4.062461
15794	 1.680016e+01	 16.946686	 6.880095	 10.174168	 6.700734	 2.800254	 4.117381
16104	 1.690003e+01	 16.983793	 6.909002	 10.217495	 6.822695	 2.833974	 4.170878
16410	 1.700016e+01	 17.018366	 6.943282	 10.262607	 6.943317	 2.868202	 4.223734
16712	 1.710006e+01	 17.050946	 6.981833	 10.307906	 7.062646	 2.903072	 4.276619
17011	 1.720010e+01	 17.082515	 7.023251	 10.352318	 7.181823	 2.939229	 4.330885
17309	 1.730010e+01	 17.114211	 7.066087	 10.395077	 7.301417	 2.977350	 4.387712
17607	 1.740012e+01	 17.147380	 7.108837	 10.435610	 7.422367	 3.018176	 4.448307
17905	 1.750004e+01	 17.183273	 7.150044	 10.473482	 7.545420	 3.062063	 4.513450
18204	 1.760003e+01	 17.222793	 7.188585	 10.508593	 7.671667	 3.109159	 4.583745
18505	 1.770027e+01	 17.265964	 7.223507	 10.541020	 7.802160	 3.159491	 4.659585
18807	 1.780030e+01	 17.311600	 7.253879	 10.570868	 7.937021	 3.212394	 4.740589
19110	 1.790005e+01	 17.358190	 7.279269	 10.598651	 8.076549	 3.266950	 4.825953
19416	 1.800010e+01	 17.404682	 7.299836	 10.625335	 8.221535	 3.323043	 4.915047
19725	 1.810026e+01	 17.450176	 7.316042	 10.651873	 8.371242	 3.380823	 5.006897
20037	 1.820026e+01	 17.494304	 7.328826	 10.679141	 8.524447	 3.440860	 5.100928
20353	 1.830020e+01	 17.537272	 7.339444	 10.707719	 8.680264	 3.504162	 5.197208
20674	 1.840019e+01	 17.579523	 7.349177	 10.737598	 8.837684	 3.571644	 5.295921
21000	 1.850001e+01	 17.621555	 7.359161	 10.768188	 8.995141	 3.643579	 5.396935
21333	 1.860012e+01	 17.664313	 7.370327	 10.798871	 9.152021	 3.720150	 5.500668
21672	 1.870007e+01	 17.708423	 7.383045	 10.828802	 9.306352	 3.800462	 5.606456
22018	 1.880005e+01	 17.754524	 7.397247	 10.857514	 9.457273	 3.883780	 5.714015
22372	 1.890026e+01	 17.802667	 7.412530	 10.884789	 9.604100	 3.969090	 5.822770
22732	 1.900008e+01	 17.851835	 7.428256	 10.910447	 9.745197	 4.054492	 5.931039
23100	 1.910007e+01	 17.901181	 7.444015	 10.934861	 9.880831	 4.139148	 6.038301
23476	 1.920020e+01	 17.949596	 7.459436	 10.958451	 10.010666	 4.221987	 6.143468
23859	 1.930022e+01	 17.996122	 7.474244	 10.981708	 10.134241	 4.301994	 6.245294
24249	 1.940016e+01	 18.040331	 7.488353	 11.005144	 10.251563	 4.378599	 6.342961
24646	 1.950008e+01	 18.082205	 7.501825	 11.029022	 10.362681	 4.451364	 6.435779
25050	 1.960004e+01	 18.122072	 7.514887	 11.053228	 10.467653	 4.519916	 6.523186
25461	 1.970013e+01	 18.160495	 7.527930	 11.077344	 10.566526	 4.583880	 6.604734
25878	 1.980019e+01	 18.197985	 7.541446	 11.100775	 10.659084	 4.642713	 6.679902
26300	 1.990007e+01	 18.234937	 7.555977	 11.123025	 10.745147	 4.695906	 6.748335
26728	 2.000013e+01	 18.271727	 7.572043	 11.143933	 10.824964	 4.743244	 6.810116
27160	 2.010006e+01	 18.308267	 7.589764	 11.163468	 10.898266	 4.784244	 6.864959
27596	 2.020005e+01	 18.344471	 7.608919	 11.181960	 10.965245	 4.818754	 6.912923
28035	 2.030016e+01	 18.380124	 7.628942	 11.199920	 11.026037	 4.846668	 6.953972
28475	 2.040019e+01	 18.414955	 7.649108	 11.217896	 11.080711	 4.867966	 6.987974
28915	 2.050010e+01	 18.448874	 7.668814	 11.236429	 11.129528	 4.882825	 7.014914
29355	 2.060010e+01	 18.482037	 7.687722	 11.255970	 11.172895	 4.891543	 7.034875
29794	 2.070005e+01	 18.514525	 7.705650	 11.276648	 11.211066	 4.894425	 7.047932
30232	 2.080010e+01	 18.546505	 7.722683	 11.298424	 11.244419	 4.891795	 7.054324
30668	 2.090007e+01	 18.577883	 7.738958	 11.320991	 11.273218	 4.883975	 7.054381
31103	 2.100023e+01	 18.608547	 7.754706	 11.344039	 11.297872	 4.871300	 7.048541
31535	 2.110021e+01	 18.638161	 7.770036	 11.367134	 11.318626	 4.854253	 7.037336
31965	 2.120022e+01	 18.666550	 7.785030	 11.390016	 11.335856	 4.833304	 7.021294
32392	 2.130011e+01	 18.693567	 7.799615	 11.412450	 11.349836	 4.809001	 7.000970
32817	 2.140017e+01	 18.719329	 7.813704	 11.434396	 11.360838	 4.781765	 6.976794
33239	 2.150017e+01	 18.743951	 7.827112	 11.455760	 11.368997	 4.752104	 6.949259
33658	 2.160020e+01	 18.767802	 7.839772	 11.476592	 11.374422	 4.720374	 6.918725
34073	 2.170005e+01	 18.791182	 7.851619	 11.496860	 11.377144	 4.686975	 6.885614
34486	 2.180020e+01	 18.814474	 7.862701	 11.516630	 11.377173	 4.652029	 6.850100
34894	 2.190001e+01	 18.837698	 7.872985	 11.535717	 11.374504	 4.616023	 6.812752
35300	 2.200022e+01	 18.861002	 7.882602	 11.554139	 11.369130	 4.578964	 6.773672
35701	 2.210006e+01	 18.884074	 7.891601	 11.571612	 11.361152	 4.541438	 6.733563
36099	 2.220010e+01	 18.906885	 7.900234	 11.588121	 11.350653	 4.503582	 6.692640
36493	 2.230005e+01	 18.929190	 7.908686	 11.603511	 11.337837	 4.465880	 6.651468
36884	 2.240013e+01	 18.950884	 7.917164	 11.617750	 11.322897	 4.428638	 6.610406
37271	 2.250011e+01	 18.971847	 7.925784	 11.630811	 11.306105	 4.392291	 6.569953
37654	 2.260003e+01	 18.992035	 7.934587	 11.642739	 11.287713	 4.357160	 6.530477
38034	 2.270007e+01	 19.011424	 7.943514	 11.653603	 11.267934	 4.323483	 6.492234
38411	 2.280025e+01	 19.029947	 7.952408	 11.663466	 11.247006	 4.291564	 6.455519
38783	 2.290007e+01	 19.047415	 7.961008	 11.672340	 11.225280	 4.261864	 6.420766
39153	 2.300023e+01	 19.063779	 7.969114	 11.680294	 11.202833	 4.234482	 6.387956
39519	 2.310004e+01	 19.078695	 7.976415	 11.687227	 11.180046	 4.209904	 6.357516
39884	 2.320027e+01	 19.092057	 7.982780	 11.693140	 11.156942	 4.188187	 6.329382
40245	 2.330025e+01	 19.103585	 7.988064	 11.697945	 11.133857	 4.169665	 6.303890
40602	 2.340007e+01	 19.113117	 7.992234	 11.701589	 11.110924	 4.154397	 6.281107
40957	 2.350018e+01	 19.120457	 7.995262	 11.703969	 11.088181	 4.142354	 6.261021
41310	 2.360023e+01	 19.125292	 7.997062	 11.704921	 11.065820	 4.133546	 6.243753
41662	 2.370019e+01	 19.127358	 7.997554	 11.704308	 11.043932	 4.127867	 6.229292
42013	 2.380012e+01	 19.126453	 7.996658	 11.702048	 11.022568	 4.125154	 6.217566
42362	 2.390014e+01	 19.122427	 7.994304	 11.698089	 11.001737	 4.125203	 6.208448
42707	 2.400018e+01	 19.115130	 7.990417	 11.692369	 10.981484	 4.127777	 6.201802
43048	 2.410018e+01	 19.104307	 7.984861	 11.684727	 10.961835	 4.132594	 6.197453
43386	 2.420006e+01	 19.089662	 7.977486	 11.674955	 10.942815	 4.139324	 6.195200
43723	 2.430017e+01	 19.070875	 7.968139	 11.662823	 10.924363	 4.147652	 6.194813
44059	 2.440001e+01	 19.047772	 7.956748	 11.648181	 10.906560	 4.157190	 6.196048
44399	 2.450020e+01	 19.019907	 7.943106	 11.630696	 10.889282	 4.167666	 6.198649
44741	 2.460019e+01	 18.987360	 7.927294	 11.610376	 10.872597	 4.178703	 6.202322
45084	 2.470011e+01	 18.950184	 7.909392	 11.587212	 10.856448	 4.190004	 6.206782
45426	 2.480004e+01	 18.908519	 7.889524	 11.561257	 10.840779	 4.201295	 6.211748
45765	 2.490001e+01	 18.862571	 7.867832	 11.532605	 10.825555	 4.212309	 6.216956
46102	 2.500022e+01	 18.812375	 7.844352	 11.501237	 10.810720	 4.222822	 6.222167
46435	 2.510009e+01	 18.758456	 7.819343	 11.467454	 10.796339	 4.232545	 6.227119
46765	 2.520001e+01	 18.700929	 7.792869	 11.431307	 10.782344	 4.241305	 6.231616
47093	 2.530002e+01	 18.640076	 7.765056	 11.392955	 10.768731	 4.248908	 6.235463
47419	 2.540029e+01	 18.576212	 7.736052	 11.352590	 10.755481	 4.255182	 6.238484
47741	 2.550009e+01	 18.510264	 7.706266	 11.310790	 10.742699	 4.259929	 6.240505
48062	 2.560006e+01	 18.442297	 7.675712	 11.267593	 10.730306	 4.263058	 6.241411
48384	 2.570024e+01	 18.372764	 7.644572	 11.223275	 10.718299	 4.264453	 6.241083
48704	 2.580001e+01	 18.302734	 7.613308	 11.178525	 10.706738	 4.264032	 6.239434
49024	 2.590031e+01	 18.232212	 7.581903	 11.133348	 10.695493	 4.261732	 6.236369
49341	 2.600019e+01	 18.162464	 7.550892	 11.088556	 10.684643	 4.257549	 6.231853
49656	 2.610006e+01	 18.093458	 7.520240	 11.044132	 10.674107	 4.251485	 6.225834
49970	 2.620028e+01	 18.024970	 7.489828	 10.999939	 10.663801	 4.243543	 6.218248
50281	 2.630019e+01	 17.957461	 7.459840	 10.956282	 10.653739	 4.233836	 6.209121
50590	 2.640004e+01	 17.890732	 7.430170	 10.913037	 10.643829	 4.222421	 6.198424
50899	 2.650024e+01	 17.824481	 7.400667	 10.870015	 10.633958	 4.209333	 6.186103
51205	 2.660008e+01	 17.759183	 7.371529	 10.827532	 10.624112	 4.194753	 6.172256
51510	 2.670018e+01	 17.694399	 7.342552	 10.785312	 10.614141	 4.178681	 6.156816
51813	 2.680027e+01	 17.630295	 7.313804	 10.743468	 10.603981	 4.161243	 6.139850
52114	 2.690021e+01	 17.566915	 7.285301	 10.702037	 10.593550	 4.142548	 6.121421
52413	 2.700001e+01	 17.504226	 7.257028	 10.661006	 10.582753	 4.122686	 6.101576
52712	 2.710024e+01	 17.441850	 7.228819	 10.620135	 10.571435	 4.101640	 6.080251
53012	 2.720002e+01	 17.380233	 7.200875	 10.579715	 10.559609	 4.079711	 6.057696
53317	 2.730020e+01	 17.318808	 7.172944	 10.539383	 10.547098	 4.056870	 6.033808
53625	 2.740009e+01	 17.257980	 7.145223	 10.499413	 10.533920	 4.033471	 6.008860
53937	 2.750002e+01	 17.197547	 7.117634	 10.459683	 10.519986	 4.009702	 5.982925
54254	 2.760030e+01	 17.137322	 7.090107	 10.420080	 10.505215	 3.985817	 5.956105
54574	 2.770026e+01	 17.077686	 7.062832	 10.380864	 10.489681	 3.962363	 5.928800
54898	 2.780022e+01	 17.018451	 7.035741	 10.341922	 10.473334	 3.939722	 5.901201
55226	 2.790015e+01	 16.959620	 7.008853	 10.303265	 10.456186	 3.918405	 5.873633
55558	 2.800003e+01	 16.901198	 6.982189	 10.264907	 10.438259	 3.898945	 5.846471
55895	 2.810014e+01	 16.843022	 6.955692	 10.226751	 10.419535	 3.881821	 5.820056
56236	 2.820015e+01	 16.785275	 6.929464	 10.188928	 10.400120	 3.867587	 5.794919
56581	 2.830003e+01	 16.727965	 6.903522	 10.151454	 10.380078	 3.856673	 5.771512
56931	 2.840004e+01	 16.670939	 6.877810	 10.114243	 10.359427	 3.849416	 5.750219
57286	 2.850014e+01	 16.614214	 6.852347	 10.077316	 10.338253	 3.846118	 5.731481
57645	 2.860002e+01	 16.557962	 6.827216	 10.040798	 10.316716	 3.846976	 5.715743
58010	 2.870021e+01	 16.501887	 6.802288	 10.004508	 10.294808	 3.852099	 5.703277
58379	 2.880011e+01	 16.446313	 6.777708	 9.968664	 10.272770	 3.861462	 5.694451
58754	 2.890024e+01	 16.390952	 6.753346	 9.933087	 10.250615	 3.875028	 5.689446
59133	 2.900004e+01	 16.336108	 6.729334	 9.897978	 10.228604	 3.892547	 5.688440
59518	 2.910001e+01	 16.281501	 6.705542	 9.863158	 10.206769	 3.913860	 5.691500
59909	 2.920012e+01	 16.227148	 6.681975	 9.828637	 10.185277	 3.938681	 5.698651
60305	 2.930009e+01	 16.173204	 6.658693	 9.794512	 10.164357	 3.966600	 5.709800
60707	 2.940013e+01	 16.119549	 6.635639	 9.760699	 10.144140	 3.997316	 5.724825
61115	 2.950019e+01	 16.066205	 6.612816	 9.727206	 10.124819	 4.030458	 5.743521
61529	 2.960023e+01	 16.013191	 6.590228	 9.694038	 10.106597	 4.065667	 5.765627
61949	 2.970012e+01	 15.960578	 6.567899	 9.661229	 10.089691	 4.102565	 5.790822
62377	 2.980020e+01	 15.908182	 6.545748	 9.628659	 10.074245	 4.140987	 5.818891
62812	 2.990018e+01	 15.856153	 6.523833	 9.596413	 10.060503	 4.180568	 5.849455
63254	 3.000000e+01	 15.804513	 6.502161	 9.564499	 10.048659	 4.221063	 5.882198
63705	 3.010007e+01	 15.753058	 6.480645	 9.532785	 10.038856	 4.262445	 5.916971
64164	 3.020009e+01	 15.701938	 6.459344	 9.501360	 10.031305	 4.304443	 5.953426
64632	 3.030021e+01	 15.651074	 6.438226	 9.470171	 10.026158	 4.346997	 5.991385
65108	 3.040014e+01	 15.600611	 6.417347	 9.439304	 10.023576	 4.389893	 6.030535
65593	 3.050002e+01	 15.550474	 6.396676	 9.408712	 10.023676	 4.433123	 6.070753
66089	 3.060020e+01	 15.500499	 6.376144	 9.378290	 10.026585	 4.476788	 6.112029
66594	 3.070018e+01	 15.450920	 6.355849	 9.348182	 10.032392	 4.520663	 6.154051
67109	 3.080011e+01	 15.401665	 6.335758	 9.318341	 10.041179	 4.564811	 6.196784
67635	 3.090013e+01	 15.352670	 6.315846	 9.288728	 10.053029	 4.609310	 6.240219
68172	 3.100015e+01	 15.303975	 6.296129	 9.259364	 10.067994	 4.654164	 6.284283
68720	 3.110006e+01	 15.255626	 6.276626	 9.230276	 10.086101	 4.699384	 6.328917
69281	 3.120010e+01	 15.207513	 6.257294	 9.201397	 10.107432	 4.745147	 6.374232
69855	 3.130012e+01	 15.159707	 6.238162	 9.172765	 10.131995	 4.791480	 6.420198
70443	 3.140016e+01	 15.112183	 6.219224	 9.144366	 10.159833	 4.838519	 6.466894
71045	 3.150013e+01	 15.064989	 6.200499	 9.116227	 10.190945	 4.886343	 6.514350
71662	 3.160010e+01	 15.018088	 6.181975	 9.088325	 10.225381	 4.935126	 6.562700
72295	 3.170013e+01	 14.971457	 6.163645	 9.060645	 10.263192	 4.985047	 6.612088
72944	 3.180006e+01	 14.925166	 6.145538	 9.033229	 10.304353	 5.036192	 6.662574
73611	 3.190002e+01	 14.879161	 6.127638	 9.006048	 10.348947	 5.088793	 6.714362
74298	 3.200009e+01	 14.833398	 6.109929	 8.979075	 10.397071	 5.143091	 6.767672
75005	 3.210013e+01	 14.787956	 6.092447	 8.952360	 10.448703	 5.199194	 6.822595
75733	 3.220011e+01	 14.742839	 6.075195	 8.925908	 10.503896	 5.257298	 6.879309
76483	 3.230001e+01	 14.698061	 6.058183	 8.899729	 10.562698	 5.317594	 6.937990
77258	 3.240004e+01	 14.653533	 6.041382	 8.873777	 10.625311	 5.380422	 6.998961
78059	 3.250010e+01	 14.609300	 6.024812	 8.848082	 10.691777	 5.445952	 7.062375
78887	 3.260007e+01	 14.565420	 6.008500	 8.822681	 10.762116	 5.514335	 7.128364
79746	 3.270011e+01	 14.521821	 5.992425	 8.797537	 10.836564	 5.585922	 7.197256
80637	 3.280002e+01	 14.478599	 5.976626	 8.772712	 10.915084	 5.660788	 7.269119
81565	 3.290004e+01	 14.435649	 5.961070	 8.748147	 10.998019	 5.739363	 7.344361
82532	 3.300009e+01	 14.393012	 5.945777	 8.723873	 11.085461	 5.821818	 7.423154
83540	 3.310005e+01	 14.350747	 5.930773	 8.699928	 11.177466	 5.908279	 7.505633
84594	 3.320001e+01	 14.308813	 5.916046	 8.676294	 11.274308	 5.999055	 7.592127
85699	 3.330003e+01	 14.267205	 5.901600	 8.652973	 11.376218	 6.094394	 7.682923
86859	 3.340001e+01	 14.225960	 5.887452	 8.629995	 11.483328	 6.194431	 7.778222
88080	 3.350004e+01	 14.185061	 5.873603	 8.607359	 11.595940	 6.299435	 7.878373
89368	 3.360006e+01	 14.144536	 5.860070	 8.585091	 11.714251	 6.409554	 7.983634
90732	 3.370004e+01	 14.104416	 5.846873	 8.563215	 11.838466	 6.524928	 8.094268
92185	 3.380003e+01	 14.064697	 5.834022	 8.541737	 11.968932	 6.645809	 8.210666
93739	 3.390003e+01	 14.025396	 5.821536	 8.520677	 12.105954	 6.772410	 8.333184
95405	 3.400001e+01	 13.986548	 5.809443	 8.500058	 12.249835	 6.904937	 8.462176
97201	 3.410004e+01	 13.948148	 5.797758	 8.479889	 12.401047	 7.043750	 8.598148
99154	 3.420004e+01	 13.910248	 5.786516	 8.460208	 12.559907	 7.189078	 8.741475
101300	 3.430000e+01	 13.872880	 5.775744	 8.441043	 12.726831	 7.341252	 8.892613
103680	 3.440003e+01	 13.836032	 5.765459	 8.422399	 12.902527	 7.500879	 9.052285
106324	 3.450001e+01	 13.799781	 5.755706	 8.404327	 13.087327	 7.668224	 9.220880
109265	 3.460000e+01	 13.764132	 5.746504	 8.386842	 13.281951	 7.843895	 9.399158
112530	 3.470000e+01	 13.729119	 5.737881	 8.369978	 13.487004	 8.028383	 9.587795
116108	 3.480002e+01	 13.694773	 5.729861	 8.353765	 13.703167	 8.222270	 9.787571
119919	 3.490000e+01	 13.661143	 5.722472	 8.338247	 13.931020	 8.426197	 9.999207
123803	 3.500002e+01	 13.628244	 5.715740	 8.323455	 14.171468	 8.641767	 10.223719
127529	 3.510001e+01	 13.596141	 5.709779	 8.309444	 14.425533	 8.874509	 10.461924


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/output/RMS_DT_output.dat <==
0	 0.000000e+00	 0.000000	 0.000000	 0.000000	 0.000000	 0.000000	 0.000000
1	 1.342917e-01	 0.000021	 0.000000	 0.000006	 0.000000	 0.000000	 0.000000
2	 2.397651e-01	 0.000266	 0.000002	 0.000075	 0.000002	 0.000001	 0.000000
4	 3.177042e-01	 0.000564	 0.000009	 0.000158	 0.000009	 0.000002	 0.000002
7	 4.010518e-01	 0.000733	 0.000022	 0.000206	 0.000022	 0.000005	 0.000006
12	 5.137096e-01	 0.000852	 0.000046	 0.000239	 0.000046	 0.000010	 0.000013
17	 6.093008e-01	 0.000912	 0.000066	 0.000256	 0.000066	 0.000014	 0.000019
23	 7.054935e-01	 0.000954	 0.000085	 0.000268	 0.000085	 0.000018	 0.000024
31	 8.121289e-01	 0.001097	 0.000105	 0.000308	 0.000105	 0.000022	 0.000030
39	 9.032814e-01	 0.001153	 0.000138	 0.000324	 0.000138	 0.000029	 0.000039
49	 1.003706e+00	 0.001144	 0.000172	 0.000321	 0.000172	 0.000037	 0.000048
60	 1.102671e+00	 0.001081	 0.000202	 0.000304	 0.000202	 0.000043	 0.000057
72	 1.201248e+00	 0.000986	 0.000227	 0.000277	 0.000227	 0.000048	 0.000064
85	 1.300255e+00	 0.000993	 0.000246	 0.000279	 0.000246	 0.000052	 0.000069
99	 1.400385e+00	 0.000982	 0.000275	 0.000276	 0.000275	 0.000059	 0.000077
114	 1.502274e+00	 0.000923	 0.000305	 0.000259	 0.000305	 0.000065	 0.000086
129	 1.600122e+00	 0.000839	 0.000327	 0.000235	 0.000327	 0.000070	 0.000092
145	 1.701297e+00	 0.000929	 0.000342	 0.000261	 0.000342	 0.000073	 0.000096
161	 1.800143e+00	 0.000983	 0.000349	 0.000276	 0.000349	 0.000074	 0.000098
178	 1.903447e+00	 0.000987	 0.000374	 0.000277	 0.000374	 0.000080	 0.000105
195	 2.005649e+00	 0.000965	 0.000391	 0.000271	 0.000391	 0.000084	 0.000110
211	 2.101309e+00	 0.001018	 0.000400	 0.000286	 0.000400	 0.000085	 0.000112
228	 2.202787e+00	 0.001028	 0.000401	 0.000289	 0.000401	 0.000086	 0.000113
245	 2.304388e+00	 0.001006	 0.000410	 0.000283	 0.000410	 0.000088	 0.000115
261	 2.400352e+00	 0.001009	 0.000422	 0.000283	 0.000422	 0.000090	 0.000119
278	 2.502934e+00	 0.001086	 0.000427	 0.000305	 0.000427	 0.000091	 0.000120
295	 2.605665e+00	 0.001117	 0.000424	 0.000314	 0.000424	 0.000091	 0.000119
311	 2.702216e+00	 0.001111	 0.000422	 0.000312	 0.000422	 0.000090	 0.000118
328	 2.804944e+00	 0.001113	 0.000431	 0.000313	 0.000431	 0.000092	 0.000121
344	 2.902056e+00	 0.001150	 0.000434	 0.000323	 0.000434	 0.000093	 0.000122
361	 3.005856e+00	 0.001148	 0.000429	 0.000323	 0.000429	 0.000092	 0.000120
377	 3.103430e+00	 0.001136	 0.000419	 0.000319	 0.000419	 0.000089	 0.000118
393	 3.201041e+00	 0.001147	 0.000426	 0.000322	 0.000426	 0.000091	 0.000120
410	 3.305132e+00	 0.001188	 0.000427	 0.000334	 0.000427	 0.000091	 0.000120
426	 3.403814e+00	 0.001190	 0.000422	 0.000334	 0.000422	 0.000090	 0.000118
442	 3.502545e+00	 0.001154	 0.000409	 0.000324	 0.000409	 0.000087	 0.000115
458	 3.601252e+00	 0.001125	 0.000413	 0.000316	 0.000413	 0.000088	 0.000116
474	 3.700261e+00	 0.001161	 0.000413	 0.000326	 0.000413	 0.000088	 0.000116
491	 3.806244e+00	 0.001161	 0.000408	 0.000326	 0.000408	 0.000087	 0.000114
507	 3.906195e+00	 0.001122	 0.000411	 0.000315	 0.000411	 0.000088	 0.000115
523	 4.006076e+00	 0.001089	 0.000414	 0.000306	 0.000414	 0.000088	 0.000116
539	 4.106237e+00	 0.001091	 0.000399	 0.000307	 0.000399	 0.000085	 0.000112
554	 4.200790e+00	 0.001095	 0.000400	 0.000307	 0.000400	 0.000085	 0.000112
570	 4.301918e+00	 0.001062	 0.000405	 0.000298	 0.000405	 0.000087	 0.000114
586	 4.402863e+00	 0.001038	 0.000402	 0.000292	 0.000402	 0.000086	 0.000113
602	 4.504009e+00	 0.001032	 0.000387	 0.000290	 0.000387	 0.000083	 0.000109
618	 4.605856e+00	 0.001048	 0.000392	 0.000294	 0.000392	 0.000084	 0.000110
633	 4.701493e+00	 0.001028	 0.000397	 0.000289	 0.000397	 0.000085	 0.000111
649	 4.803195e+00	 0.001015	 0.000380	 0.000285	 0.000380	 0.000081	 0.000107
665	 4.905064e+00	 0.000976	 0.000361	 0.000274	 0.000361	 0.000077	 0.000101
680	 5.001251e+00	 0.000962	 0.000369	 0.000270	 0.000369	 0.000079	 0.000104
696	 5.103827e+00	 0.000975	 0.000363	 0.000274	 0.000363	 0.000077	 0.000102
712	 5.206038e+00	 0.000984	 0.000346	 0.000276	 0.000346	 0.000074	 0.000097
727	 5.302130e+00	 0.000978	 0.000334	 0.000275	 0.000334	 0.000071	 0.000094
743	 5.405571e+00	 0.001007	 0.000335	 0.000283	 0.000335	 0.000071	 0.000094
758	 5.502403e+00	 0.000994	 0.000306	 0.000279	 0.000306	 0.000065	 0.000086
774	 5.605384e+00	 0.000963	 0.000284	 0.000270	 0.000284	 0.000061	 0.000080
789	 5.702342e+00	 0.000911	 0.000291	 0.000256	 0.000291	 0.000062	 0.000082
804	 5.800429e+00	 0.000908	 0.000294	 0.000255	 0.000294	 0.000063	 0.000083
820	 5.905339e+00	 0.000907	 0.000273	 0.000255	 0.000273	 0.000058	 0.000077
835	 6.003376e+00	 0.000884	 0.000251	 0.000248	 0.000251	 0.000054	 0.000070
850	 6.101833e+00	 0.000887	 0.000265	 0.000249	 0.000265	 0.000056	 0.000074
865	 6.201398e+00	 0.000954	 0.000258	 0.000268	 0.000258	 0.000055	 0.000073
880	 6.302551e+00	 0.000966	 0.000256	 0.000271	 0.000256	 0.000055	 0.000072
895	 6.403547e+00	 0.000921	 0.000240	 0.000259	 0.000240	 0.000051	 0.000067
910	 6.504446e+00	 0.000853	 0.000252	 0.000240	 0.000252	 0.000054	 0.000071
925	 6.606017e+00	 0.000818	 0.000257	 0.000230	 0.000257	 0.000055	 0.000072
939	 6.701552e+00	 0.000844	 0.000251	 0.000237	 0.000251	 0.000054	 0.000071
954	 6.801901e+00	 0.000858	 0.000259	 0.000241	 0.000259	 0.000055	 0.000073
970	 6.906300e+00	 0.000840	 0.000261	 0.000236	 0.000261	 0.000056	 0.000073
985	 7.001871e+00	 0.000814	 0.000269	 0.000229	 0.000269	 0.000058	 0.000076
1001	 7.101526e+00	 0.000783	 0.000273	 0.000220	 0.000273	 0.000058	 0.000077
1018	 7.204960e+00	 0.000806	 0.000278	 0.000227	 0.000278	 0.000060	 0.000079
1035	 7.305572e+00	 0.000817	 0.000292	 0.000231	 0.000292	 0.000063	 0.000083
1052	 7.403454e+00	 0.000816	 0.000306	 0.000231	 0.000306	 0.000066	 0.000087
1070	 7.504368e+00	 0.000810	 0.000322	 0.000230	 0.000322	 0.000069	 0.000092
1088	 7.602707e+00	 0.000831	 0.000320	 0.000237	 0.000320	 0.000069	 0.000092
1107	 7.703941e+00	 0.000840	 0.000310	 0.000240	 0.000310	 0.000068	 0.000089
1126	 7.802746e+00	 0.000854	 0.000288	 0.000245	 0.000288	 0.000063	 0.000084
1146	 7.904333e+00	 0.000852	 0.000276	 0.000247	 0.000276	 0.000061	 0.000082
1166	 8.003629e+00	 0.000837	 0.000295	 0.000246	 0.000295	 0.000066	 0.000088
1186	 8.100806e+00	 0.000828	 0.000319	 0.000247	 0.000319	 0.000072	 0.000097
1207	 8.200728e+00	 0.000827	 0.000345	 0.000253	 0.000345	 0.000078	 0.000108
1229	 8.303252e+00	 0.000882	 0.000390	 0.000276	 0.000390	 0.000088	 0.000125
1251	 8.403729e+00	 0.001038	 0.000466	 0.000333	 0.000466	 0.000105	 0.000154
1273	 8.502300e+00	 0.001326	 0.000594	 0.000438	 0.000594	 0.000131	 0.000202
1296	 8.603452e+00	 0.001853	 0.000825	 0.000633	 0.000825	 0.000179	 0.000289
1319	 8.702791e+00	 0.002735	 0.001209	 0.000968	 0.001209	 0.000261	 0.000437
1342	 8.800433e+00	 0.004198	 0.001849	 0.001513	 0.001849	 0.000397	 0.000678
1366	 8.900623e+00	 0.006959	 0.003055	 0.002416	 0.003055	 0.000625	 0.001074
1391	 9.003256e+00	 0.012433	 0.005459	 0.003907	 0.005459	 0.000999	 0.001729
1415	 9.100217e+00	 0.022156	 0.009709	 0.006264	 0.009709	 0.001545	 0.002759
1441	 9.203623e+00	 0.040759	 0.017791	 0.010755	 0.017791	 0.002471	 0.004711
1466	 9.301528e+00	 0.070539	 0.030639	 0.018498	 0.030639	 0.003961	 0.008053
1492	 9.401840e+00	 0.119068	 0.051392	 0.032462	 0.051392	 0.006653	 0.014043
1518	 9.500675e+00	 0.191810	 0.082064	 0.055587	 0.082064	 0.011308	 0.023893
1545	 9.601805e+00	 0.300636	 0.127181	 0.093466	 0.127181	 0.019363	 0.039899
1572	 9.701448e+00	 0.451750	 0.188650	 0.150541	 0.188650	 0.032098	 0.063746
1600	 9.803249e+00	 0.663270	 0.272662	 0.236174	 0.272662	 0.051885	 0.098991
1628	 9.903516e+00	 0.941946	 0.380342	 0.355330	 0.380342	 0.080108	 0.147187
1656	 1.000227e+01	 1.299257	 0.514527	 0.514926	 0.514527	 0.118457	 0.210425
1685	 1.010296e+01	 1.764645	 0.684211	 0.730730	 0.684211	 0.170417	 0.293856
1714	 1.020202e+01	 2.339526	 0.887732	 1.005926	 0.887732	 0.236203	 0.397416
1744	 1.030278e+01	 3.061466	 1.136291	 1.361100	 1.136291	 0.320043	 0.527371
1774	 1.040176e+01	 3.923579	 1.425583	 1.795627	 1.425583	 0.420836	 0.681896
1805	 1.050213e+01	 4.970908	 1.769071	 2.335154	 1.769071	 0.543405	 0.868509
1836	 1.060053e+01	 6.182768	 2.159045	 2.972291	 2.159045	 0.685147	 1.083255
1869	 1.070304e+01	 7.654300	 2.625857	 3.761917	 2.625857	 0.857401	 1.343206
1902	 1.080279e+01	 9.301010	 3.143448	 4.663579	 3.143448	 1.050731	 1.634188
1937	 1.090043e+01	 11.123322	 3.714147	 5.680761	 3.714147	 1.266050	 1.957651
1977	 1.100185e+01	 13.235055	 4.376944	 6.882422	 4.376944	 1.518535	 2.336225
2020	 1.110110e+01	 15.509843	 5.096944	 8.202353	 5.096944	 1.795517	 2.750686
2067	 1.120030e+01	 17.973099	 5.888116	 9.659628	 5.888116	 2.102976	 3.209810
2119	 1.130097e+01	 20.642436	 6.764096	 11.270440	 6.764096	 2.447209	 3.722652
2175	 1.140083e+01	 23.426542	 7.703999	 12.984966	 7.703999	 2.821252	 4.278352
2236	 1.150149e+01	 26.331490	 8.719610	 14.810793	 8.719610	 3.231208	 4.885410
2301	 1.160123e+01	 29.264304	 9.788284	 16.691580	 9.788284	 3.669427	 5.531920
2370	 1.170021e+01	 32.183457	 10.903356	 18.600496	 10.903356	 4.134556	 6.215332
2445	 1.180123e+01	 35.125546	 12.088556	 20.561224	 12.088556	 4.638225	 6.951995
2523	 1.190030e+01	 37.932742	 13.287425	 22.465891	 13.287425	 5.157833	 7.708238
2606	 1.200019e+01	 40.646266	 14.521408	 24.337550	 14.521408	 5.703593	 8.498520
2694	 1.210090e+01	 43.230798	 15.779044	 26.147562	 15.779044	 6.271436	 9.316546
2785	 1.220031e+01	 45.606890	 17.021563	 27.835337	 17.021563	 6.844144	 10.137331
2881	 1.230075e+01	 47.809002	 18.265871	 29.421853	 18.265871	 7.429423	 10.971895
2980	 1.240025e+01	 49.776313	 19.475702	 30.861187	 19.475702	 8.009782	 11.795483
3084	 1.250090e+01	 51.540994	 20.665422	 32.172850	 20.665422	 8.591328	 12.617077
3191	 1.260078e+01	 53.071153	 21.802971	 33.324729	 21.802971	 9.157251	 13.413280
3302	 1.270085e+01	 54.393965	 22.892579	 34.326087	 22.892579	 9.707798	 14.184950
3416	 1.280015e+01	 55.512899	 23.920313	 35.170254	 23.920313	 10.233403	 14.919374
3535	 1.290024e+01	 56.460145	 24.901651	 35.878014	 24.901651	 10.738876	 15.624177
3659	 1.300078e+01	 57.240633	 25.834640	 36.456864	 25.834640	 11.219829	 16.294380
3787	 1.310054e+01	 57.857739	 26.713631	 36.915282	 26.713631	 11.670072	 16.922770
3921	 1.320049e+01	 58.333089	 27.555686	 37.273989	 27.555686	 12.095720	 17.519349
4062	 1.330055e+01	 58.677418	 28.370003	 37.545367	 28.370003	 12.499735	 18.089448
4211	 1.340042e+01	 58.902456	 29.165731	 37.738744	 29.165731	 12.886127	 18.639203
4370	 1.350026e+01	 59.024111	 29.956215	 37.863595	 29.956215	 13.261801	 19.178130
4542	 1.360056e+01	 59.054032	 30.756460	 37.927091	 30.756460	 13.634743	 19.716892
4728	 1.370048e+01	 58.999328	 31.567757	 37.931144	 31.567757	 14.006586	 20.256902
4931	 1.380032e+01	 58.866540	 32.394377	 37.876491	 32.394377	 14.380365	 20.801757
5154	 1.390032e+01	 58.654466	 33.231191	 37.762779	 33.231191	 14.754889	 21.349132
5399	 1.400033e+01	 58.353484	 34.058158	 37.587782	 34.058158	 15.122618	 21.887510
5667	 1.410011e+01	 57.956062	 34.840607	 37.348241	 34.840607	 15.469996	 22.396503
5960	 1.420003e+01	 57.455895	 35.535724	 37.038854	 35.535724	 15.780183	 22.850783
6278	 1.430002e+01	 56.844217	 36.086261	 36.652342	 36.086261	 16.029757	 23.215425
6620	 1.440001e+01	 56.103815	 36.429939	 36.178599	 36.429939	 16.192312	 23.451279
6985	 1.450016e+01	 55.206344	 36.506648	 35.608902	 36.506648	 16.241243	 23.518817
7369	 1.460006e+01	 54.116632	 36.265775	 34.942498	 36.265775	 16.152267	 23.381828
7771	 1.470021e+01	 52.777630	 35.672408	 34.170348	 35.672408	 15.905331	 23.011339
8186	 1.480018e+01	 51.151240	 34.719262	 33.280986	 34.719262	 15.488678	 22.393750
8611	 1.490007e+01	 49.212441	 33.425437	 32.241006	 33.425437	 14.899335	 21.531905
9043	 1.500000e+01	 46.973072	 31.835177	 31.003002	 31.835177	 14.145489	 20.445722
9480	 1.510007e+01	 44.498158	 30.011424	 29.525687	 30.011424	 13.246810	 19.167878
9918	 1.520017e+01	 41.877868	 28.030365	 27.802159	 28.030365	 12.232854	 17.741914
10352	 1.530021e+01	 39.208826	 25.967493	 25.874405	 25.967493	 11.136346	 16.215872
10778	 1.540016e+01	 36.568099	 23.888938	 23.820143	 23.888938	 9.989371	 14.635291
11194	 1.550022e+01	 34.012335	 21.851004	 21.751960	 21.851004	 8.819950	 13.040313
11598	 1.560020e+01	 31.640725	 19.907401	 19.861383	 19.907401	 7.658019	 11.474885
11990	 1.570003e+01	 29.568170	 18.101681	 18.324462	 18.101681	 6.533658	 9.984816
12373	 1.580017e+01	 27.875282	 16.460351	 17.133569	 16.460351	 5.477885	 8.614897
12746	 1.590011e+01	 26.593446	 15.011966	 16.244036	 15.011966	 4.547922	 7.429352
13111	 1.600017e+01	 25.650341	 13.754996	 15.599280	 13.754996	 3.814750	 6.480021
13468	 1.610018e+01	 24.949697	 12.680955	 15.145168	 12.680955	 3.356684	 5.805282
13818	 1.620023e+01	 24.411248	 11.771351	 14.833832	 11.771351	 3.201790	 5.409872
14161	 1.630016e+01	 23.987176	 11.013419	 14.632920	 11.013419	 3.335236	 5.280296
14498	 1.640011e+01	 23.644824	 10.395055	 14.518628	 10.395055	 3.663898	 5.389636
14830	 1.650025e+01	 23.368966	 9.919535	 14.475826	 9.919535	 4.076759	 5.684768
15156	 1.660017e+01	 23.153216	 9.595397	 14.495561	 9.595397	 4.496259	 6.080369
15478	 1.670028e+01	 22.983567	 9.418378	 14.569855	 9.418378	 4.876473	 6.499469
15794	 1.680016e+01	 22.844046	 9.376042	 14.689595	 9.376042	 5.190412	 6.888714
16104	 1.690003e+01	 22.722490	 9.443277	 14.841317	 9.443277	 5.428044	 7.219709
16410	 1.700016e+01	 22.611417	 9.585618	 15.004807	 9.585618	 5.586510	 7.477191
16712	 1.710006e+01	 22.508570	 9.762721	 15.153813	 9.762721	 5.666629	 7.651446
17011	 1.720010e+01	 22.412740	 9.937097	 15.264334	 9.937097	 5.669528	 7.739990
17309	 1.730010e+01	 22.322470	 10.080444	 15.318828	 10.080444	 5.604223	 7.745030
17607	 1.740012e+01	 22.236741	 10.173759	 15.309162	 10.173759	 5.485255	 7.671864
17905	 1.750004e+01	 22.156519	 10.203580	 15.235739	 10.203580	 5.321322	 7.528255
18204	 1.760003e+01	 22.080414	 10.163647	 15.104614	 10.163647	 5.119016	 7.324260
18505	 1.770027e+01	 22.000857	 10.054410	 14.923769	 10.054410	 4.890913	 7.070427
18807	 1.780030e+01	 21.905077	 9.881232	 14.702977	 9.881232	 4.651297	 6.778510
19110	 1.790005e+01	 21.779088	 9.650605	 14.450582	 9.650605	 4.406057	 6.458232
19416	 1.800010e+01	 21.611306	 9.368021	 14.170883	 9.368021	 4.154720	 6.115451
19725	 1.810026e+01	 21.396150	 9.042817	 13.868803	 9.042817	 3.900617	 5.757953
20037	 1.820026e+01	 21.133374	 8.686992	 13.549606	 8.686992	 3.650004	 5.394166
20353	 1.830020e+01	 20.826072	 8.313654	 13.217732	 8.313654	 3.406798	 5.031371
20674	 1.840019e+01	 20.479172	 7.938419	 12.877662	 7.938419	 3.172553	 4.677288
21000	 1.850001e+01	 20.099405	 7.581650	 12.534578	 7.581650	 2.950601	 4.342147
21333	 1.860012e+01	 19.692586	 7.266660	 12.190897	 7.266660	 2.745997	 4.037197
21672	 1.870007e+01	 19.269005	 7.024251	 11.851473	 7.024251	 2.567268	 3.779911
22018	 1.880005e+01	 18.835792	 6.884070	 11.518703	 6.884070	 2.423172	 3.587255
22372	 1.890026e+01	 18.398846	 6.872145	 11.195127	 6.872145	 2.326016	 3.476926
22732	 1.900008e+01	 17.966749	 7.004452	 10.886245	 7.004452	 2.288597	 3.465078
23100	 1.910007e+01	 17.542519	 7.285247	 10.594255	 7.285247	 2.320822	 3.561635
23476	 1.920020e+01	 17.131262	 7.708201	 10.323262	 7.708201	 2.429925	 3.769154
23859	 1.930022e+01	 16.738445	 8.258279	 10.077501	 8.258279	 2.615172	 4.080043
24249	 1.940016e+01	 16.367327	 8.918103	 9.859246	 8.918103	 2.868525	 4.480641
24646	 1.950008e+01	 16.020020	 9.669842	 9.669261	 9.669842	 3.179052	 4.955768
25050	 1.960004e+01	 15.697430	 10.496440	 9.506916	 10.496440	 3.536527	 5.491999
25461	 1.970013e+01	 15.399002	 11.382082	 9.370659	 11.382082	 3.932745	 6.078692
25878	 1.980019e+01	 15.123443	 12.310032	 9.258728	 12.310032	 4.360507	 6.705945
26300	 1.990007e+01	 14.868287	 13.264906	 9.168874	 13.264906	 4.814121	 7.365207
26728	 2.000013e+01	 14.629263	 14.237262	 9.098084	 14.237262	 5.291208	 8.052149
27160	 2.010006e+01	 14.403532	 15.211731	 9.043455	 15.211731	 5.786379	 8.758259
27596	 2.020005e+01	 14.187156	 16.178238	 9.001272	 16.178238	 6.296366	 9.478445
28035	 2.030016e+01	 13.976872	 17.125803	 8.967638	 17.125803	 6.817162	 10.206567
28475	 2.040019e+01	 13.770071	 18.041675	 8.938688	 18.041675	 7.343296	 10.934646
28915	 2.050010e+01	 13.563749	 18.915835	 8.910762	 18.915835	 7.870152	 11.656160
29355	 2.060010e+01	 13.354440	 19.741602	 8.880645	 19.741602	 8.394501	 12.366602
29794	 2.070005e+01	 13.139851	 20.510657	 8.845887	 20.510657	 8.911432	 13.059075
30232	 2.080010e+01	 12.918126	 21.218538	 8.804680	 21.218538	 9.417831	 13.728842
30668	 2.090007e+01	 12.690036	 21.859923	 8.756077	 21.859923	 9.909121	 14.368963
31103	 2.100023e+01	 12.458175	 22.433959	 8.699568	 22.433959	 10.383093	 14.975515
31535	 2.110021e+01	 12.230269	 22.937441	 8.635507	 22.937441	 10.834522	 15.540935
31965	 2.120022e+01	 12.016562	 23.371631	 8.564381	 23.371631	 11.260860	 16.061581
32392	 2.130011e+01	 11.830489	 23.737049	 8.487466	 23.737049	 11.657977	 16.532541
32817	 2.140017e+01	 11.683220	 24.036582	 8.406725	 24.036582	 12.023489	 16.951781
33239	 2.150017e+01	 11.579568	 24.271979	 8.326443	 24.271979	 12.353072	 17.315766
33658	 2.160020e+01	 11.513057	 24.446675	 8.253638	 24.446675	 12.644053	 17.623502
34073	 2.170005e+01	 11.470858	 24.564082	 8.198693	 24.564082	 12.893293	 17.873981
34486	 2.180020e+01	 11.440280	 24.628679	 8.172050	 24.628679	 13.099878	 18.068711
34894	 2.190001e+01	 11.412783	 24.644228	 8.180408	 24.644228	 13.261155	 18.207661
35300	 2.200022e+01	 11.383812	 24.615375	 8.223540	 24.615375	 13.377556	 18.293570
35701	 2.210006e+01	 11.352943	 24.547064	 8.292130	 24.547064	 13.448234	 18.328008
36099	 2.220010e+01	 11.322492	 24.443720	 8.373079	 24.443720	 13.474478	 18.313916
36493	 2.230005e+01	 11.297777	 24.310076	 8.455147	 24.310076	 13.457551	 18.254132
36884	 2.240013e+01	 11.285649	 24.150025	 8.531381	 24.150025	 13.399388	 18.151618
37271	 2.250011e+01	 11.292373	 23.967737	 8.597521	 23.967737	 13.302531	 18.009816
37654	 2.260003e+01	 11.321127	 23.766717	 8.651549	 23.766717	 13.169842	 17.832135
38034	 2.270007e+01	 11.372089	 23.549612	 8.692983	 23.549612	 13.004047	 17.621562
38411	 2.280025e+01	 11.443875	 23.319017	 8.722419	 23.319017	 12.808156	 17.381325
38783	 2.290007e+01	 11.534128	 23.078377	 8.741599	 23.078377	 12.586404	 17.116069
39153	 2.300023e+01	 11.641444	 22.827822	 8.753833	 22.827822	 12.340336	 16.827192
39519	 2.310004e+01	 11.762939	 22.570602	 8.763484	 22.570602	 12.074695	 16.519835
39884	 2.320027e+01	 11.897358	 22.305918	 8.775699	 22.305918	 11.790290	 16.194475
40245	 2.330025e+01	 12.041551	 22.036566	 8.794343	 22.036566	 11.491763	 15.855951
40602	 2.340007e+01	 12.193339	 21.763159	 8.820867	 21.763159	 11.181494	 15.506445
40957	 2.350018e+01	 12.351035	 21.485250	 8.854969	 21.485250	 10.860670	 15.146724
41310	 2.360023e+01	 12.511650	 21.204424	 8.895487	 21.204424	 10.532806	 14.780151
41662	 2.370019e+01	 12.672753	 20.921322	 8.941396	 20.921322	 10.200287	 14.408758
42013	 2.380012e+01	 12.831992	 20.636387	 8.991885	 20.636387	 9.865101	 14.034231
42362	 2.390014e+01	 12.987351	 20.349784	 9.046332	 20.349784	 9.528773	 13.657706
42707	 2.400018e+01	 13.136774	 20.062410	 9.104091	 20.062410	 9.193436	 13.281013
43048	 2.410018e+01	 13.278682	 19.775126	 9.164563	 19.775126	 8.860939	 12.905754
43386	 2.420006e+01	 13.411964	 19.488802	 9.227108	 19.488802	 8.533239	 12.533465
43723	 2.430017e+01	 13.536153	 19.203035	 9.291397	 19.203035	 8.210730	 12.164083
44059	 2.440001e+01	 13.650025	 18.919821	 9.356593	 18.919821	 7.896304	 11.800499
44399	 2.450020e+01	 13.754114	 18.638087	 9.422554	 18.638087	 7.589369	 11.441459
44741	 2.460019e+01	 13.847775	 18.359880	 9.488402	 18.359880	 7.292665	 11.089905
45084	 2.470011e+01	 13.931035	 18.085076	 9.553718	 18.085076	 7.006541	 10.746348
45426	 2.480004e+01	 14.004004	 17.813575	 9.618045	 17.813575	 6.731687	 10.411355
45765	 2.490001e+01	 14.066875	 17.545654	 9.680850	 17.545654	 6.469000	 10.085765
46102	 2.500022e+01	 14.120019	 17.281234	 9.741744	 17.281234	 6.218696	 9.769845
46435	 2.510009e+01	 14.163418	 17.022200	 9.799983	 17.022200	 5.982548	 9.466329
46765	 2.520001e+01	 14.197569	 16.767828	 9.855457	 16.767828	 5.760108	 9.174960
47093	 2.530002e+01	 14.222775	 16.518352	 9.907802	 16.518352	 5.551731	 8.896623
47419	 2.540029e+01	 14.239388	 16.273797	 9.956788	 16.273797	 5.357656	 8.631887
47741	 2.550009e+01	 14.247663	 16.036413	 10.001913	 16.036413	 5.179567	 8.383631
48062	 2.560006e+01	 14.248006	 15.805093	 10.043457	 15.805093	 5.016392	 8.151214
48384	 2.570024e+01	 14.240677	 15.580174	 10.081408	 15.580174	 4.868541	 7.935576
48704	 2.580001e+01	 14.226031	 15.363257	 10.115482	 15.363257	 4.736919	 7.738730
49024	 2.590031e+01	 14.204329	 15.152518	 10.145809	 15.152518	 4.620210	 7.559467
49341	 2.600019e+01	 14.176330	 14.950187	 10.171536	 14.950187	 4.519668	 7.399842
49656	 2.610006e+01	 14.142564	 14.755538	 10.191887	 14.755538	 4.434429	 7.259105
49970	 2.620028e+01	 14.103459	 14.568000	 10.206027	 14.568000	 4.363893	 7.136718
50281	 2.630019e+01	 14.059824	 14.388914	 10.212942	 14.388914	 4.308516	 7.033101
50590	 2.640004e+01	 14.012043	 14.217739	 10.211623	 14.217739	 4.267807	 6.947128
50899	 2.650024e+01	 13.960231	 14.053693	 10.201044	 14.053693	 4.240813	 6.877576
51205	 2.660008e+01	 13.904967	 13.897783	 10.180616	 13.897783	 4.226849	 6.823871
51510	 2.670018e+01	 13.846084	 13.748911	 10.149850	 13.748911	 4.225228	 6.784450
51813	 2.680027e+01	 13.783836	 13.607381	 10.108725	 13.607381	 4.235055	 6.758228
52114	 2.690021e+01	 13.718312	 13.473085	 10.057574	 13.473085	 4.254933	 6.743981
52413	 2.700001e+01	 13.649474	 13.345599	 9.996802	 13.345599	 4.283479	 6.740404
52712	 2.710024e+01	 13.576930	 13.223815	 9.926394	 13.223815	 4.319829	 6.746183
53012	 2.720002e+01	 13.501410	 13.108366	 9.847367	 13.108366	 4.362628	 6.759907
53317	 2.730020e+01	 13.422412	 12.997835	 9.759588	 12.997835	 4.410854	 6.780348
53625	 2.740009e+01	 13.340616	 12.892548	 9.664335	 12.892548	 4.462657	 6.806093
53937	 2.750002e+01	 13.255990	 12.791756	 9.562153	 12.791756	 4.516889	 6.835946
54254	 2.760030e+01	 13.168556	 12.694820	 9.453502	 12.694820	 4.572780	 6.868743
54574	 2.770026e+01	 13.079198	 12.602009	 9.339779	 12.602009	 4.629123	 6.903031
54898	 2.780022e+01	 12.987991	 12.512675	 9.221330	 12.512675	 4.685219	 6.937794
55226	 2.790015e+01	 12.895298	 12.426502	 9.098857	 12.426502	 4.740122	 6.972072
55558	 2.800003e+01	 12.801483	 12.343221	 8.973059	 12.343221	 4.792935	 7.005048
55895	 2.810014e+01	 12.706623	 12.262415	 8.844221	 12.262415	 4.843254	 7.036058
56236	 2.820015e+01	 12.611255	 12.184201	 8.713308	 12.184201	 4.890597	 7.064224
56581	 2.830003e+01	 12.515510	 12.108417	 8.580848	 12.108417	 4.934658	 7.088795
56931	 2.840004e+01	 12.419161	 12.034638	 8.446999	 12.034638	 4.975082	 7.109165
57286	 2.850014e+01	 12.322240	 11.962610	 8.312378	 11.962610	 5.011088	 7.124785
57645	 2.860002e+01	 12.225172	 11.892266	 8.178115	 11.892266	 5.041774	 7.135260
58010	 2.870021e+01	 12.127803	 11.823022	 8.044312	 11.823022	 5.066612	 7.140423
58379	 2.880011e+01	 12.031305	 11.755153	 7.912573	 11.755153	 5.084941	 7.140138
58754	 2.890024e+01	 11.935992	 11.688274	 7.782953	 11.688274	 5.096647	 7.134311
59133	 2.900004e+01	 11.843326	 11.622790	 7.656777	 11.622790	 5.101747	 7.122858
59518	 2.910001e+01	 11.753881	 11.558456	 7.534000	 11.558456	 5.100586	 7.105673
59909	 2.920012e+01	 11.668881	 11.495424	 7.415368	 11.495424	 5.093594	 7.082803
60305	 2.930009e+01	 11.589738	 11.433986	 7.302010	 11.433986	 5.081202	 7.054500
60707	 2.940013e+01	 11.517157	 11.374079	 7.194567	 11.374079	 5.063581	 7.020984
61115	 2.950019e+01	 11.451578	 11.315751	 7.094055	 11.315751	 5.040674	 6.982602
61529	 2.960023e+01	 11.393077	 11.259042	 7.001472	 11.259042	 5.012369	 6.939782
61949	 2.970012e+01	 11.341672	 11.204071	 6.917760	 11.204071	 4.978748	 6.893049
62377	 2.980020e+01	 11.297199	 11.150752	 6.843263	 11.150752	 4.940078	 6.842735
62812	 2.990018e+01	 11.259870	 11.099409	 6.778564	 11.099409	 4.897380	 6.789509
63254	 3.000000e+01	 11.229746	 11.050245	 6.723736	 11.050245	 4.851974	 6.733953
63705	 3.010007e+01	 11.206723	 11.003216	 6.678481	 11.003216	 4.804968	 6.676439
64164	 3.020009e+01	 11.190799	 10.958546	 6.642780	 10.958546	 4.757570	 6.617781
64632	 3.030021e+01	 11.181783	 10.916168	 6.616380	 10.916168	 4.710331	 6.558571
65108	 3.040014e+01	 11.179441	 10.876111	 6.599166	 10.876111	 4.663429	 6.499676
65593	 3.050002e+01	 11.183510	 10.838189	 6.591008	 10.838189	 4.616549	 6.441759
66089	 3.060020e+01	 11.193893	 10.802217	 6.591969	 10.802217	 4.569513	 6.385464
66594	 3.070018e+01	 11.210566	 10.768433	 6.602217	 10.768433	 4.523163	 6.331999
67109	 3.080011e+01	 11.233678	 10.737009	 6.621909	 10.737009	 4.478811	 6.282284
67635	 3.090013e+01	 11.263479	 10.708271	 6.651219	 10.708271	 4.438254	 6.237306
68172	 3.100015e+01	 11.300215	 10.682702	 6.690250	 10.682702	 4.403514	 6.198172
68720	 3.110006e+01	 11.344132	 10.660831	 6.739040	 10.660831	 4.376526	 6.165967
69281	 3.120010e+01	 11.395670	 10.643172	 6.797794	 10.643172	 4.359048	 6.141702
69855	 3.130012e+01	 11.455156	 10.630403	 6.866562	 10.630403	 4.353031	 6.126597
70443	 3.140016e+01	 11.523076	 10.623274	 6.945555	 10.623274	 4.360663	 6.121929
71045	 3.150013e+01	 11.599867	 10.622634	 7.034895	 10.622634	 4.384283	 6.129037
71662	 3.160010e+01	 11.686101	 10.629366	 7.134884	 10.629366	 4.426091	 6.149252
72295	 3.170013e+01	 11.782320	 10.644363	 7.245869	 10.644363	 4.487859	 6.183885
72944	 3.180006e+01	 11.888814	 10.668467	 7.367991	 10.668467	 4.570640	 6.234078
73611	 3.190002e+01	 12.006122	 10.702565	 7.501707	 10.702565	 4.675151	 6.300911
74298	 3.200009e+01	 12.134818	 10.747580	 7.647498	 10.747580	 4.801742	 6.385298
75005	 3.210013e+01	 12.275166	 10.804346	 7.805466	 10.804346	 4.950162	 6.487723
75733	 3.220011e+01	 12.427658	 10.873818	 7.975957	 10.873818	 5.120320	 6.608627
76483	 3.230001e+01	 12.592812	 10.957040	 8.159344	 10.957040	 5.312147	 6.748364
77258	 3.240004e+01	 12.771649	 11.055398	 8.356528	 11.055398	 5.526016	 6.907654
78059	 3.250010e+01	 12.964775	 11.170132	 8.567924	 11.170132	 5.761616	 7.086821
78887	 3.260007e+01	 13.172732	 11.302426	 8.793853	 11.302426	 6.018312	 7.286039
79746	 3.270011e+01	 13.396697	 11.453856	 9.035288	 11.453856	 6.296059	 7.506020
80637	 3.280002e+01	 13.637057	 11.625447	 9.292294	 11.625447	 6.593741	 7.746593
81565	 3.290004e+01	 13.895424	 11.819081	 9.566170	 11.819081	 6.911816	 8.008701
82532	 3.300009e+01	 14.172748	 12.036222	 9.857413	 12.036222	 7.250097	 8.292583
83540	 3.310005e+01	 14.469980	 12.278351	 10.166483	 12.278351	 7.608597	 8.598476
84594	 3.320001e+01	 14.788933	 12.547619	 10.494658	 12.547619	 7.988357	 8.927492
85699	 3.330003e+01	 15.131480	 12.846196	 10.843210	 12.846196	 8.390306	 9.280743
86859	 3.340001e+01	 15.499353	 13.176052	 11.213188	 13.176052	 8.814987	 9.659055
88080	 3.350004e+01	 15.895100	 13.539793	 11.606316	 13.539793	 9.263698	 10.063850
89368	 3.360006e+01	 16.321216	 13.939907	 12.024108	 13.939907	 9.737578	 10.496212
90732	 3.370004e+01	 16.780549	 14.379123	 12.468320	 14.379123	 10.238109	 10.957342
92185	 3.380003e+01	 17.276888	 14.860906	 12.941529	 14.860906	 10.767639	 11.449162
93739	 3.390003e+01	 17.814435	 15.388867	 13.446629	 15.388867	 11.328617	 11.973749
95405	 3.400001e+01	 18.397958	 15.966879	 13.986982	 15.966879	 11.923709	 12.533465
97201	 3.410004e+01	 19.033597	 16.599865	 14.567180	 16.599865	 12.556563	 13.131605
99154	 3.420004e+01	 19.727837	 17.292549	 15.191914	 17.292549	 13.230534	 13.771064
101300	 3.430000e+01	 20.488932	 18.050474	 15.867132	 18.050474	 13.949697	 14.455351
103680	 3.440003e+01	 21.328026	 18.881057	 16.601250	 18.881057	 14.719730	 15.189593
106324	 3.450001e+01	 22.255536	 19.790553	 17.402494	 19.790553	 15.544975	 15.977925
109265	 3.460000e+01	 23.285169	 20.787612	 18.282275	 20.787612	 16.431464	 16.826804
112530	 3.470000e+01	 24.431834	 21.880870	 19.253624	 21.880870	 17.384363	 17.743038
116108	 3.480002e+01	 25.711430	 23.079694	 20.331472	 23.079694	 18.408293	 18.734634
119919	 3.490000e+01	 27.139186	 24.392707	 21.532223	 24.392707	 19.505519	 19.810136
123803	 3.500002e+01	 28.730716	 25.829029	 22.876810	 25.829029	 20.676130	 20.980060
127529	 3.510001e+01	 30.494870	 27.393746	 24.383318	 27.393746	 21.913152	 22.253387


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/output/Result_ImplosionSpeed_mode2_3_30.dat <==
0	 0.000000e+00	 0.000000e+00	 0.000000e+00	 0.000000e+00	 0.000000e+00	 0.000000e+00	
1	 1.342917e-01	 -2.101809e+02	 0.000000e+00	 -2.101809e+02	 -6.928091e+02	 -5.643688e+01	
2	 2.397651e-01	 -5.802040e+02	 0.000000e+00	 -5.802040e+02	 -1.871330e+03	 -1.588636e+02	
4	 3.177042e-01	 -9.205706e+02	 0.000000e+00	 -9.205706e+02	 -2.844864e+03	 -2.724918e+02	
7	 4.010518e-01	 -1.171404e+03	 0.000000e+00	 -1.171404e+03	 -3.490141e+03	 -3.685931e+02	
12	 5.137096e-01	 -1.487114e+03	 0.000000e+00	 -1.487114e+03	 -4.208832e+03	 -5.001531e+02	
17	 6.093008e-01	 -1.738917e+03	 0.000000e+00	 -1.738918e+03	 -4.705815e+03	 -6.127107e+02	
23	 7.054935e-01	 -1.978227e+03	 0.000000e+00	 -1.978227e+03	 -5.115496e+03	 -7.264368e+02	
31	 8.121289e-01	 -2.226620e+03	 0.000000e+00	 -2.226620e+03	 -5.477872e+03	 -8.523316e+02	
39	 9.032814e-01	 -2.424962e+03	 0.000000e+00	 -2.424962e+03	 -5.722998e+03	 -9.593774e+02	
49	 1.003706e+00	 -2.629409e+03	 0.000000e+00	 -2.629409e+03	 -5.936017e+03	 -1.076714e+03	
60	 1.102671e+00	 -2.817307e+03	 0.000000e+00	 -2.817307e+03	 -6.097179e+03	 -1.191800e+03	
72	 1.201248e+00	 -2.991957e+03	 0.000000e+00	 -2.991957e+03	 -6.217743e+03	 -1.305951e+03	
85	 1.300255e+00	 -3.155702e+03	 0.000000e+00	 -3.155702e+03	 -6.305427e+03	 -1.420128e+03	
99	 1.400385e+00	 -3.310325e+03	 0.000000e+00	 -3.310325e+03	 -6.365779e+03	 -1.535096e+03	
114	 1.502274e+00	 -3.457254e+03	 0.000000e+00	 -3.457255e+03	 -6.402909e+03	 -1.651508e+03	
129	 1.600122e+00	 -3.589307e+03	 0.000000e+00	 -3.589308e+03	 -6.419428e+03	 -1.762685e+03	
145	 1.701297e+00	 -3.717330e+03	 0.000000e+00	 -3.717330e+03	 -6.420190e+03	 -1.876911e+03	
161	 1.800143e+00	 -3.834762e+03	 0.000000e+00	 -3.834763e+03	 -6.407697e+03	 -1.987693e+03	
178	 1.903447e+00	 -3.950129e+03	 0.000000e+00	 -3.950129e+03	 -6.383182e+03	 -2.102513e+03	
195	 2.005649e+00	 -4.057512e+03	 0.000000e+00	 -4.057512e+03	 -6.349548e+03	 -2.215053e+03	
211	 2.101309e+00	 -4.152463e+03	 0.000000e+00	 -4.152463e+03	 -6.311228e+03	 -2.319376e+03	
228	 2.202787e+00	 -4.247809e+03	 0.000000e+00	 -4.247809e+03	 -6.264607e+03	 -2.428995e+03	
245	 2.304388e+00	 -4.338186e+03	 0.000000e+00	 -4.338186e+03	 -6.211949e+03	 -2.538130e+03	
261	 2.400352e+00	 -4.419256e+03	 0.000000e+00	 -4.419256e+03	 -6.157934e+03	 -2.640504e+03	
278	 2.502934e+00	 -4.501675e+03	 0.000000e+00	 -4.501675e+03	 -6.097016e+03	 -2.748926e+03	
295	 2.605665e+00	 -4.580194e+03	 0.000000e+00	 -4.580194e+03	 -6.033961e+03	 -2.856277e+03	
311	 2.702216e+00	 -4.650577e+03	 0.000000e+00	 -4.650577e+03	 -5.973793e+03	 -2.955868e+03	
328	 2.804944e+00	 -4.722106e+03	 0.000000e+00	 -4.722106e+03	 -5.909556e+03	 -3.060383e+03	
344	 2.902056e+00	 -4.786769e+03	 0.000000e+00	 -4.786769e+03	 -5.849021e+03	 -3.157858e+03	
361	 3.005856e+00	 -4.852952e+03	 0.000000e+00	 -4.852952e+03	 -5.784724e+03	 -3.260775e+03	
377	 3.103430e+00	 -4.912593e+03	 0.000000e+00	 -4.912593e+03	 -5.724800e+03	 -3.356454e+03	
393	 3.201041e+00	 -4.969917e+03	 0.000000e+00	 -4.969917e+03	 -5.665532e+03	 -3.451212e+03	
410	 3.305132e+00	 -5.028639e+03	 0.000000e+00	 -5.028639e+03	 -5.603364e+03	 -3.551248e+03	
426	 3.403814e+00	 -5.082166e+03	 0.000000e+00	 -5.082166e+03	 -5.545773e+03	 -3.645115e+03	
442	 3.502545e+00	 -5.133779e+03	 0.000000e+00	 -5.133779e+03	 -5.489832e+03	 -3.738069e+03	
458	 3.601252e+00	 -5.183538e+03	 0.000000e+00	 -5.183538e+03	 -5.435937e+03	 -3.829985e+03	
474	 3.700261e+00	 -5.231709e+03	 0.000000e+00	 -5.231709e+03	 -5.384445e+03	 -3.921190e+03	
491	 3.806244e+00	 -5.281456e+03	 0.000000e+00	 -5.281456e+03	 -5.333529e+03	 -4.017863e+03	
507	 3.906195e+00	 -5.326771e+03	 0.000000e+00	 -5.326771e+03	 -5.290541e+03	 -4.108339e+03	
523	 4.006076e+00	 -5.370570e+03	 0.000000e+00	 -5.370570e+03	 -5.253110e+03	 -4.198212e+03	
539	 4.106237e+00	 -5.413084e+03	 0.000000e+00	 -5.413084e+03	 -5.221401e+03	 -4.287943e+03	
554	 4.200790e+00	 -5.451990e+03	 0.000000e+00	 -5.451990e+03	 -5.196835e+03	 -4.372391e+03	
570	 4.301918e+00	 -5.492373e+03	 0.000000e+00	 -5.492373e+03	 -5.176149e+03	 -4.462563e+03	
586	 4.402863e+00	 -5.531460e+03	 0.000000e+00	 -5.531460e+03	 -5.160940e+03	 -4.552427e+03	
602	 4.504009e+00	 -5.569461e+03	 0.000000e+00	 -5.569461e+03	 -5.150693e+03	 -4.642362e+03	
618	 4.605856e+00	 -5.606606e+03	 0.000000e+00	 -5.606606e+03	 -5.144865e+03	 -4.732848e+03	
633	 4.701493e+00	 -5.640533e+03	 0.000000e+00	 -5.640533e+03	 -5.142940e+03	 -4.817841e+03	
649	 4.803195e+00	 -5.675625e+03	 0.000000e+00	 -5.675625e+03	 -5.144055e+03	 -4.908251e+03	
665	 4.905064e+00	 -5.709803e+03	 0.000000e+00	 -5.709803e+03	 -5.147826e+03	 -4.998891e+03	
680	 5.001251e+00	 -5.741222e+03	 0.000000e+00	 -5.741222e+03	 -5.153211e+03	 -5.084646e+03	
696	 5.103827e+00	 -5.773878e+03	 0.000000e+00	 -5.773878e+03	 -5.160350e+03	 -5.176419e+03	
712	 5.206038e+00	 -5.805562e+03	 0.000000e+00	 -5.805562e+03	 -5.168734e+03	 -5.268045e+03	
727	 5.302130e+00	 -5.834602e+03	 0.000000e+00	 -5.834602e+03	 -5.177631e+03	 -5.354276e+03	
743	 5.405571e+00	 -5.865094e+03	 0.000000e+00	 -5.865094e+03	 -5.188129e+03	 -5.447164e+03	
758	 5.502403e+00	 -5.892959e+03	 0.000000e+00	 -5.892959e+03	 -5.198620e+03	 -5.534217e+03	
774	 5.605384e+00	 -5.921886e+03	 0.000000e+00	 -5.921886e+03	 -5.210253e+03	 -5.626845e+03	
789	 5.702342e+00	 -5.948479e+03	 0.000000e+00	 -5.948479e+03	 -5.221534e+03	 -5.714079e+03	
804	 5.800429e+00	 -5.974776e+03	 0.000000e+00	 -5.974776e+03	 -5.233182e+03	 -5.802331e+03	
820	 5.905339e+00	 -6.002283e+03	 0.000000e+00	 -6.002283e+03	 -5.245836e+03	 -5.896791e+03	
835	 6.003376e+00	 -6.027414e+03	 0.000000e+00	 -6.027414e+03	 -5.257735e+03	 -5.985037e+03	
850	 6.101833e+00	 -6.052129e+03	 0.000000e+00	 -6.052129e+03	 -5.269747e+03	 -6.073601e+03	
865	 6.201398e+00	 -6.076629e+03	 0.000000e+00	 -6.076629e+03	 -5.282002e+03	 -6.163047e+03	
880	 6.302551e+00	 -6.101072e+03	 0.000000e+00	 -6.101072e+03	 -5.294652e+03	 -6.253763e+03	
895	 6.403547e+00	 -6.125093e+03	 0.000000e+00	 -6.125093e+03	 -5.307596e+03	 -6.344133e+03	
910	 6.504446e+00	 -6.148753e+03	 0.000000e+00	 -6.148753e+03	 -5.320948e+03	 -6.434059e+03	
925	 6.606017e+00	 -6.172302e+03	 0.000000e+00	 -6.172303e+03	 -5.334924e+03	 -6.524145e+03	
939	 6.701552e+00	 -6.194290e+03	 0.000000e+00	 -6.194291e+03	 -5.348655e+03	 -6.608472e+03	
954	 6.801901e+00	 -6.217295e+03	 0.000000e+00	 -6.217296e+03	 -5.363770e+03	 -6.696587e+03	
970	 6.906300e+00	 -6.241303e+03	 0.000000e+00	 -6.241304e+03	 -5.380315e+03	 -6.787630e+03	
985	 7.001871e+00	 -6.265405e+03	 0.000000e+00	 -6.265407e+03	 -5.396268e+03	 -6.870365e+03	
1001	 7.101526e+00	 -6.296724e+03	 0.000000e+00	 -6.296730e+03	 -5.413808e+03	 -6.955960e+03	
1018	 7.204960e+00	 -6.340062e+03	 0.000000e+00	 -6.340073e+03	 -5.433111e+03	 -7.044018e+03	
1035	 7.305572e+00	 -6.396256e+03	 0.000000e+00	 -6.396274e+03	 -5.453436e+03	 -7.128872e+03	
1052	 7.403454e+00	 -6.466530e+03	 0.000000e+00	 -6.466557e+03	 -5.474843e+03	 -7.210599e+03	
1070	 7.504368e+00	 -6.556390e+03	 0.000000e+00	 -6.556425e+03	 -5.498571e+03	 -7.293948e+03	
1088	 7.602707e+00	 -6.661196e+03	 0.000000e+00	 -6.661239e+03	 -5.523266e+03	 -7.374232e+03	
1107	 7.703941e+00	 -6.786192e+03	 0.000000e+00	 -6.786244e+03	 -5.550230e+03	 -7.455877e+03	
1126	 7.802746e+00	 -6.923683e+03	 0.000000e+00	 -6.923743e+03	 -5.577957e+03	 -7.534555e+03	
1146	 7.904333e+00	 -7.079418e+03	 0.000000e+00	 -7.079484e+03	 -5.607797e+03	 -7.614396e+03	
1166	 8.003629e+00	 -7.244007e+03	 0.000000e+00	 -7.244078e+03	 -5.638140e+03	 -7.691394e+03	
1186	 8.100806e+00	 -7.415176e+03	 0.000000e+00	 -7.415251e+03	 -5.668841e+03	 -7.765745e+03	
1207	 8.200728e+00	 -7.599742e+03	 0.000000e+00	 -7.599818e+03	 -5.701331e+03	 -7.841153e+03	
1229	 8.303252e+00	 -7.796161e+03	 0.000000e+00	 -7.796238e+03	 -5.735536e+03	 -7.917416e+03	
1251	 8.403729e+00	 -7.993663e+03	 0.000000e+00	 -7.993740e+03	 -5.769827e+03	 -7.991055e+03	
1273	 8.502300e+00	 -8.190503e+03	 0.000000e+00	 -8.190579e+03	 -5.804154e+03	 -8.062225e+03	
1296	 8.603452e+00	 -8.394055e+03	 0.000000e+00	 -8.394129e+03	 -5.840053e+03	 -8.134146e+03	
1319	 8.702791e+00	 -8.594089e+03	 0.000000e+00	 -8.594160e+03	 -5.875974e+03	 -8.203675e+03	
1342	 8.800433e+00	 -8.789683e+03	 0.000000e+00	 -8.789752e+03	 -5.912033e+03	 -8.270959e+03	
1366	 8.900623e+00	 -8.988359e+03	 0.000000e+00	 -8.988425e+03	 -5.950126e+03	 -8.338935e+03	
1391	 9.003256e+00	 -9.188946e+03	 0.000000e+00	 -9.189007e+03	 -5.990903e+03	 -8.407507e+03	
1415	 9.100217e+00	 -9.375152e+03	 0.000000e+00	 -9.375209e+03	 -6.031933e+03	 -8.471379e+03	
1441	 9.203623e+00	 -9.569777e+03	 0.000000e+00	 -9.569830e+03	 -6.079678e+03	 -8.538641e+03	
1466	 9.301528e+00	 -9.750354e+03	 0.000000e+00	 -9.750403e+03	 -6.130223e+03	 -8.601653e+03	
1492	 9.401840e+00	 -9.932166e+03	 0.000000e+00	 -9.932209e+03	 -6.189203e+03	 -8.665737e+03	
1518	 9.500675e+00	 -1.010848e+04	 0.000000e+00	 -1.010851e+04	 -6.256370e+03	 -8.728666e+03	
1545	 9.601805e+00	 -1.028616e+04	 0.000000e+00	 -1.028619e+04	 -6.336702e+03	 -8.793150e+03	
1572	 9.701448e+00	 -1.045856e+04	 0.000000e+00	 -1.045859e+04	 -6.430067e+03	 -8.857138e+03	
1600	 9.803249e+00	 -1.063190e+04	 0.000000e+00	 -1.063192e+04	 -6.542960e+03	 -8.923400e+03	
1628	 9.903516e+00	 -1.079971e+04	 0.000000e+00	 -1.079972e+04	 -6.674269e+03	 -8.990006e+03	
1656	 1.000227e+01	 -1.096198e+04	 0.000000e+00	 -1.096199e+04	 -6.825610e+03	 -9.057396e+03	
1685	 1.010296e+01	 -1.112417e+04	 0.000000e+00	 -1.112417e+04	 -7.004563e+03	 -9.128466e+03	
1714	 1.020202e+01	 -1.128033e+04	 0.000000e+00	 -1.128033e+04	 -7.206499e+03	 -9.201264e+03	
1744	 1.030278e+01	 -1.143554e+04	 0.000000e+00	 -1.143554e+04	 -7.439112e+03	 -9.278872e+03	
1774	 1.040176e+01	 -1.158430e+04	 0.000000e+00	 -1.158431e+04	 -7.694639e+03	 -9.359276e+03	
1805	 1.050213e+01	 -1.173132e+04	 0.000000e+00	 -1.173133e+04	 -7.981084e+03	 -9.445616e+03	
1836	 1.060053e+01	 -1.187164e+04	 0.000000e+00	 -1.187165e+04	 -8.288147e+03	 -9.535489e+03	
1869	 1.070304e+01	 -1.201380e+04	 0.000000e+00	 -1.201382e+04	 -8.634830e+03	 -9.635223e+03	
1902	 1.080279e+01	 -1.214825e+04	 0.000000e+00	 -1.214827e+04	 -8.997304e+03	 -9.738865e+03	
1937	 1.090043e+01	 -1.227625e+04	 0.000000e+00	 -1.227628e+04	 -9.374937e+03	 -9.847219e+03	
1977	 1.100185e+01	 -1.240538e+04	 0.000000e+00	 -1.240541e+04	 -9.789157e+03	 -9.967457e+03	
2020	 1.110110e+01	 -1.252811e+04	 0.000000e+00	 -1.252814e+04	 -1.021460e+04	 -1.009328e+04	
2067	 1.120030e+01	 -1.264729e+04	 0.000000e+00	 -1.264732e+04	 -1.065787e+04	 -1.022762e+04	
2119	 1.130097e+01	 -1.276483e+04	 0.000000e+00	 -1.276487e+04	 -1.112441e+04	 -1.037329e+04	
2175	 1.140083e+01	 -1.287819e+04	 0.000000e+00	 -1.287823e+04	 -1.160198e+04	 -1.052762e+04	
2236	 1.150149e+01	 -1.298935e+04	 0.000000e+00	 -1.298939e+04	 -1.209646e+04	 -1.069363e+04	
2301	 1.160123e+01	 -1.309659e+04	 0.000000e+00	 -1.309664e+04	 -1.259761e+04	 -1.086896e+04	
2370	 1.170021e+01	 -1.320158e+04	 0.000000e+00	 -1.320163e+04	 -1.310430e+04	 -1.105412e+04	
2445	 1.180123e+01	 -1.330871e+04	 0.000000e+00	 -1.330876e+04	 -1.362936e+04	 -1.125502e+04	
2523	 1.190030e+01	 -1.341362e+04	 0.000000e+00	 -1.341368e+04	 -1.415068e+04	 -1.146423e+04	
2606	 1.200019e+01	 -1.351911e+04	 0.000000e+00	 -1.351917e+04	 -1.468132e+04	 -1.168778e+04	
2694	 1.210090e+01	 -1.362503e+04	 0.000000e+00	 -1.362509e+04	 -1.522030e+04	 -1.192642e+04	
2785	 1.220031e+01	 -1.372900e+04	 0.000000e+00	 -1.372907e+04	 -1.575546e+04	 -1.217544e+04	
2881	 1.230075e+01	 -1.383334e+04	 0.000000e+00	 -1.383342e+04	 -1.629890e+04	 -1.244107e+04	
2980	 1.240025e+01	 -1.393584e+04	 0.000000e+00	 -1.393592e+04	 -1.683988e+04	 -1.271853e+04	
3084	 1.250090e+01	 -1.403851e+04	 0.000000e+00	 -1.403859e+04	 -1.739024e+04	 -1.301419e+04	
3191	 1.260078e+01	 -1.413926e+04	 0.000000e+00	 -1.413934e+04	 -1.794073e+04	 -1.332311e+04	
3302	 1.270085e+01	 -1.423893e+04	 0.000000e+00	 -1.423901e+04	 -1.849858e+04	 -1.364886e+04	
3416	 1.280015e+01	 -1.433646e+04	 0.000000e+00	 -1.433655e+04	 -1.906146e+04	 -1.398914e+04	
3535	 1.290024e+01	 -1.443328e+04	 0.000000e+00	 -1.443338e+04	 -1.964257e+04	 -1.435061e+04	
3659	 1.300078e+01	 -1.452892e+04	 0.000000e+00	 -1.452902e+04	 -2.024600e+04	 -1.473405e+04	
3787	 1.310054e+01	 -1.462214e+04	 0.000000e+00	 -1.462223e+04	 -2.087175e+04	 -1.513696e+04	
3921	 1.320049e+01	 -1.471377e+04	 0.000000e+00	 -1.471387e+04	 -2.153474e+04	 -1.556611e+04	
4062	 1.330055e+01	 -1.480367e+04	 0.000000e+00	 -1.480377e+04	 -2.224484e+04	 -1.602514e+04	
4211	 1.340042e+01	 -1.489152e+04	 0.000000e+00	 -1.489162e+04	 -2.301066e+04	 -1.651750e+04	
4370	 1.350026e+01	 -1.497742e+04	 0.000000e+00	 -1.497752e+04	 -2.384353e+04	 -1.704984e+04	
4542	 1.360056e+01	 -1.506174e+04	 0.000000e+00	 -1.506189e+04	 -2.475666e+04	 -1.763213e+04	
4728	 1.370048e+01	 -1.514376e+04	 0.000000e+00	 -1.514438e+04	 -2.574821e+04	 -1.826773e+04	
4931	 1.380032e+01	 -1.522374e+04	 0.000000e+00	 -1.522609e+04	 -2.682215e+04	 -1.896704e+04	
5154	 1.390032e+01	 -1.530219e+04	 0.000000e+00	 -1.535708e+04	 -2.797809e+04	 -1.974124e+04	
5399	 1.400033e+01	 -1.538127e+04	 0.000000e+00	 -1.567514e+04	 -2.920713e+04	 -2.059916e+04	
5667	 1.410011e+01	 -1.546624e+04	 0.000000e+00	 -1.634519e+04	 -3.049420e+04	 -2.154747e+04	
5960	 1.420003e+01	 -1.556663e+04	 0.000000e+00	 -1.752033e+04	 -3.182951e+04	 -2.259792e+04	
6278	 1.430002e+01	 -1.569560e+04	 0.000000e+00	 -1.930849e+04	 -3.319581e+04	 -2.375660e+04	
6620	 1.440001e+01	 -1.587080e+04	 0.000000e+00	 -2.178498e+04	 -3.457537e+04	 -2.502696e+04	
6985	 1.450016e+01	 -1.611661e+04	 0.000000e+00	 -2.503508e+04	 -3.595503e+04	 -2.641283e+04	
7369	 1.460006e+01	 -1.646401e+04	 0.000000e+00	 -2.913207e+04	 -3.731573e+04	 -2.790610e+04	
7771	 1.470021e+01	 -1.695534e+04	 0.000000e+00	 -3.413845e+04	 -3.865449e+04	 -2.950869e+04	
8186	 1.480018e+01	 -1.763258e+04	 0.000000e+00	 -3.993306e+04	 -3.995924e+04	 -3.120440e+04	
8611	 1.490007e+01	 -1.853407e+04	 0.000000e+00	 -4.623550e+04	 -4.122940e+04	 -3.298253e+04	
9043	 1.500000e+01	 -1.968534e+04	 0.000000e+00	 -5.266327e+04	 -4.246810e+04	 -3.483071e+04	
9480	 1.510007e+01	 -2.110002e+04	 0.000000e+00	 -5.891652e+04	 -4.368182e+04	 -3.673576e+04	
9918	 1.520017e+01	 -2.278769e+04	 0.000000e+00	 -6.482873e+04	 -4.487257e+04	 -3.867986e+04	
10352	 1.530021e+01	 -2.478265e+04	 0.000000e+00	 -7.034150e+04	 -4.604068e+04	 -4.064429e+04	
10778	 1.540016e+01	 -2.716442e+04	 0.000000e+00	 -7.539505e+04	 -4.718730e+04	 -4.261284e+04	
11194	 1.550022e+01	 -3.000127e+04	 0.000000e+00	 -7.981800e+04	 -4.831512e+04	 -4.457419e+04	
11598	 1.560020e+01	 -3.327785e+04	 0.000000e+00	 -8.399460e+04	 -4.942438e+04	 -4.651217e+04	
11990	 1.570003e+01	 -3.690785e+04	 0.000000e+00	 -8.788836e+04	 -5.051843e+04	 -4.841471e+04	
12373	 1.580017e+01	 -4.078262e+04	 0.000000e+00	 -9.132426e+04	 -5.159937e+04	 -5.028149e+04	
12746	 1.590011e+01	 -4.475551e+04	 0.000000e+00	 -9.422516e+04	 -5.265862e+04	 -5.209577e+04	
13111	 1.600017e+01	 -4.873394e+04	 0.000000e+00	 -9.664621e+04	 -5.369921e+04	 -5.385757e+04	
13468	 1.610018e+01	 -5.263491e+04	 0.000000e+00	 -9.866754e+04	 -5.472119e+04	 -5.555939e+04	
13818	 1.620023e+01	 -5.641515e+04	 0.000000e+00	 -1.003757e+05	 -5.572839e+04	 -5.720094e+04	
14161	 1.630016e+01	 -6.003826e+04	 0.000000e+00	 -1.018373e+05	 -5.672195e+04	 -5.877911e+04	
14498	 1.640011e+01	 -6.350222e+04	 0.000000e+00	 -1.031073e+05	 -5.770588e+04	 -6.029651e+04	
14830	 1.650025e+01	 -6.679333e+04	 0.000000e+00	 -1.042267e+05	 -5.868431e+04	 -6.175630e+04	
15156	 1.660017e+01	 -6.988656e+04	 0.000000e+00	 -1.052202e+05	 -5.965460e+04	 -6.315330e+04	
15478	 1.670028e+01	 -7.282375e+04	 0.000000e+00	 -1.061140e+05	 -6.062111e+04	 -6.449506e+04	
15794	 1.680016e+01	 -7.560954e+04	 0.000000e+00	 -1.069214e+05	 -6.158076e+04	 -6.577686e+04	
16104	 1.690003e+01	 -7.823936e+04	 0.000000e+00	 -1.076573e+05	 -6.253423e+04	 -6.700400e+04	
16410	 1.700016e+01	 -8.071047e+04	 0.000000e+00	 -1.083339e+05	 -6.347971e+04	 -6.818330e+04	
16712	 1.710006e+01	 -8.300983e+04	 0.000000e+00	 -1.089561e+05	 -6.441132e+04	 -6.931184e+04	
17011	 1.720010e+01	 -8.515202e+04	 0.000000e+00	 -1.095331e+05	 -6.533484e+04	 -7.039518e+04	
17309	 1.730010e+01	 -8.714127e+04	 0.000000e+00	 -1.100694e+05	 -6.625004e+04	 -7.143308e+04	
17607	 1.740012e+01	 -8.898648e+04	 0.000000e+00	 -1.105698e+05	 -6.715579e+04	 -7.242919e+04	
17905	 1.750004e+01	 -9.069206e+04	 0.000000e+00	 -1.110378e+05	 -6.804780e+04	 -7.338599e+04	
18204	 1.760003e+01	 -9.226730e+04	 0.000000e+00	 -1.114776e+05	 -6.892488e+04	 -7.430866e+04	
18505	 1.770027e+01	 -9.372143e+04	 0.000000e+00	 -1.118925e+05	 -6.978718e+04	 -7.520152e+04	
18807	 1.780030e+01	 -9.505576e+04	 0.000000e+00	 -1.122833e+05	 -7.063130e+04	 -7.606277e+04	
19110	 1.790005e+01	 -9.627867e+04	 0.000000e+00	 -1.126519e+05	 -7.145851e+04	 -7.689363e+04	
19416	 1.800010e+01	 -9.740586e+04	 0.000000e+00	 -1.130023e+05	 -7.227594e+04	 -7.770025e+04	
19725	 1.810026e+01	 -9.844333e+04	 0.000000e+00	 -1.133355e+05	 -7.308446e+04	 -7.848231e+04	
20037	 1.820026e+01	 -9.939687e+04	 0.000000e+00	 -1.136521e+05	 -7.388380e+04	 -7.923940e+04	
20353	 1.830020e+01	 -1.002754e+05	 0.000000e+00	 -1.139536e+05	 -7.467573e+04	 -7.997407e+04	
20674	 1.840019e+01	 -1.010869e+05	 0.000000e+00	 -1.142416e+05	 -7.546127e+04	 -8.068881e+04	
21000	 1.850001e+01	 -1.018365e+05	 0.000000e+00	 -1.145166e+05	 -7.623883e+04	 -8.138400e+04	
21333	 1.860012e+01	 -1.025329e+05	 0.000000e+00	 -1.147807e+05	 -7.701159e+04	 -8.206438e+04	
21672	 1.870007e+01	 -1.031781e+05	 0.000000e+00	 -1.150336e+05	 -7.777602e+04	 -8.272856e+04	
22018	 1.880005e+01	 -1.037783e+05	 0.000000e+00	 -1.152765e+05	 -7.853367e+04	 -8.337934e+04	
22372	 1.890026e+01	 -1.043392e+05	 0.000000e+00	 -1.155105e+05	 -7.928633e+04	 -8.401945e+04	
22732	 1.900008e+01	 -1.048617e+05	 0.000000e+00	 -1.157350e+05	 -8.002981e+04	 -8.464641e+04	
23100	 1.910007e+01	 -1.053520e+05	 0.000000e+00	 -1.159517e+05	 -8.076877e+04	 -8.526497e+04	
23476	 1.920020e+01	 -1.058120e+05	 0.000000e+00	 -1.161610e+05	 -8.150392e+04	 -8.587628e+04	
23859	 1.930022e+01	 -1.062431e+05	 0.000000e+00	 -1.163630e+05	 -8.223426e+04	 -8.648002e+04	
24249	 1.940016e+01	 -1.066476e+05	 0.000000e+00	 -1.165581e+05	 -8.296087e+04	 -8.707763e+04	
24646	 1.950008e+01	 -1.070282e+05	 0.000000e+00	 -1.167469e+05	 -8.368489e+04	 -8.767056e+04	
25050	 1.960004e+01	 -1.073873e+05	 0.000000e+00	 -1.169299e+05	 -8.440764e+04	 -8.826027e+04	
25461	 1.970013e+01	 -1.077273e+05	 0.000000e+00	 -1.171075e+05	 -8.513058e+04	 -8.884820e+04	
25878	 1.980019e+01	 -1.080494e+05	 0.000000e+00	 -1.172799e+05	 -8.585335e+04	 -8.943433e+04	
26300	 1.990007e+01	 -1.083550e+05	 0.000000e+00	 -1.174471e+05	 -8.657547e+04	 -9.001860e+04	
26728	 2.000013e+01	 -1.086465e+05	 0.000000e+00	 -1.176098e+05	 -8.730001e+04	 -9.060389e+04	
27160	 2.010006e+01	 -1.089245e+05	 0.000000e+00	 -1.177680e+05	 -8.802538e+04	 -9.118914e+04	
27596	 2.020005e+01	 -1.091906e+05	 0.000000e+00	 -1.179221e+05	 -8.875258e+04	 -9.177616e+04	
28035	 2.030016e+01	 -1.094460e+05	 0.000000e+00	 -1.180725e+05	 -8.948114e+04	 -9.236575e+04	
28475	 2.040019e+01	 -1.096911e+05	 0.000000e+00	 -1.182191e+05	 -9.020869e+04	 -9.295700e+04	
28915	 2.050010e+01	 -1.099267e+05	 0.000000e+00	 -1.183622e+05	 -9.093430e+04	 -9.354988e+04	
29355	 2.060010e+01	 -1.101538e+05	 0.000000e+00	 -1.185023e+05	 -9.165913e+04	 -9.414576e+04	
29794	 2.070005e+01	 -1.103729e+05	 0.000000e+00	 -1.186397e+05	 -9.238191e+04	 -9.474386e+04	
30232	 2.080010e+01	 -1.105849e+05	 0.000000e+00	 -1.187749e+05	 -9.310367e+04	 -9.534508e+04	
30668	 2.090007e+01	 -1.107898e+05	 0.000000e+00	 -1.189082e+05	 -9.382302e+04	 -9.594827e+04	
31103	 2.100023e+01	 -1.109887e+05	 0.000000e+00	 -1.190403e+05	 -9.454181e+04	 -9.655501e+04	
31535	 2.110021e+01	 -1.111813e+05	 0.000000e+00	 -1.191714e+05	 -9.525730e+04	 -9.716302e+04	
31965	 2.120022e+01	 -1.113684e+05	 0.000000e+00	 -1.193021e+05	 -9.597073e+04	 -9.777345e+04	
32392	 2.130011e+01	 -1.115501e+05	 0.000000e+00	 -1.194378e+05	 -9.668081e+04	 -9.838531e+04	
32817	 2.140017e+01	 -1.117275e+05	 0.000000e+00	 -1.196293e+05	 -9.738933e+04	 -9.900027e+04	
33239	 2.150017e+01	 -1.119012e+05	 0.000000e+00	 -1.199124e+05	 -9.809418e+04	 -9.961668e+04	
33658	 2.160020e+01	 -1.120726e+05	 0.000000e+00	 -1.203083e+05	 -9.879580e+04	 -1.002350e+05	
34073	 2.170005e+01	 -1.122425e+05	 0.000000e+00	 -1.208275e+05	 -9.949230e+04	 -1.008538e+05	
34486	 2.180020e+01	 -1.124131e+05	 0.000000e+00	 -1.214757e+05	 -1.001867e+05	 -1.014757e+05	
34894	 2.190001e+01	 -1.125846e+05	 0.000000e+00	 -1.222447e+05	 -1.008746e+05	 -1.020966e+05	
35300	 2.200022e+01	 -1.127594e+05	 0.000000e+00	 -1.231311e+05	 -1.015606e+05	 -1.027207e+05	
35701	 2.210006e+01	 -1.129371e+05	 0.000000e+00	 -1.241141e+05	 -1.022392e+05	 -1.033432e+05	
36099	 2.220010e+01	 -1.131195e+05	 0.000000e+00	 -1.251820e+05	 -1.029136e+05	 -1.039670e+05	
36493	 2.230005e+01	 -1.133069e+05	 0.000000e+00	 -1.263145e+05	 -1.035816e+05	 -1.045903e+05	
36884	 2.240013e+01	 -1.135001e+05	 0.000000e+00	 -1.274997e+05	 -1.042439e+05	 -1.052139e+05	
37271	 2.250011e+01	 -1.136991e+05	 0.000000e+00	 -1.287233e+05	 -1.048989e+05	 -1.058361e+05	
37654	 2.260003e+01	 -1.139042e+05	 0.000000e+00	 -1.299743e+05	 -1.055462e+05	 -1.064567e+05	
38034	 2.270007e+01	 -1.141159e+05	 0.000000e+00	 -1.312444e+05	 -1.061868e+05	 -1.070766e+05	
38411	 2.280025e+01	 -1.143345e+05	 0.000000e+00	 -1.325234e+05	 -1.068209e+05	 -1.076956e+05	
38783	 2.290007e+01	 -1.145589e+05	 0.000000e+00	 -1.337961e+05	 -1.074452e+05	 -1.083100e+05	
39153	 2.300023e+01	 -1.147905e+05	 0.000000e+00	 -1.350643e+05	 -1.080643e+05	 -1.089241e+05	
39519	 2.310004e+01	 -1.150278e+05	 0.000000e+00	 -1.363133e+05	 -1.086741e+05	 -1.095332e+05	
39884	 2.320027e+01	 -1.152723e+05	 0.000000e+00	 -1.375491e+05	 -1.092795e+05	 -1.101418e+05	
40245	 2.330025e+01	 -1.155225e+05	 0.000000e+00	 -1.387606e+05	 -1.098768e+05	 -1.107455e+05	
40602	 2.340007e+01	 -1.157784e+05	 0.000000e+00	 -1.399477e+05	 -1.104669e+05	 -1.113448e+05	
40957	 2.350018e+01	 -1.160409e+05	 0.000000e+00	 -1.411147e+05	 -1.110527e+05	 -1.119421e+05	
41310	 2.360023e+01	 -1.163091e+05	 0.000000e+00	 -1.422587e+05	 -1.116323e+05	 -1.125351e+05	
41662	 2.370019e+01	 -1.165828e+05	 0.000000e+00	 -1.433856e+05	 -1.122059e+05	 -1.131237e+05	
42013	 2.380012e+01	 -1.168622e+05	 0.000000e+00	 -1.445004e+05	 -1.127739e+05	 -1.137080e+05	
42362	 2.390014e+01	 -1.171476e+05	 0.000000e+00	 -1.456064e+05	 -1.133375e+05	 -1.142887e+05	
42707	 2.400018e+01	 -1.174388e+05	 0.000000e+00	 -1.467024e+05	 -1.138962e+05	 -1.148652e+05	
43048	 2.410018e+01	 -1.177357e+05	 0.000000e+00	 -1.477861e+05	 -1.144500e+05	 -1.154372e+05	
43386	 2.420006e+01	 -1.180381e+05	 0.000000e+00	 -1.488542e+05	 -1.149985e+05	 -1.160043e+05	
43723	 2.430017e+01	 -1.183470e+05	 0.000000e+00	 -1.499075e+05	 -1.155436e+05	 -1.165683e+05	
44059	 2.440001e+01	 -1.186610e+05	 0.000000e+00	 -1.509383e+05	 -1.160824e+05	 -1.171267e+05	
44399	 2.450020e+01	 -1.189819e+05	 0.000000e+00	 -1.519507e+05	 -1.166184e+05	 -1.176828e+05	
44741	 2.460019e+01	 -1.193081e+05	 0.000000e+00	 -1.529373e+05	 -1.171486e+05	 -1.182338e+05	
45084	 2.470011e+01	 -1.196400e+05	 0.000000e+00	 -1.538984e+05	 -1.176735e+05	 -1.187802e+05	
45426	 2.480004e+01	 -1.199779e+05	 0.000000e+00	 -1.548344e+05	 -1.181936e+05	 -1.193227e+05	
45765	 2.490001e+01	 -1.203220e+05	 0.000000e+00	 -1.557457e+05	 -1.187093e+05	 -1.198614e+05	
46102	 2.500022e+01	 -1.206731e+05	 0.000000e+00	 -1.566343e+05	 -1.192217e+05	 -1.203973e+05	
46435	 2.510009e+01	 -1.210292e+05	 0.000000e+00	 -1.574960e+05	 -1.197278e+05	 -1.209274e+05	
46765	 2.520001e+01	 -1.213922e+05	 0.000000e+00	 -1.583352e+05	 -1.202296e+05	 -1.214539e+05	
47093	 2.530002e+01	 -1.217624e+05	 0.000000e+00	 -1.591533e+05	 -1.207275e+05	 -1.219769e+05	
47419	 2.540029e+01	 -1.221414e+05	 0.000000e+00	 -1.599528e+05	 -1.212226e+05	 -1.224973e+05	
47741	 2.550009e+01	 -1.225276e+05	 0.000000e+00	 -1.607337e+05	 -1.217114e+05	 -1.230115e+05	
48062	 2.560006e+01	 -1.229245e+05	 0.000000e+00	 -1.615196e+05	 -1.221968e+05	 -1.235228e+05	
48384	 2.570024e+01	 -1.233330e+05	 0.000000e+00	 -1.623117e+05	 -1.226791e+05	 -1.240314e+05	
48704	 2.580001e+01	 -1.237510e+05	 0.000000e+00	 -1.631038e+05	 -1.231555e+05	 -1.245344e+05	
49024	 2.590031e+01	 -1.241829e+05	 0.000000e+00	 -1.639019e+05	 -1.236307e+05	 -1.250365e+05	
49341	 2.600019e+01	 -1.246248e+05	 0.000000e+00	 -1.646967e+05	 -1.241004e+05	 -1.255328e+05	
49656	 2.610006e+01	 -1.250784e+05	 0.000000e+00	 -1.654900e+05	 -1.245664e+05	 -1.260256e+05	
49970	 2.620028e+01	 -1.255453e+05	 0.000000e+00	 -1.662828e+05	 -1.250303e+05	 -1.265168e+05	
50281	 2.630019e+01	 -1.260221e+05	 0.000000e+00	 -1.670683e+05	 -1.254890e+05	 -1.270033e+05	
50590	 2.640004e+01	 -1.265096e+05	 0.000000e+00	 -1.678470e+05	 -1.259437e+05	 -1.274865e+05	
50899	 2.650024e+01	 -1.270094e+05	 0.000000e+00	 -1.686204e+05	 -1.263966e+05	 -1.279682e+05	
51205	 2.660008e+01	 -1.275174e+05	 0.000000e+00	 -1.693818e+05	 -1.268444e+05	 -1.284451e+05	
51510	 2.670018e+01	 -1.280362e+05	 0.000000e+00	 -1.701347e+05	 -1.272902e+05	 -1.289201e+05	
51813	 2.680027e+01	 -1.285636e+05	 0.000000e+00	 -1.708759e+05	 -1.277325e+05	 -1.293921e+05	
52114	 2.690021e+01	 -1.290986e+05	 0.000000e+00	 -1.716035e+05	 -1.281706e+05	 -1.298606e+05	
52413	 2.700001e+01	 -1.296404e+05	 0.000000e+00	 -1.723172e+05	 -1.286045e+05	 -1.303257e+05	
52712	 2.710024e+01	 -1.301916e+05	 0.000000e+00	 -1.730202e+05	 -1.290363e+05	 -1.307901e+05	
53012	 2.720002e+01	 -1.307468e+05	 0.000000e+00	 -1.737061e+05	 -1.294623e+05	 -1.312499e+05	
53317	 2.730020e+01	 -1.313102e+05	 0.000000e+00	 -1.743805e+05	 -1.298862e+05	 -1.317089e+05	
53625	 2.740009e+01	 -1.318773e+05	 0.000000e+00	 -1.750389e+05	 -1.303051e+05	 -1.321640e+05	
53937	 2.750002e+01	 -1.324495e+05	 0.000000e+00	 -1.756835e+05	 -1.307207e+05	 -1.326165e+05	
54254	 2.760030e+01	 -1.330279e+05	 0.000000e+00	 -1.763162e+05	 -1.311341e+05	 -1.330678e+05	
54574	 2.770026e+01	 -1.336083e+05	 0.000000e+00	 -1.769334e+05	 -1.315428e+05	 -1.335148e+05	
54898	 2.780022e+01	 -1.341919e+05	 0.000000e+00	 -1.775373e+05	 -1.319478e+05	 -1.339591e+05	
55226	 2.790015e+01	 -1.347780e+05	 0.000000e+00	 -1.781283e+05	 -1.323490e+05	 -1.344005e+05	
55558	 2.800003e+01	 -1.353662e+05	 0.000000e+00	 -1.787067e+05	 -1.327460e+05	 -1.348389e+05	
55895	 2.810014e+01	 -1.359577e+05	 0.000000e+00	 -1.792746e+05	 -1.331399e+05	 -1.352757e+05	
56236	 2.820015e+01	 -1.365500e+05	 0.000000e+00	 -1.798307e+05	 -1.335291e+05	 -1.357093e+05	
56581	 2.830003e+01	 -1.371427e+05	 0.000000e+00	 -1.803754e+05	 -1.339135e+05	 -1.361398e+05	
56931	 2.840004e+01	 -1.377371e+05	 0.000000e+00	 -1.809108e+05	 -1.342942e+05	 -1.365681e+05	
57286	 2.850014e+01	 -1.383326e+05	 0.000000e+00	 -1.814373e+05	 -1.346711e+05	 -1.369940e+05	
57645	 2.860002e+01	 -1.389272e+05	 0.000000e+00	 -1.819536e+05	 -1.350433e+05	 -1.374161e+05	
58010	 2.870021e+01	 -1.395236e+05	 0.000000e+00	 -1.824632e+05	 -1.354129e+05	 -1.378365e+05	
58379	 2.880011e+01	 -1.401184e+05	 0.000000e+00	 -1.829635e+05	 -1.357780e+05	 -1.382526e+05	
58754	 2.890024e+01	 -1.407144e+05	 0.000000e+00	 -1.834578e+05	 -1.361406e+05	 -1.386664e+05	
59133	 2.900004e+01	 -1.413083e+05	 0.000000e+00	 -1.839436e+05	 -1.364988e+05	 -1.390758e+05	
59518	 2.910001e+01	 -1.419030e+05	 0.000000e+00	 -1.844241e+05	 -1.368546e+05	 -1.394827e+05	
59909	 2.920012e+01	 -1.424983e+05	 0.000000e+00	 -1.848994e+05	 -1.372079e+05	 -1.398869e+05	
60305	 2.930009e+01	 -1.430923e+05	 0.000000e+00	 -1.853686e+05	 -1.375578e+05	 -1.402873e+05	
60707	 2.940013e+01	 -1.436863e+05	 0.000000e+00	 -1.858332e+05	 -1.379049e+05	 -1.406848e+05	
61115	 2.950019e+01	 -1.442796e+05	 0.000000e+00	 -1.862933e+05	 -1.382491e+05	 -1.410794e+05	
61529	 2.960023e+01	 -1.448719e+05	 0.000000e+00	 -1.867491e+05	 -1.385901e+05	 -1.414709e+05	
61949	 2.970012e+01	 -1.454622e+05	 0.000000e+00	 -1.872003e+05	 -1.389276e+05	 -1.418589e+05	
62377	 2.980020e+01	 -1.460523e+05	 0.000000e+00	 -1.876488e+05	 -1.392628e+05	 -1.422447e+05	
62812	 2.990018e+01	 -1.466401e+05	 0.000000e+00	 -1.880934e+05	 -1.395947e+05	 -1.426273e+05	
63254	 3.000000e+01	 -1.472253e+05	 0.000000e+00	 -1.885344e+05	 -1.399232e+05	 -1.430064e+05	
63705	 3.010007e+01	 -1.478097e+05	 0.000000e+00	 -1.889736e+05	 -1.402498e+05	 -1.433838e+05	
64164	 3.020009e+01	 -1.483916e+05	 0.000000e+00	 -1.894100e+05	 -1.405734e+05	 -1.437583e+05	
64632	 3.030021e+01	 -1.489715e+05	 0.000000e+00	 -1.898445e+05	 -1.408946e+05	 -1.441304e+05	
65108	 3.040014e+01	 -1.495475e+05	 0.000000e+00	 -1.902760e+05	 -1.412129e+05	 -1.444991e+05	
65593	 3.050002e+01	 -1.501203e+05	 0.000000e+00	 -1.907053e+05	 -1.415286e+05	 -1.448649e+05	
66089	 3.060020e+01	 -1.506916e+05	 0.000000e+00	 -1.911340e+05	 -1.418432e+05	 -1.452289e+05	
66594	 3.070018e+01	 -1.512584e+05	 0.000000e+00	 -1.915603e+05	 -1.421553e+05	 -1.455893e+05	
67109	 3.080011e+01	 -1.518214e+05	 0.000000e+00	 -1.919849e+05	 -1.424654e+05	 -1.459466e+05	
67635	 3.090013e+01	 -1.523810e+05	 0.000000e+00	 -1.924085e+05	 -1.427739e+05	 -1.463013e+05	
68172	 3.100015e+01	 -1.529368e+05	 0.000000e+00	 -1.928308e+05	 -1.430804e+05	 -1.466529e+05	
68720	 3.110006e+01	 -1.534878e+05	 0.000000e+00	 -1.932516e+05	 -1.433847e+05	 -1.470011e+05	
69281	 3.120010e+01	 -1.540353e+05	 0.000000e+00	 -1.936720e+05	 -1.436874e+05	 -1.473465e+05	
69855	 3.130012e+01	 -1.545782e+05	 0.000000e+00	 -1.940913e+05	 -1.439879e+05	 -1.476886e+05	
70443	 3.140016e+01	 -1.551165e+05	 0.000000e+00	 -1.945100e+05	 -1.442862e+05	 -1.480275e+05	
71045	 3.150013e+01	 -1.556496e+05	 0.000000e+00	 -1.949277e+05	 -1.445818e+05	 -1.483626e+05	
71662	 3.160010e+01	 -1.561777e+05	 0.000000e+00	 -1.953448e+05	 -1.448745e+05	 -1.486942e+05	
72295	 3.170013e+01	 -1.567008e+05	 0.000000e+00	 -1.957617e+05	 -1.451642e+05	 -1.490224e+05	
72944	 3.180006e+01	 -1.572179e+05	 0.000000e+00	 -1.961776e+05	 -1.454501e+05	 -1.493466e+05	
73611	 3.190002e+01	 -1.577297e+05	 0.000000e+00	 -1.965933e+05	 -1.457321e+05	 -1.496669e+05	
74298	 3.200009e+01	 -1.582366e+05	 0.000000e+00	 -1.970091e+05	 -1.460101e+05	 -1.499837e+05	
75005	 3.210013e+01	 -1.587375e+05	 0.000000e+00	 -1.974245e+05	 -1.462834e+05	 -1.502962e+05	
75733	 3.220011e+01	 -1.592319e+05	 0.000000e+00	 -1.978394e+05	 -1.465516e+05	 -1.506041e+05	
76483	 3.230001e+01	 -1.597190e+05	 0.000000e+00	 -1.982538e+05	 -1.468145e+05	 -1.509072e+05	
77258	 3.240004e+01	 -1.601992e+05	 0.000000e+00	 -1.986686e+05	 -1.470722e+05	 -1.512057e+05	
78059	 3.250010e+01	 -1.606711e+05	 0.000000e+00	 -1.990834e+05	 -1.473243e+05	 -1.514992e+05	
78887	 3.260007e+01	 -1.611335e+05	 0.000000e+00	 -1.994978e+05	 -1.475702e+05	 -1.517870e+05	
79746	 3.270011e+01	 -1.615861e+05	 0.000000e+00	 -1.999124e+05	 -1.478099e+05	 -1.520692e+05	
80637	 3.280002e+01	 -1.620269e+05	 0.000000e+00	 -2.003264e+05	 -1.480427e+05	 -1.523451e+05	
81565	 3.290004e+01	 -1.624560e+05	 0.000000e+00	 -2.007409e+05	 -1.482690e+05	 -1.526149e+05	
82532	 3.300009e+01	 -1.628717e+05	 0.000000e+00	 -2.011555e+05	 -1.484884e+05	 -1.528781e+05	
83540	 3.310005e+01	 -1.632722e+05	 0.000000e+00	 -2.015698e+05	 -1.487005e+05	 -1.531337e+05	
84594	 3.320001e+01	 -1.636564e+05	 0.000000e+00	 -2.019841e+05	 -1.489054e+05	 -1.533817e+05	
85699	 3.330003e+01	 -1.640229e+05	 0.000000e+00	 -2.023986e+05	 -1.491030e+05	 -1.536216e+05	
86859	 3.340001e+01	 -1.643697e+05	 0.000000e+00	 -2.028130e+05	 -1.492931e+05	 -1.538527e+05	
88080	 3.350004e+01	 -1.646950e+05	 0.000000e+00	 -2.032276e+05	 -1.494756e+05	 -1.540747e+05	
89368	 3.360006e+01	 -1.649966e+05	 0.000000e+00	 -2.036421e+05	 -1.496503e+05	 -1.542867e+05	
90732	 3.370004e+01	 -1.652722e+05	 0.000000e+00	 -2.040564e+05	 -1.498169e+05	 -1.544881e+05	
92185	 3.380003e+01	 -1.655193e+05	 0.000000e+00	 -2.044707e+05	 -1.499751e+05	 -1.546782e+05	
93739	 3.390003e+01	 -1.657352e+05	 0.000000e+00	 -2.048849e+05	 -1.501248e+05	 -1.548563e+05	
95405	 3.400001e+01	 -1.659169e+05	 0.000000e+00	 -2.052988e+05	 -1.502655e+05	 -1.550214e+05	
97201	 3.410004e+01	 -1.660611e+05	 0.000000e+00	 -2.057126e+05	 -1.503971e+05	 -1.551727e+05	
99154	 3.420004e+01	 -1.661642e+05	 0.000000e+00	 -2.061258e+05	 -1.505192e+05	 -1.553090e+05	
101300	 3.430000e+01	 -1.662219e+05	 0.000000e+00	 -2.065384e+05	 -1.506316e+05	 -1.554289e+05	
103680	 3.440003e+01	 -1.662300e+05	 0.000000e+00	 -2.069504e+05	 -1.507337e+05	 -1.555313e+05	
106324	 3.450001e+01	 -1.661832e+05	 0.000000e+00	 -2.073612e+05	 -1.508251e+05	 -1.556146e+05	
109265	 3.460000e+01	 -1.660761e+05	 0.000000e+00	 -2.077706e+05	 -1.509050e+05	 -1.556773e+05	
112530	 3.470000e+01	 -1.659027e+05	 0.000000e+00	 -2.081781e+05	 -1.509726e+05	 -1.557176e+05	
116108	 3.480002e+01	 -1.656560e+05	 0.000000e+00	 -2.085829e+05	 -1.510269e+05	 -1.557337e+05	
119919	 3.490000e+01	 -1.653284e+05	 0.000000e+00	 -2.089839e+05	 -1.510668e+05	 -1.557234e+05	
123803	 3.500002e+01	 -1.649110e+05	 0.000000e+00	 -2.093797e+05	 -1.510910e+05	 -1.556843e+05	
127529	 3.510001e+01	 -1.643948e+05	 0.000000e+00	 -2.097675e+05	 -1.510982e+05	 -1.556137e+05	


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Te_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Te/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Te/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Te_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Te_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Te/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Te/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Te_YZ_Eu.gif




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Ti_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Ti/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Ti/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Ti_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Ti_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Ti/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Ti/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Ti_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Tr_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Tr/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Tr/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_Tr_XY_Eu.gif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_Tr_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Tr/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Tr/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_Tr_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_atomic_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/atomic/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:18"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/atomic/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_atomic_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_atomic_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_ij_n_*.png
rm ../pic_Eu/atomic/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:19"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/atomic/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_atomic_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_rho_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/output_ij_n_*.png
rm ../pic_Eu/rho/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/rho/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../animation/AnimationG_rho_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Animation_rho_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/rho/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/rho/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../animation/AnimationG_rho_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/Fusiongain.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "Fusiongain.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the fusion energy gain.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/FusionGain.png\"" >> a.bat
echo "p \"../output_euler/output_FusionGain.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/a.bat <==
set term png
unse key
se xl 'Time [s]'
se output "../pic_Eu/rhoR.png"
p "../output_euler/output_rhoR.dat" u 1:2 w l lw 3


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_euler/rhoR.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "rhoR.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the rhoR.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/rhoR.png\"" >> a.bat
echo "p \"../output_euler/output_rhoR.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/Animation_Ti_MODE.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_MODE.sh"                                                                       
#                                                                                       
#      This shell file visualizes the mode analysis results for the ion temperature 
# distribution of DT layer calculated in the ”Legendre.cpp” in Lagrange code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/TiMode
#echo "set term postscript enhanced color eps font 'Century,24'" > a.bat
echo "set term png" > a.bat
echo "set view 60,75" >> a.bat
echo "unse key" >> a.bat
echo "se xlab  \"Mode n\"" >>a.bat
echo "se xlab  \"Mode m\"" >>a.bat
echo "se zlab  \"Amplitude\"" >>a.bat
echo "se ticslevel 0" >> a.bat


j=0
for i in ../output/Mode_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "sp\"$i\" u 3:4:(\$3!=0 && \$4!=0 ? \$5:1/0) w i lw 10 lc rgb 'black'"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
mkdir ../pic_La/TiMode
mv ../output/Mode_n_*.png ../pic_La/TiMode/



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/ImplosionVelocity.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "ImplosionVelocity.sh"                                                                       
#                                                                                       
#      This shell plots the time histories of the implosion speed averaged over 
# the azimuthal direction for the DT inner surface, the DT outer surface and the averaged
# DT speed.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Speed [m/s]'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "p \"../output/Result_ImplosionSpeed.dat\" u 2:3 w l lw 3 title 'inner DT inner surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:6 w l lw 3 title 'DT outer surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:7 w l lw 3 title 'Averaged DT'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/RMSoutput.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "RMSoutput.sh"                                                                       
#                                                                                       
#      This shell file plots the time histories of the root-mean-square (RMS) for the ion
# temperature and the mass density in the DT layer and Al layer. The RMS data is 
# calculated by ”RMS.cpp” in the Lagrangian code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term post eps enhanced color font \"Courier,25\"" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Non uniformity [%]'" >> a.bat

echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_DT_output.dat\" u 2:3 w l lw 7 title 'Ion Temperature'" >> a.bat
echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_DT_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat


echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_Al_output.dat\" u 2:3 w l lw 7 title 'Ion temperature'" >> a.bat
echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_Al_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/SLC_t_r.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "SLC_t_r.sh"                                                                       
#                                                                                       
#      A script outputs the time history of pellet radius obtained by slicing 
# a surface at a fixed theta. 
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/SLC
mkdir ../pic_La/SLC

echo "set term png" > a.bat
echo "unse key" >> a.bat

##########################################
# INPUT THE RADIAL MESH NUMBER FOR EACH LAYER BOUNDARY
#Boundary k mesh:
DT=32 #DT-Al
Al=87 #Al-Pb
Pb=92 #Outer

DTm=`expr $DT - 1`
Alp=`expr $Al + 1`

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################

echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done



############################
gnuplot "a.bat"



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/a.bat <==
set term post eps enhanced color font "Courier,25"
se xl 'Time [ns]'
se yl 'Non uniformity [%]'
se output "../pic_La/RMS_DT_TiRho.eps"
p "../output/RMS_DT_output.dat" u 2:3 w l lw 7 title 'Ion Temperature'
se output "../pic_La/RMS_DT_TiRho.eps"
rep "../output/RMS_DT_output.dat" u 2:6 w l lw 7 title 'Density'
se output "../pic_La/RMS_Al_TiRho.eps"
p "../output/RMS_Al_output.dat" u 2:3 w l lw 7 title 'Ion temperature'
se output "../pic_La/RMS_Al_TiRho.eps"
rep "../output/RMS_Al_output.dat" u 2:6 w l lw 7 title 'Density'


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/shell_lagrange/adiabat.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "adiabat.sh"                                                                       
#                                                                                       
#      This shell file plots the history of adiabat which is the degree of preheating to
# the DT layer.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [ns]'" >> a.bat

echo "se output \"../pic_La/adiabat.png\"" >> a.bat
echo "p \"../output/Insulation.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/GenerateEulerMesh.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// GenerateEulerMesh(): a procedure to determine the number of the Euler meshes 
//                      and to secure the necessary memory, just before 
//                      the down conversion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


void GenerateEulerMesh(void) {
	//get minimum length of mesh from Lagrange code
	double Length;
	int ii;
	//MeshLength = 100./L0;
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;

	im_Eu = 2.*R_Length / MeshLength;
	jm_Eu = 2.*R_Length / MeshLength;
	km_Eu = 2.*R_Length / MeshLength;




	printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
	if (im_Eu > convert_max) {
		printf("******Mesh number reduce******\n");
		printf("Mesh ratio: %.5f\n", (double)(im_Eu / convert_max));
		im_Eu = convert_max; jm_Eu = convert_max; km_Eu = convert_max;
		//int im0 = pow(2, max_down_count);
		//while (im_Eu % im0 != 0) { im_Eu++; jm_Eu++; km_Eu++; }
		DX = 2.*R_Length / (double)im_Eu; DY = 2.*R_Length / (double)jm_Eu; DZ = 2.*R_Length / (double)km_Eu; MeshLength = 2.*R_Length / (double)im_Eu;
		im_Eu += 2; jm_Eu += 2; km_Eu += 2;
		printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
		printf("R_Length = %e MeshLength = %e\n", R_Length, MeshLength);
	}


	//set matrix

	X_Eu = (double *)malloc(sizeof(double)*im_Eu + 1);
	Y_Eu = (double *)malloc(sizeof(double)*jm_Eu + 1);
	Z_Eu = (double *)malloc(sizeof(double)*km_Eu + 1);
	Down1D = (double *)malloc(sizeof(double)*im_Eu + 1);

	unew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	vnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	wnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Tinew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Tenew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Trnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Nnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	atomicnum_Eu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	//MatSize_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Down3D = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Down = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Flag_NotExist_u = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_v = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_w = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_center = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	MeshNumberOnLagrange_u_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	passEu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	printf("size = %d\t", malloc_usable_size(unew_Eu));
	printf("sizeof(double *) = %d\t", sizeof(double *));
	printf("size = %d\n", malloc_usable_size(unew_Eu));

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) { X_Eu[i_Eu] = -R_Length + ((double)i_Eu - 2.)*DX; }
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) { Y_Eu[j_Eu] = -R_Length + ((double)j_Eu - 2.)*DY; }
	for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) { Z_Eu[k_Eu] = -R_Length + ((double)k_Eu - 2.)*DZ; }

	//set grid

	variables_pointer_Eu[0] = &unew_Eu[0][0][0];
	variables_pointer_Eu[1] = &vnew_Eu[0][0][0];
	variables_pointer_Eu[2] = &wnew_Eu[0][0][0];
	variables_pointer_Eu[3] = &Tinew_Eu[0][0][0];
	variables_pointer_Eu[4] = &Tenew_Eu[0][0][0];
	variables_pointer_Eu[5] = &Trnew_Eu[0][0][0];
	variables_pointer_Eu[6] = &rhonew_Eu[0][0][0];
	variables_pointer_Eu[7] = &Nnew_Eu[0][0][0];

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				unew_Eu[i_Eu][j_Eu][k_Eu] = 0.; vnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; wnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
			}
		}
	}



}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/Interpolation.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "Interpolation.cpp"                                                                       
//                                                                                       
// Interpolation(): a procedure to interpolate the data on the Lagrangian mesh to 
//                  the meshes on the Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include<omp.h>

void Interpolation(void){

	int i, j, k, kin;
	int i_La, j_La, k_La, k_La2;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	double X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center;
	double dist_i_j_k, dist_ip1_j_k, dist_i_jp1_k, dist_ip1_jp1_k, dist_i_j_kp1, dist_ip1_j_kp1, dist_i_jp1_kp1, dist_ip1_jp1_kp1;
	double Cx, Cy, Cz, Cr, sum;
	J_Eu = pow(MeshLength, 3.);
	
	#pragma omp parallel for private(j_Eu,k_Eu,i_La,j_La,k_La, k_La2, Cx, Cy, Cz, Cr, k, j, i, kin,  X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center, sum, dist_i_j_k,dist_ip1_j_k,dist_i_jp1_k,dist_ip1_jp1_k,dist_i_j_kp1,dist_ip1_j_kp1,dist_i_jp1_kp1,dist_ip1_jp1_kp1)
	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		X_u = X_Eu[i_Eu];	X_v = X_Eu[i_Eu] + 0.5*DX;	X_w = X_Eu[i_Eu] + 0.5*DX; X_center = X_Eu[i_Eu] + 0.5*DX;	
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			Y_u = Y_Eu[j_Eu] + 0.5*DY;	Y_v = Y_Eu[j_Eu];	Y_w = Y_Eu[j_Eu] + 0.5*DY; Y_center = Y_Eu[j_Eu] + 0.5*DY;
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Z_u = Z_Eu[k_Eu] + 0.5*DZ;	Z_v = Z_Eu[k_Eu] + 0.5*DZ;	Z_w = Z_Eu[k_Eu]; Z_center = Z_Eu[k_Eu] + 0.5*DZ;

				//for u
				if (Flag_NotExist_u[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];

					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);
					
					dist_i_j_k = pow(dist_i_j_k, 2.);
					dist_ip1_j_k = pow(dist_ip1_j_k, 2.);
					dist_i_jp1_k = pow(dist_i_jp1_k, 2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k, 2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1, 2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1, 2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1, 2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1, 2.);

					unew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*unew_La[k_La][j_La][i_La] + dist_ip1_j_k * unew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * unew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * unew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * unew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * unew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La + 1]);
				}


				//for v
				if (Flag_NotExist_v[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					vnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*vnew_La[k_La][j_La][i_La] + dist_ip1_j_k * vnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * vnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * vnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * vnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * vnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La + 1]);					
				}

				//for w
				if (Flag_NotExist_w[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					wnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*wnew_La[k_La][j_La][i_La] + dist_ip1_j_k * wnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * wnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * wnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * wnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * wnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La + 1]);
				}

				//for center
				if (Flag_NotExist_center[i_Eu][j_Eu][k_Eu] == 1) {
				
					i_La = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];

					

					if (VCell[k_La][j_La][i_La] < J_Eu) {
						sum = 0.;
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									sum += pow(Cr, 2.);
								}
							}
						}
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									Tinew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tinew_La[kin][j][i];
									Tenew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tenew_La[kin][j][i];
									Trnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Trnew_La[kin][j][i];
									rhonew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* rhonew_La[kin][j][i];
									Nnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* Nnew_La[kin][j][i];
								}
							}
						}
					}
					else {
						rhonew_Eu[i_Eu][j_Eu][k_Eu] = rhonew_La[k_La][j_La][i_La];
						Nnew_Eu[i_Eu][j_Eu][k_Eu] = Nnew_La[k_La][j_La][i_La];
						Tinew_Eu[i_Eu][j_Eu][k_Eu] = Tinew_La[k_La][j_La][i_La];
						Tenew_Eu[i_Eu][j_Eu][k_Eu] = Tenew_La[k_La][j_La][i_La];
						Trnew_Eu[i_Eu][j_Eu][k_Eu] = Trnew_La[k_La][j_La][i_La];
					}				

				}

			}
		}
	}

	X_Eu[1] = X_Eu[2] - DX; X_Eu[0] = X_Eu[1] - DX;
	Y_Eu[1] = Y_Eu[2] - DY; Y_Eu[0] = Y_Eu[1] - DY;
	Z_Eu[1] = Z_Eu[2] - DZ; Z_Eu[0] = Z_Eu[1] - DZ;
	X_Eu[im_Eu] = X_Eu[im_Eu - 1] + DX;
	Y_Eu[im_Eu] = Y_Eu[jm_Eu - 1] + DY;
	Z_Eu[km_Eu] = Z_Eu[km_Eu - 1] + DZ;
	
	//boundary condition
	#pragma omp parallel for private(j_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			rhonew_Eu[i_Eu][j_Eu][1] = 2.*rhonew_Eu[i_Eu][j_Eu][2] - rhonew_Eu[i_Eu][j_Eu][3];
			Nnew_Eu[i_Eu][j_Eu][1] = 2.*Nnew_Eu[i_Eu][j_Eu][2] - Nnew_Eu[i_Eu][j_Eu][3];
			Tinew_Eu[i_Eu][j_Eu][1] = 2.*Tinew_Eu[i_Eu][j_Eu][2] - Tinew_Eu[i_Eu][j_Eu][3];
			Tenew_Eu[i_Eu][j_Eu][1] = 2.*Tenew_Eu[i_Eu][j_Eu][2] - Tenew_Eu[i_Eu][j_Eu][3];
			Trnew_Eu[i_Eu][j_Eu][1] = 2.*Trnew_Eu[i_Eu][j_Eu][2] - Trnew_Eu[i_Eu][j_Eu][3];
			vnew_Eu[i_Eu][j_Eu][1] = vnew_Eu[i_Eu][j_Eu][2];
			unew_Eu[i_Eu][j_Eu][1] = unew_Eu[i_Eu][j_Eu][2];

			rhonew_Eu[i_Eu][j_Eu][0] = rhonew_Eu[i_Eu][j_Eu][1];
			Nnew_Eu[i_Eu][j_Eu][0] = Nnew_Eu[i_Eu][j_Eu][1];
			Tinew_Eu[i_Eu][j_Eu][0] = Tinew_Eu[i_Eu][j_Eu][1];
			Tenew_Eu[i_Eu][j_Eu][0] = Tenew_Eu[i_Eu][j_Eu][1];
			Trnew_Eu[i_Eu][j_Eu][0] = Trnew_Eu[i_Eu][j_Eu][1];
			vnew_Eu[i_Eu][j_Eu][0] = vnew_Eu[i_Eu][j_Eu][1];
			unew_Eu[i_Eu][j_Eu][0] = unew_Eu[i_Eu][j_Eu][1];

			rhonew_Eu[i_Eu][j_Eu][km_Eu] = 2.*rhonew_Eu[i_Eu][j_Eu][km_Eu - 1] - rhonew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Nnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Nnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Nnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tinew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tinew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tinew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tenew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tenew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tenew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Trnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Trnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Trnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			vnew_Eu[i_Eu][j_Eu][km_Eu] = vnew_Eu[i_Eu][j_Eu][km_Eu - 1];
			unew_Eu[i_Eu][j_Eu][km_Eu] = unew_Eu[i_Eu][j_Eu][km_Eu - 1];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[i_Eu][1][k_Eu] = 2.*rhonew_Eu[i_Eu][2][k_Eu] - rhonew_Eu[i_Eu][3][k_Eu];
			Nnew_Eu[i_Eu][1][k_Eu] = 2.*Nnew_Eu[i_Eu][2][k_Eu] - Nnew_Eu[i_Eu][3][k_Eu];
			Tinew_Eu[i_Eu][1][k_Eu] = 2.*Tinew_Eu[i_Eu][2][k_Eu] - Tinew_Eu[i_Eu][3][k_Eu];
			Tenew_Eu[i_Eu][1][k_Eu] = 2.*Tenew_Eu[i_Eu][2][k_Eu] - Tenew_Eu[i_Eu][3][k_Eu];
			Trnew_Eu[i_Eu][1][k_Eu] = 2.*Trnew_Eu[i_Eu][2][k_Eu] - Trnew_Eu[i_Eu][3][k_Eu];
			unew_Eu[i_Eu][1][k_Eu] = unew_Eu[i_Eu][2][k_Eu];
			vnew_Eu[i_Eu][1][k_Eu] = vnew_Eu[i_Eu][2][k_Eu];
			wnew_Eu[i_Eu][1][k_Eu] = wnew_Eu[i_Eu][2][k_Eu];

			rhonew_Eu[i_Eu][0][k_Eu] = rhonew_Eu[i_Eu][1][k_Eu];
			Nnew_Eu[i_Eu][0][k_Eu] = Nnew_Eu[i_Eu][1][k_Eu];
			Tinew_Eu[i_Eu][0][k_Eu] = Tinew_Eu[i_Eu][1][k_Eu];
			Tenew_Eu[i_Eu][0][k_Eu] = Tenew_Eu[i_Eu][1][k_Eu];
			Trnew_Eu[i_Eu][0][k_Eu] = Trnew_Eu[i_Eu][1][k_Eu];
			unew_Eu[i_Eu][0][k_Eu] = unew_Eu[i_Eu][1][k_Eu];
			vnew_Eu[i_Eu][0][k_Eu] = vnew_Eu[i_Eu][1][k_Eu];
			wnew_Eu[i_Eu][0][k_Eu] = wnew_Eu[i_Eu][1][k_Eu];

			rhonew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*rhonew_Eu[i_Eu][jm_Eu - 1][k_Eu] - rhonew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Nnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Nnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Nnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tinew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tinew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tinew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tenew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tenew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tenew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Trnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Trnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Trnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			unew_Eu[i_Eu][jm_Eu][k_Eu] = unew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			vnew_Eu[i_Eu][jm_Eu][k_Eu] = vnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			wnew_Eu[i_Eu][jm_Eu][k_Eu] = wnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[1][j_Eu][k_Eu] = 2.*rhonew_Eu[2][j_Eu][k_Eu] - rhonew_Eu[3][j_Eu][k_Eu];
			Nnew_Eu[1][j_Eu][k_Eu] = 2.*Nnew_Eu[2][j_Eu][k_Eu] - Nnew_Eu[3][j_Eu][k_Eu];
			Tinew_Eu[1][j_Eu][k_Eu] = 2.*Tinew_Eu[2][j_Eu][k_Eu] - Tinew_Eu[3][j_Eu][k_Eu];
			Tenew_Eu[1][j_Eu][k_Eu] = 2.*Tenew_Eu[2][j_Eu][k_Eu] - Tenew_Eu[3][j_Eu][k_Eu];
			Trnew_Eu[1][j_Eu][k_Eu] = 2.*Trnew_Eu[2][j_Eu][k_Eu] - Trnew_Eu[3][j_Eu][k_Eu];
			unew_Eu[1][j_Eu][k_Eu] = unew_Eu[2][j_Eu][k_Eu];
			vnew_Eu[1][j_Eu][k_Eu] = vnew_Eu[2][j_Eu][k_Eu];
			wnew_Eu[1][j_Eu][k_Eu] = wnew_Eu[2][j_Eu][k_Eu];

			rhonew_Eu[0][j_Eu][k_Eu] = rhonew_Eu[1][j_Eu][k_Eu];
			Nnew_Eu[0][j_Eu][k_Eu] = Nnew_Eu[1][j_Eu][k_Eu];
			Tinew_Eu[0][j_Eu][k_Eu] = Tinew_Eu[1][j_Eu][k_Eu];
			Tenew_Eu[0][j_Eu][k_Eu] = Tenew_Eu[1][j_Eu][k_Eu];
			Trnew_Eu[0][j_Eu][k_Eu] = Trnew_Eu[1][j_Eu][k_Eu];
			unew_Eu[0][j_Eu][k_Eu] = unew_Eu[1][j_Eu][k_Eu];
			vnew_Eu[0][j_Eu][k_Eu] = vnew_Eu[1][j_Eu][k_Eu];
			wnew_Eu[0][j_Eu][k_Eu] = wnew_Eu[1][j_Eu][k_Eu];

			rhonew_Eu[im_Eu][j_Eu][k_Eu] = 2.*rhonew_Eu[im_Eu - 1][j_Eu][k_Eu] - rhonew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Nnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Nnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Nnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tinew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tinew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tinew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tenew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tenew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tenew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Trnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Trnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Trnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			unew_Eu[im_Eu][j_Eu][k_Eu] = unew_Eu[im_Eu - 1][j_Eu][k_Eu];
			vnew_Eu[im_Eu][j_Eu][k_Eu] = vnew_Eu[im_Eu - 1][j_Eu][k_Eu];
			wnew_Eu[im_Eu][j_Eu][k_Eu] = wnew_Eu[im_Eu - 1][j_Eu][k_Eu];
		}
	}

	#pragma omp parallel for private(j_Eu,k_Eu)
	for (i_Eu = 1; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 1; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 1; k_Eu <= km_Eu; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu]<0.) { rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Nnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tenew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Trnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
			}
		}
	}


}












==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/MeshSearch.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "MeshSearch.cpp"                                                                       
//                                                                                       
// MeshSearch(): a procedure to examine the location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z):
//    A function of the judgment the relationship between faces and points.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


double Adot_BcrossC(double,double,double,double,double,double,double,double,double);


void MeshSearch(void){
	//k_Eu and l_Eu is mesh number of Euler code
	//calcurate coordinate of defining point
	int i_Eu, j_Eu, k_Eu, i_La, j_La, k_La, Flag;
	int xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn;
	double vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z;
	double vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z;
	double vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z;
	double vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z;
	double vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z;
	double vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z;
	double vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z;
	double vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z;
	double vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z;
	double vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z;
	double vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z;
	double vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z;
	double vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z;
	double vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z;
	double vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z;
	double vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z;
	double vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z;
	double vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z;
	double vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z;
	double vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z;
	double vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z;
	double vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z;
	double vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z;
	double vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z;
	double vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z;
	double vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z;
	double vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z;
	double vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z;
	double vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z;
	double vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z;
	double vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z;
	double vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z;
	double vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z;
	double vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z;
	double vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z;
	double vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z;
	double vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z;
	double vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z;
	double vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z;
	double vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z;
	double vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z;
	double vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z;
	double vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z;
	double vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z;
	double vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z;
	double vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z;
	double vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z;
	double vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z;
	double V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48;
	Flag = 0;
	
#pragma omp parallel for private(k_Eu, j_Eu, i_Eu, j_La, i_La, xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn, vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z, vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z, vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z, vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z, vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z, vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z, vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z, vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z, vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z, vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z, vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z, vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z, vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z, vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z, vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z, vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z, vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z, vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z, vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z, vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z, vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z, vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z, vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z, vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z, vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z, vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z, vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z, vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z, vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z, vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z, vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z, vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z, vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z, vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z, vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z, vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z, vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z, vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z, vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z, vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z, vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z, vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z, vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z, vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z, vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z, vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z, vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z, vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z, V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48)
	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {
			for (i_La = 2; i_La < im_La - 1; i_La++) {			

				if (X_La[k_La][j_La][i_La] > 1.5*R_Length || X_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Y_La[k_La][j_La][i_La] > 1.5*R_Length || Y_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Z_La[k_La][j_La][i_La] > 1.5*R_Length || Z_La[k_La][j_La][i_La] < -1.5*R_Length)continue;

				xLneari = (int)((X_La_center[k_La][j_La][i_La] - X_Eu[2]) / MeshLength) + 2;
				yLnearj = (int)((Y_La_center[k_La][j_La][i_La] - Y_Eu[2]) / MeshLength) + 2;
				zLneark = (int)((Z_La_center[k_La][j_La][i_La] - Z_Eu[2]) / MeshLength) + 2;
				needn = (int)(highL[k_La][j_La][i_La] / MeshLength);

				printf("k_La = %d j_La = %d i_La = %d X:%e Y:%e Z:%e Needn:%d Euler[i:%d j:%d k:%d] Flag:%d\n", k_La, j_La, i_La, X_La_center[k_La][j_La][i_La], Y_La_center[k_La][j_La][i_La], Z_La_center[k_La][j_La][i_La], needn, xLneari, yLnearj, zLneark, Flag);
				
				if (needn < 0.1*im_Eu) { needn = 0.1*im_Eu; }

				//for u
				//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
				vector1_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector1_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector1_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector1_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector1_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector1_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector2_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector2_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector2_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector2_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector2_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector2_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector3_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector3_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector3_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector3_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector3_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector3_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector4_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector4_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
				vector5_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector5_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector6_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector6_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector7_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector7_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector8_1_X = vector4_2_X;
				vector8_1_Y = vector4_2_Y;
				vector8_1_Z = vector4_2_Z;
				vector8_2_X = vector4_1_X;
				vector8_2_Y = vector4_1_Y;
				vector8_2_Z = vector4_1_Z;

				//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
				vector9_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector9_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector10_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector10_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector11_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector11_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector12_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector12_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector12_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector12_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La][i_La + 1];
				vector12_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La][i_La + 1];
				vector12_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
				vector13_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector13_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector14_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector14_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector14_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector14_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector14_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector14_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector15_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector15_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector15_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector15_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector15_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector15_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector16_1_X = vector12_2_X;
				vector16_1_Y = vector12_2_Y;
				vector16_1_Z = vector12_2_Z;
				vector16_2_X = vector12_1_X;
				vector16_2_Y = vector12_1_Y;
				vector16_2_Z = vector12_1_Z;

				//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
				vector17_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector17_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector17_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];
				vector17_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector17_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector17_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				vector18_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector18_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector18_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector18_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];

				vector19_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector19_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector19_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];
				vector19_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector19_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector19_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];

				vector20_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector20_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector20_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector20_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector20_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector20_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
				vector21_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector22_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector23_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector24_1_X = vector20_2_X;
				vector24_1_Y = vector20_2_Y;
				vector24_1_Z = vector20_2_Z;
				vector24_2_X = vector20_1_X;
				vector24_2_Y = vector20_1_Y;
				vector24_2_Z = vector20_1_Z;

				//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
				vector25_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector25_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector25_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector25_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector25_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector25_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector26_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector26_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector26_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector26_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector26_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector26_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector27_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector27_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector28_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];
				vector28_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];

				//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
				vector29_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector29_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector30_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector30_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector31_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector31_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector32_1_X = vector28_2_X;
				vector32_1_Y = vector28_2_Y;
				vector32_1_Z = vector28_2_Z;
				vector32_2_X = vector28_1_X;
				vector32_2_Y = vector28_1_Y;
				vector32_2_Z = vector28_1_Z;

				//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
				vector33_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector33_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector33_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector33_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector33_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector33_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector34_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector34_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector35_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector35_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector35_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector35_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector35_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector35_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector36_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector36_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector36_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector36_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector36_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector36_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
				vector37_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector37_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector37_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector37_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector37_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector37_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector38_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector38_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector38_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector38_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector38_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector38_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector39_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector39_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector40_1_X = vector36_2_X;
				vector40_1_Y = vector36_2_Y;
				vector40_1_Z = vector36_2_Z;
				vector40_2_X = vector36_1_X;
				vector40_2_Y = vector36_1_Y;
				vector40_2_Z = vector36_1_Z;

				//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
				vector41_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector41_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector42_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector42_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector43_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector43_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector44_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
				vector45_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector45_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector45_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector45_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector45_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector45_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				vector46_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector46_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector47_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector47_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector47_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];
				vector47_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector47_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector47_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector48_1_X = vector44_2_X;
				vector48_1_Y = vector44_2_Y;
				vector48_1_Z = vector44_2_Z;
				vector48_2_X = vector44_1_X;
				vector48_2_Y = vector44_1_Y;
				vector48_2_Z = vector44_1_Z;

				//kmin = zLneark - 1.5 * needn;
				//if (kmin < 2) { kmin = 2; }
				//if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				//kmax = zLneark + 1.5 * needn + 1;
				//if (kmax < 2) { kmax = 2; }
				//if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				//jmin = yLnearj - 1.5 * needn;
				//if (jmin < 2) { jmin = 2; }
				//if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				//jmax = yLnearj + 1.5 * needn + 1;
				//if (jmax < 2) { jmax = 2; }
				//if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				//imin = xLneari - 1.5 * needn;
				//if (imin < 2) { imin = 2; }
				//if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				//imax = xLneari + 1.5 * needn + 1;
				//if (imax < 2) { imax = 2; }
				//if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				imin = 2; imax = im_Eu - 1; jmin = 2; jmax = jm_Eu - 1; kmin = 1; kmax = km_Eu - 1;

				kmin = zLneark - 1.5 * needn;
				if (kmin < 2) { kmin = 2; }
				if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				kmax = zLneark + 1.5 * needn + 1;
				if (kmax < 2) { kmax = 2; }
				if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				jmin = yLnearj - 1.5 * needn;
				if (jmin < 2) { jmin = 2; }
				if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				jmax = yLnearj + 1.5 * needn + 1;
				if (jmax < 2) { jmax = 2; }
				if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				imin = xLneari - 1.5 * needn;
				if (imin < 2) { imin = 2; }
				if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				imax = xLneari + 1.5 * needn + 1;
				if (imax < 2) { imax = 2; }
				if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				for (i_Eu = imin; i_Eu <= imax; i_Eu++) {
					for (j_Eu = jmin; j_Eu <= jmax; j_Eu++) {
						for (k_Eu = kmin; k_Eu <= kmax; k_Eu++) {
							passEu[i_Eu][j_Eu][k_Eu] = 1;

							//for u				
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//for v
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//for w	
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

 			

							//for center

							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DY - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}



						}
					}	
				}
			}					
		}
	}
}


double Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z){
	//int a;
	//a = A_X*B_Y*C_Z + A_Y*B_X*C_X + A_Z*B_X*C_Y - (A_Z*B_Y*C_X + A_Y*B_X*C_Z + A_X*B_Z*C_Y);

	//return a;
	return A_X*B_Y*C_Z+A_Y*B_Z*C_X+A_Z*B_X*C_Y-(A_Z*B_Y*C_X+A_Y*B_X*C_Z+A_X*B_Z*C_Y);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/boundary_set.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "boundary_set.cpp"                                                                       
//                                                                                       
// boundary_set(): a procedure to make the boundary point between DT and Al.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include <omp.h>

void boundary_set(void){

	
	int i_La, j_La, k_La;

	//for material boundary between DT and Al
	index_theta = 0;
	index_phi = 0;
	index_phi2 = 0;
	index_phi3 = 0;
	BoundaryMesh_X_1[0][0] = X_La[1][2][i_boundary_1];	//i=r j=theta=0 k=phi=0
	BoundaryMesh_Y_1[0][0] = Y_La[1][2][i_boundary_1];
	BoundaryMesh_Z_1[0][0] = Z_La[1][2][i_boundary_1];

	for (k_La = 1; k_La <= km_La; k_La++) {	//k=phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_theta[j_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_theta_max[j_La] < SplitNumber_theta[j_La]) {
				SplitNumber_theta_max[j_La] = SplitNumber_theta[j_La];
			}
			Vec_X = X_La[k_La2][j_La][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La2][j_La][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La2][j_La][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_phi[k_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_phi_max[k_La] < SplitNumber_phi[k_La]) {
				SplitNumber_phi_max[k_La] = SplitNumber_phi[k_La];
			}
		}
	}


	for (k_La = 1; k_La <= km_La; k_La++) {	//k = phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];

			for (Split_theta = 0; Split_theta <= SplitNumber_theta_max[j_La] - 1; Split_theta++) {
				BoundaryMesh_X_1_theta[index_theta][k_La] = (double)Split_theta*Vec_X / (double)SplitNumber_theta_max[j_La] + X_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Y_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Y / (double)SplitNumber_theta_max[j_La] + Y_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Z_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Z / (double)SplitNumber_theta_max[j_La] + Z_La[k_La][j_La][i_boundary_1];
				index_theta += 1;
			}
			BoundaryMesh_X_1_theta[index_theta][k_La] = X_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Y_1_theta[index_theta][k_La] = Y_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Z_1_theta[index_theta][k_La] = Z_La[k_La][j_La + 1][i_boundary_1];
		}
		if (k_La == 1) { index_max_theta = index_theta; }
		index_theta = 0;
	}

	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (index_theta = 0; index_theta <= index_max_theta; index_theta++) {
			Vec_X = BoundaryMesh_X_1_theta[index_theta][k_La2] - BoundaryMesh_X_1_theta[index_theta][k_La];
			Vec_Y = BoundaryMesh_Y_1_theta[index_theta][k_La2] - BoundaryMesh_Y_1_theta[index_theta][k_La];
			Vec_Z = BoundaryMesh_Z_1_theta[index_theta][k_La2] - BoundaryMesh_Z_1_theta[index_theta][k_La];

			for (Split_phi = 0; Split_phi <= SplitNumber_phi_max[k_La] - 1; Split_phi++) {
				BoundaryMesh_X_1[index_theta][index_phi3] = (double)Split_phi*Vec_X / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_X_1_theta[index_theta][k_La];
				BoundaryMesh_Y_1[index_theta][index_phi3] = (double)Split_phi*Vec_Y / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Y_1_theta[index_theta][k_La];
				BoundaryMesh_Z_1[index_theta][index_phi3] = (double)Split_phi*Vec_Z / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Z_1_theta[index_theta][k_La];

				index_phi += 1;
				index_phi3 = index_phi + index_max_phi;
			}

			BoundaryMesh_X_1[index_theta][index_phi3] = BoundaryMesh_X_1_theta[index_theta][k_La2];
			BoundaryMesh_Y_1[index_theta][index_phi3] = BoundaryMesh_Y_1_theta[index_theta][k_La2];
			BoundaryMesh_Z_1[index_theta][index_phi3] = BoundaryMesh_Z_1_theta[index_theta][k_La2];

			if (index_theta == 0) {
				index_phi2 += index_phi;
			}

			index_phi = 0;
			index_phi3 = 0;

		}

		index_max_phi += index_phi2;
		index_phi2 = 0;

	}

	indmax_theta[0] = index_max_theta;
	indmax_phi[0] = index_max_phi;

	printf("indmax_theta[0] = %d\n", indmax_theta[0]);
	printf("indmax_phi[0] = %d\n", indmax_phi[0]);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/check_quantities.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "check_quantities.cpp"                                                                       
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//                                                                                       
// check_quantities(): a procedure to output the data of the transformed Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                       
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

double CVtf_Eu_DT(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_Eu_Al(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}

void check_quantities(void) {
	
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	int i, j, k, basecount, count;

	FILE*outputUVWfile;
	FILE*outputTfile;

	outputUVWfile = fopen("../output_convert/Speed.csv", "w");
	outputTfile = fopen("../output_convert/Tempurature.csv", "w");

	fprintf(outputUVWfile, "i,j,k,X,Y,Z,u,v,w\n");
	fprintf(outputTfile, "i,j,k,X,Y,Z,Ti\n");

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Xout = L0 * (X_Eu[i_Eu] + MeshLength_down / 2.) * 1000;
				Yout = L0 * (Y_Eu[j_Eu] + MeshLength_down / 2.) * 1000;
				Zout = L0 * (Z_Eu[k_Eu] + MeshLength_down / 2.) * 1000;
				u = u0 * unew_Eu[i_Eu][j_Eu][k_Eu];
				v = u0 * vnew_Eu[i_Eu][j_Eu][k_Eu];
				w = u0 * wnew_Eu[i_Eu][j_Eu][k_Eu];
				Ti = T0 * Tinew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.); //[k]
				Te = T0 * Tenew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				Tr = T0 * Trnew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				rho = rho0 * rhonew_Eu[i_Eu][j_Eu][k_Eu];

				fprintf(outputUVWfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, u, v, w);
				fprintf(outputTfile, "%d,%d,%d,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, Ti, Te, Tr);
			}                                                                                           // 1~16: The number specify the data location position in the data file.
			fprintf(outputUVWfile, "\n"); fprintf(outputTfile, "\n");
		}
	}

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu] == 0) {
					basecount = 0; count = 0;
					for (i = i_Eu - 1; i <= i_Eu + 1; i++) {
						for (j = j_Eu - 1; j <= j_Eu + 1; j++) {
							for (k = k_Eu - 1; k <= k_Eu + 1; k++) {
								if (i == 1 || i == im_Eu || j == 1 || j == jm_Eu || k == 1 || k == km_Eu)continue;
								basecount++;
								if (Tinew_Eu[i][j][k] != 0.) { count++; }
							}
						}
					}
					if (basecount == count) { printf("***** Ion tempurature %d %d %d *****\n", i_Eu, j_Eu, k_Eu); }
				}
			}  
		}
	}


	fclose(outputUVWfile); fclose(outputTfile);

	FILE*outputboundary;

	outputboundary = fopen("../output_convert/Euler_check_boundary.dat", "w");
	int n, m;
	for (n = 0; n<5000; n++) {
		for (m = 0; m<5000; m++) {
			fprintf(outputboundary, "%e\t%e\t%e\n", BoundaryMesh_X_1[n][m] * L0*1.e3, BoundaryMesh_Y_1[n][m] * L0*1.e3, BoundaryMesh_Z_1[n][m] * L0*1.e3);

		}
	}

	//check conservation
	totalMass_Eu = 0.;
	totalMass_Eu_down = 0.;
	J_Eu = pow(MeshLength, 3.);
	J_Eu_down = pow(MeshLength_down, 3.);

	double uC, vC, wC, Cen_SP;

	for (i_Eu = 2; i_Eu < im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu < jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu < km_Eu - 1; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.&&MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] < i_boundary_1) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu_DT = totalK_Eu_DT + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu_DT = totalJi_Eu_DT + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu_DT = totalJe_Eu_DT + J_Eu * JV0* CVtf_Eu_DT(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu_DT = totalJr_Eu_DT + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu_DT += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
				else if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu = totalK_Eu + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu = totalJi_Eu + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu = totalJe_Eu + J_Eu * JV0* CVtf_Eu_Al(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu = totalJr_Eu + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
						
			}
		}
	}

	totalDTMass_Eu = totalDTMass_Eu + totalDTMass_Eu_DT;
	totalE_Eu_DT = totalK_Eu_DT + totalJi_Eu_DT + totalJe_Eu_DT + totalJr_Eu_DT;
	totalK_Eu = totalK_Eu + totalK_Eu_DT;
	totalJi_Eu = totalJi_Eu + totalJi_Eu_DT;
	totalJe_Eu = totalJe_Eu + totalJe_Eu_DT;
	totalJr_Eu = totalJr_Eu + totalJr_Eu_DT;
	totalE_Eu = totalK_Eu + totalJi_Eu + totalJe_Eu + totalJr_Eu;
	


	printf("In Euler(DT)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	printf("In Euler(All)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);



}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/define_convert.h <==
//////////////////////////////////////////////////////////////////////////////////////////
// "define_convert.h"                                                                       
//                                                                                       
// The definition of normalization factor and variables.          
//                                                                                       
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/** Normalization Factor **/
 
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define sigma  5.6704e-8          // Stefan-Boltzmann constant [W/(m^2*K^4)]
#define kb  1.3806e-23           // Boltzmann constant  [J/K]
#define C  299792458.            // Speed of light in vaccum, in m/s
#define  Na  6.02214199e23         // Avogadro constant   [1/mol]

double tf_A[14];


int bestNo = -1;
int im_Eu, jm_Eu, km_Eu, im_La, jm_La, km_La;
int n;
int max_thread;
int convert_max;
double Beaminput;
int DownConvertFlag, DownNumber;
int im_Eu_down, jm_Eu_down, km_Eu_down;
int i_boundary_1, i_boundary_2;
int i,j,k;
double t;
double MeshLength, MeshLength_down;
double R_Length;
double cutL;
double R_Length_fix;
double totalMass_Eu, totalMass_Eu_down, totalJ;
double matrix_output;

int **MeshNumberOnLagrange_v_k_load;
int matrix_test;


//In Lagrange
double ***X_La, ***Y_La, ***Z_La, ***R_La;
double ***X_La_center, ***Y_La_center, ***Z_La_center;
double ***unew_La, ***vnew_La, ***wnew_La;
double***Tinew_La, ***Tenew_La, ***Trnew_La;
double ***rhonew_La, ***Nnew_La;
double ***VCell, ***highL;
int keep_i, keep_j, keep_k, keep_XYZ, i_end;
double distIN, distDTAl;
double totalE_La, totalK_La, totalJi_La, totalJe_La, totalJr_La, totalDTMass_La;
double totalE_La_DT, totalK_La_DT, totalJi_La_DT, totalJe_La_DT, totalJr_La_DT, totalDTMass_La_DT;

//In Euler
double *X_Eu, *Y_Eu, *Z_Eu;
double ***unew_Eu, ***vnew_Eu, ***wnew_Eu;
double ***Tinew_Eu, ***Tenew_Eu, ***Trnew_Eu;
double ***rhonew_Eu, ***Nnew_Eu;
int ***atomicnum_Eu;
double J_Eu;
double totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu, totalDTMass_Eu;
double totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT, totalDTMass_Eu_DT;


//for DownConvert
double *Down1D;
double ***Down3D;
double ***rhonew_Down;
double J_Eu_down;

int ***Flag_NotExist_u, ***Flag_NotExist_v, ***Flag_NotExist_w, ***Flag_NotExist_center;
int ***MeshNumberOnLagrange_u_i, ***MeshNumberOnLagrange_u_j, ***MeshNumberOnLagrange_u_k;
int ***MeshNumberOnLagrange_v_i, ***MeshNumberOnLagrange_v_j, ***MeshNumberOnLagrange_v_k;
int ***MeshNumberOnLagrange_w_i, ***MeshNumberOnLagrange_w_j, ***MeshNumberOnLagrange_w_k;
int ***MeshNumberOnLagrange_center_i, ***MeshNumberOnLagrange_center_j, ***MeshNumberOnLagrange_center_k;
int ***passEu;


double *base_matrix;
int *base_matrix_int;

double *variables_pointer_Eu[20], *variables_pointer_La[20];

double DX, DY, DZ;

double Vec_X, Vec_Y, Vec_Z, VecLength;
int indmax[3];
int indmax_phi[2], indmax_theta[2];
int index_max_theta;
int index_max_phi;
int index_theta, index_phi, index_phi2, index_phi3;
double BoundaryMesh_X_1[5000][5000], BoundaryMesh_Y_1[5000][5000], BoundaryMesh_Z_1[5000][5000];
double BoundaryMesh_X_1_theta[5000][200], BoundaryMesh_Y_1_theta[5000][200], BoundaryMesh_Z_1_theta[5000][200];
int SplitNumber_theta_max[5000], SplitNumber_phi_max[5000];
int SplitNumber_theta[5000], SplitNumber_phi[5000];
int Split_theta, Split_phi;

double Xout, Yout, Zout, u, v, w, Ti, Te, Tr, rho, p, pe, pr;

FILE*readfile;




#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/getMatrix.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// *malloc3D(): a procedure to get 3D matrix. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                     
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void *malloc3D(size_t size, int i, int j, int k)
{
	char ***x, **y, *z;
	int  t = size * k;

	x = (char***)malloc((sizeof(*x) + sizeof(**x) * j + t * j) * i);

	if (x) {
		y = (char**)(x + i);
		z = (char *)(y + i * j);

		for (int idx1 = 0; idx1 < i; idx1++) {
			x[idx1] = y;
			for (int idx2 = 0; idx2 < j; idx2++) {
				y[idx2] = z;
				z += t;
			}
			y += j;
		}

		return x;
	}

	return NULL;
}

==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/load_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "load_search.cpp"                                                                       
//                                                                                       
// load_search(): a procedure to load the stored data for the location of each Euler mesh
//                among the Lagrangian meshes. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void load_search(){

	FILE*loadsearchfile;

	int i_Eu, j_Eu, k_Eu;

	int loadsize;
	int location = 0;

	loadsearchfile = fopen("../output_convert/search.dat", "rb");

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_u[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_v[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_w[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_center[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/main_convert.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "main_convert.cpp"                                                                       
//                                                                                       
// main(): a main procedure of the conversion code. This procedure selects the output 
//         Lagrangian data transferred to the Euler code among the Lagrangian data sets
//         obtained in the Lagrangian code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria          
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <math.h>
#include <malloc.h>
#include <omp.h>
#include "define_convert.h"
#include "read_variables.cpp"
#include "GenerateEulerMesh.cpp"
#include "MeshSearch.cpp"
#include "Interpolation.cpp"
#include "output.cpp"
#include "check_quantities.cpp"
#include "save_search.cpp"
#include "boundary_set.cpp"

int main(void) {
	
	FILE*MassEnergy;
	FILE*input;
	char memo[250];
	int instep, inEuler, inmesh;
	int EulerNo = 1, minMesh = 10000;
	double intime;
	int step[25], NeedMesh[25];


	int Check;
	MassEnergy = fopen("../convert_memo.dat","w");
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;

	//read Lagragne output date memo file
	
	if ((input = fopen("../output/Euler/out_memo.dat", "r")) == NULL) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	while (fgets(memo, sizeof(memo), input)) {
		if (strncmp(memo, "//", 2) == 0 || strcmp(memo, "\n") == 0) continue;
		if (sscanf(memo, "%d %lf %d %d", &instep, &intime, &inmesh, &inEuler) == 4) {
			NeedMesh[EulerNo] = inmesh;
			printf("EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			fprintf(MassEnergy, "EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			EulerNo++;
		}
	}
	if (EulerNo == 1) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	EulerNo--;
	for (i = EulerNo; i > EulerNo - 10; i--) {
		if (minMesh > NeedMesh[i]) { bestNo = i; minMesh = NeedMesh[i]; }
		if (i < 2) {
			break;
		}
	}
	printf("Best Euler file No is %d\n", bestNo);
	fprintf(MassEnergy, "Best Euler file No is %d\n", bestNo);
	
	//initialize
	read_variables();

	printf("im_La = %d jm_La = %d km_La = %d\n", im_La, jm_La, km_La);
	printf("i_boundary_1 = %d, i_boundary_2 = %d i_end = %d\n", i_boundary_1, i_boundary_2, i_end);
	GenerateEulerMesh();
	printf("X(2,2,2) = %lf Y(2,2,2) = %lf Z(2,2,2) = %lf \n", X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//Mesh search
	MeshSearch();
	save_search();

	//Interpolation
	Interpolation();

	im_Eu_down = im_Eu; jm_Eu_down = jm_Eu; km_Eu_down = km_Eu; MeshLength_down = MeshLength; 

	boundary_set();
				
	printf("%d %d %d X[2][2][2]= %lf Y[2][2][2]= %lf Z[2][2][2]= %lf\n", im_Eu, jm_Eu, km_Eu, X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//output
	check_quantities();
	fprintf(MassEnergy, "DT Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	fprintf(MassEnergy, "All Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);

	printf("Length = %e down = %e cutL = %e\n", MeshLength, MeshLength_down, R_Length);
	printf("im=%d jm=%d km=%d down=%d\n", im_Eu, jm_Eu, km_Eu, DownConvertFlag);
	
	output();

	printf("3D Lagrange code and Convert code finished. Please start Euler code in manually.\n");
	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/output.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "output.cpp"                                                                       
//                                                                                       
// output(): a procedure to output the converted data.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void output(void){
	
	int i_Eu, j_Eu, k_Eu;

	FILE*outputconvertfile;
	FILE*boundaryfile;

	outputconvertfile = fopen("../src_euler3D/initial_condition/convert3D.dat", "wb");
	boundaryfile = fopen("../src_euler3D/initial_condition/boundary3D.dat", "wb");

	//if(DownConvertFlag ==1){
	fwrite(&im_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&jm_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&km_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&n, sizeof(int), 1, outputconvertfile);
	fwrite(&t, sizeof(double), 1, outputconvertfile);
	fwrite(&MeshLength_down, sizeof(double), 1, outputconvertfile);
	fwrite(&R_Length, sizeof(double), 1, outputconvertfile);


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = unew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = vnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = wnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tinew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tenew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Trnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = rhonew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Nnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	fwrite(&Beaminput, sizeof(double), 1, outputconvertfile);

	matrix_test = indmax_theta[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	matrix_test = indmax_phi[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_X_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Y_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Z_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}
	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/read_variables.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "read_variables.cpp"                                                                       
// 
// min3(double x, double y, double z): The function of selecting the minimum value from three values.
//
// max3(double x, double y, double z): The function of selecting the maximum value from three values                                                                                     
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//
// read_variables(): a procedure to read the file data output by the Lagrange code, after
//                   the Lagrangian data set selection.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


#include "define_convert.h"
#include "getMatrix.cpp"



double min3(double x, double y, double z) {


	if (x <= y && x <= z)return x;
	if (y <= x && y <= z)return y;
	if (z <= x && z <= y)return z;

}
double max3(double x, double y, double z) {


	if (x >= y && x >= z)return x;
	if (y >= x && y >= z)return y;
	if (z >= x && z >= y)return z;

}
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------
double CVtf_La_DT(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_La_Al(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}


void read_variables(void) {

	FILE*readfile;

	int datasize, i, j, k;
	double sp1, sp2, sp3, sp4, sp5, sp6, sp7, sp8, Cen_SP;

	char openoutput[80];

	sprintf(openoutput, "../output/Euler/Euler_%02d.dat", bestNo);
	readfile = fopen(openoutput, "rb");

	int location = 0;
	//read mesh size of Lagrange code
	fread(&n, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&t, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);

	fread(&im_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&jm_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&km_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	im_La += 1;
	jm_La += 1;
	km_La += 1;

	//read boundary mesh of material
	fread(&i_boundary_1, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&i_boundary_2, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("%d %d %d\n", im_La, jm_La, km_La);

	//set matrix (using "malloc3D" fanction | x_La[km_La][jm_La][im_La])
	X_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	R_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	X_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	unew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	vnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	wnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tinew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tenew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Trnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	rhonew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Nnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	VCell = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	highL = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);

	variables_pointer_La[0] = &X_La[0][0][0];
	variables_pointer_La[1] = &Y_La[0][0][0];
	variables_pointer_La[2] = &Z_La[0][0][0];
	variables_pointer_La[3] = &unew_La[0][0][0];
	variables_pointer_La[4] = &vnew_La[0][0][0];
	variables_pointer_La[5] = &wnew_La[0][0][0];
	variables_pointer_La[6] = &Tinew_La[0][0][0];
	variables_pointer_La[7] = &Tenew_La[0][0][0];
	variables_pointer_La[8] = &Trnew_La[0][0][0];
	variables_pointer_La[9] = &rhonew_La[0][0][0];
	variables_pointer_La[10] = &Nnew_La[0][0][0];

	int re_num;
	for (re_num = 0; re_num <= 10; re_num++) {
		fread(variables_pointer_La[re_num], sizeof(double), im_La*jm_La*km_La, readfile);
		fseek(readfile, sizeof(double)*im_La*jm_La*km_La, location);
		location += (int)sizeof(double)*im_La*jm_La*km_La;
	}
	fread(&Beaminput, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);
	fread(&convert_max, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("Beaminput is %e convert_max is %d\n", Beaminput, convert_max);

	im_La -= 1;
	jm_La -= 1;
	km_La -= 1;

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {
				X_La_center[k][j][i] = 0.125*(X_La[k][j][i] + X_La[k][j][i + 1] + X_La[k][j + 1][i + 1] + X_La[k][j + 1][i] + X_La[k2][j][i] + X_La[k2][j][i + 1] + X_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);
				Y_La_center[k][j][i] = 0.125*(Y_La[k][j][i] + Y_La[k][j][i + 1] + Y_La[k][j + 1][i + 1] + Y_La[k][j + 1][i] + Y_La[k2][j][i] + Y_La[k2][j][i + 1] + Y_La[k2][j + 1][i + 1] + Y_La[k2][j + 1][i]);
				Z_La_center[k][j][i] = 0.125*(Z_La[k][j][i] + Z_La[k][j][i + 1] + Z_La[k][j + 1][i + 1] + Z_La[k][j + 1][i] + Z_La[k2][j][i] + Z_La[k2][j][i + 1] + Z_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);

			}
		}
	}

	int th, XYZ;
	double dxi, dyi, dzi, dxj, dyj, dzj, dxk, dyk, dzk, min_dr, min_dri, min_drj, min_drk;

	
	MeshLength = 1000.0;	

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La; j++) {
			for (i = 2; i < im_La; i++) {

				R_La[k][j][i] = sqrt(X_La[k][j][i] * X_La[k][j][i] + Y_La[k][j][i] * Y_La[k][j][i] + Z_La[k][j][i] * Z_La[k][j][i]);
				dxi = X_La[k][j][i + 1] - X_La[k][j][i]; dyi = Y_La[k][j][i + 1] - Y_La[k][j][i]; dzi = Z_La[k][j][i + 1] - Z_La[k][j][i];
				dxj = X_La[k][j + 1][i] - X_La[k][j][i]; dyj = Y_La[k][j + 1][i] - Y_La[k][j][i]; dzj = Z_La[k][j + 1][i] - Z_La[k][j][i];
				dxk = X_La[k2][j][i] - X_La[k][j][i]; dyk = Y_La[k2][j][i] - Y_La[k][j][i]; dzk = Z_La[k2][j][i] - Z_La[k][j][i];
				min_dri = sqrt(dxi * dxi + dyi * dyi + dzi * dzi);
				min_drj= sqrt(dxj * dxj + dyj * dyj + dzj * dzj);
				min_drk = sqrt(dxk * dxk + dyk * dyk + dzk * dzk);

				if (i == im_La - 1) { min_dri = 10.; }
				if (j == jm_La - 1) { min_drj = 10.; }
				if (j == 2 || j == jm_La - 1) { min_drk = 10.; }

				min_dr = min3(min_dri, min_drj, min_drk);
				if (min_dr == min_dri) { XYZ = 1; }
				if (min_dr == min_drj) { XYZ = 2; }
				if (min_dr == min_drk) { XYZ = 3; }

				if (min_dr < MeshLength) { MeshLength = min_dr; keep_i = i; keep_j = j; keep_k = k; keep_XYZ = XYZ; }
			}
		}
	}

	MeshLength_down = MeshLength;
	DX = MeshLength;
	DY = MeshLength;
	DZ = MeshLength;

	distIN = 10.; distDTAl = 0.;

	for (k = 1; k <= km_La; k++) {
		for (j = 2; j < jm_La; j++) {
			if (distIN > R_La[k][j][2]) { distIN = R_La[k][j][2]; }
			if (distDTAl < R_La[k][j][i_boundary_1]) { distDTAl = R_La[k][j][i_boundary_1]; }
		}
	}
	R_Length = distIN + 3.0*(distDTAl - distIN);

	

	//R_Length = 2.05;

	double max_L;
	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {

				th = omp_get_thread_num();

				double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, SM, VM, SML, VML;
				double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
				double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
				x1 = X_La[k][j][i + 1];	y1 = Y_La[k][j][i + 1];	z1 = Z_La[k][j][i + 1];
				x2 = X_La[k][j + 1][i + 1];	y2 = Y_La[k][j + 1][i + 1];	z2 = Z_La[k][j + 1][i + 1];
				x3 = X_La[k2][j][i + 1];	y3 = Y_La[k2][j][i + 1];	z3 = Z_La[k2][j][i + 1];
				x4 = X_La[k2][j + 1][i + 1];	y4 = Y_La[k2][j + 1][i + 1];	z4 = Z_La[k2][j + 1][i + 1];
				x5 = X_La[k][j][i];	y5 = Y_La[k][j][i];	z5 = Z_La[k][j][i];
				x6 = X_La[k][j + 1][i];	y6 = Y_La[k][j + 1][i];	z6 = Z_La[k][j + 1][i];
				x7 = X_La[k2][j][i];	y7 = Y_La[k2][j][i];	z7 = Z_La[k2][j][i];
				x8 = X_La[k2][j + 1][i];	y8 = Y_La[k2][j + 1][i];	z8 = Z_La[k2][j + 1][i];

				l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
				l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
				l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
				l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
				l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
				l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
				l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
				t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
				t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
				sT1 = t123 + t234;                sT2 = t567 + t678;
				hM = (l15 + l26 + l37 + l48) / 4.;     VCell[k][j][i] = hM * (sT1 + sT2) / 2.;
				SM = sT1;           // cout<<SM[iM][jM][kM]<<endl;
				SML = pow(SM, 0.5);
				VML = pow(VCell[k][j][i], 0.3333333333333);

				highL[k][j][i] = max3(hM, SML, VML);				

			}
		}
	}

	printf("R_Length = %e MeshLength = %e i= %d j = %d k = %d RorZ = %d\n", R_Length, MeshLength, keep_i, keep_j, keep_k, keep_XYZ);

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < i_boundary_1; i++) {
				sp1 = sqrt(unew_La[k][j][i] * unew_La[k][j][i] + vnew_La[k][j][i] * vnew_La[k][j][i] + wnew_La[k][j][i] * wnew_La[k][j][i]);
				sp2 = sqrt(unew_La[k][j][i + 1] * unew_La[k][j][i + 1] + vnew_La[k][j][i + 1] * vnew_La[k][j][i + 1] + wnew_La[k][j][i + 1] * wnew_La[k][j][i + 1]);
				sp3 = sqrt(unew_La[k][j + 1][i + 1] * unew_La[k][j + 1][i + 1] + vnew_La[k][j + 1][i + 1] * vnew_La[k][j + 1][i + 1] + wnew_La[k][j + 1][i + 1] * wnew_La[k][j + 1][i + 1]);
				sp4 = sqrt(unew_La[k][j + 1][i] * unew_La[k][j + 1][i] + vnew_La[k][j + 1][i] * vnew_La[k][j + 1][i] + wnew_La[k][j + 1][i] * wnew_La[k][j + 1][i]);
				sp5 = sqrt(unew_La[k2][j][i] * unew_La[k2][j][i] + vnew_La[k2][j][i] * vnew_La[k2][j][i] + wnew_La[k2][j][i] * wnew_La[k2][j][i]);
				sp6 = sqrt(unew_La[k2][j][i + 1] * unew_La[k2][j][i + 1] + vnew_La[k2][j][i + 1] * vnew_La[k2][j][i + 1] + wnew_La[k2][j][i + 1] * wnew_La[k2][j][i + 1]);
				sp7 = sqrt(unew_La[k2][j + 1][i + 1] * unew_La[k2][j + 1][i + 1] + vnew_La[k2][j + 1][i + 1] * vnew_La[k2][j + 1][i + 1] + wnew_La[k2][j + 1][i + 1] * wnew_La[k2][j + 1][i + 1]);
				sp8 = sqrt(unew_La[k2][j + 1][i] * unew_La[k2][j + 1][i] + vnew_La[k2][j + 1][i] * vnew_La[k2][j + 1][i] + wnew_La[k2][j + 1][i] * wnew_La[k2][j + 1][i]);
				Cen_SP = 0.125*(sp1 + sp2 + sp3 + sp4 + sp5 + sp6 + sp7 + sp8);

				if (i < i_boundary_1) {
					totalK_La_DT = totalK_La_DT + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La_DT = totalJi_La_DT + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La_DT = totalJe_La_DT + VCell[k][j][i] * JV0* CVtf_La_DT(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La_DT = totalJr_La_DT + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La_DT = totalDTMass_La_DT + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}
				else {
					totalK_La = totalK_La + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La = totalJi_La + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La = totalJe_La + VCell[k][j][i] * JV0* CVtf_La_Al(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La = totalJr_La + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La = totalDTMass_La + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}

			}
		}
	}
	totalDTMass_La += totalDTMass_La_DT;
	totalE_La_DT = totalK_La_DT + totalJi_La_DT + totalJe_La_DT + totalJr_La_DT;
	totalK_La += totalK_La_DT;
	totalJi_La += totalJi_La_DT;
	totalJe_La += totalJe_La_DT;
	totalJr_La += totalJr_La_DT;
	totalE_La = totalK_La + totalJi_La + totalJe_La + totalJr_La;
	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_convert3D/save_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "save_search.cpp"                                                                       
//                                                                                       
// save_search(): a procedure to store examined location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void save_search(){
	
	int i_Eu, j_Eu, k_Eu; int Flagout = 0; int Flagoutu = 0; int Flagoutv = 0; int Flagoutw = 0; int FlagoutC = 0;

	FILE*searchfile;
	
	searchfile = fopen("../output_convert/search.dat", "wb");

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}	

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_u[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_v[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_w[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_center[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/BoundaryTracking.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "BoundaryTracking.cpp"                                                                 
//                                                                                        
// BoundaryTracking(int Line): a function to track the material boundary lines.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void BoundaryTracking(int Line) //material:1 = (DT and Al) | 2 = (Al and Pb)
{


	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	int MeshNumber_i_shifted, MeshNumber_j_shifted, MeshNumber_k_shifted;
	double PointInMesh_i_shifted, PointInMesh_j_shifted, PointInMesh_k_shifted;
	double BoundaryVelocity_X, BoundaryVelocity_Y, BoundaryVelocity_Z;
	double PointInMesh_i,PointInMesh_j,PointInMesh_k;
	int Point_index_theta;
	int Point_index_phi;
	


	for (LineNumber = 0; LineNumber <= Line-1; LineNumber++) {
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,MeshNumber_i_shifted, MeshNumber_j_shifted,MeshNumber_k_shifted,PointInMesh_i_shifted,PointInMesh_j_shifted, PointInMesh_k_shifted,PointInMesh_i,PointInMesh_j,PointInMesh_k,BoundaryVelocity_X,BoundaryVelocity_Y,BoundaryVelocity_Z)
		for (Point_index_theta = 0; Point_index_theta <= indmax_theta[LineNumber]; Point_index_theta++) {
			for (Point_index_phi = 0; Point_index_phi <= indmax_phi[LineNumber]; Point_index_phi++) {
				//Convert　Boundary mesh to Euler coordinate Point_index 
				BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] / dX;
				BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] / dY;
				BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] / dZ;
				MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];


					MeshNumber_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
	
					PointInMesh_i = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_i;
					PointInMesh_j = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_j;
					PointInMesh_k = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_k;
					
					PointInMesh_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_i_shifted;
					PointInMesh_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_j_shifted;
					PointInMesh_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_k_shifted;
					
					
	
					BoundaryVelocity_X = PointInMesh_i * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]; 

					BoundaryVelocity_Y = PointInMesh_i_shifted * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted];

					BoundaryVelocity_Z = PointInMesh_i_shifted * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k]; 




				

					BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_X * Dtnew);
					BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Y * Dtnew);
					BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Z * Dtnew);

			}
		}



	}
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/GenerateMatrix.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "GenerateMatrix.cpp"                                                                       
//                                                                                       
// GenerateMatrix(): a procedure to define all the variables required in Euler code 
//                   based on the total mesh number (km, lm) loaded from the converded data. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void GenerateMatrix() {

	int i,j,k;


	FILE* convert;

	double matrix_read;
	int matrix_read_int;
	
	int location = 0;

	convert = fopen("initial_condition/convert3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fclose(convert);

	printf("im=%d jm=%d km=%d\n", im, jm, km);
	Vdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	du = (double ***)malloc((im+1) * sizeof(double **));
	dv = (double ***)malloc((im+1) * sizeof(double **));
	dw = (double ***)malloc((im+1) * sizeof(double **));
	du1 = (double ***)malloc((im+1) * sizeof(double **));
	dv1 = (double ***)malloc((im+1) * sizeof(double **));
	dw1 = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa1 = (double ***)malloc((im+1) * sizeof(double **));
	meos = (double ***)malloc((im+1) * sizeof(double **));
	u_exact = (double ***)malloc((im+1) * sizeof(double **));
	rho_exact = (double ***)malloc((im+1) * sizeof(double **));
	atomicnum = (int ***)malloc((im+1) * sizeof(double **));
	phi = (double ***)malloc((im+1) * sizeof(double **));
	N = (double ***)malloc((im+1) * sizeof(double **));
	m = (double ***)malloc((im+1) * sizeof(double **));
	dist = (double ***)malloc((im+1) * sizeof(double **));
	sped = (double ***)malloc((im+1) * sizeof(double **));
	Mass = (double ***)malloc((im+1) * sizeof(double **));
	Tinew = (double ***)malloc((im+1) * sizeof(double **));
	Tenew = (double ***)malloc((im+1) * sizeof(double **));
	Trnew = (double ***)malloc((im+1) * sizeof(double **));
	Tinow = (double ***)malloc((im+1) * sizeof(double **));
	Tenow = (double ***)malloc((im+1) * sizeof(double **));
	Trnow = (double ***)malloc((im+1) * sizeof(double **));
	unow = (double ***)malloc((im+1) * sizeof(double **));
	vnow = (double ***)malloc((im+1) * sizeof(double **));
	wnow = (double ***)malloc((im+1) * sizeof(double **));
	pinew = (double ***)malloc((im+1) * sizeof(double **));
	penew = (double ***)malloc((im+1) * sizeof(double **));
	prnew = (double ***)malloc((im+1) * sizeof(double **));
	pinow = (double ***)malloc((im+1) * sizeof(double **));
	penow = (double ***)malloc((im+1) * sizeof(double **));
	prnow = (double ***)malloc((im+1) * sizeof(double **));
	pnow = (double ***)malloc((im+1) * sizeof(double **));
	rhonow = (double ***)malloc((im+1) * sizeof(double **));
	taunow = (double ***)malloc((im+1) * sizeof(double **));
	unew = (double ***)malloc((im+1) * sizeof(double **));
	vnew = (double ***)malloc((im+1) * sizeof(double **));
	wnew = (double ***)malloc((im+1) * sizeof(double **));
	pnew = (double ***)malloc((im+1) * sizeof(double **));
	rhonew = (double ***)malloc((im+1) * sizeof(double **));
	taunew = (double ***)malloc((im+1) * sizeof(double **));
	qnow = (double ***)malloc((im+1) * sizeof(double **));
	qnew = (double ***)malloc((im+1) * sizeof(double **));
	qxnew = (double ***)malloc((im+1) * sizeof(double **));
	qynew = (double ***)malloc((im+1) * sizeof(double **));
	qznew = (double ***)malloc((im+1) * sizeof(double **));
	Ua = (double ***)malloc((im+1) * sizeof(double **));
	Va = (double ***)malloc((im+1) * sizeof(double **));
	Wa = (double ***)malloc((im+1) * sizeof(double **));
	Ub = (double ***)malloc((im+1) * sizeof(double **));
	Vb = (double ***)malloc((im+1) * sizeof(double **));
	Wb = (double ***)malloc((im+1)* sizeof(double **));
	UbD = (double ***)malloc((im+1) * sizeof(double **));
	VbD = (double ***)malloc((im+1) * sizeof(double **));
	WbD = (double ***)malloc((im+1)* sizeof(double **));
	UbT = (double ***)malloc((im+1) * sizeof(double **));
	VbT = (double ***)malloc((im+1) * sizeof(double **));
	WbT = (double ***)malloc((im+1)* sizeof(double **));
//	Uba = (double ***)malloc((im+1) * sizeof(double **));
//	Vba = (double ***)malloc((im+1) * sizeof(double **));
//	Wba = (double ***)malloc((im+1)* sizeof(double **));
	Ubr = (double ***)malloc((im+1) * sizeof(double **));
	Vbr = (double ***)malloc((im+1) * sizeof(double **));
	Uc = (double ***)malloc((im+1) * sizeof(double **));
	Vc = (double ***)malloc((im+1) * sizeof(double **));
//	j = (double ***)malloc(im * sizeof(int **));
	J = (double ***)malloc(im * sizeof(double **));
	rhoa = (double ***)malloc((im+1) * sizeof(double **));
	rhob = (double ***)malloc((im+1) * sizeof(double **));
	Ta = (double ***)malloc((im+1) * sizeof(double **));
	Tb = (double ***)malloc((im+1) * sizeof(double **));
	Tc = (double ***)malloc((im+1) * sizeof(double **));
	Tia = (double ***)malloc((im+1) * sizeof(double **));
	Tea = (double ***)malloc((im+1) * sizeof(double **));
	Tra = (double ***)malloc((im+1) * sizeof(double **));
	Tib = (double ***)malloc((im+1) * sizeof(double **));
	Teb = (double ***)malloc((im+1) * sizeof(double **));
	Trb = (double ***)malloc((im+1) * sizeof(double **));
	Tic = (double ***)malloc((im+1) * sizeof(double **));
	Tec = (double ***)malloc((im+1) * sizeof(double **));
	Trc = (double ***)malloc((im+1) * sizeof(double **));
	ddqra = (double ***)malloc((im+1) * sizeof(double **));
	ddqza = (double ***)malloc((im+1) * sizeof(double **));
	ddqrf = (double ***)malloc((im+1) * sizeof(double **));
	ddqzf = (double ***)malloc((im+1)* sizeof(double **));
	aa = (double ***)malloc((im+1) * sizeof(double **));
	bb = (double ***)malloc((im+1) * sizeof(double **));
	cc = (double ***)malloc((im+1) * sizeof(double **));
	theta = (double ***)malloc((im+1) * sizeof(double **));
	Nnew = (double ***)malloc((im+1) * sizeof(double **));
	Nnow = (double ***)malloc((im+1) * sizeof(double **));
	nHe3now = (double ***)malloc((im+1) * sizeof(double **));
	nHe3new = (double ***)malloc((im+1) * sizeof(double **));
	CVinew = (double ***)malloc((im+1) * sizeof(double **));
	CVenew = (double ***)malloc((im+1) * sizeof(double **));
	CVrnew = (double ***)malloc((im+1) * sizeof(double **));
	CVinow = (double ***)malloc((im+1) * sizeof(double **));
	CVenow = (double ***)malloc((im+1) * sizeof(double **));
	CVrnow = (double ***)malloc((im+1) * sizeof(double **));
	BTinew = (double ***)malloc((im+1) * sizeof(double **));
	BTenew = (double ***)malloc((im+1) * sizeof(double **));
	BTrnew = (double ***)malloc((im+1) * sizeof(double **));
	BTinow = (double ***)malloc((im+1) * sizeof(double **));
	BTenow = (double ***)malloc((im+1) * sizeof(double **));
	BTrnow = (double ***)malloc((im+1) * sizeof(double **));
	charge = (double ***)malloc((im+1) * sizeof(double **));
//	MatA = (double ***)malloc((im+1) * sizeof(int **));
	SX = (double ***)malloc((im+1) * sizeof(double **));
	SY = (double ***)malloc((im+1) * sizeof(double **));
	SZ = (double ***)malloc((im+1) * sizeof(double **));
	kappai = (double ***)malloc((im+1) * sizeof(double **));
	kappae = (double ***)malloc((im+1) * sizeof(double **));
	kappar = (double ***)malloc((im+1) * sizeof(double **));
	kappar_i = (double ***)malloc((im+1) * sizeof(double **));
	kappar_j = (double ***)malloc((im+1) * sizeof(double **));
	kappar_k = (double ***)malloc((im+1) * sizeof(double **));
	Rmfp = (double ***)malloc((im+1) * sizeof(double **));
	Lr_DT = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Al = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Ar = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Pb = (double ***)malloc((im+1) * sizeof(double **));
	CVnew = (double ***)malloc((im+1) * sizeof(double **));
	vacume_l1 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_l2 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_k = (int ***)malloc((im+1) * sizeof(double **));
	A1 = (double ***)malloc((im+1) * sizeof(double **));
	A2 = (double ***)malloc((im+1) * sizeof(double **));
	B1 = (double ***)malloc((im+1) * sizeof(double **));
	B2 = (double ***)malloc((im+1) * sizeof(double **));
	C1 = (double ***)malloc((im+1) * sizeof(double **));
	C2 = (double ***)malloc((im+1) * sizeof(double **));
	check = (int ***)malloc((im+1) * sizeof(double **));
	R_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Z_Lr = (double ***)malloc((im+1) * sizeof(double **));
	M_Lr = (double ***)malloc((im+1) * sizeof(double **));
	T0_Lr = (double ***)malloc((im+1) * sizeof(double **));
	TF_Lr = (double ***)malloc((im+1) * sizeof(double **));
	c_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Tf_Lr = (double ***)malloc((im+1) * sizeof(double **));
	A_Lr = (double ***)malloc((im+1) * sizeof(double **));
	B_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q1_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q_Lr = (double ***)malloc((im+1) * sizeof(double **));
	x_Lr = (double ***)malloc((im+1) * sizeof(double **));
	aveM = (double ***)malloc((im+1) * sizeof(double **));
	aveM2 = (double ***)malloc((im+1) * sizeof(double **));
	Lra = (double ***)malloc((im+1) * sizeof(double **));
	Lrb = (double ***)malloc((im+1) * sizeof(double **));
	Trnew_exact = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState2 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_DT = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Al = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Pb = (int ***)malloc((im+1) * sizeof(int **));
	material_old = (int ***)malloc((im+1) * sizeof(int **));
	MaterialTest = (int ***)malloc((im+1) * sizeof(int **));
	gradcheck = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_j = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_j = (int ***)malloc((im+1) * sizeof(int **));
	energyU_i = (double ***)malloc((im+1) * sizeof(double **));
	energyU_e = (double ***)malloc((im+1) * sizeof(double **));
	energyU_r = (double ***)malloc((im+1) * sizeof(double **));
	energyK = (double ***)malloc((im+1) * sizeof(double **));
	nDnow = (double ***)malloc((im+1) * sizeof(double **));
	nDnew = (double ***)malloc((im+1) * sizeof(double **));
	nTnow = (double ***)malloc((im+1) * sizeof(double **));
	nTnew = (double ***)malloc((im+1) * sizeof(double **));
	nanow = (double ***)malloc((im+1) * sizeof(double **));
	nanew = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nD = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nT = (double ***)malloc((im+1) * sizeof(double **));
	lambda_a = (double ***)malloc((im+1) * sizeof(double **));
	Ai1 = (double ***)malloc((im+1) * sizeof(double **));
	Ai2 = (double ***)malloc((im+1) * sizeof(double **));
	Bj1 = (double ***)malloc((im+1) * sizeof(double **));
	Bj2 = (double ***)malloc((im+1) * sizeof(double **));
	Ck1 = (double ***)malloc((im+1) * sizeof(double **));
	Ck2 = (double ***)malloc((im+1) * sizeof(double **));
	a_tdma = (double ***)malloc((im+1) * sizeof(double **));
	b_tdma = (double ***)malloc((im+1) * sizeof(double **)); 
	c_tdma = (double ***)malloc((im+1) * sizeof(double **));
	d_tdma = (double ***)malloc((im+1) * sizeof(double **));
	x_tdma = (double ***)malloc((im+1) * sizeof(double **));
	P_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Q_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Tistar = (double ***)malloc((im+1) * sizeof(double **));
	Testar = (double ***)malloc((im+1) * sizeof(double **));
	Trstar = (double ***)malloc((im+1) * sizeof(double **));
	aw = (double ***)malloc((im+1) * sizeof(double **));
	atomicmassnumber = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState_check1 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_check2 = (int ***)malloc((im+1) * sizeof(int **));
	tau_i = (double ***)malloc((im+1) * sizeof(double **));
	tau_e = (double ***)malloc((im+1) * sizeof(double **));
	tau = (double ***)malloc((im+1) * sizeof(double **)); 
	//#pragma omp parallel for private(j,k)
	for (i = 0; i <= im+1; i++) {
		Vdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw2[i] =(double **)malloc((jm+1) * sizeof(double *));
		Wdifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		du[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw[i] = (double **)malloc((jm+1) * sizeof(double *));
		du1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa1[i] = (double **)malloc((jm+1) * sizeof(double *));
		meos[i] = (double **)malloc((jm+1) * sizeof(double *));
		u_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		rho_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicnum[i] = (int **)malloc((jm+1) * sizeof(int *));
		phi[i] = (double **)malloc((jm+1) * sizeof(double *));
		N[i] = (double **)malloc((jm+1) * sizeof(double *));
		m[i] = (double **)malloc((jm+1) * sizeof(double *));
		dist[i] = (double **)malloc((jm+1) * sizeof(double *));
		sped[i] = (double **)malloc((jm+1) * sizeof(double *));
		Mass[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unow[i] = (double **)malloc((jm+1) * sizeof(double*));
		vnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		penew[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		penow[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonow[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonew[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qxnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qynew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qznew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ua[i] = (double **)malloc((jm+1) * sizeof(double *));
		Va[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wa[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ub[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wb[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbT[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Uba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Vba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Wba[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ubr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vbr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Uc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vc[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	j[i] = (double **)malloc(jm * sizeof(int *));
		J[i] = (double **)malloc(jm * sizeof(double *));
		rhoa[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhob[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tia[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tea[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tib[i] = (double **)malloc((jm+1) * sizeof(double *));
		Teb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tic[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tec[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trc[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqra[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqza[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqrf[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqzf[i] = (double **)malloc((jm+1) * sizeof(double *));
		aa[i] = (double **)malloc((jm+1) * sizeof(double *));
		bb[i] = (double **)malloc((jm+1) * sizeof(double *));
		cc[i] = (double **)malloc((jm+1) * sizeof(double *));
		theta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3now[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3new[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		charge[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MatA[i] = (double **)malloc((jm+1) * sizeof(int *));
		SX[i] = (double **)malloc((jm+1) * sizeof(double *));
		SY[i] = (double **)malloc((jm+1) * sizeof(double *));
		SZ[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappai[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappae[i] = (double **)malloc((jm+1)* sizeof(double *));
		kappar[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_j[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_k[i] = (double **)malloc((jm+1) * sizeof(double *));
		Rmfp[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_DT[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Al[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Ar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Pb[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vacume_l1[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_l2[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_k[i] = (int **)malloc((jm+1) * sizeof(int *));
		A1[i] = (double **)malloc((jm+1) * sizeof(double *));
		A2[i] = (double **)malloc((jm+1) * sizeof(double *));
		B1[i] = (double **)malloc((jm+1) * sizeof(double *));
		B2[i] = (double **)malloc((jm+1) * sizeof(double *));
		C1[i] = (double **)malloc((jm+1) * sizeof(double *));
		C2[i] = (double **)malloc((jm+1) * sizeof(double *));
		check[i] = (int **)malloc((jm+1) * sizeof(int *));
		R_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Z_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		M_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		T0_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		TF_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		c_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tf_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		A_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		B_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q1_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lrb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState2[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_DT[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Al[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Pb[i] = (int **)malloc((jm+1) * sizeof(int *));
		material_old[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialTest[i] = (int **)malloc((jm+1) * sizeof(int *));
		gradcheck[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		energyU_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_r[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyK[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanew[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nD[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nT[i] = (double **)malloc((jm+1) * sizeof(double *));
		lambda_a[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck2[i] = (double **)malloc((jm+1) * sizeof(double *));
		a_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		b_tdma[i] = (double **)malloc((jm+1) * sizeof(double *)); 
		c_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		d_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		P_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tistar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Testar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trstar[i] = (double **)malloc((jm+1) * sizeof(double *));
		aw[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicmassnumber[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState_check1[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_check2[i] = (int **)malloc((jm+1) * sizeof(int *));
		tau_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau[i] = (double **)malloc((jm+1) * sizeof(double *));



		for(j=0; j <= jm+1; j++){
			Vdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			du[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw[i][j] = (double *)malloc((km+1) * sizeof(double));
			du1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa1[i][j] = (double *)malloc((km+1) * sizeof(double));
			meos[i][j] = (double *)malloc((km+1) * sizeof(double));
			u_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			rho_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicnum[i][j] = (int *)malloc((km+1) * sizeof(int));
			phi[i][j] = (double *)malloc((km+1) * sizeof(double));
			N[i][j] = (double *)malloc((km+1) * sizeof(double));
			m[i][j] = (double *)malloc((km+1) * sizeof(double));
			dist[i][j] = (double *)malloc((km+1) * sizeof(double));
			sped[i][j] = (double *)malloc((km+1) * sizeof(double));
			Mass[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unow[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			penew[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			penow[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonow[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonew[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qxnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qynew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qznew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ua[i][j] = (double *)malloc((km+1) * sizeof(double));
			Va[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wa[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ub[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wb[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbT[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Uba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Vba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Wba[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ubr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vbr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Uc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		j[i][j] = (double *)malloc(km * sizeof(int));
			J[i][j] = (double *)malloc(km * sizeof(double));
			rhoa[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhob[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tia[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tea[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tib[i][j] = (double *)malloc((km+1) * sizeof(double));
			Teb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tic[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tec[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trc[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqra[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqza[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqrf[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqzf[i][j] = (double *)malloc((km+1) * sizeof(double));
			aa[i][j] = (double *)malloc((km+1) * sizeof(double));
			bb[i][j] = (double *)malloc((km+1) * sizeof(double));
			cc[i][j] = (double *)malloc((km+1) * sizeof(double));
			theta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3now[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3new[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			charge[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MatA[i][j]  = (double *)malloc((km+1) * sizeof(int));
			SX[i][j] = (double *)malloc((km+1) * sizeof(double));
			SY[i][j] = (double *)malloc((km+1) * sizeof(double));
			SZ[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappai[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappae[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_j[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_k[i][j] = (double *)malloc((km+1) * sizeof(double));
			Rmfp[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_DT[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Al[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Ar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Pb[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vacume_l1[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_l2[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_k[i][j] = (int *)malloc((km+1) * sizeof(int));
			A1[i][j] = (double *)malloc((km+1) * sizeof(double));
			A2[i][j] = (double *)malloc((km+1) * sizeof(double));
			B1[i][j] = (double *)malloc((km+1) * sizeof(double));
			B2[i][j] = (double *)malloc((km+1) * sizeof(double));
			C1[i][j] = (double *)malloc((km+1) * sizeof(double));
			C2[i][j] = (double *)malloc((km+1) * sizeof(double));
			check[i][j] = (int *)malloc((km+1) * sizeof(int));
			R_Lr[i][j] = (double *)malloc((km+1)* sizeof(double));
			Z_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			M_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			T0_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			TF_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			c_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tf_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			A_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			B_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q1_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lrb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState2[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_DT[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Al[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Pb[i][j] = (int *)malloc((km+1) * sizeof(int));
			material_old[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialTest[i][j] = (int *)malloc((km+1) * sizeof(int));
			gradcheck[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			energyU_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_r[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyK[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanew[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nD[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nT[i][j] = (double *)malloc((km+1) * sizeof(double));
			lambda_a[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck2[i][j] = (double *)malloc((km+1) * sizeof(double));
			a_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			b_tdma[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			c_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			d_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			P_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tistar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Testar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trstar[i][j] = (double *)malloc((km+1) * sizeof(double));
			aw[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicmassnumber[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState_check1[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_check2[i][j] = (int *)malloc((km+1) * sizeof(int));
			tau_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau[i][j] = (double *)malloc((km+1) * sizeof(double)); 
		}
	}

	#pragma omp parallel for private(j,k)
	for (i=0;i <= im;i++) {
		for (j=0;j <= jm;j++) {
			for (k=0;k <= km;k++) {
			Vdifu1[i][j][k] = 0.0;
			Wdifu1[i][j][k] = 0.0;
			Udifv1[i][j][k] = 0.0;
			Wdifv1[i][j][k] = 0.0;
			Udifw1[i][j][k] = 0.0;
			Vdifw1[i][j][k] = 0.0;
			Udifu2[i][j][k] = 0.0;
			Vdifu2[i][j][k] = 0.0;
			Wdifu2[i][j][k] = 0.0;
			Udifv2[i][j][k] = 0.0;
			Vdifv2[i][j][k] = 0.0; 
			Wdifv2[i][j][k] = 0.0; 
			Udifw2[i][j][k] = 0.0;
			Vdifw2[i][j][k] = 0.0;
			Wdifw2[i][j][k] = 0.0;
			du[i][j][k] = 0.0;
			dv[i][j][k] = 0.0;
			dw[i][j][k] = 0.0;
			du1[i][j][k] = 0.0;
			dv1[i][j][k] = 0.0;
			dw1[i][j][k] = 0.0;
			gammaaa[i][j][k] = 0.0;
			gammaaa1[i][j][k] = 0.0; 
			meos[i][j][k] = 0.0;
			u_exact[i][j][k] = 0.0;
			rho_exact[i][j][k] = 0.0;
			atomicnum[i][j][k] = 0;
			phi[i][j][k] = 0.0; 
			N[i][j][k] = 0.0;
			m[i][j][k] = 0.0;
			dist[i][j][k] = 0.0; 
			sped[i][j][k] = 0.0; 
			Mass[i][j][k] = 0.0;
			Tinew[i][j][k] = 0.0; 
			Tenew[i][j][k] = 0.0; 
			Trnew[i][j][k] = 0.0; 
			Tinow[i][j][k] = 0.0; 
			Tenow[i][j][k] = 0.0; 
			Trnow[i][j][k] = 0.0; 
			unow[i][j][k] = 0.0; 
			vnow[i][j][k] = 0.0; 
			wnow[i][j][k] = 0.0;
			pinew[i][j][k] = 0.0; 
			penew[i][j][k] = 0.0; 
			prnew[i][j][k] = 0.0; 
			pinow[i][j][k] = 0.0; 
			penow[i][j][k] = 0.0; 
			prnow[i][j][k] = 0.0; 
			pnow[i][j][k] = 0.0; 
			rhonow[i][j][k] = 0.0; 
			taunow[i][j][k] = 0.0; 
			unew[i][j][k] = 0.0; 
			vnew[i][j][k] = 0.0; 
			wnew[i][j][k] = 0.0;
			pnew[i][j][k] = 0.0; 
			rhonew[i][j][k] = 0.0; 
			taunew[i][j][k] = 0.0;
			qnow[i][j][k] = 0.0;
			qnew[i][j][k] = 0.0;
			qxnew[i][j][k] = 0.0;
			qynew[i][j][k] = 0.0; 
			qznew[i][j][k] = 0.0; 
			Ua[i][j][k] = 0.0; 
			Va[i][j][k] = 0.0; 
			Wa[i][j][k] = 0.0;
			Ub[i][j][k] = 0.0;
			Vb[i][j][k] = 0.0; 
			Wb[i][j][k] = 0.0;
			UbD[i][j][k] = 0.0;
			VbD[i][j][k] = 0.0; 
			WbD[i][j][k] = 0.0;
			UbT[i][j][k] = 0.0;
			VbT[i][j][k] = 0.0; 
			WbT[i][j][k] = 0.0;
		//	Uba[i][j][k] = 0.0;
		//	Vba[i][j][k] = 0.0; 
		//	Wba[i][j][k] = 0.0;
			Ubr[i][j][k] = 0.0; 
			Vbr[i][j][k] = 0.0; 
			Uc[i][j][k] = 0.0; 
			Vc[i][j][k] = 0.0; 
		//	j[i][j][k] = 0.0;
			J[i][j][k] = 0.0;
			rhoa[i][j][k] = 0.0;
			rhob[i][j][k] = 0.0;
			Ta[i][j][k] = 0.0;
			Tb[i][j][k] = 0.0;
			Tc[i][j][k] = 0.0;
			Tia[i][j][k] = 0.0;
			Tea[i][j][k] = 0.0;
			Tra[i][j][k] = 0.0;
			Tib[i][j][k] = 0.0;
			Teb[i][j][k] = 0.0;
			Trb[i][j][k] = 0.0;
			Tic[i][j][k] = 0.0;
			Tec[i][j][k] = 0.0;
			Trc[i][j][k] = 0.0;
			ddqra[i][j][k] = 0.0;
			ddqza[i][j][k] = 0.0;
			ddqrf[i][j][k] = 0.0;
			ddqzf[i][j][k] = 0.0;
			aa[i][j][k] = 0.0;
			bb[i][j][k] = 0.0;
			cc[i][j][k] = 0.0;
			theta[i][j][k] = 0.0;
			Nnew[i][j][k] = 0.0;
			Nnow[i][j][k] = 0.0;
			nHe3now[i][j][k] = 0.0;
			nHe3new[i][j][k] = 0.0;
			CVinew[i][j][k] = 0.0; 
			CVenew[i][j][k] = 0.0;
			CVrnew[i][j][k] = 0.0; 
			CVinow[i][j][k] = 0.0; 
			CVenow[i][j][k] = 0.0; 
			CVrnow[i][j][k] = 0.0; 
			BTinew[i][j][k] = 0.0; 
			BTenew[i][j][k] = 0.0; 
			BTrnew[i][j][k] = 0.0;
			BTinow[i][j][k] = 0.0; 
			BTenow[i][j][k] = 0.0; 
			BTrnow[i][j][k] = 0.0;
			charge[i][j][k] = 0.0;
	//		MatA[i][j][k] = 0.0;
			SX[i][j][k] = 0.0;
			SY[i][j][k] = 0.0;
			SZ[i][j][k] = 0.0;
			kappai[i][j][k] = 0.0;
			kappae[i][j][k] = 0.0;
			kappar[i][j][k] = 0.0;
			kappar_i[i][j][k] = 0.0;
			kappar_j[i][j][k] = 0.0;
			kappar_k[i][j][k] = 0.0;
			Rmfp[i][j][k] = 0.0;
			Lr_DT[i][j][k] = 0.0;
			Lr_Al[i][j][k] = 0.0;
			Lr_Ar[i][j][k] = 0.0;
			Lr_Pb[i][j][k] = 0.0;
			CVnew[i][j][k] = 0.0;
			vacume_l1[i][j][k] = 0;
			vacume_l2[i][j][k] = 0;
			vacume_k[i][j][k] = 0;
			A1[i][j][k] = 0.0;
			A2[i][j][k] = 0.0;
			B1[i][j][k] = 0.0;
			B2[i][j][k] = 0.0;
			C1[i][j][k] = 0.0;
			C2[i][j][k] = 0.0;
			check[i][j][k] = 0;
			R_Lr[i][j][k] = 0.0;
			Z_Lr[i][j][k] = 0.0;
			M_Lr[i][j][k] = 0.0;
			T0_Lr[i][j][k] = 0.0; 
			TF_Lr[i][j][k] = 0.0;
			c_Lr[i][j][k] = 0.0;
			Tf_Lr[i][j][k] = 0.0;
			A_Lr[i][j][k] = 0.0; 
			B_Lr[i][j][k] = 0.0;
			Q1_Lr[i][j][k] = 0.0;
			Q_Lr[i][j][k] = 0.0;
			x_Lr[i][j][k] = 0.0;
			aveM[i][j][k] = 0.0;
			aveM2[i][j][k] = 0.0;
			Lra[i][j][k] = 0.0;
			Lrb[i][j][k] = 0.0;
			Trnew_exact[i][j][k] = 0.0;
			MaterialState[i][j][k] = 0;
			MaterialState2[i][j][k] = 0;
			MaterialState_DT[i][j][k] = 0;
			MaterialState_Al[i][j][k] = 0;
			MaterialState_Pb[i][j][k] = 0;
			material_old[i][j][k] = 0;
			MaterialTest[i][j][k] = 0;
			gradcheck[i][j][k] = 0;
			MeshNumber_DT_i[i][j][k] = 0;
			MeshNumber_DT_j[i][j][k] = 0;
			MeshNumber_Al_i[i][j][k] = 0;
			MeshNumber_Al_j[i][j][k] = 0;
			energyU_i[i][j][k] = 0.0;
			energyU_e[i][j][k] = 0.0;
			energyU_r[i][j][k] = 0.0;
			energyK[i][j][k] = 0.0;
			nDnow[i][j][k] = 0.0;
			nDnew[i][j][k] = 0.0;
			nTnow[i][j][k] = 0.0;
			nTnew[i][j][k] = 0.0;
			nanow[i][j][k] = 0.0;
			nanew[i][j][k] = 0.0;
			reaction_nD[i][j][k] = 0.0;
			reaction_nT[i][j][k] = 0.0;
			lambda_a[i][j][k] = 0.0;
			Ai1[i][j][k] = 0.0;
			Ai2[i][j][k] = 0.0;
			Bj1[i][j][k] = 0.0;
			Bj2[i][j][k] = 0.0;
			Ck1[i][j][k] = 0.0;
			Ck2[i][j][k] = 0.0;
			a_tdma[i][j][k] = 0.0;
			b_tdma[i][j][k] = 0.0; 
			c_tdma[i][j][k] = 0.0;
			d_tdma[i][j][k] = 0.0;
			x_tdma[i][j][k] = 0.0;
			P_tdma[i][j][k] = 0.0;
			Q_tdma[i][j][k] = 0.0;
			Tistar[i][j][k] = 0.0;
			Testar[i][j][k] = 0.0;
			Trstar[i][j][k] = 0.0;
			aw[i][j][k] = 0.0;
			atomicmassnumber[i][j][k] = 0.0;
			MaterialState_check1[i][j][k] = 0;
			MaterialState_check2[i][j][k] = 0;
			tau_i[i][j][k] = 0.0;
			tau_e[i][j][k] = 0.0;
			tau[i][j][k] = 0.0; 
			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/Init_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to initialize the variables. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include"define.h"
#include <omp.h>


void Init_ECSH(void)
{
	int i, j, k;

	/***** coefficients for the Equation of State (EOS) based on Thomas-Fermi model ***/

	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12*1.01e-5; tf_A[7] = 6.760e-13*1.01e-5;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	B[0] = 1.5311e-6;  B[1] = 0.;         B[2] = 0.48075;    B[3] = 0.43462;
	B[4] = 6.92013e-2; B[5] = 5.9472e-2;  B[6] = -4.9688e-3;  B[7] = 4.3386e-4;
	C[1] = 0.;         C[2] = 0.48075;    C[3] = 0.;         C[4] = 0.06934;
	C[5] = 9.7e-3;     C[6] = 3.3704e-3;

	/**********************************************************************************/

	#pragma omp parallel for private(j)	
	for (i = 0; i <= im - 1; i++) {
		for (j = 0; j <= jm - 1; j++) {
			rhonew[i][j][0] = rhonew[i][j][1];
			pnew[i][j][0] = pnew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			unew[i][j][0] = unew[i][j][1];
			unew[i][j][km-1] = unew[i][j][km-2];
			vnew[i][j][0] = vnew[i][j][1];
			vnew[i][j][km-1] = vnew[i][j][km-2];
			wnew[i][j][0] = wnew[i][j][1];
			wnew[i][j][km-1] = wnew[i][j][km-2];
			rhonew[i][j][km] = rhonew[i][j][km - 1];
			pnew[i][j][km] = pnew[i][j][km - 1];
			Trnew[i][j][km] = Trnew[i][j][km - 1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im - 1; i++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[i][0][k] = rhonew[i][1][k];
			pnew[i][0][k] = pnew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			unew[i][0][k] = unew[i][1][k];
			unew[i][jm-1][k] = unew[i][jm-2][k];
			vnew[i][0][k] = vnew[i][1][k];
			vnew[i][jm-1][k] = vnew[i][jm-2][k];
			wnew[i][0][k] = wnew[i][1][k];
			wnew[i][jm-1][k] = wnew[i][jm-2][k];
			rhonew[i][jm][k] = rhonew[i][jm - 1][k];
			pnew[i][jm][k] = pnew[i][jm - 1][k];
			Trnew[i][jm][k] = Trnew[i][jm - 1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm - 1; j++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[0][j][k] = rhonew[1][j][k];
			pnew[0][j][k] = pnew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			unew[0][j][k] = unew[1][j][k];
			unew[im-1][j][k] = unew[im-2][j][k];
			vnew[0][j][k] = vnew[1][j][k];
			vnew[im-1][j][k] = vnew[im-2][j][k];
			wnew[0][j][k] = wnew[1][j][k];
			wnew[im-1][j][k] = wnew[im-2][j][k];
			rhonew[im][j][k] = rhonew[im - 1][j][k];
			pnew[im][j][k] = pnew[im - 1][j][k];
			Trnew[im][j][k] = Trnew[im - 1][j][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				rhonow[i][j][k] = rhonew[i][j][k];
				pnow[i][j][k] = pnew[i][j][k];
				Trnow[i][j][k] = Trnew[i][j][k];
				unow[i][j][k] = unew[i][j][k];
				vnow[i][j][k] = vnew[i][j][k];
				wnow[i][j][k] = wnew[i][j][k];
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/InitialCondition_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to set initial conditions.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include <math.h>
#include"define.h"
#include <omp.h>


void InitialCondition_ECSH(void)
{
	FILE* convert;
	FILE* boundaryfile;
	int i,j,k;

	double matrix_read;
	int matrix_read_int;

	int i2,j2,k2;
	
	int location = 0;
	
	convert = fopen("initial_condition/convert3D.dat", "rb");
	boundaryfile = fopen("initial_condition/boundary3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	printf("\tim = %d jm = %d km = %d\n", im, jm, km);

	fread(&nn, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&t, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	t = t*1.0e-9;

	fread(&dX, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	dX = dX;
	dY = dX;
	dZ = dX;

	fread(&R_Length, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);
	
	printf("\tn = %d\n",nn);
	printf("\tt = %e\n",t);
	printf("\tMesh_Length = %e\n",dX);
	printf("\tR_Length = %e\n",R_Length);

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
			                unew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					vnew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					wnew[i][j][k] = matrix_read;		
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tinew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tenew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Trnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					rhonew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Nnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	fread(&input_energy, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	printf("\tim = %d jm = %d km = %d input_energy = %e [MJ]\n", im, jm, km, input_energy*1.e-6);

	//printf("\tim = %d jm = %d km = %d\n", im, jm, km);
	

	location = 0;

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_theta[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_phi[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("indmax_theta[0] = %d indmax_phi[0] = %d\n", indmax_theta[0], indmax_phi[0]);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_X[0][i][j] = matrix_read + dX * im/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Y[0][i][j] = matrix_read + dY * jm/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Z[0][i][j] = matrix_read + dZ * km/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}

	initial_t = t;
	
	printf("t = %e\n", t);

	fclose(convert);
	fclose(boundaryfile);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/MS.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int N): a procedure to solve matrix by the Gauss elimination method.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix(int N){
	int k,i,j,pivot;
	double amax,Akk,Aik,ax;
	
	//forward arase
	for(k=0;k<N-1;++k){
		//partial pivot selection
		pivot=k;	
		amax=fabs(MatA[k][k]);
		for(i=k+1;i<N;++i){
			if(fabs(MatA[i][k])>amax){
				amax=fabs(MatA[i][k]);
				pivot=i;
			}
		}	
		if(pivot!=k){		
			for(i=k;i<N+1;i++){
				S[i]=MatA[pivot][i];
				MatA[pivot][i]=MatA[k][i];
				MatA[k][i]=S[i];
			}
		}	
		Akk=MatA[k][k];
		for(i=k+1;i<N;++i){
			Aik=MatA[i][k];
			for(j=k;j<N+1;++j){
				MatA[i][j]=MatA[i][j]-Aik*(MatA[k][j]/Akk);
			}
		}
	}
	
	//back substitution
	MatA[N-1][N]=MatA[N-1][N]/MatA[N-1][N-1];
	for(i=N-2;i>=0;--i){
		ax=0.0;
		for(j=i+1;j<N;++j){
			ax+=MatA[i][j]*MatA[j][N];
		}
		MatA[i][N]=(MatA[i][N]-ax)/MatA[i][i];
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/MS_TDMA.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS_TDMA.cpp"                                                                       
//                                                                                       
// matrix_TDMA(int N): a procedure to solve matrix by TDMA (TriDiagonal-Matrix Algorithm).
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix_TDMA(int N, int i, int j, int k) {	//Matrix Solver - TDMA -

	int it;
	
	P_tdma[1] = b_tdma[1] / a_tdma[1];
	if (b_tdma[1] == 0.) { P_tdma[1] = 0; }
	if (a_tdma[1] == 1.) { P_tdma[1] = b_tdma[1]; }
	if (isnan(P_tdma[1])) { P_tdma[1] = b_tdma[1]; }

	Q_tdma[1] = d_tdma[1] / a_tdma[1];
	if (d_tdma[1] == 0.) { Q_tdma[1] = 0; }
	if (a_tdma[1] == 0.) { Q_tdma[1] = d_tdma[1]; }
	if (isnan(Q_tdma[1]) || isnan(Q_tdma[1])) {
	}

	for (it = 2; it <= N; it++) {
		P_tdma[it] = b_tdma[it] / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (b_tdma[it] == 0.) { P_tdma[it] = 0.; }
		Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]) / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (isnan(Q_tdma[it]) || isinf(Q_tdma[it])) {

			Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]);
		}
	}

	x_tdma[N] = Q_tdma[N];

	if (isnan(x_tdma[N]) || isinf(x_tdma[N])) {
		printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N], b_tdma[N], c_tdma[N], d_tdma[N], P_tdma[N], Q_tdma[N]);
		for (i = it; it <= N; it++) {
		}
	}

	for (it = N - 1; it>0; it--) {
		x_tdma[it] = P_tdma[it] * x_tdma[it + 1] + Q_tdma[it];

		if (isnan(x_tdma[it]) || isinf(x_tdma[it])) {
			printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it], b_tdma[it], c_tdma[it], d_tdma[it], P_tdma[it], Q_tdma[it], x_tdma[it + 1]);
		}

	}


}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/MaterialRecognition.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MaterialDiscrimination.cpp"                                                                       
//                                                                                       
// MaterialDiscrimination(int Line): a procedure to discriminate or distinguish each material by 
//                                   the material boundary lines.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
#include "PaintMaterial.cpp"

void MaterialRecognition(int Line){
	int solution_int, MeshNumber_i_next, MeshNumber_j_next, MeshNumber_k_next, ii, jj, kk, CollisionState;
	int MtEmFlag, MtEmCount;
	int Point_index_theta;
	int Point_index_phi;

	int i,j,k;
	int j2;

	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	double Vec_i, Vec_j, Vec_k, VecLength;
 	int Split, SplitNumber;
	double MeshNumber_i1, MeshNumber_j1, MeshNumber_k1;
	double Vec_i2, Vec_j2, Vec_k2, VecLength2;
	int Split2, SplitNumber2;
	int MeshNumber_i2, MeshNumber_j2, MeshNumber_k2;
	double Vec_i3, Vec_j3, Vec_k3, VecLength3;
	int Split3, SplitNumber3;
	int MeshNumber_i3, MeshNumber_j3, MeshNumber_k3;

	int min_DT_i, min_DT_j, min_DT_k, min_Al_i, min_Al_j, min_Al_k;
	int max_DT_i, max_DT_j, max_DT_k, max_Al_i, max_Al_j, max_Al_k;
	int min_DT_i2, min_DT_j2, max_DT_i2, max_DT_j2, min_Al_i2, min_Al_j2, max_Al_i2, max_Al_j2;

	int flag_i, flag_j;

	int material_num;
	material_num = 20;

	while(1){

		min_DT_i = im;
		min_DT_j = jm;
		min_Al_i = im;
		min_Al_j = jm;
		max_DT_i = 0;
		max_DT_j = 0;
		max_Al_i = 0;
		max_Al_j = 0;
	

	min_DT_k = km;
	min_Al_k = km;
	max_DT_k = 0;
	max_Al_k = 0;
	min_DT_i2 = im;
	max_DT_i2 = 0;
	min_DT_j2 = jm;
	max_DT_j2 = 0;
	min_Al_i2 = im;
	min_Al_j2 = jm;
	max_Al_j2 = 0;
	max_Al_i2 = 0;

	L1:

	flag_i = 0;
	flag_j = 0;


	MtEmFlag=0;
	MtEmCount=0;


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				MaterialState_DT[i][j][k] = 0;
				MaterialState_Al[i][j][k] = 0;
				MaterialState_Pb[i][j][k] = 0;
				MaterialState[i][j][k] = 0;
				MaterialState_check1[i][j][k] = 0;
				MaterialState_check2[i][j][k] = 0;
				if(Line == 2){
					meos[i][j][k] = Pbmass;
					atomicnum[i][j][k] = 82;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
				else if(Line == 1){				
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	printf("\tcal_BoundaryLine\n");
	

	for(LineNumber=0;LineNumber<=Line-1;LineNumber++){	
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,Vec_i,Vec_j,Vec_k,VecLength,SplitNumber,Split,MeshNumber_i1,MeshNumber_j1,MeshNumber_k1,MeshNumber_i2,MeshNumber_j2,MeshNumber_k2,Vec_i2,Vec_j2,Vec_k2,VecLength2,SplitNumber2,Split2,MeshNumber_i3,MeshNumber_j3,MeshNumber_k3,Vec_i3,Vec_j3,Vec_k3,VecLength3,SplitNumber3,Split3), shared(min_DT_i,max_DT_i,min_DT_j,max_DT_j,min_DT_k,max_DT_k,min_Al_i,max_Al_i,min_Al_j,max_Al_j,min_Al_k,max_Al_k)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[LineNumber]-1;Point_index_theta++){
		//	printf("theta:%d/%d\n", Point_index_theta, indmax_theta[LineNumber]-1);
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[LineNumber]-1;Point_index_phi++){
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi]/dZ;
					MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
					MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];	
					MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];		
					if(MeshNumber_i>im){MeshNumber_i = im;}
					if(MeshNumber_j>jm){MeshNumber_j = jm;}
					if(MeshNumber_k>km){MeshNumber_k = km;}
					if(MeshNumber_i<1){MeshNumber_i = 1;}
					if(MeshNumber_j<1){MeshNumber_j = 1;}
					if(MeshNumber_k<1){MeshNumber_k = 1;}

					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi+1]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi+1]/dZ;

					MaterialState[MeshNumber_i][MeshNumber_j][MeshNumber_k] = LineNumber+1;
					if(LineNumber == 0){
						if(MeshNumber_k == center_k){
							if(min_DT_i > MeshNumber_i){
								min_DT_i = MeshNumber_i;
							}
							if(max_DT_i < MeshNumber_i){
								max_DT_i = MeshNumber_i;
							}
							if(min_DT_j > MeshNumber_j){
								min_DT_j = MeshNumber_j;
							}
							if(max_DT_j < MeshNumber_j){
								max_DT_j = MeshNumber_j;
							}
						}
						if(min_DT_k > MeshNumber_k){
							min_DT_k = MeshNumber_k;
						}
						if(max_DT_k < MeshNumber_k){
							max_DT_k = MeshNumber_k;
						}					
					}

					if(LineNumber == 1){
						if(MeshNumber_k == center_k){
							if(min_Al_i > MeshNumber_i){
								min_Al_i = MeshNumber_i;
							}
							if(max_Al_i < MeshNumber_i){
								max_Al_i = MeshNumber_i;
							}
							if(min_Al_j > MeshNumber_j){
								min_Al_j = MeshNumber_j;
							}
							if(max_Al_j < MeshNumber_j){
								max_Al_j = MeshNumber_j;
							}
						}
						if(min_Al_k > MeshNumber_k){
							min_Al_k = MeshNumber_k;
						}
						if(max_Al_k < MeshNumber_k){
							max_Al_k = MeshNumber_k;
						}
					}
			
					Vec_i = BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_j = BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_k = BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1];
					VecLength = sqrt(pow(Vec_i,2.0)+pow(Vec_j,2.0)+pow(Vec_k,2.0)) + 1.0;
					SplitNumber = (int)(VecLength)*material_num;
					for(Split=1;Split<=SplitNumber;Split++){
						MeshNumber_i1 = (double)((double)Split*Vec_i/(double)SplitNumber+BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_j1 = (double)((double)Split*Vec_j/(double)SplitNumber+BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_k1 = (double)((double)Split*Vec_k/(double)SplitNumber+BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1]);

						Vec_i2 = MeshNumber_i1 - BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
						Vec_j2 = MeshNumber_j1 - BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
						Vec_k2 = MeshNumber_k1 - BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];
						VecLength2 = sqrt(pow(Vec_i2,2.0)+pow(Vec_j2,2.0)+pow(Vec_k2,2.0)) + 1.0;
						SplitNumber2 = (int)(VecLength2)*material_num;
				//		if(Split == SplitNumber){printf("hello4\n");}
						for(Split2=1;Split2<=SplitNumber2;Split2++){
				//			if(Split2 == SplitNumber2){printf("hello5\n");}
							MeshNumber_i2 = (int)((double)Split2*Vec_i2/(double)SplitNumber2 + BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_j2 = (int)((double)Split2*Vec_j2/(double)SplitNumber2 + BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_k2 = (int)((double)Split2*Vec_k2/(double)SplitNumber2 + BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi]);

							if(MeshNumber_i2>im){MeshNumber_i2 = im;}
							if(MeshNumber_j2>jm){MeshNumber_j2 = jm;}
							if(MeshNumber_k2>km){MeshNumber_k2 = km;}
							if(MeshNumber_i2<1){MeshNumber_i2 = 1;}
							if(MeshNumber_j2<1){MeshNumber_j2 = 1;}
							if(MeshNumber_k2<1){MeshNumber_k2 = 1;}

							MaterialState[MeshNumber_i2][MeshNumber_j2][MeshNumber_k2] = LineNumber+1;

							if(LineNumber== 0){
								if(MeshNumber_k2 == center_k){
									if(min_DT_i > MeshNumber_i2){
										min_DT_i = MeshNumber_i2;
									}
									if(max_DT_i < MeshNumber_i2){
										max_DT_i = MeshNumber_i2;
									}
									if(min_DT_j > MeshNumber_j2){
										min_DT_j = MeshNumber_j2;
									}
									if(max_DT_j < MeshNumber_j2){
										max_DT_j = MeshNumber_j2;
									}
								}
								if(min_DT_k > MeshNumber_k2){
									min_DT_k = MeshNumber_k2;
								}
								if(max_DT_k < MeshNumber_k2){
									max_DT_k = MeshNumber_k2;
								}					
							}

							if(LineNumber == 1){
								if(MeshNumber_k2 == center_k){
									if(min_Al_i > MeshNumber_i2){
										min_Al_i = MeshNumber_i2;
									}
									if(max_Al_i < MeshNumber_i2){
										max_Al_i = MeshNumber_i2;
									}
									if(min_Al_j > MeshNumber_j2){
										min_Al_j = MeshNumber_j2;
									}
									if(max_Al_j < MeshNumber_j2){
										max_Al_j = MeshNumber_j2;
									}
								}
								if(min_Al_k > MeshNumber_k2){
									min_Al_k = MeshNumber_k2;
								}
								if(max_Al_k < MeshNumber_k2){
									max_Al_k = MeshNumber_k2;
								}
							}							

						}


						Vec_i3 = MeshNumber_i - BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_j3 = MeshNumber_j - BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_k3 = MeshNumber_k - BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1];
						VecLength3 = sqrt(pow(Vec_i3,2.0)+pow(Vec_j3,2.0)+pow(Vec_k3,2.0)) + 1.0;
						SplitNumber3 = (int)(VecLength3)*material_num;
						for(Split3=1;Split3<=SplitNumber3;Split3++){
				//			if(Split3 == SplitNumber3){printf("hello6\n");}
							MeshNumber_i3 = (int)((double)Split3*Vec_i3/(double)SplitNumber3 + BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_j3 = (int)((double)Split3*Vec_j3/(double)SplitNumber3 + BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_k3 = (int)((double)Split3*Vec_k3/(double)SplitNumber3 + BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							if(MeshNumber_i3>im){MeshNumber_i3 = im;}
							if(MeshNumber_j3>jm){MeshNumber_j3 = jm;}
							if(MeshNumber_k3>km){MeshNumber_k3 = km;}
							if(MeshNumber_i3<1){MeshNumber_i3 = 1;}
							if(MeshNumber_j3<1){MeshNumber_j3 = 1;}
							if(MeshNumber_k3<1){MeshNumber_k3 = 1;}
							MaterialState[MeshNumber_i3][MeshNumber_j3][MeshNumber_k3] = LineNumber+1;
						
							
							if(LineNumber== 0){
								if(MeshNumber_k3 == center_k){
									if(min_DT_i > MeshNumber_i3){
										min_DT_i = MeshNumber_i3;
									}
									if(max_DT_i < MeshNumber_i3){
										max_DT_i = MeshNumber_i3;
									}
									if(min_DT_j > MeshNumber_j3){
										min_DT_j = MeshNumber_j3;
									}
									if(max_DT_j < MeshNumber_j3){
										max_DT_j = MeshNumber_j3;
									}
								}
								if(min_DT_k > MeshNumber_k3){
									min_DT_k = MeshNumber_k3;
								}
								if(max_DT_k < MeshNumber_k3){
									max_DT_k = MeshNumber_k3;
								}					
							}
		
							if(LineNumber == 1){
								if(MeshNumber_k3 == center_k){
									if(min_Al_i > MeshNumber_i3){
										min_Al_i = MeshNumber_i3;
									}
									if(max_Al_i < MeshNumber_i3){
										max_Al_i = MeshNumber_i3;
									}
									if(min_Al_j > MeshNumber_j3){
										min_Al_j = MeshNumber_j3;
									}
									if(max_Al_j < MeshNumber_j3){
										max_Al_j = MeshNumber_j3;
									}
								}
								if(min_Al_k > MeshNumber_k3){
									min_Al_k = MeshNumber_k3;
								}
								if(max_Al_k < MeshNumber_k3){
									max_Al_k = MeshNumber_k3;
								}
							}
						}				
					}	
			}		
		}		
	}
	
	printf("\tcal_PaintMaterial\n");

	printf("\tmin_DT_i = %d max_DT_i = %d\n", min_DT_i, max_DT_i);	//center
	printf("\tmin_DT_j = %d max_DT_j = %d\n", min_DT_j, max_DT_j);	
	printf("\tmin_DT_k = %d max_DT_k = %d\n", min_DT_k, max_DT_k);

	if(Line == 2){
		printf("\tmin_Al_i = %d max_Al_i = %d\n", min_Al_i, max_Al_i);	
		printf("\tmin_Al_j = %d max_Al_j = %d\n", min_Al_j, max_Al_j);	
		printf("\tmin_Al_k = %d max_Al_k = %d\n", min_Al_k, max_Al_k);
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState[i][j][k] == 1){
						MaterialState_check1[i][j][k] = 1;
						MaterialState_DT[i][j][k] = 1;
						MaterialState_Al[i][j][k] = 1;
					

				}
				if(MaterialState[i][j][k] == 2){
						MaterialState_check2[i][j][k] =1;
						MaterialState_Al[i][j][k] = 1;
						MaterialState_Pb[i][j][k] = 1;
					
				}
			}
		}
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState_check1[i][j][k] == 1){
					if(material_num <= 120){
						MaterialState[i][j][k] = 2;
					}
					else if(material_num > 120){
						if(i >= (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
							}
							else{
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
							}
						}
						else if(i < (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
							}
							else{
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
							}
						}
					}

				}
			//	if(MaterialState_check2[i][j][k] == 2){
			//		MaterialState[i-1][j][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i+1][j][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//	}
			}
		}
	}

	
	
	center_k = (int)((min_DT_k + max_DT_k) / 2);

	//if(fabs(max_DT_i - min_DT_i) >= 2 && fabs(max_DT_j - min_DT_j) >= 2){
	//	first_seed_DT_i[center_k] = (int)((max_DT_i + min_DT_i) / 2);
	//	first_seed_DT_j[center_k] = (int)((max_DT_j + min_DT_j) / 2);
	//	first_seed_DT_k = (int)((max_DT_k + min_DT_k) / 2);
	//	PaintMaterial(first_seed_DT_i[center_k], first_seed_DT_j[center_k], first_seed_DT_k, 1);
//
//		printf("\tfirst_seed_DT_i[%d] = %d first_seed_DT_j[%d] = %d first_seed_DT_k = %d\n", center_k, first_seed_DT_i[center_k], center_k, first_seed_DT_j[center_k], first_seed_DT_k);	
//	}


//	if(Line == 2){

	//	MeshNumber_i = (int)BoundaryMesh_i[1][1][1];
	//	MeshNumber_i_next = (int)BoundaryMesh_i[2][1][1];
	//	MeshNumber_j = (int)BoundaryMesh_j[1][1][1];
	//	MeshNumber_j_next = (int)BoundaryMesh_j[2][1][1];
	//	MeshNumber_k = (int)BoundaryMesh_k[1][1][1];
	//	MeshNumber_k_next = (int)BoundaryMesh_k[2][1][1];
	
	
	//	if(fabs(MeshNumber_k - MeshNumber_k_next) >= 1){
		//	first_seed_Al_i[center_k] = (MeshNumber_i + MeshNumber_i_next) / 2;
		//	first_seed_Al_j[center_k] = (MeshNumber_j + MeshNumber_j_next) / 2;
		//	first_seed_Al_k = (MeshNumber_k + MeshNumber_k_next) / 2;

			for(j=1;j<=jm-1;j++){
				for(k=1;k<=km-1;k++){
					MaterialState[2][j][k] = 2;	
					MaterialState[im-1][j][k] = 2;										
				
				}
			}	

			for(i=1;i<=im-1;i++){
				for(k=1;k<=km-1;k++){
					MaterialState[i][1][k] = 2;	
					MaterialState[i][jm-1][k] = 2;										
				
				}
			}		
			
			for(i=1;i<=im-1;i++){
				for(j=1;j<=jm-1;j++){
					MaterialState[i][j][1] = 2;	
					MaterialState[i][j][km-1] = 2;										
				
				}
			}	

			PaintMaterial(4, 4, 4, 13);
		
		//	printf("\tfirst_seed_Al_i[%d] = %d first_seed_Al_j[%d] = %d first_seed_Al_k = %d\n", center_k, first_seed_Al_i[center_k], center_k, first_seed_Al_j[center_k], first_seed_Al_k);
	
	//	}
//	}	

		if(atomicnum[3][3][3] == 1){
			if(material_num >= 420){
				output_ECSH();
				exit(1);
			}
			else{	
				printf("\tMaterialRecognation_failed_again\n");
				material_num += 100;
			}
		}
		else{
			break;
		}
	}


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				if(MaterialState[i][j][k]==1){
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(MaterialState[i][j][k]==2){
					meos[i][j][k] = Almass;
					atomicnum[i][j][k] = 13;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}

				if(MaterialState_check1[i][j][k] == 1){
					meos[i][j][k] = Almass;//DTmass;
					atomicnum[i][j][k] = 13;//1;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;//rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	#pragma omp parallel for private(j, k)
	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(atomicnum[i][j][k]==1 ){
					meos[i][j][k]=DTmass;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(atomicnum[i][j][k]==13){
					meos[i][j][k]=Almass;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}
				else if(atomicnum[i][j][k]==82){
					meos[i][j][k]=Pbmass;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
			//	if(rhonew[i][j][k] == 0.0){
			//		atomicnum[i][j][k] = 0;
			//	} 
			}
		}
	}

	


	for(k=0; k<=km; k++){
		first_seed_DT_i[k] = 0;
		first_seed_DT_j[k] = 0; 
		first_seed_Al_i[k] = 0;
		first_seed_Al_j[k] = 0; 
	}


	//boundary condition
		#pragma omp parallel for private(j)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				meos[i][j][1] = meos[i][j][2];
				meos[i][j][km-1] = meos[i][j][km-2];
				atomicnum[i][j][1] = atomicnum[i][j][2];
				atomicnum[i][j][km-1] = atomicnum[i][j][km-2];
				meos[i][j][0] = meos[i][j][1];
				meos[i][j][km] = meos[i][j][km-1];
				atomicnum[i][j][0] = atomicnum[i][j][1];
				atomicnum[i][j][km] = atomicnum[i][j][km-1];
			}
		}
		
		#pragma omp parallel for private(k)
		for(i=0;i<=im;i++){
			for(k=0;k<=km;k++){
				meos[i][1][k] = meos[i][2][k];
				meos[i][jm-1][k] = meos[i][jm-2][k];
				atomicnum[i][1][k] = atomicnum[i][2][k];
				atomicnum[i][jm-1][k] = atomicnum[i][jm-2][k];
				meos[i][0][k] = meos[i][1][k];
				meos[i][jm][k] = meos[i][jm-1][k];
				atomicnum[i][0][k] = atomicnum[i][1][k];
				atomicnum[i][jm][k] = atomicnum[i][jm-1][k];
			}
		}

		#pragma omp parallel for private(k)
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				meos[1][j][k] = meos[2][j][k];
				meos[im-1][j][k] = meos[im-2][j][k];
				atomicnum[1][j][k] = atomicnum[2][j][k];
				atomicnum[im-1][j][k] = atomicnum[im-2][j][k];
				meos[0][j][k] = meos[1][j][k];
				meos[im][j][k] = meos[im-1][j][k];
				atomicnum[0][j][k] = atomicnum[1][j][k];
				atomicnum[im][j][k] = atomicnum[im-1][j][k];
			}
		}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/PaintMaterial.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// PaintMaterial(int first_seed_k, int first_seed_l, int atomicnum_int): 
//      a procedure to distribute each atomic number to meshes in closed regions divided
//      by material boundary lines using Scanline Seed Fill Algorithm.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

#include "ScanLine.cpp"
void PaintMaterial(int first_seed_i, int first_seed_j, int first_seed_k, int atomicnum_int){
	MaxLength = 0;
	MaxLength_y = 0;
	MaxLength_z = 0;
	col = atomicnum_int;
	int i;


	sIdx = buff;
	eIdx = buff+1;
	sIdx->seed_i = first_seed_i;
	sIdx->seed_j = first_seed_j;
	sIdx->seed_k = first_seed_k;
	
	do{
		/*left_x, right_x: the i coordinate at both ends of the line segment to be filled*/
		left_x = sIdx->seed_i;
		right_x = sIdx->seed_i;

		/*y_Line: j coordinate at the line segment to be filled, z_Line: k coordinate at the line segment to be filled*/
		y_Line = sIdx->seed_j;
		z_Line = sIdx->seed_k;

		if(++sIdx == &buff[30000000] )sIdx = buff;

		/*Ignored if processed seed*/
		if(atomicnum[left_x][y_Line][z_Line]!=1) continue;

		/*Head towards i direction mesh number im (right) and find boundary*/
		while(right_x<im){
			if(MaterialState[right_x+1][y_Line][z_Line]!=0)break;
			right_x++;
		}

		/*Head towards i direction mesh number 2 (left) and find boundary*/
		while(left_x>1){
			if(MaterialState[left_x-1][y_Line][z_Line]!=0)break;
			left_x--;
		}

		/*Fill a line segment of (right_x - left_x) with applicable material*/
		for(i=left_x;i<=right_x;i++){atomicnum[i][y_Line][z_Line] = col;}

		if(right_x-left_x>MaxLength){
			MaxLength = right_x-left_x;
			MaxLength_y = y_Line;
			MaxLength_z = z_Line;
		}
		if(y_Line==jm/2 && z_Line==km/2){
			center_left = left_x;
			center_right = right_x;	
		}

		/*Scan the line directly above (toward j direction mesh number jm)*/		
		if(y_Line>=1){
			ScanLine(left_x,right_x,y_Line-1,z_Line);
		}

		/*Scan the line directly below (toward j direction mesh number 2)*/
		if(y_Line<=jm-1){
			ScanLine(left_x,right_x,y_Line+1,z_Line);
		}

		/*Scan the line directly above (toward k direction mesh number km)*/		
		if(z_Line>=1){
			ScanLine(left_x,right_x,y_Line,z_Line-1);
		}

		/*Scan the line directly below (toward k direction mesh number 2)*/
		if(z_Line<=km-1){
			ScanLine(left_x,right_x,y_Line,z_Line+1);
		}
	} while(sIdx != eIdx);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/RMFP_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "RMFP_ECSH.cpp"                                                                       
//                                                                                       
// Lr_LC(): a procedure to calculate the Rosseland mean free path.
//          For the Rosseland mean free path, see the following reference:
//   by Ya. B. Zel’dovich, Yu. P. Raizer, "Physics of Shock Waves and High-Temperature
//   Hydrodynamic Phenomena", Dover Books on Physics. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Lr_LC(void)
{
	int i,j,k;

	kbr = 1.380648e-16;
	Ih = 13.60;
	alpha_Lr = 14.3139;
	beta_Lr = 0.6624;
	c1_Lr = -0.366667;
	c2_Lr = 0.983333;
	a1_Lr = 0.003323;
	a2_Lr = 0.971832;
	a3_Lr = 9.26148e-5;
	a4_Lr = 3.10165;
	b0_Lr = -1.7630;
	b1_Lr = 1.43175;
	b2_Lr = 0.315463;

	/*------------Rosseland mean free path <= DT------------------------*/
//	double Lr_DTa[im + 1][jm + 1][km + 1];

	/*------------Rosseland mean free path <= vaccume-------------------*/

//	#pragma omp parallel for private(j,k,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr,alpha_Lr,beta_Lr)
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
				if (atomicnum[i][j][k] == 1 || meos[i][j][k] == DTmass) {
					Z_Lr[i][j][k] = 1.;
				//	M_Lr[i][j][k] = 1.008;
					M_Lr[i][j][k] = 2.515;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1.0 + x_Lr[i][j][k] + sqrt(1.0 + 2.0 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_DT[i][j][k] = 400.*pow(Trnew[i][j][k] * T0*8.61734e-5*1.e-3, 7. / 2.) / (pow(rhonew[i][j][k] * rho0*1.e-3, 2.) + 1.0e-30);
					Lr_DT[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / (pow(Nnew[i][j][k] * N0 * 1.0e-6, 2.0)* aveM[i][j][k] * pow((aveM[i][j][k] + 1.0), 2.0));
				//	Lr_DT[i][j][k] = 0.9e+7 * pow(Trnew[i][j][k] * T0, 2.0) / (Nnew[i][j][k] * N0 * 1.0e-6) * exp((13.6*1.60218e-19)/Trnew[i][j][k]*T0);
					Rmfp[i][j][k] = Lr_DT[i][j][k];
				}

				if (atomicnum[i][j][k] == 13 || meos[i][j][k] == Almass) {
					/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 13.0;
					M_Lr[i][j][k] = 26.981;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1.0 + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.0));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1.0 / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_Al[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]
					Lr_Al[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]

					Rmfp[i][j][k] = Lr_Al[i][j][k];
				}
				if (atomicnum[i][j][k] == 82 || meos[i][j][k] == Pbmass) {
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 82.;
					M_Lr[i][j][k] = 207.2;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
			//		Lr_Pb[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);
					Lr_Pb[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);

					Rmfp[i][j][k] = Lr_Pb[i][j][k];
				}
		//		if (Tinew[i][j][k] == 0.) {
		//			Rmfp[i][j][k] = 0.;
		//		}
			}
		}
	}


		/*----------------------------------------------------------------------------*/

	#pragma omp parallel for private(k)
	for (j = 1; j <= jm; j++){
		for (k = 1; k <= km; k++) {
			Rmfp[1][j][k] = Rmfp[2][j][k];
			Rmfp[im][j][k] = Rmfp[im - 1][j][k];
		}
	}
	#pragma omp parallel for private(k)
	for (i = 1; i <= im; i++){
		for (k = 1; k <= km; k++) {
			Rmfp[i][1][k] = Rmfp[i][2][k];
			Rmfp[i][jm][k] = Rmfp[i][jm - 1][k];
		}
	}
	#pragma omp parallel for private(j)
	for (i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			Rmfp[i][j][1] = Rmfp[i][j][2];
			Rmfp[i][j][km] = Rmfp[i][j][km - 1];
		}
	}
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/RemeshBoundary.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "RemeshBoundary.cpp"                                                                 
//                                                                                        
// RemeshBoundary(): a procedure to adjust boundary mesh number.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include "define.h"
#include <omp.h>


void RemeshBoundary(void){
	int index_rm_theta, index_rm_phi, index_rm_zero, index_rm_zero2;
	int flag_theta[1000000], flag_phi[1000000];
	int flag_reduce;
	double BoundaryLength_theta, BoundaryLength_phi;
	int increase_end, reduce_end;
	int theta_num, phi_num;

	int Point_index_theta,Point_index_theta2;
	int Point_index_phi,Point_index_phi2;
	int remesh_number;

	double dX_theta_min, dX_phi_min, dX_theta_max, dX_phi_max;

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);


	printf("\tstart_reduce\n");
	remesh_number = 0;

	////////reduce////////


	if(indmax_theta[0] > 2500){
		flag_dX_theta += 2;
	}
	if(indmax_phi[0] > 2500){
		flag_dX_phi += 2;
	}
	
	dX_theta_min = flag_dX_theta * dX;
	dX_theta_max = flag_dX_theta * 2.3*dX;

	dX_phi_min = flag_dX_phi * dX;
	dX_phi_max = flag_dX_phi * 2.3*dX;






	while(1){
	
		reduce_end = 1;

		//theta//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-2;Point_index_theta++){
			flag_reduce = 0;
		//	#pragma omp parallel for private(BoundaryLength_theta), shared(flag_reduce)
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));				
				if(BoundaryLength_theta > dX_theta_min){
					flag_reduce = 1;
					break;
				}
			}
			
			if(flag_reduce == 0){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi2 = 0; Point_index_phi2 <= indmax_phi[0]; Point_index_phi2++){
					for(index_rm_theta = Point_index_theta+1; index_rm_theta <= indmax_theta[0]-1; index_rm_theta++){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_X[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Y[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Z[0][index_rm_theta+1][Point_index_phi2];
					}
				}

				indmax_theta[0] -= 1;
				reduce_end = 0;
				remesh_number += 1;
			}
		}
		if(reduce_end == 1){break;}
	}

	while(1){
	
		reduce_end = 1;
		//phi ->//
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-2;Point_index_phi++){
				flag_reduce = 0;
			//	#pragma omp parallel for private(BoundaryLength_phi), shared(flag_reduce)
				for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
					BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));				
					if(BoundaryLength_phi > dX_phi_min){
						flag_reduce = 1;
						break;
					}
				}

				if(flag_reduce == 0){
					#pragma omp parallel for private(index_rm_phi)
					for(Point_index_theta2 = 0; Point_index_theta2 <= indmax_theta[0]; Point_index_theta2++){
						for(index_rm_phi = Point_index_phi+1; index_rm_phi <= indmax_phi[0]-1; index_rm_phi++){
							BoundaryMesh_X[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi+1];
						}
					}

					indmax_phi[0] -= 1;
					reduce_end = 0;
					remesh_number += 1;
				}
			
			}


			if(reduce_end == 1){break;}

	}

	printf("\t\treduce_number = %d\n", remesh_number);


	printf("\tstart_increase\n");

	remesh_number = 0;


	while(1){
		increase_end = 1;

		#pragma omp parallel for private(Point_index_phi)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0];Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				flag_theta[Point_index_theta] = 0;
				flag_phi[Point_index_phi] = 0;
			}
		}

		//increase//
		//check the distance//
		#pragma omp parallel for private(Point_index_phi, BoundaryLength_theta), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				//theta//
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));
				if(BoundaryLength_theta > dX_theta_max){
					flag_theta[Point_index_theta] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		#pragma omp parallel for private(Point_index_theta, BoundaryLength_phi), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
				//phi//
				BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));
				if(BoundaryLength_phi > dX_phi_max){
					flag_phi[Point_index_phi] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		//theta_increase//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			if(flag_theta[Point_index_theta] == 1){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
					for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi] = BoundaryMesh_X[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Y[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Z[0][index_rm_theta-1][Point_index_phi];
					}
					BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta+2][Point_index_phi]) / 2.0;
				
					
				}

				for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
					flag_theta[index_rm_theta] = flag_theta[index_rm_theta-1];
				}

				flag_theta[Point_index_theta+1] = 0;
				indmax_theta[0] += 1;
			}					
		}

		//phi_increase//
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			if(flag_phi[Point_index_phi] == 1){
				#pragma omp parallel for private(index_rm_phi)
				for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
					for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
						BoundaryMesh_X[0][Point_index_theta][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Y[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Z[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta][index_rm_phi-1];
					}
					BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					
				}

				for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
					flag_phi[index_rm_phi] = flag_phi[index_rm_phi-1];
				}

				flag_phi[Point_index_phi+1] = 0;
				indmax_phi[0] += 1;
			}					
		}
	

		if(increase_end == 1){break;}
	
	}

	printf("\t\tincrease_number = %d\n", remesh_number);

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);

}







==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/ScanLine.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// ScanLine(int left_x, int right_x, int y): a procedure to search the seed from 
//                                           the line segment and register it 
//                                           in the buffer. It is a process for Scanline
//                                           Seed Fill Algorithm
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void ScanLine(int left_x, int right_x, int y, int z){

	while(left_x <= right_x){

		/*Skip non-applicable material*/
		for (;left_x <= right_x;left_x++){
			if(MaterialState[left_x][y][z] == 0) break;
		}
		if (right_x < left_x) break;

		/*Skip applicable material*/
		for (;left_x <= right_x;left_x++ ){
      		if (MaterialState[left_x][y][z] != 0) break;
      		}

      	eIdx->seed_i = left_x-1;
      	eIdx->seed_j = y;
      	eIdx->seed_k = z;
      	if ( ++eIdx == &buff[30000000] ) eIdx = buff;
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/artv_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH.cpp"                                                                       
//                                                                                       
// artv_ECSH(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.              
//                                                                                       
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

		#pragma omp parallel for private(j,k), shared(Tmax)
		for (i = 2; i <= im - 1; i++) {
			for (j = 2; j <= jm - 1; j++) {
				for (k = 2; k <= km - 1; k++) {
					if(CVinow[i][j][k] > 0.0){
						gammaaa[i][j][k] = 1.0 + kb / (CVinew[i][j][k] * CV0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa[i][j][k] = 0.0;
					}
					
					if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
						Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
					}
				}
			}
		}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}			


		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<=im-1;i++){
			for(j=0;j<=jm-1;j++){
				for(k=0;k<=km-1;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); 					
						Cq = 2.0;
					
						du1[i][j][k] = (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0 - (unew[i][j][k] + unow[i][j][k]) / 2.0;
						dv1[i][j][k] = (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0 - (vnew[i][j][k] + vnow[i][j][k]) / 2.0;
						dw1[i][j][k] = (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0 - (wnew[i][j][k] + wnow[i][j][k]) / 2.0;
	
						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * rhonow[i][j][k] * (gammaaa[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs(rhonow[i][j][k] * sqrt(gammaaa[i][j][k] * pinew[i][j][k] / rhonow[i][j][k]) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}
					}

				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/artv_ECSH2.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH2.cpp"                                                                       
//                                                                                        
// artv_ECSH2(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.               
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH2(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

	#pragma omp parallel for private(j,k)
	for (i = 2; i <= im - 1; i++) {
		for (j = 2; j <= jm - 1; j++) {
			for (k = 2; k <= km - 1; k++) {
				if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
					Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
				}
				if(CVinew[i][j][k] > 0.0){
					gammaaa1[i][j][k] = 1.0 + kb / ((CVinew[i][j][k] + CVinow[i][j][k])*CV0 / 2.0 * meos[i][j][k] * M0);
				}
				else{
					gammaaa1[i][j][k] = 0.0;
				}
			}
		}
	}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}

		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<im;i++){
			for(j=0;j<jm;j++){
				for(k=0;k<km;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cq = 2.0;

						du1[i][j][k] = (unew[i+1][j][k] - unew[i][j][k]);
						dv1[i][j][k] = (vnew[i][j+1][k] - vnew[i][j][k]);
						dw1[i][j][k] = (wnew[i][j][k+1] - wnew[i][j][k]);

						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * (rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * (gammaaa1[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs((rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * sqrt(gammaaa1[i][j][k] * (pinow[i][j][k] + pinew[i][j][k]) / (rhonow[i][j][k] + rhonew[i][j][k])) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}	
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/cotc_define.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_define.h"                                                                        
//                                                                                        
// The definition of variables for thermal conduction calculation                         
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_cotc_define_h_
#define INCLUDED_cotc_define_h_

/** define variables **/
	int xx,yy,zz; //kk,ll;


#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/cotc_ele_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ele_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ele_ECSH(): a procedure to calculate the heat conduction of electron energy.      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ele_ECSH(void) 
{


double Tmax4_Ti, Tmax4_Te, Tmax4_Tr;

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tenew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
				if (Tenew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 1.83e-10*pow(Tenew[i][j][k] * T0, 5. / 2.) / (lambdaEI*charge[i][j][k]);
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tenew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tenew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tenew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tenew[i][j][k] = x_tdma[i-1][j][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;

				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		

			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tenew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tenew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tenew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tenew[i][j][k] = x_tdma[i][j-1][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tenew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tenew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tenew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tenew[i][j][k] = x_tdma[i][j][k-1];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}

			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}

	printf("\tTenew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/cotc_ion_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ion_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ion_ECSH(): a procedure to calculate the heat conduction of ion energy.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ion_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tinew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
				if (Tinew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 4.3e-12*pow(T0*Tinew[i][j][k], 5. / 2.) / (15.*sqrt(meos[i][j][k] * M0 / (1.9926e-26)*12.)*pow(charge[i][j][k], 4.));
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tinew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tinew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tinew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tinew[i][j][k] = x_tdma[i-1][j][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;

				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tinew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tinew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tinew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tinew[i][j][k] = x_tdma[i][j-1][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tinew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tinew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tinew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tinew[i][j][k] = x_tdma[i][j][k-1];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
	
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}

	printf("\tTinew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/cotc_rad_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_rad_ECSH.cpp"                                                                    
//                                                                                        
// cotc_rad_ECSH(): a procedure to calculate the heat conduction of radiation energy.     
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_rad_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_r[im + 1][jm + 1][km + 1];

	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if (Trnew[i][j][k] == 0. || atomicnum[i][j][k] == 0) {
					CVnew[i][j][k] = 0.;
					atonum_r[i][j][k] = 0;
				}
				else{
					CVnew[i][j][k] = 16.* sigma / (rhonew[i][j][k] * rho0*lightCC) / CV0;
					atonum_r[i][j][k] = 1;
					Trnew[i][j][k] = Trnew[i][j][k] / kb;  //[J]->[K]	
				}	
			}
		}
	}


	/*Rosseland mean free path*/
	Lr_LC();


	/*thermal conductivity*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				if (Trnew[i][j][k] == 0.) {
					Rmfp[i][j][k] = 0.;
				}
				else{
					Rmfp[i][j][k] = Rmfp[i][j][k] * 1.e-2;		//[cm]->[m]
				}

				if (Trnew[i][j][k] == 0. || rhonew[i][j][k] == 0. || Tinew[i][j][k] == 0. || Tenew[i][j][k] == 0.) {
					kappar[i][j][k] = 0.;
				}
				else{
					kappar[i][j][k] = 16.0 / 3.0 * sigma * Rmfp[i][j][k];
	
					kappar_i[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i+1][j][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i-1][j][k] * T0) / 2.0) / (dX * L0)));
			//		kappar_i[i][j][k] = kappar[i][j][k];
					kappar_j[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j+1][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j-1][k] * T0) / 2.0) / (dY * L0)));
			//		kappar_j[i][j][k] = kappar[i][j][k];
					kappar_k[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j][k+1] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j][k-1] * T0) / 2.0) / (dZ * L0)));
			//		kappar_k[i][j][k] = kappar[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			
				A1[i][j][k] = ((kappar_i[i+1][j][k] + kappar_i[i][j][k]) / 2.0)/(dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappar_i[i][j+1][k] + kappar_i[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappar_i[i][j][k+1] + kappar_i[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);


				if (atonum_r[i+1][j][k] == 0 && atonum_r[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_r[i][j+1][k] == 0 && atonum_r[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k+1] == 0 && atonum_r[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}
			}
		}
	}


	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Trnew[2][j][k];
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Trnew[im-2][j][k];
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVnew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				d_tdma[i][j][k] = Trnew[i+1][j][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

	//		if (isnan(x_tdma[N][j][k]) || isinf(x_tdma[N][j][k])) {
	//			printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N][j][k], b_tdma[N][j][k], c_tdma[N][j][k], d_tdma[N][j][k], P_tdma[N][j][k], Q_tdma[N][j][k]);
	//		}

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Trnew[i][j][k] = pow(x_tdma[i-1][j][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;

				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}


	printf("\tTrnew_i[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);



	////////////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
					Trnew[i][j][k] = Trnew[i][j][k] / kb;
					Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			d_tdma[i][1][k] = Trnew[i][2][k];
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Trnew[i][jm-2][k];
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				d_tdma[i][j][k] = Trnew[i][j+1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}
	

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Trnew[i][j][k] = pow(x_tdma[i][j-1][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_j[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				Trnew[i][j][k] = Trnew[i][j][k] / kb;
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0,4.0);
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			d_tdma[i][j][1] = Trnew[i][j][2];
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			d_tdma[i][j][km-3] = Trnew[i][j][km-2];
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				d_tdma[i][j][k] = Trnew[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Trnew[i][j][k] = pow(x_tdma[i][j][k-1] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
			//	if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
			//		printf("T0*Trnew(matrix2) => error_C %d %d %d %e %e %e %e\n", i, j, k, a_tdma[1], C1[i][j][k], C2[i][j][k], Trnew[i][j][k]);
			//		Trnew[i][j][k] = Trnow[i][j][k];
			//	}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/define.h <==
///////////////////////////////////////////////////////////////////////////////////////////////////////////
// "define_ECSH.h"                                                                         
//                                                                                        
// The definition of a constant value                                                      
//      outputstep[ns]: output interval of simulation results.                            
//      input_energy[J]: total energy of input beam set by the user in Lagrangian code.   
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>


#ifndef INCLUDE_define_h_
#define INCLUDE_define_h_
#define kb_n 1.3806503

#define dr 1.e-3
#define rp 4.e-3
#define SWAP(a,b) tempr=(a);(a)=(b);(b)=tempr


#define mass 6.6464764e-27  //4.0026/Avogadro constant
#define mass_n 6.6464764
#define Hemass 1.591444

/** constant **/
#define pi 3.141592654             //Circular constant
#define kb 1.3806e-23              //Boltzmann constant  [J/K]
#define qe 1.60217733e-19          //Electron Charge     [C]
#define Na 6.02214199e+23           //Avogadro constant   [1/mol]
#define sigma   5.6704e-8          //Stefan-Boltzmann constant [W/(m^2*K^4)]
#define lightCC 2.99792458e+8       //speed of light in vaccum  [m/s]

/** Normalization Factor **/
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define kappa0 1.380649e-11	    //Thermal conductivity	   :kappa0 = kb/(t0*L0)

int im,jm,km;

#define theta_max 90
#define phi_max 180

#define nm 5000

double dX;
double dY;
double dZ;


int n;
double ***Vdifu1,***Wdifu1,***Udifv1,***Wdifv1,***Udifw1,***Vdifw1;
double ***Udifu2,***Vdifu2,***Wdifu2,***Udifv2,***Vdifv2,***Wdifv2,***Udifw2,***Vdifw2,***Wdifw2;
double ***du,***dv,***dw;
double ***du1,***dv1,***dw1;
double dt;
double ***gammaaa,***gammaaa1;
double ***meos;
double ***u_exact,***rho_exact;
double ***Trnew_exact;

double OutputTime;
double OutputStep;

double t=0.;
char output[256];
char output_jk[256];
char output1[256];
char output2[256];
char output3[256];
char output4[256];
char output5[256];
char output6[256];
char output7[256];
char output8[256];



double alpha = 0.08;
double V, Cs;
double input_energy = 4.6e+6;  //input energy[J]
double eps0 = 26.0668; 	//unit:keV

double max_time = 18.0e-9;//6.0e-9;

double N_minus, nD_minus, nT_minus;
double Na_minus;
int fu;
double initial_t;

double before_energy;
double count_time = 0.0;


 /** The definition of a variable **/
  int count;
  double N_init;
  int ***atomicnum;
  double tf_A[14];
  double B[8];
  double C[7];
  double ***phi;
  double u, v, Ti, Te, Tr, p, q, rho, spd, Rout,Zout,Jout,jout, Dt;
  double ***N, ***m;
  double ***dist, ***sped, ***Mass;   //dist is distance from the center point to a mesh point 
  double ***Tinew, ***Tenew, ***Trnew;
  double ***Tinow, ***Tenow, ***Trnow;
  double ***unow, ***vnow, ***wnow;
  double ***pinew, ***penew, ***prnew;
  double ***pinow, ***penow, ***prnow;
  double ***pnow, ***rhonow, ***taunow;
  double ***unew, ***vnew, ***wnew;
  double ***pnew, ***rhonew, ***taunew;
  double ***qnow, ***qnew;
  double ***qxnew,***qynew,***qznew;
  double ***Ua, ***Va, ***Wa;
  double ***Ub, ***Vb, ***Wb;
  double ***UaD, ***VaD, ***WaD;
  double ***UbD, ***VbD, ***WbD;
  double ***UaT, ***VaT, ***WaT;
  double ***UbT, ***VbT, ***WbT;
  double ***Uan, ***Van, ***Wan;
  double ***Ubn, ***Vbn, ***Wbn;
  double ***Ubr, ***Vbr;
  double ***Uc, ***Vc;
  double ***j,  ***J;
  double ***rhoa, ***rhob;
  double ***Ta, ***Tb, ***Tc;
  double ***Tia, ***Tea, ***Tra;
  double ***Tib, ***Teb, ***Trb;
  double ***Tic, ***Tec, ***Trc;
  double ***ddqra, ***ddqza;
  double ***ddqrf, ***ddqzf;
  double ***aa, ***bb, ***cc;
  double ***theta;
  double ***Nnew, ***Nnow, ***nHe3now, ***nHe3new;
  double ***alpha_test, ***alpha_test2;


/* CV:specific heat, BT:compressibility */
  double ***CVinew, ***CVenew, ***CVrnew;
  double ***CVinow, ***CVenow, ***CVrnow;
  double ***BTinew, ***BTenew, ***BTrnew;
  double ***BTinow, ***BTenow, ***BTrnow;
  char bufoutput[256];
  char CodeName[256];
   const int material = 1;
  int LineNumber;
  int indmax_theta[material];
  int indmax_phi[material];

  double BoundaryMesh_X[material][5000][5000], BoundaryMesh_Y[material][5000][5000], BoundaryMesh_Z[material][5000][5000];
  double BoundaryMesh_i[material][5000][5000], BoundaryMesh_j[material][5000][5000], BoundaryMesh_k[material][5000][5000]; 
  int ***MaterialState, ***MaterialState2, ***MaterialState_DT, ***MaterialState_Al, ***MaterialState_Pb, ***material_old;
  int MeshNumber_i_old[material][5000][5000], MeshNumber_j_old[material][5000][5000], MeshNumber_k_old[material][5000][5000];
  int ***MaterialTest, CollidedLine[4];
  int ***gradcheck;
  double totalMass, initialMass, OutflowMass, totalParticleNumber, initialNumber;
  int ***MeshNumber_DT_i, ***MeshNumber_DT_j; 
  int ***MeshNumber_Al_i, ***MeshNumber_Al_j;
  int ***MaterialState_check1, ***MaterialState_check2;
 

  int flag_boundary[5000][5000];
	
  int flag_dX_theta = 1;
  int flag_dX_phi = 1;



/** eos **/
  int eosswitch=2;   //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas
  double ***charge;
  double ztf0, am, yT, yr, zT, zv, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1,ztfi, ztfq, ztfx, zz2; 
  double p1, p2, p3, p4, p5;
  double qr, qz;
  double ptfnew;

  double dut1, dut3, dut4, CVtfnew;




/** ScanLine**/
  struct BufStr{
	int seed_i;
	int seed_j;
	int seed_k;
  };
  struct BufStr buff[30000000];
  struct BufStr *sIdx, *eIdx;
  int left_x, right_x;
  int y_Line, z_Line;
  int col;
  int FirstSeedFlag;
  int first_seed_DT_i[1000], first_seed_DT_j[1000], first_seed_Al_i[1000], first_seed_Al_j[1000], first_seed_DT_k, first_seed_Al_k;
  int MaxLength, MaxLength_y, MaxLength_z, center_left, center_right, seed_checking; 


/*cotc*/
  double kbr,Ih;
  double ***SX,***SY,***SZ;
  double ***kappai,***kappae,***kappar, ***kappar_i, ***kappar_j, ***kappar_k;
  double ***Rmfp,***Lr_DT,***Lr_Al,***Lr_Ar,***Lr_Pb,***CVnew; 
  int ***vacume_l1,***vacume_l2,***vacume_k;
  double ***Ai1,***Ai2;
  double ***Bj1,***Bj2;
  double ***Ck1,***Ck2;
  double ***jnew,***Jnew;
  double ***A1,***A2;
  double ***B1,***B2;
  double ***C1,***C2;
  int ***check;
 
  double alpha_Lr,beta_Lr,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr;
  double ***R_Lr,***Z_Lr,***M_Lr;
  double ***T0_Lr,***TF_Lr,***c_Lr;
  double ***Tf_Lr,***A_Lr,***B_Lr,***Q1_Lr,***Q_Lr;
  double ***x_Lr;
  double ***aveM;
  double ***aveM2;
  double ***Lra,***Lrb;

//TDMA
  double ***a_tdma,***b_tdma,***c_tdma,***d_tdma,***x_tdma;
  double ***P_tdma,***Q_tdma;

double Dtnow,Dtnew,Dthalf,Dt3;

double aaa,bbb,ccc;
double fi,fi2;
int nn;
double totalT, totalK, totalU;
double ***energyU_i, ***energyU_e, ***energyU_r;
double ***energyK;

//fusion
double x[5], x2[5], x3[5];
double ***nDnow, ***nDnew;
double ***nTnow, ***nTnew;
double ***nDTnow, ***nDTnew;
double ***nanow, ***nanew;
double ***rama, ***lambda_a;
double va, v_a;
//double Fr[im+1][jm+1][km+1], Fz[im+1][jm+1][km+1];
//double fi[im+1][jm+1][km+1];
double nD, nT, na, nDT;
double D_amount,T_amount,DT_amount;
 double initial_D_amount,initial_T_amount,initial_DT_amount;
 double initialMassOfDT,MassOfDT;
 double ***Ub3He,***Vb3He;
 double nDTfNnow,nDTfNnew;
 double initial_DT_from_N_amount,DT_from_N_amount;
 double initial_DT_rho;
 double ***DT_rho,***DT_rho_par;
double ***Da_r,***Da_z;
double ***flux_limit_r,***flux_limit_z;
  double initial_N,total_N;
  double ***flagf;
double ***reaction_nD,***reaction_nT;
double ***rpn_DT,total_rpn_DT;
double total_output_energy = 0.0;
double output_energy;
double ***ddist;
double rhoR;
double rhoR_X,rhoR_Y,rhoR_Z;
double reaction_nDT_amount;

double cal_DD, cal_DT;

double ***lambda_ai,***lambda_ae,***Inai,***Inae;



double ***tau_i,***tau_e,***tau;

int eoeFlag;
int eoeCount;
int eoeFlagNumber;
int eoeFlagBuffer;
int MeshTotal;
int MtEmError;

int center_k;

double rho_min;

double DTmass_cal;

//////


int RMS_check = 0;

int burning_check = 0;

int i_g,j_g,k_g;
double r_g;

/* Legendre function */
 #define ThetaM 90
 #define PhiM 180

 #define jm_La 90
 #define km_La 180


  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km_La + 1][jm_La + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2*modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

 double ave_rho2;
 double ave_rho3;
 double R_Length;

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/dif_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dif_ECSH.cpp"                                                                         
//                                                                                        
// dif_ECSH(): a procedure to solve the equation of motion.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dif_ECSH(void)
{
	int i,j,k;


	
	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k= 2; k <= km - 2; k++) {
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

					Vdifu1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i - 1][j][k] + vnow[i][j + 1][k] + vnow[i - 1][j + 1][k]);
					Wdifu1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i - 1][j][k] + wnow[i][j][k + 1] + wnow[i - 1][j][k + 1]);
					Udifv1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j - 1][k] + unow[i + 1][j][k] + unow[i + 1][j - 1][k]);
					Wdifv1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i][j - 1][k] + wnow[i][j][k + 1] + wnow[i][j - 1][k + 1]);
					Udifw1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j][k - 1] + unow[i + 1][j][k] + unow[i + 1][j][k - 1]);
					Vdifw1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i][j][k - 1] + vnow[i][j + 1][k] + vnow[i][j + 1][k - 1]);
					
					/*dif_about_u*/
					if (unow[i][j][k] >= 0.) {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i][j][k] - unow[i - 1][j][k]) / dX);
					}
					else {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i + 1][j][k] - unow[i][j][k]) / dX);
					}
					if (Vdifu1[i][j][k] >= 0.) {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j - 1][k]) / dY);
					}
					else {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j + 1][k] - unow[i][j][k]) / dY);
					}
					if (Wdifu1[i][j][k] >= 0.) {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k + 1] - unow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0) / 2.0 <= rho_min){
						unew[i][j][k] = unow[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]);
					}
					else{
						unew[i][j][k] = unew[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) / dX)));
					}
					

					/*dif_about_v*/
					if (Udifv1[i][j][k] >= 0.) {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i][j][k] - vnow[i - 1][j][k]) / dX);
					}
					else {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i + 1][j][k] - vnow[i][j][k]) / dX);
					}
					if (vnow[i][j][k] >= 0.) {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j][k] - vnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j + 1][k] - vnow[i][j][k]) / dY);
					}
					if (Wdifv1[i][j][k] >= 0.) {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k] - vnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k + 1] - vnow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0) / 2.0 <= rho_min){
						vnew[i][j][k] = vnow[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]);
					}
					else{
						vnew[i][j][k] = vnew[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) / dY)));
					}

					/*dif_about_w*/
					if (Udifw1[i][j][k] >= 0.) {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i][j][k] - wnow[i - 1][j][k]) / dX);
					}
					else {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i + 1][j][k] - wnow[i][j][k]) / dX);
					}
					if (Vdifw1[i][j][k] >= 0.) {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j][k] - wnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j + 1][k] - wnow[i][j][k]) / dY);
					}
					if (wnow[i][j][k] >= 0.) {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k] - wnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k + 1] - wnow[i][j][k]) / dZ);
					}

					//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0) / 2.0 <= rho_min){
						wnew[i][j][k] = wnow[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]);
					}
					else{
						wnew[i][j][k] = wnew[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]
						+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) / dZ)));
					}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				unew[i][j][1] = unew[i][j][2];
				unew[i][j][0] = unew[i][j][1];
				vnew[i][j][0] = vnew[i][j][1];
				vnew[i][j][1] = vnew[i][j][2];
				wnew[i][j][1] = wnew[i][j][2];
				wnew[i][j][0] = wnew[i][j][1];
				unew[i][j][km-1] = unew[i][j][km-2];
				unew[i][j][km] = unew[i][j][km-1];
				vnew[i][j][km-1] = vnew[i][j][km-2];
				vnew[i][j][km] = vnew[i][j][km-1];
				wnew[i][j][km-1] = wnew[i][j][km-2];
				wnew[i][j][km] = wnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				unew[i][1][k] = unew[i][2][k];
				unew[i][0][k] = unew[i][1][k];
				vnew[i][1][k] = vnew[i][2][k];
				vnew[i][0][k] = vnew[i][1][k];
				wnew[i][1][k] = wnew[i][2][k];
				wnew[i][0][k] = wnew[i][1][k];
				unew[i][jm-1][k] = unew[i][jm-2][k];
				unew[i][jm][k] = unew[i][jm-1][k];
				vnew[i][jm-1][k] = vnew[i][jm-2][k];
				vnew[i][jm][k] = vnew[i][jm-1][k];
				wnew[i][jm-1][k] = wnew[i][jm-2][k];
				wnew[i][jm][k] = wnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				unew[1][j][k] = unew[2][j][k];
				unew[0][j][k] = unew[1][j][k];
				vnew[1][j][k] = vnew[2][j][k];
				vnew[0][j][k] = vnew[1][j][k];
				wnew[1][j][k] = wnew[2][j][k];
				wnew[0][j][k] = wnew[1][j][k];
				unew[im-1][j][k] = unew[im-2][j][k];
				unew[im][j][k] = unew[im-1][j][k];	
				vnew[im-1][j][k] = vnew[im-2][j][k];
				vnew[im][j][k] = vnew[im-1][j][k];
				wnew[im-1][j][k] = wnew[im-2][j][k];
				wnew[im][j][k] = wnew[im-1][j][k];				
		}
	}



}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/dt_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dt_ECSH.cpp"                                                                         
//                                                                                        
// dt_ECSH(): a procedure to calculate and control the time step in order to satisfy
//            the numerical stability condition.
//       alpha=0.08 at present. "alpha" is the Courant number. 
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void dt_ECSH()
{
	int i,j,k;

	double beta;
	double beta0;

	beta = 1000.0;


	/*calculation of step size time*/
	#pragma omp parallel for private(j,k,V,Cs,beta0), shared(beta)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
					Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); //sound velocity//
					if (isnan(Cs) || isinf(Cs)) {;
					}
					else{
						V = (sqrt(unew[i][j][k] * unew[i][j][k] + vnew[i][j][k] * vnew[i][j][k] + wnew[i][j][k] * wnew[i][j][k]) + sqrt(unow[i][j][k] * unow[i][j][k] + vnow[i][j][k] * vnow[i][j][k] + wnow[i][j][k] * wnow[i][j][k])) / 2.;
						beta0 = dX / (Cs + V);
						if (beta0<beta) {
							beta = beta0;
						}
					}
			}
		}
	}
	

	Dtnew = alpha * beta;
	Dthalf = .5*(Dtnew + Dtnow);

	printf("Dtnew = %e\n", Dtnew);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/eod_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eod_ECSH.cpp"                                                                         
//                                                                                        
// eod_ECSH(): a procedure to solve the continuity equation.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eod_ECSH(void)
{
	int i,j,k;

	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i][j][k] - Nnow[i - 1][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i][j][k] - nDnow[i - 1][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i][j][k] - nTnow[i - 1][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i][j][k] - nanow[i - 1][j][k]) / dX);
					}
					else {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i + 1][j][k] - Nnow[i][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i + 1][j][k] - nDnow[i][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i + 1][j][k] - nTnow[i][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i + 1][j][k] - nanow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j - 1][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j - 1][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j - 1][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j][k] - nanow[i][j - 1][k]) / dY);
					}
					else {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j + 1][k] - Nnow[i][j][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j + 1][k] - nDnow[i][j][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j + 1][k] - nTnow[i][j][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j + 1][k] - nanow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j][k - 1]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j][k - 1]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j][k - 1]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k] - nanow[i][j][k - 1]) / dZ);
					}
					else {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k + 1] - Nnow[i][j][k]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k + 1] - nDnow[i][j][k]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k + 1] - nTnow[i][j][k]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k + 1] - nanow[i][j][k]) / dZ);
					}


						Nnew[i][j][k] = Nnow[i][j][k] - Dtnew * (Nnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (Ub[i][j][k] + Vb[i][j][k] + Wb[i][j][k]));
						nDnew[i][j][k] = nDnow[i][j][k] - Dtnew * (nDnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbD[i][j][k] + VbD[i][j][k] + WbD[i][j][k]));
						nTnew[i][j][k] = nTnow[i][j][k] - Dtnew * (nTnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbT[i][j][k] + VbT[i][j][k] + WbT[i][j][k]));
						if(atomicnum[i][j][k] == 13){
							nanew[i][j][k] = 0.0;
							nanow[i][j][k] = 0.0;
						}
						rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
						if(rhonew[i][j][k] <= 0.0){
							rhonew[i][j][k] = 0.0;
							Nnew[i][j][k] = 0.0;
							Mass[i][j][k] = 0.0;
						}
						Mass[i][j][k] = dX*dY*dZ * rhonew[i][j][k];
						if(nDnew[i][j][k] < 0.0){
							nDnew[i][j][k] = 0.0;
						}
						if(nTnew[i][j][k] < 0.0){
							nTnew[i][j][k] = 0.0;
						}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				rhonew[i][j][1] = rhonew[i][j][2];
				rhonew[i][j][0] = rhonew[i][j][1];
				rhonew[i][j][km-1] = rhonew[i][j][km-2];
				rhonew[i][j][km] = rhonew[i][j][km-1];
				Nnew[i][j][1] = Nnew[i][j][2];
				Nnew[i][j][0] = Nnew[i][j][1];
				Nnew[i][j][km-1] = Nnew[i][j][km-2];
				Nnew[i][j][km] = Nnew[i][j][km-1];
				nDnew[i][j][1] = nDnew[i][j][2];
				nDnew[i][j][0] = nDnew[i][j][1];
				nDnew[i][j][km-1] = nDnew[i][j][km-2];
				nDnew[i][j][km] = nDnew[i][j][km-1];		
				nTnew[i][j][1] = nTnew[i][j][2];
				nTnew[i][j][0] = nTnew[i][j][1];
				nTnew[i][j][km-1] = nTnew[i][j][km-2];
				nTnew[i][j][km] = nTnew[i][j][km-1];			
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				rhonew[i][1][k] = rhonew[i][2][k];
				rhonew[i][0][k] = rhonew[i][1][k];
				rhonew[i][jm-1][k] = rhonew[i][jm-2][k];
				rhonew[i][jm][k] = rhonew[i][jm-1][k];
				Nnew[i][1][k] = Nnew[i][2][k];
				Nnew[i][0][k] = Nnew[i][1][k];
				Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
				Nnew[i][jm][k] = Nnew[i][jm-1][k];
				nDnew[i][1][k] = nDnew[i][2][k];
				nDnew[i][0][k] = nDnew[i][1][k];
				nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
				nDnew[i][jm][k] = nDnew[i][jm-1][k];	
				nTnew[i][1][k] = nTnew[i][2][k];
				nTnew[i][0][k] = nTnew[i][1][k];
				nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
				nTnew[i][jm][k] = nTnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				rhonew[1][j][k] = rhonew[2][j][k];
				rhonew[0][j][k] = rhonew[1][j][k];
				rhonew[im-1][j][k] = rhonew[im-2][j][k];
				rhonew[im][j][k] = rhonew[im-1][j][k];
				Nnew[1][j][k] = Nnew[2][j][k];
				Nnew[0][j][k] = Nnew[1][j][k];
				Nnew[im-1][j][k] = Nnew[im-2][j][k];
				Nnew[im][j][k] = Nnew[im-1][j][k];
				nDnew[1][j][k] = nDnew[2][j][k];
				nDnew[0][j][k] = nDnew[1][j][k];
				nDnew[im-1][j][k] = nDnew[im-2][j][k];
				nDnew[im][j][k] = nDnew[im-1][j][k];	
				nTnew[1][j][k] = nTnew[2][j][k];
				nTnew[0][j][k] = nTnew[1][j][k];
				nTnew[im-1][j][k] = nTnew[im-2][j][k];
				nTnew[im][j][k] = nTnew[im-1][j][k];				
		}
	}


}





==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/eoenergy_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eoenergy_ECSH.cpp"                                                                         
//                                                                                        
// eoenrgy_ECSH(): a procedure to solve the equation of energy.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eoenergy_ECSH(void)
{
	int i,j,k;

		#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i][j][k] - Tinow[i - 1][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i][j][k] - Tenow[i - 1][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i][j][k] - Trnow[i - 1][j][k]) / dX);
					}
					else {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i + 1][j][k] - Tinow[i][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i + 1][j][k] - Tenow[i][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i + 1][j][k] - Trnow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j - 1][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j - 1][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j - 1][k]) / dY);
					}
					else {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j + 1][k] - Tinow[i][j][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j + 1][k] - Tenow[i][j][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j + 1][k] - Trnow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j][k - 1]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j][k - 1]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j][k - 1]) / dZ);
					}
					else {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k + 1] - Tinow[i][j][k]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k + 1] - Tenow[i][j][k]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k + 1] - Trnow[i][j][k]) / dZ);
					}

					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

						if(rhonew[i][j][k] > rho_min){ 
							if(Tinow[i][j][k] > 0.0){
								Tinew[i][j][k] = Tinow[i][j][k] - Dtnew * (
											+ (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k])
											+ (1.0 / CVinew[i][j][k]) * (((pinew[i][j][k] + qnew[i][j][k]) / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tinew[i][j][k] = Tinew[i][j][k] - Dtnew * (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k]);
							}
		
							if(Tenow[i][j][k] > 0.0){
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (
											+ (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k])
											+ (1.0 / CVenew[i][j][k]) * ((penew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k]);
							}						
		
			
							if(Trnow[i][j][k] > 0.0){
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (
											+ (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k])
											+ (1.0 / CVrnew[i][j][k]) * ((rhonow[i][j][k] * BTrnew[i][j][k] + prnew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k]);
							}
						}
						else{
							Tinew[i][j][k] = 0.0;
							Tenew[i][j][k] = 0.0;
							Trnew[i][j][k] = 0.0;
						}
	
						if(Tinew[i][j][k] < 0.0){Tinew[i][j][k] = 0.0;}
						if(Tenew[i][j][k] < 0.0){Tenew[i][j][k] = 0.0;}
						if(Trnew[i][j][k] < 0.0){Trnew[i][j][k] = 0.0;}
	
				}					
			}
		}

					

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				Tinew[i][j][1] = Tinew[i][j][2];
				Tenew[i][j][1] = Tenew[i][j][2];
				Trnew[i][j][1] = Trnew[i][j][2];
				Tinew[i][j][0] = Tinew[i][j][1];
				Tenew[i][j][0] = Tenew[i][j][1];
				Trnew[i][j][0] = Trnew[i][j][1];
				Tinew[i][j][km-1] = Tinew[i][j][km-2];
				Tenew[i][j][km-1] = Tenew[i][j][km-2];
				Trnew[i][j][km-1] = Trnew[i][j][km-2];
				Tinew[i][j][km] = Tinew[i][j][km-1];	
				Tenew[i][j][km] = Tenew[i][j][km-1];	
				Trnew[i][j][km] = Trnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				Tinew[i][1][k] = Tinew[i][2][k];
				Tenew[i][1][k] = Tenew[i][2][k];
				Trnew[i][1][k] = Trnew[i][2][k];
				Tinew[i][0][k] = Tinew[i][1][k];
				Tenew[i][0][k] = Tenew[i][1][k];
				Trnew[i][0][k] = Trnew[i][1][k];
				Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
				Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
				Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
				Tinew[i][jm][k] = Tinew[i][jm-1][k];	
				Tenew[i][jm][k] = Tenew[i][jm-1][k];
				Trnew[i][jm][k] = Trnew[i][jm-1][k];			
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				Tinew[1][j][k] = Tinew[2][j][k];
				Tenew[1][j][k] = Tenew[2][j][k];
				Trnew[1][j][k] = Trnew[2][j][k];
				Tinew[0][j][k] = Tinew[1][j][k];
				Tenew[0][j][k] = Tenew[1][j][k];
				Trnew[0][j][k] = Trnew[1][j][k];
				Tinew[im-1][j][k] = Tinew[im-2][j][k];
				Tenew[im-1][j][k] = Tenew[im-2][j][k];
				Trnew[im-1][j][k] = Trnew[im-2][j][k];
				Tinew[im][j][k] = Tinew[im-1][j][k];		
				Tenew[im][j][k] = Tenew[im-1][j][k];
				Trnew[im][j][k] = Trnew[im-1][j][k];		
		}
	}



}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/eos_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eos_ECSH.cpp"                                                                         
//                                                                                        
// eos_ECSH(): a procedure to solve the equation of state.
//     eosswitch == 1: Ideal EOS
//     eosswitch == 2:  Thomas-Fermi model EOS
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

double cal_charge(int i, int j, int k);


void eos_ECSH(void)
{
	int i,j,k;
	int l;

	double TF1, Tratio1, CV_TF;

	double phos, alcoef, p_ID, ff, p_TF, pcorr;
	double N1, rhor, beta, Tm, omega, rf, cv, kai, rs, Ei, pii;

	double TF, Fermi_energy, Tratio;
	double lambda_th;
	double miu;
	double Is12, Is32, n_r0;



	//////////////////////  
	///** Ideal Gas **///
	//////////////////////  
	if (eosswitch == 1) {
	
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				for (k = 0; k <= km; k++) {
			//		cal_charge(i, j, k);

					if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > 0.0 && Tenew[i][j][k] > 0.0) {
						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.515;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT / pow(ztf0, 4. / 3.);
						zv = (ztf0*am*1.673e-24) / yr;
						ztfT0 = yT / pow(ztf0, 1.33333);
						ztfr = yr / (am*ztf0);
						ztfTf = ztfT0 / (1.0 + ztfT0);
						ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
						ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
						ztfc = -0.366667*ztfTf + 0.983333;
						ztfq1 = ztfa * pow(ztfr, ztfb);
						if (ztfa == 0.) {
							ztfq1 = 0.;
						}
						ztfi = 1. / ztfc;
						ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
						ztfx = 14.3139*pow(ztfq, 0.6624);
						zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
						charge[i][j][k] = zz2 + 1.e-9;
						if (atomicnum[i][j][k] == 1) {
							if (charge[i][j][k]>1.) {
								charge[i][j][k] = 1.;
							}
						}
						if (atomicnum[i][j][k] == 13) {
							if (charge[i][j][k]>13.) {
								charge[i][j][k] = 13.;
							}
						}
						if(atomicnum[i][j][k] == 82){
							if (charge[i][j][k]>82.) {
								charge[i][j][k] = 82.;
							}
						}
					}
					else {
						charge[i][j][k] = 1.e-9;
						zT = 0.0;
					}

					// Ion //
					if(rhonew[i][j][k] > 0.0 && Tinew[i][j][k] > 0.0){
						CVinew[i][j][k] = 1.5 / (meos[i][j][k]); 
						pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					}
					else {
						pinew[i][j][k] = 0.0;
						CVinew[i][j][k] = 0.0;
					}
					BTinew[i][j][k] = 0.;

					// electron //
					if (rhonew[i][j][k]>0. && Tenew[i][j][k] > 0.0) {
						penew[i][j][k] = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k];
						CVenew[i][j][k] = 1.5 / (meos[i][j][k])*charge[i][j][k];
					}
					else {
						penew[i][j][k] = 0.0;
						CVenew[i][j][k] = 0.;
					}
					BTenew[i][j][k] = 0.;

					// radiation //
					if (Trnew[i][j][k]>0. && rhonew[i][j][k] > 0.0) {
						CVrnew[i][j][k] = (16.0 * sigma*pow(T0*Trnew[i][j][k], 3.0)) / (pow(kb, 3.0)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
						prnew[i][j][k] = (4.0 * sigma * pow(T0*Trnew[i][j][k], 4.0)) / (3.0 * pow(kb, 4.0)*lightCC);
						prnew[i][j][k] = prnew[i][j][k] / p0;
					}
					else {
						CVrnew[i][j][k] = 0.;
						prnew[i][j][k] = 0.0;
					}
					if (prnew[i][j][k]>0.0 && rhonew[i][j][k]>0.0) {
						BTrnew[i][j][k] = -3.0 * prnew[i][j][k] / pow(rhonew[i][j][k], 2.0);
					}
					else {
						BTrnew[i][j][k] = 0.;
					}				
				//	BTrnew[i][j][k] = 0.;


					if (pinew[i][j][k]<0.) { pinew[i][j][k] = 0.; }
					if (penew[i][j][k]<0.) { penew[i][j][k] = 0.; }
					if (prnew[i][j][k]<0.) { prnew[i][j][k] = 0.; }
				}
			}
		}

	}
	


	/////////////////////////////
	///** Thomas-Fermi Gas **///
	/////////////////////////////  
	

	if (eosswitch == 2) {
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2,dut1,dut3,dut4,CVtfnew,p1,p2,p3,p4,p5,ptfnew,l,TF1,Tratio1,CV_TF,phos,alcoef,p_ID,ff,p_TF,pcorr,N1,rhor,beta,Tm,omega,rf,cv,kai,rs,Ei, pii,TF,Fermi_energy,Tratio,lambda_th,miu,Is12,Is32,n_r0)
			for (i = 0; i <= im; i++) {
				for (j = 0; j <= jm; j++) {
					for (k = 0; k <= km; k++) {
						if(eoeCount <= 200){
							rho_min = 1.0 / rho0;
						}
						else{
							rho_min = 0.0;
						}

						if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > rho_min && Tenew[i][j][k] > 0.0) {
							ztf0 = (double)atomicnum[i][j][k];
							if (atomicnum[i][j][k] == 1) {
								am = 2.515;
							}
							else if (atomicnum[i][j][k] == 13) {
								am = 26.98;
							}
							else if(atomicnum[i][j][k] == 82){
								am = 207.1919;
							}
							yT = T0 * Tenew[i][j][k] / qe;     //[eV]
							yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
							zT = yT / pow(ztf0, 4. / 3.);
							zv = (ztf0*am*1.673e-24) / yr;
							ztfT0 = yT / pow(ztf0, 1.33333);
							ztfr = yr / (am*ztf0);
							ztfTf = ztfT0 / (1.0 + ztfT0);
							ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
							ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
							ztfc = -0.366667*ztfTf + 0.983333;
							ztfq1 = ztfa * pow(ztfr, ztfb);
							if (ztfa == 0.) {
								ztfq1 = 0.;
							}
							ztfi = 1. / ztfc;
							ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
							ztfx = 14.3139*pow(ztfq, 0.6624);
							zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
							charge[i][j][k] = zz2 + 1.e-9;
							if (atomicnum[i][j][k] == 1) {
								if (charge[i][j][k]>1.) {
									charge[i][j][k] = 1.;
								}
							}
							if (atomicnum[i][j][k] == 13) {
								if (charge[i][j][k]>13.) {
									charge[i][j][k] = 13.;
								}
							}
							if(atomicnum[i][j][k] == 82){
								if (charge[i][j][k]>82.) {
									charge[i][j][k] = 82.;
								}
							}
						}
						else {
							charge[i][j][k] = 1.e-9;
							zT = 0.0;
						}

					//Ion 
					pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					CVinew[i][j][k] = 0.;
					if (rhonew[i][j][k]>0.&& Nnew[i][j][k]>0.) {
						CVinew[i][j][k] = 1.5 / meos[i][j][k];
					}
					BTinew[i][j][k] = 0.;

					//electron (Thomas-Feri EOS) 
					if (rhonew[i][j][k]>rho_min && Tenew[i][j][k]>0. && atomicnum[i][j][k]>0) {

						ztf0 = (double)atomicnum[i][j][k];
						TF1 = pow(6.626e-34, 2.) / (8.*9.129e-31)*pow(3. / pi, 2. / 3.)*pow(charge[i][j][k], 2. / 3.)*pow(Nnew[i][j][k] * N0, 2. / 3.);
						Tratio1 = Tenew[i][j][k] * T0 / TF1;
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(ztf0, -4. / 3.);
						zv = ztf0 / (Nnew[i][j][k] * N0*1.e-6);
						dut1 = 1.5;
						dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
							*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
							*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);

						if (zT == 0.) {
							dut3 = 0.;
						}
						dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);
						CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*charge[i][j][k];
						CVtfnew = CVtfnew / meos[i][j][k];
						CVtfnew = CVtfnew;//*1.e-4/CV0;

						if (isnan(CVtfnew) || isinf(CVtfnew)) {
							printf("CVtf %e %e %e %e\n", zv, zT, dut3, (1.61*tf_A[13] * pow(zT, -2.0733333)));
							exit(1);
						}
						CVenew[i][j][k] = CVtfnew;


						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						TF = pow(1.0546e-27, 2.) / (2.*9.1096e-28)*pow(3.0 * pi*pi*Nnew[i][j][k] * N0*1.e-6, 2. / 3.) / (1.3807e-16);
						Fermi_energy = 1.3807e-16*TF;
						lambda_th = sqrt(2.*pi*pow(1.0546e-27, 2.) / (9.1096e-28*Tenew[i][j][k] * T0 / kb * 1.30807e-16));
						miu = Tenew[i][j][k] * T0 / kb * 1.3807e-16*log(exp(Nnew[i][j][k] * N0*1.e-6*pow(lambda_th, 3.) / 2) - 1.) / (ztf0, 4. / 3.);

						if (miu<0.) {
							Is12 = exp(miu) - exp(2.*miu) / pow(2., 1. / 2.) + exp(3.*miu) / pow(3., 1. / 2.);
							Is32 = exp(miu) - exp(2.*miu) / pow(2., 3. / 2.) + exp(3.*miu) / pow(3., 3. / 2.);
						}
						if (miu>0.) {
							Is12 = pow(miu, 3. / 2.) / (3. / 2.*1. / 2.)*(1. + pi * pi / 6.*1. / 2.*3. / 2 * pow(miu, 2.));
							Is32 = pow(miu, 5. / 2.) / (5. / 2.*3. / 2.*1. / 2.)*(1. + pi * pi / 6.*5. / 2.*3. / 2 * pow(miu, 2.));
						}
						n_r0 = 2.*Is12 / pow(lambda_th, 3.);

						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(charge[i][j][k], -4. / 3.);
						zv = charge[i][j][k] * am*1.673e-24 / yr;
						p1 = 1.602e-12*zT / zv;
						p2 = 0.;
						for (l = 1; l <= 5; l++) {
							p2 = p2 + tf_A[l] * pow(zv, double(l) / 6. + 0.5);
						}
						p2 = pow(p2, -2.5);
						p4 = tf_A[6] * zT;
						p5 = tf_A[7] * pow(zT, 1.61);
						p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5) + (0.75e-18)*pow(zv, -1.75)*p5;
						pcorr = pow(tf_A[8] * pow(am*1.673e-24 / yr, 0.6645) + tf_A[9] * pow(am*1.673e-24 / yr, 1.185), -2.)*pow(charge[i][j][k], -8. / 3.);
						ptfnew = (0.2*p1 + p2 + 0.8*p3) *pow(charge[i][j][k], 10. / 3.);
				//		ptfnew = ((0.2*p1 + p2 + 0.8*p3) - pcorr)*pow(charge[l][k], 10. / 3.);
						if (ptfnew <= 0.) {
							ptfnew = 1.e-5;
						}
						p_ID = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k] * p0 / 0.1;
						phos = 4.5e22*am*1.6726e-24;
						alcoef = 35. / phos;
						if (atomicnum[i][j][k] == 13) {
							alcoef = 5.;
							phos = 2.69;
						}
						ff = 1.0 / (1.0 + exp((phos - yr)*alcoef));
						ptfnew = ptfnew * ff + p_ID * (1. - ff);
						p_TF = ptfnew * 0.1 / p0;

						penew[i][j][k] = p_TF;

						BTenew[i][j][k] = 0.;
					}
					else {
						charge[i][j][k] = 1.0e-8;
						CVenew[i][j][k] = 0.0;
						penew[i][j][k] = 0.;
						BTenew[i][j][k] = 0.;
					}
					// radiation 
					prnew[i][j][k] = (4.*sigma*pow(T0*Trnew[i][j][k], 4.)) / (3.*pow(kb, 4.0)*lightCC);
					prnew[i][j][k] = prnew[i][j][k] / p0;
					if (Trnew[i][j][k]>0.) {
						CVrnew[i][j][k] = (16.*sigma*pow(T0*Trnew[i][j][k], 3.)) / (pow(kb, 3.)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
					}
					else { CVrnew[i][j][k] = 0.; }

					if (prnew[i][j][k]>0.) { BTrnew[i][j][k] = -3.*prnew[i][j][k] / pow(rhonew[i][j][k], 2.); }
					else { BTrnew[i][j][k] = 0.; }
				}
			}
		}
	}
	


	//symmetry test

	/* boundary condition */

	#pragma omp parallel for private(j)
	for (k = 0; k <= km; k++) {
		for(j = 0; j <= jm; j++) {
			pinew[1][j][k] = pinew[2][j][k];
			penew[1][j][k] = penew[2][j][k];
			prnew[1][j][k] = prnew[2][j][k];
			charge[1][j][k] = charge[2][j][k];
			CVinew[1][j][k] = CVinew[2][j][k];
			CVenew[1][j][k] = CVenew[2][j][k];
			CVrnew[1][j][k] = CVrnew[2][j][k];
			BTinew[1][j][k] = BTinew[2][j][k];
			BTenew[1][j][k] = BTenew[2][j][k];
			BTrnew[1][j][k] = BTrnew[2][j][k];
			pinew[im-1][j][k] = pinew[im-2][j][k];
			penew[im-1][j][k] = penew[im-2][j][k];
			prnew[im-1][j][k] = prnew[im-2][j][k];
			charge[im-1][j][k] = charge[im-2][j][k];
			CVinew[im-1][j][k] = CVinew[im-2][j][k];
			CVenew[im-1][j][k] = CVenew[im-2][j][k];
			CVrnew[im-1][j][k] = CVrnew[im-2][j][k];
			BTinew[im-1][j][k] = BTinew[im-2][j][k];
			BTenew[im-1][j][k] = BTenew[im-2][j][k];
			BTrnew[im-1][j][k] = BTrnew[im-2][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			charge[0][j][k] = charge[1][j][k];
			CVinew[0][j][k] = CVinew[1][j][k];
			CVenew[0][j][k] = CVenew[1][j][k];
			CVrnew[0][j][k] = CVrnew[1][j][k];
			BTinew[0][j][k] = BTinew[1][j][k];
			BTenew[0][j][k] = BTenew[1][j][k];
			BTrnew[0][j][k] = BTrnew[1][j][k];
			pinew[im][j][k] = pinew[im-1][j][k];
			penew[im][j][k] = penew[im-1][j][k];
			prnew[im][j][k] = prnew[im-1][j][k];
			charge[im][j][k] = charge[im-1][j][k];
			CVinew[im][j][k] = CVinew[im-1][j][k];
			CVenew[im][j][k] = CVenew[im-1][j][k];
			CVrnew[im][j][k] = CVrnew[im-1][j][k];
			BTinew[im][j][k] = BTinew[im-1][j][k];
			BTenew[im][j][k] = BTenew[im-1][j][k];
			BTrnew[im][j][k] = BTrnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			pinew[i][1][k] = pinew[i][2][k];
			penew[i][1][k] = penew[i][2][k];
			prnew[i][1][k] = prnew[i][2][k];
			charge[i][1][k] = charge[i][2][k];
			CVinew[i][1][k] = CVinew[i][2][k];
			CVenew[i][1][k] = CVenew[i][2][k];
			CVrnew[i][1][k] = CVrnew[i][2][k];
			BTinew[i][1][k] = BTinew[i][2][k];
			BTenew[i][1][k] = BTenew[i][2][k];
			BTrnew[i][1][k] = BTrnew[i][2][k];
			pinew[i][jm-1][k] = pinew[i][jm-2][k];
			penew[i][jm-1][k] = penew[i][jm-2][k];
			prnew[i][jm-1][k] = prnew[i][jm-2][k];
			charge[i][jm-1][k] = charge[i][jm-2][k];
			CVinew[i][jm-1][k] = CVinew[i][km-2][k];
			CVenew[i][jm-1][k] = CVenew[i][km-2][k];
			CVrnew[i][jm-1][k] = CVrnew[i][km-2][k];
			BTinew[i][jm-1][k] = BTinew[i][km-2][k];
			BTenew[i][jm-1][k] = BTenew[i][km-2][k];
			BTrnew[i][jm-1][k] = BTrnew[i][km-2][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			charge[i][0][k] = charge[i][1][k];
			CVinew[i][0][k] = CVinew[i][1][k];
			CVenew[i][0][k] = CVenew[i][1][k];
			CVrnew[i][0][k] = CVrnew[i][1][k];
			BTinew[i][0][k] = BTinew[i][1][k];
			BTenew[i][0][k] = BTenew[i][1][k];
			BTrnew[i][0][k] = BTrnew[i][1][k];
			pinew[i][jm][k] = pinew[i][jm-1][k];
			penew[i][jm][k] = penew[i][jm-1][k];
			prnew[i][jm][k] = prnew[i][jm-1][k];
			charge[i][jm][k] = charge[i][jm-1][k];
			CVinew[i][jm][k] = CVinew[i][jm-1][k];
			CVenew[i][jm][k] = CVenew[i][jm-1][k];
			CVrnew[i][jm][k] = CVrnew[i][jm-1][k];
			BTinew[i][jm][k] = BTinew[i][jm-1][k];
			BTenew[i][jm][k] = BTenew[i][jm-1][k];
			BTrnew[i][jm][k] = BTrnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			pinew[i][j][1] = pinew[i][j][2];
			penew[i][j][1] = penew[i][j][2];
			prnew[i][j][1] = prnew[i][j][2];
			charge[i][j][1] = charge[i][j][2];
			CVinew[i][j][1] = CVinew[i][j][2];
			CVenew[i][j][1] = CVenew[i][j][2];
			CVrnew[i][j][1] = CVrnew[i][j][2];
			BTinew[i][j][1] = BTinew[i][j][2];
			BTenew[i][j][1] = BTenew[i][j][2];
			BTrnew[i][j][1] = BTrnew[i][j][2];
			pinew[i][j][km-1] = pinew[i][j][km-2];
			penew[i][j][km-1] = penew[i][j][km-2];
			prnew[i][j][km-1] = prnew[i][j][km-2];
			charge[i][j][km-1] = charge[i][j][km-2];
			CVinew[i][j][km-1] = CVinew[i][j][km-2];
			CVenew[i][j][km-1] = CVenew[i][j][km-2];
			CVrnew[i][j][km-1] = CVrnew[i][j][km-2];
			BTinew[i][j][km-1] = BTinew[i][j][km-2];
			BTenew[i][j][km-1] = BTenew[i][j][km-2];
			BTrnew[i][j][km-1] = BTrnew[i][j][km-2];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			charge[i][j][0] = charge[i][j][1];
			CVinew[i][j][0] = CVinew[i][j][1];
			CVenew[i][j][0] = CVenew[i][j][1];
			CVrnew[i][j][0] = CVrnew[i][j][1];
			BTinew[i][j][0] = BTinew[i][j][1];
			BTenew[i][j][0] = BTenew[i][j][1];
			BTrnew[i][j][0] = BTrnew[i][j][1];
			pinew[i][j][km] = pinew[i][j][km-1];
			penew[i][j][km] = penew[i][j][km-1];
			prnew[i][j][km] = prnew[i][j][km-1];
			charge[i][j][km] = charge[i][j][km-1];
			CVinew[i][j][km] = CVinew[i][j][km-1];
			CVenew[i][j][km] = CVenew[i][j][km-1];
			CVrnew[i][j][km] = CVrnew[i][j][km-1];
			BTinew[i][j][km] = BTinew[i][j][km-1];
			BTenew[i][j][km] = BTenew[i][j][km-1];
			BTrnew[i][j][km] = BTrnew[i][j][km-1];
		}
	}


	



	


	
}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/fusion.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "fusion.cpp"                                                                       
//                                                                                       
// Do_Fusion(): a procedure to calculate the neutron yield by D-D reaction and D-T
//              reaction, then calculate the output energy.                      
// Do_Alpha_Diffusion(): a procedure to calculate the number density of alpha particles   
//                       by alpha particle diffusion. 
// Do_Alpah_Deposition(): a procedure to calculete the number density of alpha particles                                                                                       
//                        decreased by alpha particle collision and the energy deposition
//                        into ions and electrons. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Do_Fusion()
{
	double Nnew1[im + 1][jm + 1][km + 1],nanew1[im + 1][jm + 1][km + 1],nDnew1[im + 1][jm + 1][km + 1],nTnew1[im + 1][jm + 1][km + 1];
	int i,j,k;
	double na_max, na_min,nD_max,nD_min,nT_max,nT_min;
;
	//a-particle initalize by energy deposition
	#pragma omp parallel for private(j,k)
	for(i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
			//	if(atomicnum[i][j][k] == 1){
					nDnew1[i][j][k] = nDnew[i][j][k]; //[1/m^3]
					nTnew1[i][j][k] = nTnew[i][j][k]; //[1/m^3]
					nDnow[i][j][k] = nDnew[i][j][k] * N0; //[1/m^3]
					nTnow[i][j][k] = nTnew[i][j][k] * N0; //[1/m^3]
					nanow[i][j][k] = nanew[i][j][k] * N0;
					Nnew1[i][j][k] = Nnew[i][j][k];
			//	}
			}
		}
	}




	double x[5], x1[5], x2[5];
	double Ti;
	double ratesDDpn, ratesDDnH;
	double ratesDD, ratesDT;
	double nanow1;
	double Tmax4_Ti, Tmax4_Te, Tmax4_Tr, max_rho;
//	double max_Nnew, min_Nnew;

	#pragma omp parallel for private(j,k,Ti,ratesDDpn,ratesDDnH,ratesDD,ratesDT)
	for (i = 1; i <= im - 1; i++) {
		for (j = 1; j <= jm - 1; j++) {
			for (k = 1; k <= km - 1; k++) {
				if (atomicnum[i][j][k] == 1) {

					Ti = ((Tinew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
															//rates DD
					x[0] = -49.1789720673151;
					x[1] = 15.3267580380585;
					x[2] = -4168271.58512757;
					x[3] = 36677.9694366768;
					x[4] = 0.365303247159742;

					ratesDDpn = exp(x[0] - x[1] / pow((Ti), x[4]) + x[2] * (Ti) / pow((Ti + x[3]), 2.0)); //[m^3/s]

					x1[0] = -48.9931165228571;
					x1[1] = 15.6125104498645;
					x1[2] = -430753.061085177;
					x1[3] = 16887.3131502532;
					x1[4] = 0.362023326564475;

					ratesDDnH = exp(x1[0] - x1[1] / pow((Ti), x1[4]) + x1[2] * (Ti) / pow((Ti + x1[3]), 2.0)); //[m^3/s]	

					ratesDD = ratesDDpn + ratesDDnH; //[m^3/s]

					if (isnan(ratesDD) || isinf(ratesDD)) {
						ratesDD = 0.;
					}
					//rates DT
					x2[0] = -48.9580809680824;
					x2[1] = 18.1155080330636;
					x2[2] = 895.149425658926;
					x2[3] = 135.888636700177;
					x2[4] = 0.366290140624939;

					ratesDT = exp(x2[0] - x2[1] / pow(Ti, x2[4]) + x2[2] / (Ti + x2[3])); //[m^3/s]
					
					if (isnan(ratesDT) || isinf(ratesDT)) {
						ratesDT = 0.;
					}

					//decrease nD by fusion reaction
					reaction_nD[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]	

					//decrease and increase nT by fusion reaction
					reaction_nT[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]

					//nD
					nDnew[i][j][k] = nDnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + 0.5 * nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;
					//nT
					nTnew[i][j][k] = nTnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;

				}
				if (isinf(nanew[i][j][k]) || isnan(nanew[i][j][k])) {
					printf("nanew[i][j][k] =>error %d %d %d %e %e %e %e", i, j, k, nDnow[i][j][k], nTnow[i][j][k], ratesDT, Tinew[i][j][k]);

				}

				if (atomicnum[i][j][k] == 1) {
					nanew[i][j][k] = nDnow[i][j][k] * nTnow[i][j][k] * ratesDT * Dtnew * t0;
					Nnew[i][j][k] = Nnew[i][j][k] - 2.0 * nanew[i][j][k] / N0;

					if (Nnew[i][j][k]<0.) {
						Nnew[i][j][k] = 0.;
					}

				}
				else {
					nanew[i][j][k] = 0.0;
				}
				if (nDnew[i][j][k] < 0.0) { nDnew[i][j][k] = 0.0; }
				if (nTnew[i][j][k] < 0.0) { nTnew[i][j][k] = 0.0; }
				
			}
		}
	}


	//reaction particle number DT and output energy
	//total_rpn_DT = 0.0; //initialize
	output_energy = 0.0; //initialize

	#pragma omp parallel for private(j,k), reduction(+:output_energy)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				if (atomicnum[i][j][k] == 1) {
					output_energy = output_energy + 14.1e+6*qe*dX*dY*dZ * JV0*nanew[i][j][k]; //[J]
				}
				nDnow[i][j][k] = nDnow[i][j][k] / N0;
				nTnow[i][j][k] = nTnow[i][j][k] / N0;
				if (atomicnum[i][j][k] == 1) {
					nDnew[i][j][k] = nDnew[i][j][k] / N0;
					nTnew[i][j][k] = nTnew[i][j][k] / N0;
				}
				rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
				taunew[i][j][k] = 1.0 / rhonew[i][j][k];
				Mass[i][j][k] = rhonew[i][j][k] * J[i][j][k];
				nanow[i][j][k] = nanew[i][j][k] + nanow[i][j][k];
				if (isnan(nanow[i][j][k]) || (isinf(nanow[i][j][k]))) {
					printf("a_diffusion_nanow_error %d %d %d\n", i, j, k);
				}
				nanew[i][j][k] = nanew[i][j][k] / N0;
			}
		}
	}

	total_output_energy = total_output_energy + output_energy;


	#pragma omp parallel for private(j)
	for (i = 0; i<=im;i++){
		for(j=0; j<= jm; j++){
			nanew[i][j][1] = nanew[i][j][2];
			nDnew[i][j][1] = nDnew[i][j][2];
			nTnew[i][j][1] = nTnew[i][j][2];
			Nnew[i][j][1] = Nnew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nDnew[i][j][km-1] = nDnew[i][j][km-2];
			nTnew[i][j][km-1] = nTnew[i][j][km-2];
			Nnew[i][j][km-1] = Nnew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nDnew[i][j][0] = nDnew[i][j][1];
			nTnew[i][j][0] = nTnew[i][j][1];
			Nnew[i][j][0] = Nnew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
			nDnew[i][j][km] = nDnew[i][j][km-1];
			nTnew[i][j][km] = nTnew[i][j][km-1];
			Nnew[i][j][km] = Nnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nDnew[1][j][k] = nDnew[2][j][k];
			nTnew[1][j][k] = nTnew[2][j][k];
			Nnew[1][j][k] = Nnew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nDnew[im-1][j][k] = nDnew[im-2][j][k];
			nTnew[im-1][j][k] = nTnew[im-2][j][k];
			Nnew[im-1][j][k] = Nnew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nDnew[0][j][k] = nDnew[1][j][k];
			nTnew[0][j][k] = nTnew[1][j][k];
			Nnew[0][j][k] = Nnew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
			nDnew[im][j][k] = nDnew[im-1][j][k];
			nTnew[im][j][k] = nTnew[im-1][j][k];
			Nnew[im][j][k] = Nnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nDnew[i][1][k] = nDnew[i][2][k];
			nTnew[i][1][k] = nTnew[i][2][k];
			Nnew[i][1][k] = Nnew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
			nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
			Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nDnew[i][0][k] = nDnew[i][1][k];
			nTnew[i][0][k] = nTnew[i][1][k];
			Nnew[i][0][k] = Nnew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
			nDnew[i][jm][k] = nDnew[i][jm-1][k];
			nTnew[i][jm][k] = nTnew[i][jm-1][k];
			Nnew[i][jm][k] = Nnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanow[i][j][k] = nanew[i][j][k];
				if(atomicnum[i][j][k] == 1){
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];		
				}

			}
		}
	}

}

void Do_Alpha_Diffusion()
{
	int i,j,k;
	int atonum_f[im + 1][jm + 1][km + 1];

	int N,it;

	double Te, rho;
	double delta = 3.0;
	double m_a = 6.664e-27;	//[kg]
	double E_a = 3.5*1.e6*qe;  //[J] (=3.5MeV)
	double v_a;
	double D_a[im + 1][jm + 1][km + 1];
	double D_a_i[im + 1][jm + 1][km + 1], D_a_j[im + 1][jm + 1][km + 1], D_a_k[im + 1][jm + 1][km + 1];
	
	double na_max, na_min;
	v_a = sqrt(2.0*E_a / m_a);


	#pragma omp parallel for private(j,k,Te,rho)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if(eoeCount <= 200){
					if (rhonew[i][j][k] > 1.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				else{
					if (rhonew[i][j][k] > 0.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				

				//a-particl meen free path
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				rho = rhonew[i][j][k] * rho0 * 1.0e-3;	//[g/cm^3]
				lambda_a[i][j][k] = (((1.9*delta) / (1.0 + 122.0 / pow(Te, 1.25))) / (rho));	//[cm]
				lambda_a[i][j][k] = lambda_a[i][j][k] * 1.0e-2;	//[m]

				if (nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){;}
				else{nanew[i][j][k] = 1.0e-8;}
			}
		}
	}

	//flux limiter divided//
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
			//	if(nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){
					D_a_i[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_i[i][j][k] = D_a_i[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i+1][j][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i-1][j][k]*N0) / 2.0) / (dX*L0)) / (nanew[i][j][k]*N0));
					D_a_j[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_j[i][j][k] = D_a_j[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j+1][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j-1][k]*N0) / 2.0) / (dY*L0)) / (nanew[i][j][k]*N0));
					D_a_k[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_k[i][j][k] = D_a_k[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j][k+1]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j][k-1]*N0) / 2.0) / (dZ*L0)) / (nanew[i][j][k]*N0));

			}
		}
	}

	//first initialize
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Ai1[i][j][k] = ((D_a_i[i+1][j][k] + D_a_i[i][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Ai2[i][j][k] = (-1.0) * ((D_a_i[i][j][k] + D_a_i[i-1][j][k]) / 2.0) / (dX*L0*dX*L0);
				Bj1[i][j][k] = ((D_a_j[i][j+1][k] + D_a_j[i][j][k]) / 2.0) / (dY*L0*dY*L0);
				Bj2[i][j][k] = (-1.0) * ((D_a_j[i][j][k] + D_a_j[i][j-1][k]) / 2.0) / (dY*L0*dY*L0);
				Ck1[i][j][k] = ((D_a_k[i][j][k+1] + D_a_k[i][j][k]) / 2.0) / (dZ*L0*dZ*L0);
				Ck2[i][j][k] = (-1.0) * ((D_a_k[i][j][k] + D_a_k[i][j][k-1]) / 2.0) / (dZ*L0*dZ*L0);

				if (atonum_f[i+1][j][k] == 0 && atonum_f[i][j][k] != 0) {
					Ai1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i-1][j][k] == 0) {
					Ai2[i][j][k] = 0.;
				}
				if (atonum_f[i][j+1][k] == 0 && atonum_f[i][j][k] != 0) {
					Bj1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j-1][k] == 0) {
					Bj2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k+1] == 0 && atonum_f[i][j][k] != 0) {
					Ck1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j][k-1] == 0) {
					Ck2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] == 0) {
					Ai1[i][j][k] = 0.0;
					Ai2[i][j][k] = 0.0;
					Bj1[i][j][k] = 0.0;
					Bj2[i][j][k] = 0.0;
					Ck1[i][j][k] = 0.0;
					Ck2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {	
			//set matrix
			//boundary 
			a_tdma[1][j][k] = 1. + Dtnew * t0 * (Ai1[2][j][k]);
			b_tdma[1][j][k]  = Dtnew * t0 * (-Ai1[2][j][k]);
			b_tdma[1][j][k]  = -b_tdma[1][j][k] ;
			d_tdma[1][j][k]  = nanew[2][j][k] * N0;

			a_tdma[im - 3][j][k]  = 1. + Dtnew * t0 * (-Ai2[im - 2][j][k]);
			c_tdma[im - 3][j][k]  = Dtnew * t0 * Ai2[im - 2][j][k];
			c_tdma[im - 3][j][k]  = -c_tdma[im - 3][j][k] ;
			d_tdma[im - 3][j][k] = nanew[im - 2][j][k] * N0;

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k]  = 1. + Dtnew * t0 * (Ai1[i + 1][j][k] - Ai2[i + 1][j][k]);
				b_tdma[i][j][k]  = Dtnew * t0 * (-Ai1[i + 1][j][k]);
				c_tdma[i][j][k]  = Dtnew * t0 * Ai2[i + 1][j][k];
				b_tdma[i][j][k]  = -b_tdma[i][j][k];
				c_tdma[i][j][k]  = -c_tdma[i][j][k];
				d_tdma[i][j][k]  = nanew[i + 1][j][k] * N0;
			}


			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma_i %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (i = 2; i<=im-2; i++) {
				nanew[i][j][k] = x_tdma[i - 1][j][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


////////////////////////////////

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
			//set matrix
			//boundary 
			a_tdma[i][1][k] = 1. + Dtnew * t0*(Bj1[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0*(-Bj1[i][2][k]);
			d_tdma[i][1][k] = nanew[i][2][k] * N0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			a_tdma[i][jm - 3][k] = 1. + Dtnew * t0*(-Bj2[i][jm - 2][k]);
			c_tdma[i][jm - 3][k] = Dtnew * t0 * Bj2[i][jm - 2][k];
			d_tdma[i][jm - 3][k] = nanew[i][jm - 2][k] * N0;
			c_tdma[i][jm - 3][k] = -c_tdma[i][jm - 3][k];

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1. + Dtnew * t0*(Bj1[i][j + 1][k] - Bj2[i][j + 1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Bj1[i][j + 1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * Bj2[i][j + 1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j + 1][k] * N0;
			}
			
			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma_j %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				nanew[i][j][k] = x_tdma[i][j - 1][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


///////////////////////////


	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {	
			//set matrix
			//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (Ck1[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-Ck1[i][j][2]);
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			d_tdma[i][j][1] = nanew[i][j][2] * N0;

			a_tdma[i][j][km - 3] = 1. + Dtnew * t0*(-Ck2[i][j][km-2]);
			c_tdma[i][j][km - 3] = Dtnew * t0 * Ck2[i][j][km - 2];
			c_tdma[i][j][km - 3] = -c_tdma[i][j][km - 3];
			d_tdma[i][j][km - 3] = nanew[i][j][km-2] * N0;

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0*(Ck1[i][j][k+1] - Ck2[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Ck1[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * Ck2[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j][k+1] * N0;
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma_k %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}

			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				nanew[i][j][k] = x_tdma[i][j][k - 1] / N0;
			}
		}
	}


	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				if(nanew[i][j][k] <= 1.0e-8){
					nanew[i][j][k] = 0.0;
				}
				nanow[i][j][k] = nanew[i][j][k];
			}
		}
	}



}

void Do_Alpah_Deposition(void)
{
	double Te;
	double fi, fe;
	double E_a = (3.5e+6*qe);	//Nomalize [J](3.5MeV)
	double nanew_check;
	int na;
	double Tmax;
	int i,j,k;

	fu = 0;
	Tmax = 0.;

	#pragma omp parallel for private(j,k,Te,fi,fe)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				fi = Te / (Te + 32.0);
				fe = (1.0 - fi);
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}
					
					if (atomicnum[i][j][k] == 1 && rhonew[i][j][k] > rho_min && Tinew[i][j][k]>0.0 && Tenew[i][j][k]>0.0) {
						if (nanew[i][j][k]>0.) {
							tau_i[i][j][k] = 1. / (9.0e-8 / 2.0*(1.0 + 4.0 / (2.5)) / pow(3.5e6, 1.5)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*pow(charge[i][j][k], 2.));
							if (Te*1.e3>3.5e6 / (1836.2*4.0)) {
								tau_e[i][j][k] = 1. / (1.6e-9*2.0 / pow(Te*1.e3, 1.5)*4.0 / 4.0*15.*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}
							else{
								tau_e[i][j][k] = 1. / (1.7e-4*2.0 / pow(3.5e6, 3. / 2.)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}

							if (Dtnew*t0 / tau_i[i][j][k] <= 1.) {
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi*Dtnew*t0/tau_i[i][j][k]) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							
							if (Dtnew*t0 / tau_e[i][j][k] <= 1.) {
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe*Dtnew*t0/tau_e[i][j][k]) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}

							if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
								printf("deposition_error_Ti : i=%d j=%d k=%d fi=%e fe=%e CVinew=%e rhonew=%e meos=%e\n",i,j,k,fi,fe,CVinew[i][j][k],rhonew[i][j][k],meos[i][j][k]);
							}
							if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
								printf("deposition_error_Te : i=%d j=%d k=%d fi=%e fe=%e CVenew=%e rhonew=%e charge=%e\n",i,j,k,fi,fe,CVenew[i][j][k],rhonew[i][j][k],charge[i][j][k]);
							}

						}
					}
			
			}
		}
	}			

	//boundary condition
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}




	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanew[i][j][k] = 0.0;
				nanow[i][j][k] = 0.0;
			//	nanow[i][j][k] = nanew[i][j][k];
				Tinow[i][j][k] = Tinew[i][j][k];
				Tenow[i][j][k] = Tenew[i][j][k];
			}
		}
	}

}


void fusion()
{
	int i,j,k;
	Do_Fusion();
	Do_Alpha_Diffusion();
	Do_Alpah_Deposition();
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/main_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "main_ECSH.cpp"                                                                       
//                                                                                       
// main(): a main function that summarizes all processing in the Euler method simulation.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
//#include <sys/start.h>
#include <time.h>
#include "Init_ECSH.cpp"
#include "InitialCondition_ECSH.cpp"
#include "output_ECSH.cpp"
#include "dt_ECSH.cpp"
#include "dif_ECSH.cpp"
#include "eod_ECSH.cpp"
#include "eos_ECSH.cpp"
#include "artv_ECSH2.cpp"
#include "artv_ECSH.cpp"
#include "eoenergy_ECSH.cpp"
#include "BoundaryTracking.cpp"
#include "MaterialRecognition.cpp"
#include "relax_define.h"
#include "cotc_define.h"
#include "relax.cpp"
#include "rhoR_ECSH.cpp"
#include "cotc_ion_ECSH.cpp"
#include "cotc_ele_ECSH.cpp"
#include "RMFP_ECSH.cpp"
#include "cotc_rad_ECSH.cpp"
#include "GenerateMatrix.cpp"
#include "RemeshBoundary.cpp"
#include "fusion.cpp"
#include <omp.h>

int main(){

	int i,j,k;

	GenerateMatrix();
	printf("GenerateMatrix_finished\n");

	Init_ECSH();
	printf("Init_finished\n");

	InitialCondition_ECSH();
	printf("InitialCondition_finished\n");


	eoeFlagBuffer = 0;
	MeshTotal = ((im - 2) - 2 + 1)*((jm - 2) - 2 + 1)*((km - 2) - 2 + 1);
	eoeFlag = 0;
	eoeCount = 0;
	printf("MeshTotal = %d\n", MeshTotal);
	MtEmError = 0;

	int void_max,void_min;
	void_max = 0;
	void_min = km;

		#pragma omp parallel for private(j,k), shared(void_max,void_min)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(rhonew[i][j][k]==0.0){
						if(k > void_max){
							void_max = k;
						}
						if(k < void_min){
							void_min = k;
						}
					}
				}
			}
		}
	center_k = (int)((void_max + void_min) / 2);
	printf("center_k = %d\n", center_k);

	RemeshBoundary();
	printf("Remesh_finished");

	MaterialRecognition(1);
	printf("Materi_finished\n");


	

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					if(rhonew[i][j][k] > 0.0){
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						Nnew[i][j][k] = 0.0;
					}
					J[i][j][k] = dX * dY * dZ;
					if(atomicnum[i][j][k] == 1){
						nDnew[i][j][k] = Nnew[i][j][k] / 2.0;
						nTnew[i][j][k] = Nnew[i][j][k] / 2.0;
					}
				}
			}
		}


	eos_ECSH();
	printf("eos_finished\n");

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];	
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
				}
			}
		}


		nn = 1;


////////////loop////////////

	while(1){

		//Date output//
		eoeFlagNumber = 0;
		#pragma omp parallel for private(j,k),reduction(+:eoeFlagNumber)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(Tinow[i][j][k] > 0.0){
						eoeFlagNumber++;
					}
				}
			}
		}
		eoeFlagBuffer = eoeFlagNumber;
		if(eoeFlagBuffer == MeshTotal){
			eoeFlag = 1;
		}
		if(eoeFlag == 1){
			eoeCount++;
		}
		
		if(t>=OutputTime){
			if(eoeFlag == 1){
				rhoR_ECSH();
			}	
		//	Legendre(nn);
			output_ECSH();
			printf("output_finished\n");

		}

		printf("\n\nnn = %d\n",nn);
		printf("t = %e\n", t);

		nn += 1;
	
		//Calculation of step size of time//
		dt_ECSH();
		printf("dt_finished\n");

		//differential momentum equation//
		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
				}
			}
		}

		artv_ECSH2();
		printf("artv2_finished\n");

		/*equation of motion*/
		dif_ECSH();
		printf("dif_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					// u^n_(i+1/2.j+1/2,k+1/2)
					Ua[i][j][k] = ((unew[i][j][k] + unow[i][j][k]) / 2.0 + (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0) / 2.0;
					Va[i][j][k] = ((vnew[i][j][k] + vnow[i][j][k]) / 2.0 + (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0) / 2.0;
					Wa[i][j][k] = ((wnew[i][j][k] + wnow[i][j][k]) / 2.0 + (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0) / 2.0;

					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
					nanow[i][j][k] = nanew[i][j][k];
				}
			}
		}

		BoundaryTracking(1);
		printf("Tracking_finished\n");

		RemeshBoundary();
		printf("Remesh_finished\n");

		MaterialRecognition(1);
		printf("Material_finished\n");

		artv_ECSH();
		printf("artv_finished\n");

		//equation of continuity//
		eod_ECSH();
		printf("eod_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
				}
			}
		}

		/*equation of energy*/
		eoenergy_ECSH();
		printf("ene_finished\n");


		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
				}
			}
		}


		eos_ECSH();
		printf("eos_finished\n");

		//fusion//
		fusion();
		printf("fusion_finished\n");

		//thermal conduction of ion//
		cotc_ion_ECSH();
		printf("cotc_ion_finished\n");

		//thermal conduction of electron//
		cotc_ele_ECSH();
		printf("cotc_ele_finished\n");

		//thermal conduction of radiation//
		cotc_rad_ECSH();
		printf("cotc_rad_finished\n");

		relax();
		printf("relax_finished\n");

		eos_ECSH();
		printf("eos_finished\n");

		printf("\tTotal_output_energy = %e Input_energy = %e FusionGain = %e\n", total_output_energy, input_energy, total_output_energy / input_energy);

		Dtnow = Dtnew;
		t = t + t0 * Dtnow;


		if (t > initial_t + max_time){
			if(eoeFlag == 1){
				printf("\nFinish\n\n");
				break;
			}
		}

		
	//	if(t > 1.1e-11){break;}


	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/output_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "output_ECSH.cpp"                                                                       
//                                                                                       
// output_ECSH(int n): a procedure to store results in the Euler code.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
void output_ECSH()
{

		
	
		int i, j, k;	
		int Point_index_theta;
  		int Point_index_phi;
		double implosion_speed;
		double Xout, Yout, Zout;

		double Ti_max,rho_max;

		double total_DT_rho,total_DT_Ti,total_DT_mesh;
		double Ti_ave,rho_ave,rhoR_ave;
		double RMS_Ti,RMS_rho,RMS_rhoR;

		double rhoR_1,rhoR_2,rhoR_3,rhoR_4,rhoR_5,rhoR_6,rhoR_7,rhoR_8,rhoR_9,rhoR_10,rhoR_11,rhoR_12,rhoR_13,rhoR_14;
		double mass_i,mass_j,mass_k;

		int rhoR_7_flag,rhoR_8_flag,rhoR_9_flag,rhoR_10_flag,rhoR_11_flag,rhoR_12_flag,rhoR_13_flag,rhoR_14_flag;
		int mesh_max;

	//////////////total_energy//////////////
	totalT = 0.0;
	totalK = 0.0;
	totalU = 0.0;
	Ti_max = 0.0;
	rho_max = 0.0;
	mesh_max = 0;

		#pragma omp parallel for private(j,k), reduction(+:totalT,totalK) ,shared(Ti_max,rho_max)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					energyU_i[i][j][k] = (3.0 / 2.0) * (Tinew[i][j][k] * T0) / (meos[i][j][k] * M0);
					energyU_e[i][j][k] = dX*L0*dY*L0*dZ*L0 * CVenew[i][j][k]*CV0 * Tenew[i][j][k]*T0 * rhonew[i][j][k]*rho0;
					if(rhonew[i][j][k] > 1.0 / rho0 && Trnew[i][j][k] > 0.0){
						energyU_r[i][j][k] = 4.0 * sigma * pow(Trnew[i][j][k]*T0 / kb, 4.0) / (rhonew[i][j][k]*rho0) / lightCC;
					}
					else{
						energyU_r[i][j][k] = 0.0;
					}

					if(rhonew[i][j][k] > 0.0){
						energyK[i][j][k] = 1.0/2.0 * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0 * (pow(unew[i][j][k]*u0,2.0)+pow(vnew[i][j][k]*u0,2.0)+pow(wnew[i][j][k]*u0,2.0)); // 1/2mv^2
					}
					else{
						energyK[i][j][k] = 0.0;
					}

					totalT = totalT + (energyU_i[i][j][k] + energyU_e[i][j][k] + energyU_r[i][j][k]) * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0;
					totalK = totalK + energyK[i][j][k];

					if(rhonew[i][j][k] == 0.0){
						atomicnum[i][j][k] = 0;
					}
						
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						if(Ti_max < Tinew[i][j][k] * T0 / qe / 1000.0){
							Ti_max = Tinew[i][j][k] * T0 / qe / 1000.0 ;
						}
						if(rho_max < rhonew[i][j][k] * rho0){
							rho_max = rhonew[i][j][k] * rho0;
						}
					}
					
				}
			}
		}
	

		totalU = totalK + totalT;

		DTmass_cal = 0.0;
		#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
					}
				}
			}
		}

	
		///////////////RMS////
		total_DT_rho = 0.0;
		total_DT_Ti = 0.0;
		total_DT_mesh = 0.0;
		Ti_ave = 0.0;
		rho_ave = 0.0;
		rhoR_ave = 0.0;
		RMS_Ti = 0.0; 
		RMS_rho = 0.0;
		RMS_rhoR = 0.0;

		#pragma omp parallel for private(j,k), reduction(+:total_DT_rho,total_DT_Ti,total_DT_mesh)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						total_DT_Ti += Tinew[i][j][k];
						total_DT_rho += rhonew[i][j][k];
						total_DT_mesh += 1.0;
					}
				
				}	
			}
		}
		Ti_ave = total_DT_Ti / total_DT_mesh;	
		rho_ave = total_DT_rho / total_DT_mesh;

		#pragma omp parallel for private(j,k), reduction(+:RMS_Ti,RMS_rho)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						RMS_Ti += pow(Ti_ave - Tinew[i][j][k],2.0);
						RMS_rho += pow(rho_ave - rhonew[i][j][k],2.0);
					}
				
				}	
			}
		}
		RMS_Ti = sqrt(RMS_Ti / total_DT_mesh / pow(Ti_ave,2.0));
		RMS_rho = sqrt(RMS_rho / total_DT_mesh / pow(rho_ave,2.0));

		
		FILE*outputfile;
	
		sprintf(output,"../output_euler/output_2d/ij/output_ij_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile=fopen(output,"w");
		

		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
		//		for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\t%e\t%e\t%e\t%e\n", i, j, Xout, Yout, unew[i][j][km/2] * u0, vnew[i][j][km/2] * u0, wnew[i][j][km/2] * u0, rhonew[i][j][km/2] * rho0, Tinew[i][j][km/2] * T0 / qe / 1000.0, Tenew[i][j][km/2] * T0 / qe / 1000.0, Trnew[i][j][km/2] * T0 / qe / 1000.0, pinew[i][j][km/2]*p0, penew[i][j][km/2]*p0, prnew[i][j][km/2]*p0, Nnew[i][j][km/2]*N0, charge[i][j][km/2], nanew[i][j][km/2]*N0, atomicnum[i][j][km/2], rhoR, qnew[i][j][km/2] * p0, CVinew[i][j][km/2]*CV0, CVenew[i][j][km/2]*CV0, CVrnew[i][j][km/2]*CV0);
					if (j == jm-1) {
						fprintf(outputfile, "\n");
					}
				
		//		}	
			}
		}

		fclose(outputfile);


		FILE*outputfile_jk;

		sprintf(output_jk,"../output_euler/output_2d/jk/output_jk_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile_jk = fopen(output_jk,"w");

		//for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile_jk, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\n", j, k, Yout, Zout, unew[im/2][j][k] * u0, vnew[im/2][j][k] * u0, wnew[im/2][j][k] * u0, rhonew[im/2][j][k] * rho0, Tinew[im/2][j][k] * T0 / qe / 1000.0, Tenew[im/2][j][k] * T0 / qe / 1000.0, Trnew[im/2][j][k] * T0 / qe / 1000.0, pinew[im/2][j][k]*p0, penew[im/2][j][k]*p0, prnew[im/2][j][k]*p0, Nnew[im/2][j][k]*N0, charge[im/2][j][k], meos[im/2][j][k], nanew[im/2][j][k]*N0, atomicnum[im/2][j][k]);
					if (k == km-1) {
						fprintf(outputfile_jk, "\n");
					}
				
				}	
		//	}
		}
	
			fclose(outputfile_jk);		
		

////////////////////////


		FILE*outputfile1;		
		
		sprintf(output1,"../output_euler/output_3d/output_n_%08d.csv",nn);
		outputfile1=fopen(output1,"w");

			fprintf(outputfile1, "i,j,k,rho,Ti\n");	

			for (i = im/2-50; i <= im/2+50; i++) {
				for (j = jm/2-50; j <= jm/2+50; j++) {
					for (k = km/2-50; k <= km/2+50; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}

			fclose(outputfile1);
//	}



//////////////////




		FILE*outputfile2;
	
		sprintf(output2,"../output_euler/output_energy.dat");
		outputfile2=fopen(output2,"a+");
		
			fprintf(outputfile2, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, energyU_i[im/2][jm/2][km/2], energyU_e[im/2][jm/2][km/2], energyU_r[im/2][jm/2][km/2], energyK[im/2][jm/2][km/2], totalT, totalK, totalU);
					
		fclose(outputfile2);

///////////////////////////

		FILE*outputfile3;
	
		sprintf(output3,"../output_euler/output_rhoR.dat");
		outputfile3=fopen(output3,"a+");
		
			fprintf(outputfile3, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, rhoR, DTmass_cal, Ti_max,rho_max, Ti_ave*T0/qe/1000.0, rho_ave*rho0, ave_rho3);
					
		fclose(outputfile3);

///////////////////////////


		FILE*outputfile4;
	
		sprintf(output4,"../output_euler/output_FusionGain.dat");
		outputfile4=fopen(output4,"a+");
		
			fprintf(outputfile4, "%e\t%e\t\n", t*1.0e+9, total_output_energy / input_energy);
					
		fclose(outputfile4);

///////////////////////////


		FILE*outputfile5;
	
		sprintf(output5,"../output_euler/output_tracking/output_n_%08d_t_%e.dat",nn,t);
		outputfile5 = fopen(output5,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
				fprintf(outputfile5, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[0]) {
					fprintf(outputfile5, "\n");
				}
			}
		}

		fclose(outputfile5);
//////////////////
/*
		FILE*outputfile6;
	
		sprintf(output6,"output_tracking/output_2_%d.dat",nn);
		outputfile6 = fopen(output6,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[2]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[2]; Point_index_phi++){
				fprintf(outputfile6, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Y[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Z[2][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[2]) {
					fprintf(outputfile6, "\n");
				}
			}
		}


		fclose(outputfile6);
*/
///////////	
		
		FILE*outputfile8;
	
		sprintf(output8,"../output_euler/output_RMS.dat");
		outputfile8=fopen(output8,"a+");
		
			fprintf(outputfile8, "%e\t%e\t%e\t%e\n", t*1.0e+9, RMS_Ti*100.0, RMS_rho*100.0, RMS_rhoR*100.0);
					
		fclose(outputfile8);

		OutputTime = t + 0.001e-8; //OutputStep;
	//	OutputTime = OutputStep;
		printf("OutputTime = %e\n", OutputTime);
			
	
	if(atomicnum[5][5][5] == 1){
		printf("\tMaterialRecognation_failed\n");
		exit(1);
	}
	


		#pragma omp parallel for private(j,k)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(atomicnum[i][j][k] == 0){
						atomicnum[i][j][k] = 1;
					}
					
				}
			}
		}


}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/relax.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


//#include"MS.cpp"
#include <omp.h>

void relax(void) {

	int i, j, k;
	int mk,mi,mj,pivot;
	double amax,Akk,Aik,ax;
	int N;
	double MatA[im+1][5][5], S[im+1][5];

	#pragma omp parallel for private(j,k,lambdaEI,gsaiIg,Ig,omegai,omegar,phii,phir,betai,betar,G,alphai,alphar,gammma,lambda,Xg,Yg,Ag,Bg,gsaii0,gsair0,Ci,Cr,pivot,mk,amax,Akk,Aik,mi,mj,ax)
	for (i = 2; i<im-1; i++) {
		for (j = 2; j<jm-1; j++) {
			for (k = 2; k<km-1; k++) {
				if (Tinew[i][j][k]>0. && Tenew[i][j][k]>0. && Trnew[i][j][k]>0. && rhonew[i][j][k]>0. && atomicnum[i][j][k]!=0) {
					//J convert to K 
					Tistar[i][j][k] = Tinew[i][j][k] / kb;
					Testar[i][j][k]= Tenew[i][j][k] / kb;
					Trstar[i][j][k] = Trnew[i][j][k] / kb;

					atomicmassnumber[i][j][k] = meos[i][j][k] * M0 / (1.9926e-26)*12.;

					if (Tenew[i][j][k] * T0*6.241e18<10) {
						lambdaEI = 15.;
					}
					if (Tenew[i][j][k] * T0*6.241e18>10) {
						lambdaEI = 15.0;
					}
					gsaiIg = Testar[i][j][k] / Trstar[i][j][k];
					Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
					if (gsaiIg>1.e10) {
						Ig = 1.;
					}

					omegai = 1. / (32.*sqrt(2.*M_PI))*(Nnew[i][j][k] * N0*pow(charge[i][j][k], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber[i][j][k]) / (pow(Tenew[i][j][k] * T0, 3. / 2.));
					aw[i][j][k] = 1000.0 * M0*meos[i][j][k] * Na;  
					omegar = 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0);


					if (isinf(omegar) || isnan(omegar)) {
						printf("%d %d %d %e %e %e %e %e %e %e %e\n", i, j, k, charge[i][j][k], Nnew[i][j][k], Testar[i][j][k], CVenew[i][j][k], 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0), CVrnew[i][j][k], Trnew[i][j][k], CVenew[i][j][k]);
						getchar();
					}

					if (isnan(omegai)) { printf("omegai %d %d %d\n ", i, j, k); exit(0); }
					if (isnan(omegar)) { printf("omegar %d %d %d\n ", i, j, k); exit(0); }

					phii = 0.;
					phir = 0.;

					betai = 1.0 + CVinew[i][j][k] / CVenew[i][j][k];
					betar = 1.0 + CVenew[i][j][k] / CVrnew[i][j][k];

					G = CVinew[i][j][k] / CVenew[i][j][k];

					alphai = (phir + betar * phii)*omegar;
					alphar = (phii*G + betai * phir)*omegai;

					gammma = (betai*betar - G)*omegai*omegar;

					lambda = betai * omegai + betar * omegar;

					Xg = -0.5*lambda + 0.5*sqrt(lambda*lambda - 4.0*gammma);
					Yg = -0.5*lambda - 0.5*sqrt(lambda*lambda - 4.0*gammma);

					Ag = (exp(Xg*Dtnew*t0) - 1.0) / (Xg*Dtnew*t0) - (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					if (Xg == 0.) {
						Ag = -(exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					}
					else if (Yg == 0.) {
						Ag = 0.;
					}

					if (isnan(Ag)) { printf("Ag %e %d %d %d %e %e %e %e %e %e %e\n ", Ag, i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma), omegai, omegar, betai, betar); exit(0); }
					Bg = (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);

					if (Yg == 0.) {
						Bg = 0.;
					}
					if (Dtnew == 0.) {
						Ag = 0.;
						Bg = 0.;
					}

					gsaii0 = Tistar[i][j][k] * T0 - Testar[i][j][k] * T0;
					gsair0 = Testar[i][j][k] * T0 - Trstar[i][j][k] * T0;

					Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - alphai / gammma)) + 0.5*(gsaii0 - alphai / gammma);
					Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - alphar / gammma)) + 0.5*(gsair0 - alphar / gammma);
					if (alphai == 0.) { Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - 0.)) + 0.5*(gsaii0 - 0.); }
					if (alphar == 0.) { Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - 0.)) + 0.5*(gsair0 - 0.); }

					if (isnan(Ag)) { printf("Ag %d %d %d %e %e %e\n ", i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma)); exit(0); }
					if (isnan(Bg)) { printf("Bg %d %d %d\n ", i, j, k); exit(0); }

					
						MatA[i][0][0] = 1 + Dtnew * t0*omegai;
						MatA[i][0][1] = -Dtnew * t0*omegai;
						MatA[i][0][2] = 0.;
						MatA[i][0][3] = Tistar[i][j][k] * T0;
						MatA[i][1][0] = -Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai;
						MatA[i][1][1] = 1.0 + Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai + Dtnew * t0*omegar;
						MatA[i][1][2] = -Dtnew * t0*omegar;
						MatA[i][1][3] = Testar[i][j][k] * T0;
						MatA[i][2][0] = 0.0;
						MatA[i][2][1] = -Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][2] = 1.0 + Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][3] = Trstar[i][j][k] * T0;
	
						//matrix(3);
						N = 3;
		
				//forward arase
				for(mk=0;mk<N-1;++mk){
					//partial pivot selection
					pivot=mk;	
					amax=fabs(MatA[i][mk][mk]);
					for(mi=mk+1;mi<N;++mi){
						if(fabs(MatA[i][mi][mk])>amax){
							amax=fabs(MatA[i][mi][mk]);
							pivot=mi;
						}
					}	
					if(pivot!=mk){		
						for(mi=mk;mi<N+1;mi++){
							S[i][mi]=MatA[i][pivot][mi];
							MatA[i][pivot][mi]=MatA[i][mk][mi];
							MatA[i][mk][mi]=S[i][mi];
						}
					}	
					Akk=MatA[i][mk][mk];
					for(mi=mk+1;mi<N;++mi){
						Aik=MatA[i][mi][mk];
						for(mj=mk;mj<N+1;++mj){
							MatA[i][mi][mj]=MatA[i][mi][mj]-Aik*(MatA[i][mk][mj]/Akk);
						}
					}
				}
			
				//back substitution
				MatA[i][N-1][N]=MatA[i][N-1][N]/MatA[i][N-1][N-1];
				for(mi=N-2;mi>=0;--mi){
					ax=0.0;
					for(mj=mi+1;mj<N;++mj){
						ax+=MatA[i][mi][mj]*MatA[i][mj][N];
					}
					MatA[i][mi][N]=(MatA[i][mi][N]-ax)/MatA[i][mi][mi];
				}
		
							Tinew[i][j][k] = MatA[i][0][3] * kb / T0;
							Tenew[i][j][k] = MatA[i][1][3] * kb / T0;
							Trnew[i][j][k] = MatA[i][2][3] * kb / T0;
							if (isnan(Tinew[i][j][k])) { printf("%d %d %d\n ", i, j, k); }
					}
				}
			}
		}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Trnew[i][j][1] = Trnew[i][j][2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			Tinew[i][j][km-1] = Tinew[i][j][km-1];
			Tenew[i][j][km-1] = Tenew[i][j][km-1];
			Trnew[i][j][km-1] = Trnew[i][j][km-1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}	
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Trnew[i][1][k] = Trnew[i][2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}	
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Trnew[1][j][k] = Trnew[2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}	
	}

	
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/relax_define.h <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax_define.h"                                                                       
//                                                                                       
// The definition of variables for calculating three-temperature relaxations among Ti,
// Te and Tr
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_relax_define_h_
#define INCLUDED_relax_define_h_

//define variables//
double	***Tistar, ***Testar, ***Trstar;
double  gsaiIg, Ig, lambdaEI, omegai, omegar, ***aw, phii, phir, betai, betar, alphai, alphar, gammma, lambda, Xg, Yg, Ag, Bg, gsaii0, gsair0, Ci, Cr, gsaii, omegaiav, omegarav, phiiav, phirav, alphaiav, alpharav, gammaav, gsair, Kie, Kre, G, omegab, omegac; 

double ElectronMass = 9.129e-31 / M0;
double EnergyCheck1, EnergyCheck2;
//double ElectronMass = me/M0; 
double ProtonMass = 1.672621890e-27/M0;
double ***atomicmassnumber;

int flag;

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_euler3D/rhoR_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "rhoR_ECSH.cpp"                                                                       
//                                                                                       
// rhoR_ECSH(): a procedure to calculate rhoR. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void rhoR_ECSH()
{
			int i,j,k;
	
			double DTmass_cal = 0.0;
			#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
			for(i=0;i<=im;i++){
				for(j=0;j<=jm;j++){
					for(k=0;k<=km;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
						}
					}
				}
			}
			
			double mass_i = 0.0;
			double mass_j = 0.0;		
			double mass_k = 0.0;

			#pragma omp parallel for private(j,k), reduction(+:mass_i,mass_j,mass_k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							mass_i += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (i-2));
							mass_j += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (j-2));
							mass_k += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (k-2));						
						}
					}
				}
			}
			//r_g = sqrt(pow(mass_i *dX / DTmass_cal,2.0) + pow(mass_j * dY / DTmass_cal,2.0) + pow(mass_k * dZ / DTmass_cal,2.0));

			i_g = (mass_i / DTmass_cal);
			j_g = (mass_j / DTmass_cal);
			k_g = (mass_k / DTmass_cal);
	
			int theta_rhoR, phi_rhoR, r_rhoR;
			int r_max = im*2;
			double rho_rhoR;	//[theta][phi]
			double rhoR1[theta_max+1][phi_max+1];	//[theta][phi]
			double r_Length_rhoR[theta_max+1][phi_max+1];

			for(theta_rhoR = 0; theta_rhoR <= theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR <= phi_max; phi_rhoR++){
					rhoR1[theta_rhoR][phi_rhoR] = 0.0;
					r_Length_rhoR[theta_rhoR][phi_rhoR] = 0;
				}		
			}

			double di_rhoR, dj_rhoR, dk_rhoR;

			int Point_index_theta;
		  	int Point_index_phi;
			
			
			double r_Length,r_boundary;

			double i_rhoR, j_rhoR, k_rhoR;
			double i_rhoR_shifted,j_rhoR_shifted,k_rhoR_shifted;

			double PointInMesh_i_shifted_1, PointInMesh_j_shifted_1, PointInMesh_k_shifted_1;
			double PointInMesh_i_shifted_2, PointInMesh_j_shifted_2, PointInMesh_k_shifted_2;
			double PointInMesh_i,PointInMesh_j,PointInMesh_k;

			double i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1;
			double i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2;
	
			#pragma omp parallel for private(rho_rhoR,phi_rhoR,r_rhoR,i_rhoR,j_rhoR,k_rhoR,i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1,i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2,PointInMesh_i,PointInMesh_j,PointInMesh_k,PointInMesh_i_shifted_1,PointInMesh_j_shifted_1,PointInMesh_k_shifted_1,PointInMesh_i_shifted_2,PointInMesh_j_shifted_2,PointInMesh_k_shifted_2), reduction(+:mass_i,mass_j,mass_k)
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					for(r_rhoR = 0; r_rhoR < r_max; r_rhoR++){
						i_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * cos(2.0*phi_rhoR/phi_max*pi) + i_g);	
						j_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * sin(2.0*phi_rhoR/phi_max*pi) + j_g);	
						k_rhoR = (r_rhoR * cos(theta_rhoR/theta_max*pi) + k_g);
						if((int)i_rhoR < 0 && (int)i_rhoR > im && (int)j_rhoR < 0 && (int)j_rhoR > jm && (int)k_rhoR < 0 && (int)k_rhoR > km){
							break;
						}
						else{
							if(atomicnum[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] == 1 && MaterialState_check1[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] != 1){
								r_Length_rhoR[theta_rhoR][phi_rhoR] = r_rhoR;

								i_rhoR_shifted_1 = i_rhoR + 0.5;
								j_rhoR_shifted_1 = j_rhoR + 0.5;
								k_rhoR_shifted_1 = k_rhoR + 0.5;

								i_rhoR_shifted_2 = i_rhoR - 0.5;
								j_rhoR_shifted_2 = j_rhoR - 0.5;
								k_rhoR_shifted_2 = k_rhoR - 0.5;

								PointInMesh_i = i_rhoR - (int)i_rhoR;
								PointInMesh_j = j_rhoR - (int)j_rhoR;
								PointInMesh_k = k_rhoR - (int)k_rhoR;

								PointInMesh_i_shifted_1 = i_rhoR + 0.5 - (int)i_rhoR_shifted_1;
								PointInMesh_j_shifted_1 = j_rhoR + 0.5 - (int)j_rhoR_shifted_1;
								PointInMesh_k_shifted_1 = k_rhoR + 0.5 - (int)k_rhoR_shifted_1;

								PointInMesh_i_shifted_2 = i_rhoR - 0.5 - (int)i_rhoR_shifted_2;
								PointInMesh_j_shifted_2 = j_rhoR - 0.5 - (int)j_rhoR_shifted_2;
								PointInMesh_k_shifted_2 = k_rhoR - 0.5 - (int)k_rhoR_shifted_2;
									
								rho_rhoR = PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]									
														+ PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)];


								if(rho_rhoR > 0.0){
								//	printf("Ti_mode3 = %e rho_mode3 = %e\n",Ti_mode3[r_mode][theta_mode][phi_mode],rho_mode3[r_mode][theta_mode][phi_mode]);
								}
								else{ 
									printf("error_interpolation\n");
									printf("rho_rhoR = %e\n",rho_rhoR);
									exit(1);
								}

								rhoR1[theta_rhoR][phi_rhoR] += rho_rhoR * rho0 * dX * L0 * 1.0e-1;
							}
							else{
								break;
							}			
						}
					}
				}		
			}

			double rhoR2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					rhoR2 += rhoR1[theta_rhoR][phi_rhoR]; 
				}		
			}
 
			ave_rho2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					ave_rho2 += rhoR1[theta_rhoR][phi_rhoR] / (double)r_Length_rhoR[theta_rhoR][phi_rhoR];
				}		
			}
			rhoR = rhoR2 / (double)(theta_max*phi_max);
			ave_rho3 = ave_rho2 / (double)(theta_max*phi_max);

			printf("rhoR = %e\n",rhoR);



}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/BC_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "BC_LC.cpp"
//
// bc_jacobian3D():This function sets the boundary condition of Jacobian.
//
// bc_temperature3D():This function sets the boundary condition of temperature of ion, electron and radiation.
//
// bc_artv3D():This function sets the boundary condition of the coefficient calculated by the function artv() of
//           artv.cpp.
//
// bc_eos3D():This function sets the boundary condition of the coefficients related to the equation of state.
//
// bc_coc3D(): This function sets the boundary condition of the coefficient related to the coordinate in the
//           Lagrangian mesh.
//
// bc_dif3D():This function sets the boundary condition of coefficients related to the equation of motion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void bc_jacobian3D(void) {

	int i, j, k;

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {
			rhonew[k][j][1] = rhonew[k][j][2];
			rhonew[k][j][im - 1] = rhonew[k][j][im - 2];
			Jnew[k][j][1] = Jnew[k][j][2];
			Jnew[k][j][im - 1] = Jnew[k][j][im - 2];
		}
	}
	/*
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				rhonew[k][1][i] = rhonew[k][2][i];
				rhonew[k][jm - 1][i] = rhonew[k][jm - 2][i];
				Jnew[k][1][i] = Jnew[k][2][i];
				Jnew[k][jm - 1][i] = Jnew[k][jm - 2][i];
			}
		}
	}
	*/
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				rhonew[1][j][i] = rhonew[2][j][i];
				rhonew[km - 1][j][i] = rhonew[km - 2][j][i];
				Jnew[1][j][i] = Jnew[km - 2][j][i];
				Jnew[km - 1][j][i] = Jnew[km - 2][j][i];
			}
		}
	}
	*/

}


void bc_temperature3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i < im; i++) {
				Tinew[1][j][i] = Tinew[2][j][i];
				Tinew[km - 1][j][i] = Tinew[km - 2][j][i];
				Tenew[1][j][i] = Tenew[2][j][i];
				Tenew[km - 1][j][i] = Tenew[km - 2][j][i];
				Trnew[1][j][i] = Trnew[2][j][i];
				Trnew[km - 1][j][i] = Trnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				Tinew[k][1][i] = Tinew[k][2][i];
				Tinew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Tenew[k][1][i] = Tenew[k][2][i];
				Tenew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Trnew[k][1][i] = Trnew[k][2][i];
				Trnew[k][jm - 1][i] = Trnew[k][jm - 2][i];
			}
		}
	}
	*/
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			Tinew[k][j][1] = Tinew[k][j][2];
			Tinew[k][j][im - 1] = Tinew[k][j][im - 2];
			Tenew[k][j][1] = Tenew[k][j][2];
			Tenew[k][j][im - 1] = Tenew[k][j][im - 2];
			Trnew[k][j][1] = Trnew[k][j][2];
			Trnew[k][j][im - 1] = Trnew[k][j][im - 2];
		}
	}

	if (mesh_status == 5 || mesh_status == 20) {
		
		for (i = 2; i < im; i++) {
			Tisum1 = 0.; Tisum2 = 0.; Tesum1 = 0.; Tesum2 = 0.; Trsum1 = 0.; Trsum2 = 0.; ksum1 = 0.; ksum2 = 0.;
			for (k = 1; k <= km; k++) {
				Tisum1 = Tisum1 + Tinew[k][2][i];
				Tisum2 = Tisum2 + Tinew[k][jm - 2][i];
				Tesum1 = Tesum1 + Tenew[k][2][i];
				Tesum2 = Tesum2 + Tenew[k][jm - 2][i];
				Trsum1 = Trsum1 + Trnew[k][2][i];
				Trsum2 = Trsum2 + Trnew[k][jm - 2][i];
				ksum1++; ksum2++;
				if (isnan(Tisum1) || isinf(Tisum1) || isnan(Tisum2) || isinf(Tisum2) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e Ti1:%e Ti2:%e\n", k, j, i, Tisum1, Tisum2, Tinew[k][2][i], Tinew[k][jm - 2 ][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tesum1) || isinf(Tesum1) || isnan(Tesum2) || isinf(Tesum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Tesum1, Tesum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trsum1) || isinf(Trsum1) || isnan(Trsum2) || isinf(Trsum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Trsum1, Trsum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(ksum1) || isinf(ksum1) || isnan(ksum2) || isinf(ksum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, ksum1, ksum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
			Tisum1 = Tisum1 / ksum1;
			Tisum2 = Tisum2 / ksum2;
			Tesum1 = Tesum1 / ksum1;
			Tesum2 = Tesum2 / ksum2;
			Trsum1 = Trsum1 / ksum1;
			Trsum2 = Trsum2 / ksum2;
			for (k = 1; k <= km; k++) {
				Tinew[k][2][i] = Tisum1;
				Tinew[k][jm - 2][i] = Tisum2;
				Tenew[k][2][i] = Tesum1;
				Tenew[k][jm - 2][i] = Tesum2;
				Trnew[k][2][i] = Trsum1;
				Trnew[k][jm - 2][i] = Trsum2;
				if (isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("Ti[%d][1][%d]:%e Ti[%d][jm-1][%d]:%e\n", k, i, Tinew[k][2][i], k, i, Tinew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i])) {
					printf("Te[%d][1][%d]:%e Te[%d][jm-1][%d]:%e\n", k, i, Tenew[k][2][i], k, i, Tenew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i])) {
					printf("Tr[%d][1][%d]:%e Tr[%d][jm-1][%d]:%e\n", k, i, Trnew[k][2][i], k, i, Trnew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
		}

	}

}

void bc_artv3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {

				qAnew[1][j][i] = qAnew[2][j][i];
				qAnew[km - 1][j][i] = qAnew[km - 2][j][i];
				qBnew[1][j][i] = qBnew[2][j][i];
				qBnew[km - 1][j][i] = qBnew[km - 2][j][i];
				qCnew[1][j][i] = qCnew[2][j][i];
				qCnew[km - 1][j][i] = qCnew[km - 2][j][i];
				qnew[1][j][i] = qnew[2][j][i];
				qnew[km - 1][j][i] = qnew[km - 2][j][i];

			}
		}
	}

	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {

				qAnew[k][1][i] = qAnew[k][2][i];
				qAnew[k][jm - 1][i] = qAnew[k][jm - 2][i];
				qBnew[k][1][i] = qBnew[k][2][i];
				qBnew[k][jm - 1][i] = qBnew[k][jm - 2][i];
				qCnew[k][1][i] = qCnew[k][2][i];
				qCnew[k][jm - 1][i] = qCnew[k][jm - 2][i];
				qnew[k][1][i] = qnew[k][2][i];
				qnew[k][jm - 1][i] = qnew[k][jm - 2][i];

			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB1new[k][j][im - 1] = qB1new[k][j][im - 2];
			qC1new[k][j][im - 1] = qC1new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB1new[k][j][1] = qB1new[k][j][2];
			qC1new[k][j][1] = qC1new[k][j][2];

			qA1new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA1new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB2new[k][j][im - 1] = qB2new[k][j][im - 2];
			qC2new[k][j][im - 1] = qC2new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB2new[k][j][1] = qB2new[k][j][2];
			qC2new[k][j][1] = qC2new[k][j][2];

			qA2new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][1] = 0.;

			qA2new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB3new[k][j][im - 1] = qB3new[k][j][im - 2];
			qC3new[k][j][im - 1] = qC3new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB3new[k][j][1] = qB3new[k][j][2];
			qC3new[k][j][1] = qC3new[k][j][2];

			qA3new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA3new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB4new[k][j][im - 1] = qB4new[k][j][im - 2];
			qC4new[k][j][im - 1] = qC4new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB4new[k][j][1] = qB4new[k][j][2];
			qC4new[k][j][1] = qC4new[k][j][2];

			qA4new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA4new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

		}
	}

}

/******************/
/** --- EOS--- **/
/******************/
void bc_eos(void)
{
	/*
	for(k=1;k<=km;k++){ 
		N[1][k]   = N[2][k];			   
		N[lm-1][k]= N[lm-2][k];		
		//N[lm][k]  = N[lm-3][k];		
	}
	for(l=1;l<=lm;l++){	
		N[l][1]   = N[l][2];			   
		N[l][km]  = N[l][km-1];		
	}

	for(l=2;l<=lm-2;l++){
		pinew[l][km-1]= 0.;
		pinew[l][km]  = 0.;
		penew[l][km-1]= 0.;
		penew[l][km]  = 0.;
		prnew[l][km-1]= prnew[l][km-2];
		prnew[l][km]  = prnew[l][km-2];

		pinew[l][1]   = 0.;
		penew[l][1]   = 0.;
		prnew[l][1]   = prnew[l][2];
		if(Rnew[l][2]==0. && Rnew[l+1][2]==0.){
			pinew[l][1]= pinew[l][2];
			penew[l][1]= penew[l][2];
		}
		else if(Znew[l][2]==0. && Znew[l+1][2]==0.){
		pinew[l][1]= pinew[l][2];
		penew[l][1]= penew[l][2];
		}
	}
	for(k=1;k<=km;k++){
		pinew[1][k]   = pinew[2][k];
		pinew[lm-1][k]= pinew[lm-2][k];
		pinew[lm][k]  = pinew[lm-3][k];
		penew[1][k]   = penew[2][k];
		penew[lm-1][k]= penew[lm-2][k];
		penew[lm][k]  = penew[lm-3][k];
		prnew[1][k]   = prnew[2][k];
		prnew[lm-1][k]= prnew[lm-2][k];
		prnew[lm][k]  = prnew[lm-3][k];
	}

	for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			pnew[l][k]    = pinew[l][k]+penew[l][k]+prnew[l][k];
		} 
	}

	for(k=1;k<=km;k++){ 
		CVinew[1][k]   = CVinew[2][k];		
		BTinew[1][k]   = BTinew[2][k];	   
		CVinew[lm-1][k]= CVinew[lm-2][k];		
		BTinew[lm-1][k]= BTinew[lm-2][k];
		CVinew[lm][k]  = CVinew[lm-3][k];		
		BTinew[lm][k]  = BTinew[lm-3][k];

		CVenew[1][k]   = CVenew[2][k];		
		BTenew[1][k]   = BTenew[2][k];	   
		CVenew[lm-1][k]= CVenew[lm-2][k];		
		BTenew[lm-1][k]= BTenew[lm-2][k];
		CVenew[lm][k]  = CVenew[lm-3][k];		
		BTenew[lm][k]  = BTenew[lm-3][k];

		CVrnew[1][k]   = CVrnew[2][k];
		BTrnew[1][k]   = BTrnew[2][k];	   
		CVrnew[lm-1][k]= CVrnew[lm-2][k];		
		BTrnew[lm-1][k]= BTrnew[lm-2][k];
		CVrnew[lm][k]  = CVrnew[lm-3][k];		
		BTrnew[lm][k]  = BTrnew[lm-3][k];
	}	
	for(l=1;l<=lm;l++){	
		CVinew[l][1]   = CVinew[l][2];		
		BTinew[l][1]   = BTinew[l][2];	   
		CVinew[l][km]  = CVinew[l][km-1];		
		BTinew[l][km]  = BTinew[l][km-1];
	
		CVenew[l][1]   = CVenew[l][2];
		BTenew[l][1]   = BTenew[l][2];	   
		CVenew[l][km]  = CVenew[l][km-1];		
		BTenew[l][km]  = BTenew[l][km-1];

		CVrnew[l][1]   = CVrnew[l][2];		
		BTrnew[l][1]   = BTrnew[l][2];	   
		CVrnew[l][km]  = CVrnew[l][km-1];		
		BTrnew[l][km]  = BTrnew[l][km-1];
	}
	*/
}

void bc_eos3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				pinew[1][j][i] = pinew[2][j][i];
				pinew[km - 1][j][i] = pinew[km - 2][j][i];
				penew[1][j][i] = penew[2][j][i];
				penew[km - 1][j][i] = penew[km - 2][j][i];
				prnew[1][j][i] = prnew[2][j][i];
				prnew[km - 1][j][i] = prnew[km - 2][j][i];
				CVinew[1][j][i] = CVinew[2][j][i];
				CVinew[km - 1][j][i] = CVinew[km - 2][j][i];
				CVenew[1][j][i] = CVenew[2][j][i];
				CVenew[km - 1][j][i] = CVenew[km - 2][j][i];
				CVrnew[1][j][i] = CVrnew[2][j][i];
				CVrnew[km - 1][j][i] = CVrnew[km - 2][j][i];
				N[1][j][i] = N[2][j][i];
				N[km - 1][j][i] = N[km - 2][j][i];
				BTnew[1][j][i] = BTnew[2][j][i];
				BTnew[km - 1][j][i] = BTnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				pinew[k][1][i] = pinew[k][2][i];
				pinew[k][jm - 1][i] = pinew[k][jm - 2][i];
				penew[k][1][i] = penew[k][2][i];
				penew[k][jm - 1][i] = penew[k][jm - 2][i];
				prnew[k][1][i] = prnew[k][2][i];
				prnew[k][jm - 1][i] = prnew[k][jm - 2][i];
				CVinew[k][1][i] = CVinew[k][2][i];
				CVinew[k][jm - 1][i] = CVinew[k][jm - 2][i];
				CVenew[k][1][i] = CVenew[k][2][i];
				CVenew[k][jm - 1][i] = CVenew[k][jm - 2][i];
				CVrnew[k][1][i] = CVrnew[k][2][i];
				CVrnew[k][jm - 1][i] = CVrnew[k][jm - 2][i];
				N[k][1][i] = N[k][2][i];
				N[k][jm - 1][i] = N[k][jm - 2][i];
				BTnew[k][1][i] = BTnew[k][2][i];
				BTnew[k][jm - 1][i] = BTnew[k][jm - 2][i];
			}
		}
	}
	*/
	
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//pinew[k][j][1] = pinew[k][j][2];
			//pinew[k][j][im - 1] = pinew[k][j][im - 2];
			//penew[k][j][1] = penew[k][j][2];
			//penew[k][j][im - 1] = penew[k][j][im - 2];
			prnew[k][j][1] = prnew[k][j][2];
			prnew[k][j][im - 1] = prnew[k][j][im - 2];
			CVinew[k][j][1] = CVinew[k][j][2];
			CVinew[k][j][im - 1] = CVinew[k][j][im - 2];
			CVenew[k][j][1] = CVenew[k][j][2];
			CVenew[k][j][im - 1] = CVenew[k][j][im - 2];
			CVrnew[k][j][1] = CVrnew[k][j][2];
			CVrnew[k][j][im - 1] = CVrnew[k][j][im - 2];
			N[k][j][1] = N[k][j][2];
			N[k][j][im - 1] = N[k][j][im - 2];
			BTnew[k][j][1] = BTnew[k][j][2];
			BTnew[k][j][im - 1] = BTnew[k][j][im - 2];

			pinew[k][j][1] = 0.;
			pinew[k][j][im - 1] = 0.;
			penew[k][j][1] = 0.;
			penew[k][j][im - 1] = 0.;			

		}
	}

}


/***************************/
/** --- Coordinates--- **/
/***************************/
void bc_coc(void)
{
	/*
	for(l=1;l<=lm;l++){
		if(fabs(Rnew[l][2])<=dR/40.){
			unew[l][2]=0.; 
		}
		else {
			Rnew[l][2] = Rnow[l][2]+Dtnew*unew[l][2];
		}
	}

	if(Rnew[3][2]<=dR/40.)   { Rnew[3][2] =dR/40.;}
	if(Rnew[lm-2][2]<=dR/40.){ Rnew[lm-2][2] =dR/40.;}

	for(l=2;l<=lm/4;l++){
		if(Rnew[l][2]>Rnew[l+1][2]){ Rnew[l+1][2] = Rnew[l][2]+dR/40.;}
	}
	for(l=lm-1;l>=3*lm/4;l--){
		if(Rnew[l][2]>Rnew[l-1][2]){ Rnew[l-1][2] = Rnew[l][2]+dR/40.;}
	}
	*/

//** boundary condition **//
    /*
	for(k=1;k<=km;k++){
		Rnew[1][k]   =-Rnew[3][k];
		Rnew[lm][k]  =-Rnew[lm-2][k];
		Znew[1][k]   = Znew[3][k];
		Znew[lm][k]  = Znew[lm-2][k];
		Rnew[2][k]   = 0.;
		Rnew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		Rnew[l][1] = Rnew[l][2]   - (Rnew[l][3]   -Rnew[l][2]   );
		Rnew[l][km]= Rnew[l][km-1]+ (Rnew[l][km-1]-Rnew[l][km-2]);
		Znew[l][1] = Znew[l][2]   - (Znew[l][3]   -Znew[l][2]   );
		Znew[l][km]= Znew[l][km-1]+ (Znew[l][km-1]-Znew[l][km-2]); 
    }
    for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			dist[l][k]= hypot(Rnew[l][k], Znew[l][k]);
			if(dist[l][2]<=dR/2.){
				for(l=1;l<=lm;l++){
				Rnew[l][2]=0., Rnew[l][1]=-Rnew[l][3], unew[l][2]=0., unew[l][1]=-unew[l][3]; 
				Znew[l][2]=0., Znew[l][1]=-Znew[l][3], vnew[l][2]=0., vnew[l][1]=-vnew[l][3];
				dist[l][2]=0., dist[l][1]= dist[l][3]; 
				}
			}
			Rhat[l][k]= fabs(Rnew[l][k]);
		} 
	}
	*/
}

void bc_coc3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {

				xnew[1][j][i] = xnew[3][j][i];
				xnew[km][j][i] = xnew[km - 2][j][i];

				//xnew[2][j][i] = x_memo[2][j][i];//0.;
				//xnew[km - 1][j][i] = x_memo[km - 1][j][i];//0.001 / L0;
				//xnew[1][j][i] = 2.*(xnew[2][j][i]) - xnew[3][j][i];
				//xnew[km][j][i] = 2.*(xnew[km - 1][j][i]) - xnew[km - 2][j][i];

				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				ynew[2][j][i] = y_memo[2][j][i];//0.;
				ynew[km - 1][j][i] = y_memo[km - 1][j][i];//0.001 / L0;
				ynew[1][j][i] = 2.*(ynew[2][j][i]) - ynew[3][j][i];
				ynew[km][j][i] = 2.*(ynew[km - 1][j][i]) - ynew[km - 2][j][i];
				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				//znew[1][j][i] = znew[3][j][i];
				//znew[km][j][i] = znew[km - 2][j][i];

				//znew[2][j][i] = z_memo[2][j][i];
				//znew[km - 1][j][i] = z_memo[km - 1][j][i];
				//znew[1][j][i] = 2.*(znew[2][j][i]) - znew[3][j][i];
				//znew[km][j][i] = 2.*(znew[km - 1][j][i]) - znew[km - 2][j][i];		

			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {

				xnew[k][jm - 1][i] = x_memo[k][jm - 1][i];
				xnew[k][2][i] = x_memo[k][2][i];
				xnew[k][1][i] = 2.*(xnew[k][2][i]) - xnew[k][3][i];
				xnew[k][jm][i] = 2.*(xnew[k][jm - 1][i]) - xnew[k][jm - 2][i];

				//xnew[k][1][i] = xnew[k][3][i];
				//xnew[k][jm][i] = xnew[k][jm - 2][i];

				ynew[k][jm - 1][i] = y_memo[k][jm - 1][i];//0.001 / L0;
				ynew[k][2][i] = y_memo[k][2][i];
				ynew[k][1][i] = 2.*(ynew[k][2][i]) - ynew[k][3][i];
				ynew[k][jm][i] = 2.*(ynew[k][jm - 1][i]) - ynew[k][jm - 2][i];

				//ynew[k][1][i] = ynew[k][3][i];
				//ynew[k][jm][i] = ynew[k][jm - 2][i];

				//znew[k][jm - 1][i] = z_memo[k][jm - 1][i];//0.001 / L0;
				//znew[k][2][i] = z_memo[k][2][i];
				//znew[k][1][i] = 2.*(znew[k][2][i]) - znew[k][3][i];
				//znew[k][jm][i] = 2.*(znew[k][jm - 1][i]) - znew[k][jm - 2][i];

				znew[k][1][i] = znew[k][3][i];
				znew[k][jm][i] = znew[k][jm - 2][i];

			}
		}
	}
	*/



#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {

			//xnew[k][j][1] = xnew[k][j][3];
			//xnew[k][j][im] = xnew[k][j][im - 2];

			//xnew[k][j][2] = x_memo[k][j][2];
			//xnew[k][j][im - 1] = x_memo[k][j][im - 1];
			xnew[k][j][1] = 2.*(xnew[k][j][2]) - xnew[k][j][3];
			xnew[k][j][im] = 2.*(xnew[k][j][im - 1]) - xnew[k][j][im - 2];

			//ynew[k][j][1] = ynew[k][j][3];
			//ynew[k][j][im] = ynew[k][j][im - 2];

			//ynew[k][j][2] = y_memo[k][j][2];
			//ynew[k][j][im - 1] = y_memo[k][j][im - 1];
			ynew[k][j][1] = 2.*(ynew[k][j][2]) - ynew[k][j][3];
			ynew[k][j][im] = 2.*(ynew[k][j][im - 1]) - ynew[k][j][im - 2];

			//znew[k][j][1] = znew[k][j][3];
			//znew[k][j][im] = znew[k][j][im - 2];

			//znew[k][j][2] = z_memo[k][j][2];
			//znew[k][j][im - 1] = z_memo[k][j][im - 1];
			znew[k][j][1] = 2.*(znew[k][j][2]) - znew[k][j][3];
			znew[k][j][im] = 2.*(znew[k][j][im - 1]) - znew[k][j][im - 2];

		}
	}


}

/**************************************************/
/** --- Differential momentum equation --- **/
/**************************************************/
void bc_dif(void){
/* boundary condition */
	/*
	for(k=1;k<=km;k++){
		unew[1][k]   =-unew[3][k];
		vnew[1][k]   =-vnew[3][k];
		unew[lm][k]  =-unew[lm-2][k];
		vnew[lm][k]  =-vnew[lm-2][k];
		unew[2][k]   = 0.;
		unew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		unew[l][1]   = unew[l][2];
		vnew[l][1]   = vnew[l][2];
		unew[l][km]  = unew[l][km-1];
		vnew[l][km]  = vnew[l][km-1];
    }
	*/
/* Vr, Vtheta, speed */
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//if(dist[l][k]==0.){
			//	theta[l][k]= ((l-2.)/(lm-3.)-.5)*(pi);
			//}
			//else{
			//theta[l][k]= 0.5*pi+asin(Znew[l][k]/dist[l][k]);  
			//}
		//} 
	//}
   // for(k=1;k<=km;k++){
		//theta[1][k] = theta[2][k]   -(theta[3][k]-theta[2][k]);
		//theta[lm][k]= theta[lm-1][k]+(theta[lm-1][k]-theta[lm-2][k]);
    //}
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//Vr[l][k]    = unew[l][k]*sin(theta[l][k])-vnew[l][k]*cos(theta[l][k]);
			//Vtheta[l][k]= unew[l][k]*cos(theta[l][k])+vnew[l][k]*sin(theta[l][k]);
			//speed[l][k] = hypot(unew[l][k], vnew[l][k]);
		//} 
	//}
}
void bc_dif3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				unew[1][j][i] = unew[3][j][i];
				unew[km][j][i] = unew[km - 2][j][i];
				//unew[2][j][i] = 0.;
				//unew[km - 1][j][i] = 0.;
				vnew[1][j][i] = -vnew[3][j][i];
				vnew[km][j][i] = -vnew[km - 2][j][i];
				vnew[2][j][i] = 0.;
				vnew[km - 1][j][i] = 0.;
				wnew[1][j][i] = wnew[3][j][i];
				wnew[km][j][i] = wnew[km - 2][j][i];
				//wnew[2][j][i] = 0.;
				//wnew[km - 1][j][i] = 0.;
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {
				unew[k][1][i] = -unew[k][3][i];
				unew[k][jm][i] = -unew[k][jm - 2][i];
				unew[k][jm - 1][i] = 0.;
				unew[k][2][i] = 0.;
				vnew[k][1][i] = -vnew[k][3][i];
				vnew[k][jm][i] = -vnew[k][jm - 2][i];
				vnew[k][jm - 1][i] = 0.;
				vnew[k][2][i] = 0.;
				wnew[k][1][i] = wnew[k][3][i];
				wnew[k][jm][i] = wnew[k][jm - 2][i];
				//wnew[k][jm - 1][i] = 0.;
				//wnew[k][2][i] = 0.;
			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			//unew[k][j][1] = unew[k][j][2];
			//unew[k][j][im] = unew[k][j][im - 1];
			//unew[k][j][2] = 0.;
			//unew[k][j][im - 1] = 0.;
			//vnew[k][j][1] = vnew[k][j][2];
			//vnew[k][j][im] = vnew[k][j][im - 1];
			//vnew[k][j][2] = 0.;
			//vnew[k][j][im - 1] = 0.;
			//wnew[k][j][1] = wnew[k][j][2];
			//wnew[k][j][im] = wnew[k][j][im - 1];
			//wnew[k][j][2] = 0.;
			//wnew[k][j][im - 1] = 0.;
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/BeamMaking.cpp <==
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void BeamMaking(void){
double make_t=0.,stept=0.0001;
FILE*Beamout;
double BeamShape;
while(make_t<=t_end + del_t_end){
    if (make_t < t_Beam1) {
		BeamShape = 0.0;
	}
	else if (make_t < (t_Beam1 + del_t_Beam1)) {
		BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (make_t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam2) {
		BeamShape = Power_1;
	}
	else if (make_t < (t_Beam2 + del_t_Beam2)) {
		BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (make_t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam3) {
		BeamShape = Power_2;
	}
	else if (make_t < (t_Beam3 + del_t_Beam3)) {
		BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (make_t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam4) {
		BeamShape = Power_3;
	}
	else if (make_t < (t_Beam4 + del_t_Beam4)) {
		BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (make_t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam5) {
		BeamShape = Power_4;
	}
	else if (make_t < (t_Beam5 + del_t_Beam5)) {
		BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (make_t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_end) {
		BeamShape = Power_5;
	}
	else if (make_t < (t_end + del_t_end)) {
		BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (make_t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
	}

	Beamout = fopen("../output/Beam.dat", "a+");
	fprintf(Beamout, "%e\t%e\n", make_t, BeamShape);
	fclose(Beamout);
	Beaminput = Beaminput+ BeamShape*stept*t0;
    make_t += stept;
}
    

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/CONSTANT.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The definition of constants and normalization factors.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_CONSTANT_h_
#define INCLUDED_CONSTANT_h_

/* constant */
const double pi     = 3.141592654;           // Circular constant
const double kb     = 1.3806e-23;            // Boltzmann constant  [J/K]
const double qe     = 1.60217733e-19;        // Electron Charge     [C]
const double qe2    = 2.567e-38;             // Squared elementary charge
const double Na     = 6.02214199e23;         // Avogadro constant   [1/mol]
const double C      = 299792458.;            // Speed of light in vaccum, in m/s
const double C2     = 8.987552e16;           // Squared speed of light
const double me     = 9.109e-31;             // Electron mass, in kg
const double hp     = 6.62606957e-34;	      // Planck's constant [m^2* kg / s]
const double sigma  = 5.6704e-8;          // Stefan-Boltzmann constant [W/(m^2*K^4)]
const double alphaFS= 7.2973525698e-3;    // fine-structure constant
const double eps0   = 8.8542e-12;  // Vacuum permitivity
const double eps1   = 1.;          // Chamber gas permitivity
const double ke     = 1./4./pi/eps0/eps1; //  in m/F
const double aB     = 5.2915e-11;  // Bohr radius in m
const double VB     = 2.18768e6;   // Bohr velocity in m/s
const double EL     = 6.689e-55;   // qe4.ke/eps0 in J2m2 (SI)
const double Fe     = 7.343e-25;   // Fe=EL/me, in J2/(m.kg)

/* Normalization Factor */
const double t0      = 1.e-9;          //Time   [s]
const double L0      = 1.e-3;          //Length [m]
const double M0      = 4.17638e-27;    //Mass   [kg]
const double jS0     = 1.e-6;          //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
const double JV0     = 1.e-9;          //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
const double u0      = 1.e+6;          //Velocit                    :u0  = L0/t0 [m/s]	   
const double p0      = 4.17638e-6;     //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
const double q0      = 4.17638e-6;     //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
const double T0      = 4.17638e-15;    //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
const double T02	 = 3.0250e8;	   //Temperature                :T0  = (M0*L0^2)/(t0^2*kb) [J]
const double N0      = 1.e+9;          //Number density             :N0  = 1/J0             [1/m^3]
const double rho0    = 4.17638e-18;    //Mass density               :rho0= N0*M0            [kg/m^3]
const double tau0    = 2.39442e17;     //Specific volume            :tan0= 1/rho0           [m^3/kg]
const double energy0 = 26.0668;        //Energy                     :energy0 = T0/qe        [keV] 
const double epsilon0= 6.2415e27;      //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
const double CV0     = 3305.73;        //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
const double BT0     = 2.394418e29;    //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
const double kappa0  = 1.380649e-11;   //Thermal conductivity       :kapper0 = kb/(t0*L0)
const double W0      = 4.17638e-6;	   //Wat

const double DTdensity = 4.56735e19;   //The average of the solid density of D and T        :190.75/rho0
const double DTmass    = 1.;           //The average of the mass of D and T                 :4.17638e-27/M0
//const double Hedensity = 4.54939e19;   //Density of He(solid) :190/rho0
const double Hedensity = 4.118399e16;   //Density of He(solid) :0.172/rho0
const double Hemass    = 1.5914444;    //Mass of He(4)    :6.6464764e-27/M0
const double Aldensity = 6.46288e20;   //Density of Al :2698.9/rho0 
const double Almass    = 10.727924;    //Mass of Al    :4.4803894e-26/M0
const double Pbdensity = 2.7177e21;    //Density of Pb :11350/rho0 
const double Pbmass    = 82.38;        //Mass of Pb    :3.4406e-25/M0

const double kbr = 1.380648e-16;
const double Ih = 13.60;
const double alpha_Lr = 14.3139;
const double beta_Lr = 0.6624;
const double c1_Lr = -0.366667;
const double c2_Lr = 0.983333;
const double a1_Lr = 0.003323;
const double a2_Lr = 0.971832;
const double a3_Lr = 9.26148e-5;
const double a4_Lr = 3.10165;
const double b0_Lr = -1.7630;
const double b1_Lr = 1.43175;
const double b2_Lr = 0.315463;



#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/Derf.c <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The file contains the error function in the double precision.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double derf(double x)
{
    int k;
    double w, t, y;
    static double a[65] = {
        5.958930743e-11, -1.13739022964e-9, 
        1.466005199839e-8, -1.635035446196e-7, 
        1.6461004480962e-6, -1.492559551950604e-5, 
        1.2055331122299265e-4, -8.548326981129666e-4, 
        0.00522397762482322257, -0.0268661706450773342, 
        0.11283791670954881569, -0.37612638903183748117, 
        1.12837916709551257377, 
        2.372510631e-11, -4.5493253732e-10, 
        5.90362766598e-9, -6.642090827576e-8, 
        6.7595634268133e-7, -6.21188515924e-6, 
        5.10388300970969e-5, -3.7015410692956173e-4, 
        0.00233307631218880978, -0.0125498847718219221, 
        0.05657061146827041994, -0.2137966477645600658, 
        0.84270079294971486929, 
        9.49905026e-12, -1.8310229805e-10, 
        2.39463074e-9, -2.721444369609e-8, 
        2.8045522331686e-7, -2.61830022482897e-6, 
        2.195455056768781e-5, -1.6358986921372656e-4, 
        0.00107052153564110318, -0.00608284718113590151, 
        0.02986978465246258244, -0.13055593046562267625, 
        0.67493323603965504676, 
        3.82722073e-12, -7.421598602e-11, 
        9.793057408e-10, -1.126008898854e-8, 
        1.1775134830784e-7, -1.1199275838265e-6, 
        9.62023443095201e-6, -7.404402135070773e-5, 
        5.0689993654144881e-4, -0.00307553051439272889, 
        0.01668977892553165586, -0.08548534594781312114, 
        0.56909076642393639985, 
        1.55296588e-12, -3.032205868e-11, 
        4.0424830707e-10, -4.71135111493e-9, 
        5.011915876293e-8, -4.8722516178974e-7, 
        4.30683284629395e-6, -3.445026145385764e-5, 
        2.4879276133931664e-4, -0.00162940941748079288, 
        0.00988786373932350462, -0.05962426839442303805, 
        0.49766113250947636708
    };
    static double b[65] = {
        -2.9734388465e-10, 2.69776334046e-9, 
        -6.40788827665e-9, -1.6678201321e-8, 
        -2.1854388148686e-7, 2.66246030457984e-6, 
        1.612722157047886e-5, -2.5616361025506629e-4, 
        1.5380842432375365e-4, 0.00815533022524927908, 
        -0.01402283663896319337, -0.19746892495383021487, 
        0.71511720328842845913, 
        -1.951073787e-11, -3.2302692214e-10, 
        5.22461866919e-9, 3.42940918551e-9, 
        -3.5772874310272e-7, 1.9999935792654e-7, 
        2.687044575042908e-5, -1.1843240273775776e-4, 
        -8.0991728956032271e-4, 0.00661062970502241174, 
        0.00909530922354827295, -0.2016007277849101314, 
        0.51169696718727644908, 
        3.147682272e-11, -4.8465972408e-10, 
        6.3675740242e-10, 3.377623323271e-8, 
        -1.5451139637086e-7, -2.03340624738438e-6, 
        1.947204525295057e-5, 2.854147231653228e-5, 
        -0.00101565063152200272, 0.00271187003520095655, 
        0.02328095035422810727, -0.16725021123116877197, 
        0.32490054966649436974, 
        2.31936337e-11, -6.303206648e-11, 
        -2.64888267434e-9, 2.050708040581e-8, 
        1.1371857327578e-7, -2.11211337219663e-6, 
        3.68797328322935e-6, 9.823686253424796e-5, 
        -6.5860243990455368e-4, -7.5285814895230877e-4, 
        0.02585434424202960464, -0.11637092784486193258, 
        0.18267336775296612024, 
        -3.67789363e-12, 2.0876046746e-10, 
        -1.93319027226e-9, -4.35953392472e-9, 
        1.8006992266137e-7, -7.8441223763969e-7, 
        -6.75407647949153e-6, 8.428418334440096e-5, 
        -1.7604388937031815e-4, -0.0023972961143507161, 
        0.0206412902387602297, -0.06905562880005864105, 
        0.09084526782065478489
    };

    w = x < 0 ? -x : x;
    if (w < 2.2) {
        t = w * w;
        k = (int) t;
        t -= k;
        k *= 13;
        y = ((((((((((((a[k] * t + a[k + 1]) * t + 
            a[k + 2]) * t + a[k + 3]) * t + a[k + 4]) * t + 
            a[k + 5]) * t + a[k + 6]) * t + a[k + 7]) * t + 
            a[k + 8]) * t + a[k + 9]) * t + a[k + 10]) * t + 
            a[k + 11]) * t + a[k + 12]) * w;
    } else if (w < 6.9) {
        k = (int) w;
        t = w - k;
        k = 13 * (k - 2);
        y = (((((((((((b[k] * t + b[k + 1]) * t + 
            b[k + 2]) * t + b[k + 3]) * t + b[k + 4]) * t + 
            b[k + 5]) * t + b[k + 6]) * t + b[k + 7]) * t + 
            b[k + 8]) * t + b[k + 9]) * t + b[k + 10]) * t + 
            b[k + 11]) * t + b[k + 12];
        y *= y;
        y *= y;
        y *= y;
        y = 1 - y * y;
    } else {
        y = 1;
    }
    return x < 0 ? -y : y;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/HIFScheme.h <==
// HIB Irradiation systems
//
// In the HIBs illumination schem, users can change the irradiation angles.
// For example, dTh1=0.,  dTh2=0., dTh3=0 in beam32m() specify the deviation angles
// from the original direction, depending on users' demand.
//
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------

void beam1() { ThetaBeam = 90.; PhiBeam = 90.; InitE(); Divider(); ECL(); ETotal(); }

void beam2() {
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
}

void beam3() {
	ThetaBeam = 72.; PhiBeam = 180.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 165.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 195.; InitE(); Divider(); ECL(); ETotal();
}

void beam6() {   // 6-beam    //for testing
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; InitE(); Divider(); ECL(); ETotal();
}

void Cyl_4() {  // 8-beam    //for testing
	ThetaBeam = 0.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_6() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_8() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_12() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_24() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_36() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void beam12() {  // 12-beam 
	ThetaBeam = 31.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;            InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 58.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 90.;       for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 148.282526; InitE(); Divider(); ECL(); ETotal(); }
	for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 31.717474; InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 121.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 148.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;           InitE(); Divider(); ECL(); ETotal(); }
}

void Tbeam12() { // 12-beam with two radii
	ThetaBeam = 31.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 58.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;       for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 148.282526; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 31.717474; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 121.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
}

void beam20() {  // 20-beam
	ThetaBeam = 20.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 69.094843; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.1; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 159.09483; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 125.26390; for (PB = 0; PB<4; PB++) {
		PhiBeam = (double)PB*90. + 45.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 110.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam32() {  // OMEGA 32 Spherical symmetric irradiation scheme -----
	ThetaBeam = 37.377; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 142.623; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 63.435; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 116.565; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 79.188; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 100.812; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 0.;   PhiBeam = 0.;                            InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;   PhiBeam = 0.;                           InitE(); Divider(); ECL(); ETotal();
}

void beam60() {  // 60-beam
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;    InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
}

void rbeam60() {    // Theta rotated version
	ThetaBeam = 0.;        PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 23.281446; PhiBeam = 124.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 235.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 38.110209; PhiBeam = 199.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 160.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 40.911393; PhiBeam = 94.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 265.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 29.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 330.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 47.600365; PhiBeam = 62.15468;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 297.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 60.5131;   PhiBeam = 346.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 207.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 152.380411; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 13.403039; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 62.54042;  PhiBeam = 254.41914; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 105.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 70.769253; PhiBeam = 295.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 230.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 64.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 129.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 78.601947; PhiBeam = 87.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 168.1217; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 191.8783;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 272.380286; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 81.529495; PhiBeam = 335.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 24.07918;  InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 86.222924; PhiBeam = 312.978068; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 47.021932; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;      PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 156.718554; PhiBeam = 304.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 180.;      InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 55.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 141.889791; PhiBeam = 19.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 340.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 139.088607; PhiBeam = 274.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 209.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 85.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 150.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 132.399635; PhiBeam = 242.15468; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 117.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 119.4869;  PhiBeam = 27.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 166.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 193.403039; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 332.380411; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 117.45958; PhiBeam = 74.41914;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 285.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 109.230747; PhiBeam = 244.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 115.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 50.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 309.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 101.398053; PhiBeam = 267.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 92.380286; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 348.1217;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 11.8783;   InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.470505; PhiBeam = 155.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 204.07918; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 93.777076; PhiBeam = 227.021932; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 132.978068; InitE(); Divider(); ECL(); ETotal();
}

void pbeam60() {   // Phi rotated version
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. - 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam120(){ beam60(); pbeam60();
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/IMOK.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "IMOK.cpp"
//
// setOK3(): Transfer the mesh data in Lagrangian code to those in OK3 code.
//
// VMesh(int iM, int jM, int kM):  a procedure to calculate the mesh volume.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


void setOK3(void)
{
	double drT;
	int k, j, i, nl, nl2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				if (dist[k][j][i] > R0) {
					R0 = dist[k][j][i];
				}
				if (dist[k][j][i] < R5) {
					R5 = dist[k][j][i];
				}
			}
		}
	}
	
	drT = 0.; k = 50;
	//for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			//drT = (fabs(dist[k][j][kbc1] - dist[k][j][rM - 1]) / (((double)(rM)-1.) - (double)(kbc1))) + drT;
			drT = (fabs(dist[k][j][kbc1] - dist[k][j][kbc2 - 1]) / (((double)(kbc2) - 1.) - (double)(kbc1))) + drT;
			//nl++;
		}	
	//}
	//dr=drT/(double)(nl);
	//stR    = 5.0*dr;
	
	//dr = drT / (double)(jm - 3);
	dr = drT / (double)(jm - 3);
	stR = OK3stR * dr;
	printf("dr=%e stR=%e\n", dr, stR);

	double Theta, Phi;
	for (i = 0; i <= rM; i++) {
		for (j = 0; j <= ThetaM; j++) {
			for (k = 0; k <= PhiM; k++) {			
				if (k == PhiM) {
					rMesh[i][j][k] = dist[1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[1][j + 2][i + 2];
					zMesh[i][j][k] = znew[1][j + 2][i + 2];
				}
				else {
					rMesh[i][j][k] = dist[k + 1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[k + 1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[k + 1][j + 2][i + 2];
					zMesh[i][j][k] = znew[k + 1][j + 2][i + 2];				
				}
				if (Ralp0<rMesh[i][j][k]) { Ralp0 = rMesh[i][j][k]; }
			}
		}
	}
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				rCMesh[i][j][k] = (rMesh[i][j][k] + rMesh[i][j + 1][k] + rMesh[i][j][k + 1] + rMesh[i][j + 1][k + 1] + rMesh[i + 1][j][k] + rMesh[i + 1][j + 1][k] + rMesh[i + 1][j][k + 1] + rMesh[i + 1][j + 1][k + 1]) / 8.;
				xCMesh[i][j][k] = (xMesh[i][j][k] + xMesh[i][j + 1][k] + xMesh[i][j][k + 1] + xMesh[i][j + 1][k + 1] + xMesh[i + 1][j][k] + xMesh[i + 1][j + 1][k] + xMesh[i + 1][j][k + 1] + xMesh[i + 1][j + 1][k + 1]) / 8.;
				yCMesh[i][j][k] = (yMesh[i][j][k] + yMesh[i][j + 1][k] + yMesh[i][j][k + 1] + yMesh[i][j + 1][k + 1] + yMesh[i + 1][j][k] + yMesh[i + 1][j + 1][k] + yMesh[i + 1][j][k + 1] + yMesh[i + 1][j + 1][k + 1]) / 8.;
				zCMesh[i][j][k] = (zMesh[i][j][k] + zMesh[i][j + 1][k] + zMesh[i][j][k + 1] + zMesh[i][j + 1][k + 1] + zMesh[i + 1][j][k] + zMesh[i + 1][j + 1][k] + zMesh[i + 1][j][k + 1] + zMesh[i + 1][j + 1][k + 1]) / 8.;
			}
		}
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				//VM[i][j][k] = Jnew[k + 1][j + 2][i + 2];
				//SM[i][j][k] = SMesh(i, j, k);
				VM[i][j][k] = VMesh(i, j, k);
				if (VM[i][j][k] <= 0.) { cout << endl << "  V ijk" << VM[i][j][k] << "    " << i << "," << j << "," << k << "   er 3" << endl; exit(3); }
			}
		}
	}  

	Ralp= (Ralp0 + 2.*OK3stR*dr);

	Spellet=4.*pi*R0*R0;
	stS = 0.5*(dr +.017*dPhi*R0);
	Rfn =  R5;
	for (i = 0; i < rM; i++) {
		drRMSi[i] = dist[90][45][i + 3] - dist[90][45][i + 2];
	}
	

}
double VMesh(int iM, int jM, int kM)
{
	double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, Vijk;
	double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	x1 = xMesh[iM + 1][jM][kM];	y1 = yMesh[iM + 1][jM][kM]; z1 = zMesh[iM + 1][jM][kM];
	x2 = xMesh[iM + 1][jM + 1][kM];	y2 = yMesh[iM + 1][jM + 1][kM]; z2 = zMesh[iM + 1][jM + 1][kM];
	x3 = xMesh[iM + 1][jM][kM + 1];	y3 = yMesh[iM + 1][jM][kM + 1]; z3 = zMesh[iM + 1][jM][kM + 1];
	x4 = xMesh[iM + 1][jM + 1][kM + 1];	y4 = yMesh[iM + 1][jM + 1][kM + 1]; z4 = zMesh[iM + 1][jM + 1][kM + 1];
	x5 = xMesh[iM][jM][kM];	y5 = yMesh[iM][jM][kM]; z5 = zMesh[iM][jM][kM];
	x6 = xMesh[iM][jM + 1][kM];	y6 = yMesh[iM][jM + 1][kM]; z6 = zMesh[iM][jM + 1][kM];
	x7 = xMesh[iM][jM][kM + 1];	y7 = yMesh[iM][jM][kM + 1]; z7 = zMesh[iM][jM][kM + 1];
	x8 = xMesh[iM][jM + 1][kM + 1];	y8 = yMesh[iM][jM + 1][kM + 1]; z8 = zMesh[iM][jM + 1][kM + 1];

	l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
	l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
	l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
	l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
	l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
	l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
	l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
	t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
	t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
	sT1 = t123 + t234;                sT2 = t567 + t678;
	hM = (l15 + l26 + l37 + l48) / 4.;     Vijk = hM * (sT1 + sT2) / 2.;
	SM[iM][jM][kM] = sT1;           // cout<<SM[iM][jM][kM]<<endl;
	return Vijk;
}//------------------------------------



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/InputOK3.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "InputOK3.h"
//
//  Preparation for the OK3 and for Lagrange code. The beam parameter, the reactor chamber radius,
//  the beam radius of rotation are specified here.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// InputOK3.h      
// by Ogoyski and Kawata (20.11.2011)
//---------------------------------


#ifndef INCLUDED_InputOK3_h_
#define INCLUDED_InputOK3_h_

//-- Projectile {        1=Pb,  2=U   , 3=Cs  ,   4=C ,   5=p } ---------------------------------------------------------------------
//-- Target     {0=hole, 1=Pb,  2=Al  , 3=Foam ,  4=DT ,  5=H2O , 6=bone , 7=musc,8=brain,9=tumor } ---------------------------------
double aZb [6] ={0., 82.     ,     92.,     55.,     6.,   1.   }; // Projectile atomic number 
double aAb [6] ={0., 207.21  ,  238.03,   132.9, 12.011,   1.007}; // Projectile atomic mass in amu
double aZt0[10]={0., 0.      ,      0.,      0.,     0.,   0.5  ,  0.    ,     0.,     0.,     0.}; // Tardet ionization at 0 eV 
double aZtm[10]={0., 82.     ,     13.,     13.,     1.,   3.   ,  2.    ,     1.,     2.,     3.}; // Maximal tardet ionization 
double aAt [10]={0., 207.21  ,   26.98,   26.98,    2.5, 18.0153, 40.078 ,    13.,    14.,    15.}; // Tardet atomic mass[amu]
double aUi [10]={0., 1.22e-16, 2.6e-17, 2.6e-17, 3.e-18, 1.2e-17, 3.1e-17, 6.e-18, 8.e-18, 9.e-18}; // Target ionization pot.[J] 
double aro [10]={0., 11.32e3 , 2.698e3,     27., 0.19e3,   997.1,   1900.,  1017.,  1025.,  1050.}; // ro target in kg.m-3 !!!
             //hole,    Pb   ,    Al  ,  faom  ,   DT  ,   H2O  ,  bone  ,  muscl, brain , tumor,   // H2O aUi=75eV=1.2e-17J
//-- Shell Correction coefficients for targets ---------------------------------------------------------------------------
double SC[10][5] = { 0.   , 0.   ,  0.    , 0.     ,  0.       ,   // hole
	                -19.48, 6.857, -0.8678, 0.04747, -0.0009548,   // Pb 
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Al
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Foam
	                -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H 				   
                    -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H2O
                    -7.653, 2.995, -0.4187, 0.02516, -0.0005529,   // bones (Ca)
                    -4.884, 2.048, -0.31  , 0.02   , -0.0004848,   // muscl (1C-3H)
                    -4.968, 2.048, -0.307 , 0.02   , -0.0004753,   // brain (CH-H2O)
                    -4.996, 2.049, -0.3063, 0.01977, -0.0004722};  // tumor (CH-2H2O)

const double Rch  = 5000.;          // Reactor chamber radius[mm]
const double Ren  = 35.;            // Beam radius in the chamber entrance[mm]
const int    nB   = 20;              // Bunch subdivision number
const double rRot = 0.9;             // Beam radius of rotation[mm]
const double rRotA= 0.9;		  //Beam radius of rotation[mm]
const double rRotB= 0.9;		  //Beam radius of rotation[mm]
const double aRot = 360./nB;         // Beam angle step of rotation on Alpha plane
  int Vmb=20;

//--- Bunch Subdivision, Particle number in each bunch ----------****************************************

double nBunch = 1.e10;

//---------------------------------------------------------------****************************************

 const double lBunch = 83.7;   // Bunch length[mm]
 
//--- Maxwell Disrtibution, Particle number coefficients and Energy[MeV] ------- 
//---------- HIB temperature ------------

//  double MxwN1[5]  = { .05, .231,   .4, .257,  .062};  
//  double MxwE1[5]  = {5140, 6246, 7461, 8783, 10210}; // Pb Eb=8000MeV;Tb=100MeV

  double MxwN1[10] = {.013, .037, .084, .147, .197, .203,  .16, .097, .045,  .016};  
  double MxwE1[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 100MeV

  double MxwN3[10] = {.053, .077, .102, .123, .135, .137, .126, .107, .082,  .058};  
  double MxwE3[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 300MeV

/*  double MxwN1[20] = {.004, .008, .014, .023, .035, .049, .066, .081, .094,  .102,
                    .104, .099, .088, .073, .056, .041, .028, .018, .01 ,  .006  }; 
  double MxwE1[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 100MeV
  double MxwN3[20] = {.024, .029, .035, .042, .048, .054, .059, .064, .067,  .069,
                    .069, .068, .065, .061, .056, .05 , .044, .038, .032,  .026  }; 
  double MxwE3[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 300MeV
*/
 

  double R0 =0.;
  double R5 =1.e10;
  double Ralp;      // Alpha plane distance[mm]
  double Ralp0=0.;

  double stS;
  double Rfn;
  double OK3stR = 5.;


#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/Insulation.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Insulation.cpp"
//
// Insulation_alpha(): This function calculates the degree of preheating to the DT layer and outputs the result.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void Insulation_alpha() {
	
	int k, j, i, Nn;
	double Insulation_sum, Insulation, alpha_Insulation;


	Insulation = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation = Insulation_sum / (double(Nn));

	alpha_Insulation = Insulation / Insulation_init;


	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	/* Data output */
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, alpha_Insulation);
	fclose(Insulation_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/Lagrange_set.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lagrange_set.cpp"
//
// set3D(): a procedure to precompute for spatial differentiation in the Lagrange code.
//
// set3D_cotc(): a procedure to precompute for heat transport in the Lagrange code.
//
// crossPro(double a1, double a2, double b1, double b2): a calculation the cross product.         
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

double crossPro(double, double, double, double);

void set3D(void)
{
	int i, j, k;
	
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				dxi[k][j][i] = xnew[k][j][i + 1] - xnew[k][j][i];
				dyi[k][j][i] = ynew[k][j][i + 1] - ynew[k][j][i];
				dzi[k][j][i] = znew[k][j][i + 1] - znew[k][j][i];

				if (dxi[k][j][i] == 0.&& dyi[k][j][i] == 0.&& dzi[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxi:%e dyi:%e dzi:%e\n", k, j, i, dxi[k][j][i], dyi[k][j][i], dzi[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				dxj[k][j][i] = xnew[k][j + 1][i] - xnew[k][j][i];
				dyj[k][j][i] = ynew[k][j + 1][i] - ynew[k][j][i];
				dzj[k][j][i] = znew[k][j + 1][i] - znew[k][j][i];

				if (dxj[k][j][i] == 0.&& dyj[k][j][i] == 0.&& dzj[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxj:%e dyj:%e dzj:%e\n", k, j, i, dxj[k][j][i], dyj[k][j][i], dzj[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im; i++) {

				dxk[k][j][i] = xnew[k2][j][i] - xnew[k][j][i];
				dyk[k][j][i] = ynew[k2][j][i] - ynew[k][j][i];
				dzk[k][j][i] = znew[k2][j][i] - znew[k][j][i];


				if (dxk[k][j][i] == 0.&& dyk[k][j][i] == 0.&& dzk[k][j][i] == 0. && j != 2 && j != jm - 1) {
					printf("[%d][%d][%d] dxk:%e dyk:%e dzk:%e\n", k, j, i, dxk[k][j][i], dyk[k][j][i], dzk[k][j][i]);
					exit(5);
				}

			}
		}
	}

	//set BC(i derection)
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {

			dxi[k][j][1] = dxi[k][j][2];
			dyi[k][j][1] = dyi[k][j][2];
			dzi[k][j][1] = dzi[k][j][2];
			dxi[k][j][im - 1] = dxi[k][j][im - 2];
			dyi[k][j][im - 1] = dyi[k][j][im - 2];
			dzi[k][j][im - 1] = dzi[k][j][im - 2];

			dxj[k][j][1] = dxj[k][j][2];
			dyj[k][j][1] = dyj[k][j][2];
			dzj[k][j][1] = dzj[k][j][2];
			dxj[k][j][im] = dxj[k][j][im - 1];
			dyj[k][j][im] = dyj[k][j][im - 1];
			dzj[k][j][im] = dzj[k][j][im - 1];

			dxk[k][j][1] = dxk[k][j][2];
			dyk[k][j][1] = dyk[k][j][2];
			dzk[k][j][1] = dzk[k][j][2];
			dxk[k][j][im] = dxk[k][j][im - 1];
			dyk[k][j][im] = dyk[k][j][im - 1];
			dzk[k][j][im] = dzk[k][j][im - 1];

		}
	}


#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				
				Dix[k][j][i] = 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]) - 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]);
				Diy[k][j][i] = 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]) - 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]);
				Diz[k][j][i] = 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]) - 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				Djx[k][j][i] = 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]) - 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]);
				Djy[k][j][i] = 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]) - 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]);
				Djz[k][j][i] = 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]) - 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Dkx[k][j][i] = 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]) - 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]);
				Dky[k][j][i] = 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]) - 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]);
				Dkz[k][j][i] = 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]) - 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]);

			}
		}
	}

	
	
	// i direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				x_ivnow[k][j][i] = x_ivnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i];

				x_ivnew[k][j][i] = 0.25*(crossPro(dyj[k][j][i], dzj[k][j][i], dyk[k][j][i], dzk[k][j][i]) + crossPro(dyk[k][j + 1][i], dzk[k][j + 1][i], -1.*dyj[k][j][i], -1.*dzj[k][j][i]) +
					crossPro(-1.*dyj[k2][j][i], -1.*dzj[k2][j][i], -1.*dyk[k][j + 1][i], -1.*dzk[k][j + 1][i]) + crossPro(-1.*dyk[k][j][i], -1.*dzk[k][j][i], dyj[k2][j][i], dzj[k2][j][i]));
				y_ivnew[k][j][i] = 0.25*(crossPro(dzj[k][j][i], dxj[k][j][i], dzk[k][j][i], dxk[k][j][i]) + crossPro(dzk[k][j + 1][i], dxk[k][j + 1][i], -1.*dzj[k][j][i], -1.*dxj[k][j][i]) +
					crossPro(-1.*dzj[k2][j][i], -1.*dxj[k2][j][i], -1.*dzk[k][j + 1][i], -1.*dxk[k][j + 1][i]) + crossPro(-1.*dzk[k][j][i], -1.*dxk[k][j][i], dzj[k2][j][i], dxj[k2][j][i]));
				z_ivnew[k][j][i] = 0.25*(crossPro(dxj[k][j][i], dyj[k][j][i], dxk[k][j][i], dyk[k][j][i]) + crossPro(dxk[k][j + 1][i], dyk[k][j + 1][i], -1.*dxj[k][j][i], -1.*dyj[k][j][i]) +
					crossPro(-1.*dxj[k2][j][i], -1.*dyj[k2][j][i], -1.*dxk[k][j + 1][i], -1.*dyk[k][j + 1][i]) + crossPro(-1.*dxk[k][j][i], -1.*dyk[k][j][i], dxj[k2][j][i], dyj[k2][j][i]));

			}
		}
	}

	// j direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_jvnow[k][j][i] = x_jvnew[k][j][i];
				y_jvnow[k][j][i] = y_jvnew[k][j][i];
				z_jvnow[k][j][i] = z_jvnew[k][j][i];

				x_jvnew[k][j][i] = 0.25*(crossPro(dyk[k][j][i], dzk[k][j][i], dyi[k][j][i], dzi[k][j][i]) + crossPro(-1.*(dyi[k][j][i]), -1.*(dzi[k][j][i]), dyk[k][j][i + 1], dzk[k][j][i + 1]) +
					crossPro(-1.*(dyk[k][j][i + 1]), -1.*(dzk[k][j][i + 1]), -1.*(dyi[k2][j][i]), -1.*(dzi[k2][j][i])) + crossPro(dyi[k2][j][i], dzi[k2][j][i], -1.*(dyk[k][j][i]), -1.*(dzk[k][j][i])));
				y_jvnew[k][j][i] = 0.25*(crossPro(dzk[k][j][i], dxk[k][j][i], dzi[k][j][i], dxi[k][j][i]) + crossPro(-1.*(dzi[k][j][i]), -1.*(dxi[k][j][i]), dzk[k][j][i + 1], dxk[k][j][i + 1]) +
					crossPro(-1.*(dzk[k][j][i + 1]), -1.*(dxk[k][j][i + 1]), -1.*(dzi[k2][j][i]), -1.*(dxi[k2][j][i])) + crossPro(dzi[k2][j][i], dxi[k2][j][i], -1.*(dzk[k][j][i]), -1.*(dxk[k][j][i])));
				z_jvnew[k][j][i] = 0.25*(crossPro(dxk[k][j][i], dyk[k][j][i], dxi[k][j][i], dyi[k][j][i]) + crossPro(-1.*(dxi[k][j][i]), -1.*(dyi[k][j][i]), dxk[k][j][i + 1], dyk[k][j][i + 1]) +
					crossPro(-1.*(dxk[k][j][i + 1]), -1.*(dyk[k][j][i + 1]), -1.*(dxi[k2][j][i]), -1.*(dyi[k2][j][i])) + crossPro(dxi[k2][j][i], dyi[k2][j][i], -1.*(dxk[k][j][i]), -1.*(dyk[k][j][i])));

			}
		}
	}

	// k direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_kvnow[k][j][i] = z_kvnew[k][j][i];
				
				x_kvnew[k][j][i] = 0.25*(crossPro(dyi[k][j][i], dzi[k][j][i], dyj[k][j][i], dzj[k][j][i]) + crossPro(dyj[k][j][i + 1], dzj[k][j][i + 1], -1.*dyi[k][j][i], -1.*dzi[k][j][i]) +
					crossPro(-1.*dyi[k][j + 1][i], -1.*dzi[k][j + 1][i], -1.*dyj[k][j][i + 1], -1.*dzj[k][j][i + 1]) + crossPro(-1.*dyj[k][j][i], -1.*dzj[k][j][i], dyi[k][j + 1][i], dzi[k][j + 1][i]));
				y_kvnew[k][j][i] = 0.25*(crossPro(dzi[k][j][i], dxi[k][j][i], dzj[k][j][i], dxj[k][j][i]) + crossPro(dzj[k][j][i + 1], dxj[k][j][i + 1], -1.*dzi[k][j][i], -1.*dxi[k][j][i]) +
					crossPro(-1.*dzi[k][j + 1][i], -1.*dxi[k][j + 1][i], -1.*dzj[k][j][i + 1], -1.*dxj[k][j][i + 1]) + crossPro(-1.*dzj[k][j][i], -1.*dxj[k][j][i], dzi[k][j + 1][i], dxi[k][j + 1][i]));
				z_kvnew[k][j][i] = 0.25*(crossPro(dxi[k][j][i], dyi[k][j][i], dxj[k][j][i], dyj[k][j][i]) + crossPro(dxj[k][j][i + 1], dyj[k][j][i + 1], -1.*dxi[k][j][i], -1.*dyi[k][j][i]) +
					crossPro(-1.*dxi[k][j + 1][i], -1.*dyi[k][j + 1][i], -1.*dxj[k][j][i + 1], -1.*dyj[k][j][i + 1]) + crossPro(-1.*dxj[k][j][i], -1.*dyj[k][j][i], dxi[k][j + 1][i], dyi[k][j + 1][i]));

			}
		}
	}

	//Center point
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Centerx[k][j][i] = (xnew[k][j][i] + xnew[k][j][i + 1] + xnew[k][j + 1][i + 1] + xnew[k][j + 1][i] + xnew[k2][j][i] + xnew[k2][j][i + 1] + xnew[k2][j + 1][i + 1] + xnew[k2][j + 1][i]) / 8.;
				Centery[k][j][i] = (ynew[k][j][i] + ynew[k][j][i + 1] + ynew[k][j + 1][i + 1] + ynew[k][j + 1][i] + ynew[k2][j][i] + ynew[k2][j][i + 1] + ynew[k2][j + 1][i + 1] + ynew[k2][j + 1][i]) / 8.;
				Centerz[k][j][i] = (znew[k][j][i] + znew[k][j][i + 1] + znew[k][j + 1][i + 1] + znew[k][j + 1][i] + znew[k2][j][i] + znew[k2][j][i + 1] + znew[k2][j + 1][i + 1] + znew[k2][j + 1][i]) / 8.;

			}
		}
	}


}


void set3D_cotc(void)
{
	int i, j, k;	
	double Si, Sj, Sk, Di, Dj, Dk;

#pragma omp parallel for private(i,j,Si,Di)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				Si = sqrt(x_ivnew[k][j][i] * x_ivnew[k][j][i] + y_ivnew[k][j][i] * y_ivnew[k][j][i] + z_ivnew[k][j][i] * z_ivnew[k][j][i]);
				Di = sqrt(Dix[k][j][i] * Dix[k][j][i] + Diy[k][j][i] * Diy[k][j][i] + Diz[k][j][i] * Diz[k][j][i]);
				DSi[k][j][i] = Si * Di*Dthalf / (Jnew[k][j][i] + Jnew[k][j][i - 1]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sj,Dj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i < im; i++) {
				Sj = sqrt(x_jvnew[k][j][i] * x_jvnew[k][j][i] + y_jvnew[k][j][i] * y_jvnew[k][j][i] + z_jvnew[k][j][i] * z_jvnew[k][j][i]);
				Dj = sqrt(Djx[k][j][i] * Djx[k][j][i] + Djy[k][j][i] * Djy[k][j][i] + Djz[k][j][i] * Djz[k][j][i]);
				DSj[k][j][i] = Sj * Dj*Dthalf / (Jnew[k][j][i] + Jnew[k][j - 1][i]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sk,Dk)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i < im; i++) {
				Sk = sqrt(x_kvnew[k][j][i] * x_kvnew[k][j][i] + y_kvnew[k][j][i] * y_kvnew[k][j][i] + z_kvnew[k][j][i] * z_kvnew[k][j][i]);
				Dk = sqrt(Dkx[k][j][i] * Dkx[k][j][i] + Dky[k][j][i] * Dky[k][j][i] + Dkz[k][j][i] * Dkz[k][j][i]);
				DSk[k][j][i] = Sk * Dk*Dthalf / (Jnew[k][j][i] + Jnew[k1][j][i]);
			}
		}
	}	
	
}

double crossPro(double a1, double a2, double b1, double b2)
{
	return a1 * b2 - a2 * b1;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/Legendre.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Legendre.cpp"
//
// fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]):
//    The function of the FFT any mesh version.
// Gaussw(double x1, double x2, int nn, double x[], double w[]):
//    The function of the Gauss-Legendre weighting function and null point.
// Legendre_mode(int l, int m, double xx): 
//    The function of the analyzes.
// spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]):
//    The function of the function to compensate for splines.
// splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y):
//    The function of the function that represents spline compensation.
// test(double pth[], double pphi[]): The main function of the analyzes.
// Legendre(int n): The function of input the physical quantity to the analyzes function.
// outputLeg(int n): This function outputs the result of the mode analysis.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double dth, dp, hdth, hdphi;
double r[im + 1];
double Theta_mode[jm + 1];
double Phi_mode[km + 1];
double Er[jm + 1][km + 1], Ei[jm + 1][km + 1];
double Ex[jm + 1], Ew[jm + 1];
double sr[jm + 1][km + 1], si[jm + 1][km + 1];
double sAr[modenmax + 1][modemmax + 1];




// FFT any mesh version //
void fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]) {

	int radix, n_radix, jj, mm, r;
	double xr, xi, wr, wi;

	if (nn <= 1)return;

	for (radix = 2; radix*radix <= nn; radix++) {
		if (nn%radix == 0)break;
	}

	if (nn%radix != 0)radix = nn;

	n_radix = nn / radix;

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			xr = ar[jj];
			xi = ai[jj];
			for (r = n_radix; r<nn; r += n_radix) {
				wr = cos(theta*mm*r);
				wi = sin(theta*mm*r);
				xr += wr * ar[r + jj] - wi * ai[r + jj];
				xi += wr * ai[r + jj] + wi * ar[r + jj];
			}
			wr = cos(theta*mm*jj);
			wi = sin(theta*mm*jj);
			tempr[mm*n_radix + jj] = xr * wr - xi * wi;
			tempi[mm*n_radix + jj] = xi * wr + xr * wi;
		}
	}

	for (r = 0; r<nn; r += n_radix) {
		fft(n_radix, theta*radix, &tempr[r], &tempi[r], ar, ai);
	}

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			ar[radix*jj + mm] = tempr[n_radix*mm + jj];
			ai[radix*jj + mm] = tempi[n_radix*mm + jj];
		}
	}
}

// Gauss-Legendre weighting function and null point //
void Gaussw(double x1, double x2, int nn, double x[], double w[]) {
	int ii, jj, mm;
	double z1, z, xm, xl, pp, p3, p2, p1;
	double EPS = 1.e-8;
	mm = (nn + 1) / 2;
	xm = 0.5*(x2 + x1);
	xl = 0.5*(x2 - x1);
	for (ii = 1; ii <= mm; ii++) {
		z = cos(pi*((double)ii - 0.25) / ((double)nn + 0.5));
		do {
			p1 = 1.;
			p2 = 0.;
			for (jj = 1; jj <= nn; jj++) {
				p3 = p2;
				p2 = p1;
				p1 = ((2.*(double)jj - 1.)*z*p2 - ((double)jj - 1.)*p3) / (double)jj;
			}
			pp = (double)nn*(z*p1 - p2) / (z*z - 1.);
			z1 = z;
			z = z1 - p1 / pp;
		} while (fabs(z - z1)>EPS);
		x[ii] = xm - xl * z;
		x[nn + 1 - ii] = xm + xl * z;
		w[ii] = 2.*xl / ((1. - z * z)*pp*pp);
		w[nn + 1 - ii] = w[ii];
	}
}

// Legendre function normalization = 2 //
double Legendre_mode(int l, int m, double xx) {
	double fact, pl1, pmm, pmmp1, somx2;
	double pmmm, pmmmp1;
	double mm, mm1;
	int ll, l1;
	mm = 1.;
	mm1 = 0.;
	pmm = 1.;
	pmmm = 1.;
	if (m>0) {
		somx2 = sqrt((1. - xx)*(1. + xx));
		fact = 1.;
		for (ll = 1; ll <= m; ll++) {
			pmm *= -fact * somx2;
			fact += 2.;
			mm *= 2.*(double)ll*(2.*(double)ll - 1.);
		}
		pmmm = pmm * sqrt((2.*(double)m + 1.) / mm);
	}
	if (l == m) {
		//pmmm=pmm*sqrt((2.*(double)m+1.)/mm);
		return pmmm;
	}
	else {
		//m+=1; 
		//    printf("%e\n",mm);
		pmmp1 = xx * sqrt(2.*(double)m + 3.)*pmmm;//sqrt((2.*(double)m-1.));
												  //pmmp1=xx*(2.*(double)m+1.)*pmmm;//sqrt(mm/(2.*(double)m+3.))*pmmm;
		if (l == (m + 1)) {
			return pmmp1;
		}
		else {
			for (l1 = m + 2; l1 <= l; l1++) {
				pl1 = sqrt((2.*(double)l1 - 1.)*(2.*(double)l1 + 1.) / (((double)l1 + (double)m)*((double)l1 - (double)m)))*(xx*pmmp1 - sqrt(((double)l1 - 1. + (double)m)*((double)l1 - 1. - (double)m) / ((2.*(double)l1 - 3.)*(2.*(double)l1 - 1.)))*pmmm);
				pmmm = pmmp1;
				pmmp1 = pl1;
			}
			return pl1;
		}
	}
}

void spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]) {

	int l, n;
	double p, qn, sig, un;
	double uu[lmax + 1];
	//  printf("too\n"); 

	if (yp1>0.99e30) {
		y2[0] = uu[0] = 0.0;
	}
	else {
		y2[0] = -0.5;
		uu[0] = (3. / (x[1] - x[0]))*((yy[1] - yy[0]) / (x[1] - x[0]) - yp1);
	}

	for (l = 1; l <= lmax - 1; l++) {
		sig = (x[l] - x[l - 1]) / (x[l + 1] - x[l - 1]);
		p = sig * y2[l - 1] + 2.;
		y2[l] = (sig - 1.) / p;
		uu[l] = (yy[l + 1] - yy[l]) / (x[l + 1] - x[l]) - (yy[l] - yy[l - 1]) / (x[l] - x[l - 1]);
		uu[l] = (6.*uu[l] / (x[l + 1] - x[l - 1]) - sig * uu[l - 1]) / p;
	}
	if (ypn>0.99e30) {
		qn = un = 0.;
	}
	else {
		qn = 0.0;
		un = (3. / (x[lmax] - x[lmax - 1]))*(ypn - (yy[lmax] - yy[lmax - 1]) / (x[lmax] - x[lmax - 1]));
	}
	for (n = lmax - 1; n >= 1; n--) {
		y2[n] = y2[n] * y2[n + 1] + uu[n];
	}

}

void splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y) {
	int klo, khi, l;
	double h, b, a;

	klo = 0;
	khi = lmax;

	while ((khi - klo)>1) {
		l = (khi + klo) >> 1;
		if (xa[l]>x) {
			khi = l;
		}
		else {
			klo = l;
		}
	}
	//printf("%e\t%e\n",xa[khi],xa[klo]); 
	h = xa[khi] - xa[klo];
	a = (xa[khi] - x) / h;
	b = (x - xa[klo]) / h;

	*y = a * ya[klo] + b * ya[khi] + ((a*a*a - a)*y2a[klo] + (b*b*b - b)*y2a[khi])*(h*h) / 6.;
}

void test(double pth[], double pphi[]) {
	int m, n;
	double nptheta;
	double theta1, sumsr, sumsi, xx;
	double FTr[2 * km], FTi[2 * km];
	double Temr[2 * km], Temi[2 * km];
	double Gr[jm + 2][km], Gi[jm + 2][km];
	double Gr1[jm + 2], Gi1[jm + 2];
	double Gr2[jm + 2], Gi2[jm + 2];
	double aa, bb;
	double ppth[jm + 2];
	double Grm[jm + 1][km], Gim[jm + 1][km];
	double dthd, dth1, dth2;

	double sA[jm + 1][km], sD[jm + 1][km];
	theta1 = 2.*pi / (double)(km);
	for (n = 0; n<modenmax; n++) {
		for (m = 0; m<modemmax; m++) {
			sAr[n][m] = 0.;
		}
	}

	for (j = 0; j<ThetaM; j++) {
		for (k = 0; k<2 * PhiM; k++) {
			if (k<PhiM) {
				FTr[k] = Er[j][k];
				FTi[k] = Ei[j][k];
			}
			else {
				FTr[k] = 0.;
				FTi[k] = 0.;
			}
			Temr[k] = 1.;
			Temi[k] = 0.;
		}
		fft(2 * PhiM, theta1, FTr, FTi, Temr, Temi);
		for (k = 0; k<PhiM; k++) {
			Gr[j][k] = FTr[k] / (double)(PhiM);
			Gi[j][k] = FTi[k] / (double)(PhiM);
		}
		Gr2[j] = 0.;
		Gi2[j] = 0.;
	}
	dthd = dth * 180. / pi;

	Gaussw(-1., 1., ThetaM, Ex, Ew);

	for (k = 0; k<PhiM; k++) {
		for (j = 0; j<ThetaM; j++) {
			Gr1[j] = Gr[j][k];
			Gi1[j] = Gi[j][k];
		}
		for (m = 1; m <= ThetaM; m++) {
			nptheta = acos(Ex[m]);
			spline(pth, Gr1, ThetaM, 1.e30, 1.e30, Gr2);
			splint(pth, Gr1, Gr2, ThetaM, nptheta, &aa);
			Grm[m][k] = aa;
			spline(pth, Gi1, ThetaM, 1.e30, 1.e30, Gi2);
			splint(pth, Gi1, Gi2, ThetaM, nptheta, &bb);
			Gim[m][k] = bb;
		}
	}
	sumsr = 0.;
	sumsi = 0.;

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (n >= m) {
				for (j = 1; j <= ThetaM; j++) {
					xx = Ex[j];
					if (Grm[j][m] != 0.) {
						sumsr += Ew[j] * Grm[j][m] * Legendre_mode(n, m, xx);
					}
					if (Gim[j][m] != 0.) {
						sumsi += Ew[j] * Gim[j][m] * Legendre_mode(n, m, xx);
					}
				}
				sr[n][m] = 0.5*sumsr;
				si[n][m] = 0.5*sumsi;
				sumsr = 0.;
				sumsi = 0.;
			}
			else {
				sr[n][m] = 0.;
				si[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			sA[n][m] = sqrt(sr[n][m] * sr[n][m] + si[n][m] * si[n][m]);
			if (sA[n][m]>1.e-6) {
				sumsr += sA[n][m];
			}
			else {
				sA[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (sA[n][m]>1.e-6) {
				sAr[n][m] = sA[n][m] / sumsr;
			}
			else {
				sAr[n][m] = 0.;
			}
		}
	}

}

void Legendre(int n) {

	Legk1 = 2; Legk2 = kbc1 - 1;


	int k, j, i, moden, modem;

	// Ti //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += Tinew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_Ti[moden][modem] = sAr[moden][modem];
		}
	}

	// rho //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += rhonew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_rho[moden][modem] = sAr[moden][modem];
		}
	}

	outputLeg(n);
}
void outputLeg(int n)
{
	int modem, moden;
	FILE*Leg_file;
	sprintf(BufMode, "../output/Mode_n_%08d_t_%e.dat", n, t);
	Leg_file = fopen(BufMode, "w");
	/* Data output */
	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			fprintf(Leg_file, "%d\t%e\t%d\t%d\t%e\t%e\n", n, t, moden, modem, MODE_Ti[moden][modem], MODE_rho[moden][modem]);
		}
	}

	fclose(Leg_file);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/Lr_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lr_LC.cpp"
//
// Lr_LC(): Calculate the Rossland meam free path.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void Lr_3D() {

	int i, j, k;
	double R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II;

#pragma omp parallel for private(i,j,R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				CVnew[k][j][i] = 16.*sigma / (rhonew[k][j][i] * C / u0);
				Tnew[k][j][i] = Trnew[k][j][i] / kb;
				Nn = rhonew[k][j][i] / at_mass[k][j][i];

				/*------------Rosseland mean free path <= vaccume-------------------*/

				/*------------Rosseland mean free path <= DT------------------------*/
				if (atomicnum[k][j][i] == 1) {
					Rmfp[k][j][i] = 400.*pow(Trnew[k][j][i] * T0 / kb* 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[k][j][i] * rho0*1.e-3, 2.);
					//Lr_DT[l][k] = 400.*pow(Tinew[l][k] * T0 / kb * 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[l][k] * rho0*1.e-3, 2.);
					Z_Lc = 1.;
					//M_Lc = 1.008;
					M_Lc = 2.515;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;

					//II = 9.99e-8*aveMLc*aveMLc / (1.38e-16*Trnew[k][j][i] * T0 / kb);
					//Rmfp[k][j][i] = 0.9e7*pow(Trnew[k][j][i] * T0, 2.) / (Nn* N0*1.e-6*pow(aveMLc, 2.))*exp(II);

					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*charge[k][j][i] * pow((charge[k][j][i] + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = Lr_DT[k][j][i];
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 13) {
					Z_Lc = 13.;
					M_Lc = 26.981;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 82) {
					Z_Lc = 82.;
					M_Lc = 207.2;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}

				if (isnan(Rmfp[k][j][i]) || isinf(Rmfp[k][j][i])) {
					printf("Rmfp => error\n");
				}

				/*----------------------------------------------------------------------------*/

				Rmfp[k][j][i] = Rmfp[k][j][i] * 10.;		//[cm]->[mm]

				kappa[k][j][i] = (16. / 3.)*sigma*Rmfp[k][j][i];

				if (isnan(kappa[k][j][i]) || isinf(kappa[k][j][i])) {
					printf("kappa error J i:%d j:%d k:%d\n", i, j, k);
				}

			}
		}
	}	

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/MS.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
//
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int kin, int N): a procedure to solve matrix by the Gauss elimination method.
//
// matrix_cotc(int kin, int N): a procedure to solve matrix by the Gauss elimination method in cotc3D_e and cotc3D_r.
// This function is optimized for cotc3D_e and cotc3D_r.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


void matrix(int kin, int N) {
	int k, i;
	double akk, aik, ax;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		for (int i = k + 1; i < N; ++i) {
			aik = MatA[kin][i][k];
			for (int j = k; j < N + 1; ++j) {
				MatA[kin][i][j] = MatA[kin][i][j] - aik * (MatA[kin][k][j] / akk);
			}
		}
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	for (i = N - 2; i >= 0; --i) {
		ax = 0.0;
		for (int j = i + 1; j < N; ++j) {
			ax += MatA[kin][i][j] * MatA[kin][j][N];
		}
		MatA[kin][i][N] = (MatA[kin][i][N] - ax) / MatA[kin][i][i];
	}
}
	

void matrix_cotc(int kin, int N) {

	int k;
	double akk, ak1, akm;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		MatA[kin][k][k] = MatA[kin][k][k] / akk;
		MatA[kin][k][k + 1] = MatA[kin][k][k + 1] / akk;		
		MatA[kin][k][N] = MatA[kin][k][N] / akk;
		
		//MatA[k+1]
		ak1 = MatA[kin][k + 1][k];
		MatA[kin][k + 1][k] = MatA[kin][k + 1][k] - ak1 * MatA[kin][k][k];
		MatA[kin][k + 1][k + 1] = MatA[kin][k + 1][k + 1] - ak1 * MatA[kin][k][k + 1];		
		MatA[kin][k + 1][N] = MatA[kin][k + 1][N] - ak1 * MatA[kin][k][N];

		if (k != N - 2) {

			MatA[kin][k][N - 1] = MatA[kin][k][N - 1] / akk;
			MatA[kin][k + 1][N - 1] = MatA[kin][k + 1][N - 1] - ak1 * MatA[kin][k][N - 1];

			//MatA[N-1]
			akm = MatA[kin][N - 1][k];
			MatA[kin][N - 1][k] = MatA[kin][N - 1][k] - akm * MatA[kin][k][k];
			MatA[kin][N - 1][k + 1] = MatA[kin][N - 1][k + 1] - akm * MatA[kin][k][k + 1];
			MatA[kin][N - 1][N - 1] = MatA[kin][N - 1][N - 1] - akm * MatA[kin][k][N - 1];
			MatA[kin][N - 1][N] = MatA[kin][N - 1][N] - akm * MatA[kin][k][N];
		}	
		
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	MatA[kin][N - 2][N] = MatA[kin][N - 2][N] - MatA[kin][N - 2][N - 1] * MatA[kin][N - 1][N];

	for (k = N - 3; k >= 0; --k) {
		MatA[kin][k][N] = MatA[kin][k][N] - MatA[kin][k][k + 1] * MatA[kin][k + 1][N] - MatA[kin][k][N - 1] * MatA[kin][N - 1][N];
	}

}






==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/OK3code.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "OK3code.cpp"
// 
// mainOK3(): Main function of OK3 illumination code.  
//                                                                           
// InitET(): This procedure initializes total energy deposition array ET[i][j][k].     
// InitBeam(BeamCase): This procedure initializes the beam radius and the beam coefficients
//                     A1, A2, A3, A4 and A5, which serve for the Gauss distribution 
//                     calculation of the beam particles. The beamlet cell traversal 
//                     area S1 and volume V1 are also calculated.
// Focus(): Calculation of the focal point distance f. 
// InitEdp1(): This procedure calculates one-beamlet kinetic energy for each bunch. 
//             Eprt is the energy of one projectile ion, nE a particle number 
//             parameter, nBunch the particle number in one bunch, and tdM a beam
//             emittance parameter.
// InitE(): This procedure initializes a one-beam energy deposition array E[i][j][k].
// Devider(): This procedure organizes the beam division to beamlets. Each beamlet deposits
//            its energy in the target independently.
// PointC(): This procedure calculates the coordinates of the beam center on the pellet 
//           surface rC, thetaC and phiC in Pellet System (PS).
// PointF(): This procedure calculates the coordinates of the focal point F : rf, thetaf 
//           and phif in PS.
// BeamCenterRot(): This procedure rotates the beam axis around the impinging direction 
//                  of each beam.
// Rotation(): This procedure sets the coordinates of rotated beams and beamlets in chamber 
//             and pellet systems.
// BeamletsRot(): This procedure rotates the beamlet axes that belong to each beam.
// CrossP(): Calculate intersections between each beamlet and target surface. 
// kBunch(ii, jj, kk): This procedure calculates the energy deposition coefficients for
//                     each fixed mesh cell.
// BeamletEd(): This procedure calculates a one-beamlet energy density deposited in 
//              the pellet meshes.
// ijkSp(): This procedure finds the mesh centers included in each iterative beamlet 
//          cylinder and fill the corresponding meshes with the calculated energy density.
// ESp(): This procedure fills the chosen mesh cells (by procedure Spred()) with 
// the calculated energy density.
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
// 
// Edep1(Eb): This procedure includes the calculation of stopping power from 
//            the projectile ions in the solid target.
// ECL(): This procedure checks the energy conservation law at each step of the energy
//        deposition process.
// Hole(): In an exceptional deposition condition case it may be possible to have holes 
//         in which no beam energy is deposited in one or few meshes inside of 
//         one-beam deposition area, because of the beam division roughness. 
//         This procedure finds the holes and fills them with a suitable interpolated energy.
// jkmM(), Espl(), CheckE() and CheckR(): These procedures help procedure Hole() to perform
//                                        only in the beam deposition area.
// SPL(), SPL2() and jkmM_new(): These procedures make a surface interpolation smoothing for 
//                   procedure Hole().
// ETotal(): This procedure adds the energy deposited from each beam to the total energy
//           deposition array.
// DataSave(bs): Output the results.  
// SD(): This procedure calculates the total relative root-mean-square (RMS) deviation 
//       and the total relative peak-to-valley (PTV) deviation. 
// View3D() : This procedure transfers the calculated energy deposition value
//            in each pellet cell to that in the Cartesian PS coordinates, 
//            for the convenience of further visualization processes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

// Program OK3    	 
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------
#include"PelletSurface.h"
#include"StoppingPower1.cpp"
#include"HIFScheme.h"
using namespace std;
void SPL2(int);
double jkmM_new(int, int, int, double);
int kCb1, jCb1, kBd, ijkF;
double EB[33][rM][ThetaM][PhiM];
double ES[rM][ThetaM][PhiM];
double e1[rM];
FILE*Beamfile;
//------------------------- MAIN --------------------------------------------
int mainOK3()												
{
// ----------- OK3 Test1 -----------------------************************************ 
	tdM=1; bndd=1;           // emittance=0 mm-mrad / 1 Gauss beam, 0 K-V beam
    EprtU = 38.608;          // [MeV/u]  38.608MeV/u=8GeV // GSI 200 MeV/u
    BNumber=0;   

	
	InitET();
	if(rotBeam_Switch == 0){ kB = 0; kBd = 0;} 
	else{ kB = (int)(20*rotationnumber*t/rotationtime);
        if(t>t_Beam5){                                                // When performing the wobbling motion, the axis 
			kBd = (int)(20 * rotationnumber*(t - t_Beam5) / rotationtime);  // of the ion beam returns to the center at t_Beam5+del_t_Beam5/2
        }                                                                            // and starts to perform a spiral motion.
		else {kBd = kB;}
	}
	printf("kB=%d\t",kB);
	printf("kBd=%d\n", kBd);
	
	Eprt=EprtU*aAb[Projectile]; nE=1.; // Ion beam temperature Tb = 100[MeV] for Pb ion

	if(kB<kBbrc){td=tdbrc;} 
	else { td = tdels; }
	BeamCase=td; 
	InitBeam(BeamCase);

	if (OK_Switch == 1) {
		switch (bs) {
		case  1: InitEdp1(); cout << " Beam 1  " << endl; beam1(); break;
		case  2: InitEdp1(); cout << " Beam 2  " << endl; beam2(); break;
		case  3: InitEdp1(); cout << " Beam 3  " << endl; beam3(); break;
		case  6: InitEdp1(); cout << " Beam 6  " << endl; beam6(); break;
		case 12: InitEdp1(); cout << " Beam 12 " << endl; beam12(); break;
		case 20: InitEdp1(); cout << " Beam 20 " << endl; beam20(); break;
			//case 32: InitEdp1(); cout<<" Beam 32 "<<endl; beam32() ;break;
		case 32: InitEdp1(); cout << " Beam 32 " << endl; //beam32m(); break;
			ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 180.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 37.377 - dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 142.623 + dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 63.435 - dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 116.565 + dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 79.188 - dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 100.812 + dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			break;
		case 60: InitEdp1(); cout << " Beam 60 " << endl; beam60(); break;
		case 120:InitEdp1(); cout << " Beam 120" << endl; beam120(); break;
		case 104:InitEdp1(); cout << "   Cyl  4" << endl;   Cyl_4(); break;
		case 106:InitEdp1(); cout << "   Cyl  6" << endl;   Cyl_6(); break;
		case 108:InitEdp1(); cout << "   Cyl  8" << endl;   Cyl_8(); break;
		case 112:InitEdp1(); cout << "   Cyl 12" << endl;  Cyl_12(); break;
		case 124:InitEdp1(); cout << "   Cyl 24" << endl;  Cyl_24(); break;
		case 136:InitEdp1(); cout << "   Cyl 36" << endl;  Cyl_36(); break;
		}
		DataSave(bs);     // Mesh centers view
	}
	else if (OK_Switch == 10) {
		ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); 
		for (i = 0; i < rM; i++) {
			for (k = 0; k < PhiM; k++) {
				e1[i] += E[i][0][k] / (double)PhiM;

			}
		}
		Beamfile = fopen("../output/BeamOK3.dat", "w");
		for (i = 0; i < rM; i++) {
			fprintf(Beamfile, "%d\t%e\t%e\t%e\n", i, rCMesh[i][0][0], e1[i], e1[i] * VM[i][0][0]);
		}
		fclose(Beamfile);
		for (i = 0; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					ET[i][j][k] = e1[i];
				}
			}		
		}
	
	}



	return 0;
}
//---------------------------------------------------------------------------

//--- Beam Divider --------------------- 10 --------------------   
void kBunch(int ii, int jj, int kk)
{
	int Dmb;
	switch (mb) {
	case  4: Dmb = 12; break;
	case  6: Dmb = 32; break;
	case 10: Dmb = 80; break;
	case 12: Dmb = 112; break;
	case 20: Dmb = 316; break;
	}
	Sbmt = Spellet / (double)Dmb / (double)bs; Rbmt = .5*sqrt(Sbmt);
	switch (bndd) {
	case 0: Nij = nE * nBunch / (double)tdM / (double)Dmb; break; // K-V
	case 1: Nij = fDis(ii, jj)*nE*nBunch / (double)tdM; break;// Gauss 
	}
}//---------------------------------------------------  
void Divider() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();	BeamCenterRot(); 
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}

	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerA() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotA(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************

				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerB() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ---------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotB(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;

	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 


 //****************************** New Procedures **************************************

void BeamCenterRot() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotV;

	if (kBd < kBspiral)
	{
		rRotV = kBd / (double)kBspiral*rRot;
	}
	else { rRotV = rRot; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }
	//	cout<<endl<<"    nB "<<nB<<"    aRot "<<aRot<<endl;      // Temporarily!!!
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev + 1)*rRotV*cAR;  AyC = pow(-1, Rev + 1)*rRotV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamCenterRotA() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotAV;

	if (kBd < kBspiral)
	{
		rRotAV = kBd / (double)kBspiral*rRotA;
	}
	else { rRotAV = rRotA; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }

	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev)*rRotAV*cAR;  AyC = pow(-1, Rev)*rRotAV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------

void BeamCenterRotB() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotBV;



	if (kBd < kBspiral)
	{
		rRotBV = kBd / (double)kBspiral*rRot;
	}
	else { rRotBV = rRot; }
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = rRotBV * cAR;  AyC = rRotBV * sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamletsRot() //-------- new ------------------- 
{
	RotationA(xb + AxC, yb + AyC);
	xA = xRt; yA = yRt; zA = zRt;          // in Pellet system, vector rA

}//--------------------------------------------------- 
 //----------------------------------------------------

void Rotation(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

void RotationA(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

 //****************************************************************************
void ECL() //----------------------- 21 -------------------------------------- 
{
	int   iECL;                                          //****	
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE1; //****
	double Edp1T;
	Hole();
	Ebeams += Edp1;  Edp1T = Edp1 - Eout; // [J]

	cout << "   Edp " << Edp1 << "    Ebeams " << Ebeams << "   " << iA
		<< "   *** Beam " << ThetaBeam << "  " << PhiBeam; //<<endl;  
}//---------------------------------------------------  

 //--- Beamlet Energy Deposition -----------------------------------

void BeamletEd() //-------------- 17 -----------------
{
	double Ed1dx;

	ijkSp();
	Ed1dx = Edep1(E1);                          // Stopping Power             [MeV/mm]
	Ed1 = stR * Ed1dx;                          // Particle Energy Deposition [MeV]
	Ecb = 1.6e-13*Ed1dx*Nij / S1;

	if (isnan(Ecb)) { printf("Ecb=>error in Divider()\n"); }
	E1 -= Ed1;

	int iSpd, im_IN, jm_IN, km_IN;
	for (iSpd = 0; iSpd < m; iSpd++) {
		im_IN = iIN[iSpd]; jm_IN = jIN[iSpd]; km_IN = kIN[iSpd];
		if (E[im_IN][jm_IN][km_IN] == 0.) { E[im_IN][jm_IN][km_IN] = Ecb; }
		else { E[im_IN][jm_IN][km_IN] = .5*(E[im_IN][jm_IN][km_IN] + Ecb); }
	}
	pnt++;
}//---------------------------------------------------    

 //--- One Ion Energy Deposition ----------------------------  
double Edep1(double Eb)
{
	Stop1(Projectile, Target, T, Eb);       // Universal Uses

	return StPower;                             // [MeV/mm]
}//---------------------------------------------------   

 //--- Crossing points -----------------------------------------------------------  
int CrossP(int iP, double xAl, double yAl, double zAl)  //------------ 13 ----------
{
	int flag, jc, kc;
	double eMIN;
	flag = -1;  eMIN = 12.5664*R0 / (double)jk;
	for (jc = 0; jc < ThetaM; jc++) {
		for (kc = 0; kc < PhiM; kc++) {
			xP1 = xMesh[iP][jc][kc];	yP1 = yMesh[iP][jc][kc];	zP1 = zMesh[iP][jc][kc];
			xP2 = xMesh[iP][jc + 1][kc];	yP2 = yMesh[iP][jc + 1][kc];	zP2 = zMesh[iP][jc + 1][kc];
			xP3 = xMesh[iP][jc][kc + 1];	yP3 = yMesh[iP][jc][kc + 1];	zP3 = zMesh[iP][jc][kc + 1];
			xP4 = xMesh[iP][jc + 1][kc + 1];	yP4 = yMesh[iP][jc + 1][kc + 1];	zP4 = zMesh[iP][jc + 1][kc + 1];
			if (Crossing(xAl, yAl, zAl) < 0) continue;
			if (eps < eMIN) { flag = 0; eMIN = eps; jNear = jc; kNear = kc; xCP = xCPn; yCP = yCPn; zCP = zCPn; }
		}
	};
	return flag;
}//---------------------------------------------------  

int Crossing(double xAl, double yAl, double zAl)  //---------------- 14 -------------
{
	double PnA, PnB, PnC, PnD, PnRd, PnRc, prT;
	double P1P2, P1P3, P2P3, P2P4, P3P4, P1CP, P2CP, P3CP, P4CP;
	double tr1, tr2, tr3, tr4, tp1, tp2, sCP, sM;
	xRd = xf - xAl;   yRd = yf - yAl;   zRd = zf - zAl;       // vector Rd(xRd,yRd,zRd)
	PnA = yP1 * (zP2 - zP3) + yP2 * (zP3 - zP1) + yP3 * (zP1 - zP2);    // vector Pn(PnA,PnB,PnC)
	PnB = zP1 * (xP2 - xP3) + zP2 * (xP3 - xP1) + zP3 * (xP1 - xP2);
	PnC = xP1 * (yP2 - yP3) + xP2 * (yP3 - yP1) + xP3 * (yP1 - yP2);
	PnD = xP1 * (yP3*zP2 - yP2 * zP3) + xP2 * (yP1*zP3 - yP3 * zP1) + xP3 * (yP2*zP1 - yP1 * zP2);
	PnRd = PnA * xRd + PnB * yRd + PnC * zRd;                       if (PnRd >= 0.) return -1;
	PnRc = -(PnA*xAl + PnB * yAl + PnC * zAl + PnD); prT = PnRc / PnRd;  if (prT < 0.)   return -2;
	xCPn = xAl + xRd * prT;  yCPn = yAl + yRd * prT;  zCPn = zAl + zRd * prT; // Crossing Point, vector rCPn
	P1P2 = rDis(xP1, xP2, yP1, yP2, zP1, zP2);
	P1P3 = rDis(xP1, xP3, yP1, yP3, zP1, zP3);
	P2P3 = rDis(xP2, xP3, yP2, yP3, zP2, zP3);
	P2P4 = rDis(xP2, xP4, yP2, yP4, zP2, zP4);
	P3P4 = rDis(xP3, xP4, yP3, yP4, zP3, zP4);
	P1CP = rDis(xP1, xCPn, yP1, yCPn, zP1, zCPn);
	P2CP = rDis(xP2, xCPn, yP2, yCPn, zP2, zCPn);
	P3CP = rDis(xP3, xCPn, yP3, yCPn, zP3, zCPn);
	P4CP = rDis(xP4, xCPn, yP4, yCPn, zP4, zCPn);
	tr1 = sTr(P1P3, P1CP, P3CP);
	tr2 = sTr(P1P2, P1CP, P2CP);
	tr3 = sTr(P3P4, P3CP, P4CP);
	tr4 = sTr(P2P4, P2CP, P4CP); sCP = tr1 + tr2 + tr3 + tr4;
	tp1 = sTr(P1P2, P1P3, P2P3);
	tp2 = sTr(P2P3, P2P4, P3P4);  sM = tp1 + tp2;
	eps = fabs(sCP - sM);
	return 0;
}//---------------------------------------------------  

int ijkSp() //---------------- 18 ----------------------------
{
	int iSmin, iSmax;
	m = 0; if (pnt > 1) { iNear = iINmin; jNear = jINmin; kNear = kINmin; }
	double Sijk, lSijk, Vijk, lVijk, Hmsh, Lmsh;
	Sijk = SM[iNear][jNear][kNear]; lSijk = pow(Sijk, .5);
	Vijk = VM[iNear][jNear][kNear]; lVijk = pow(Vijk, .3); Hmsh = Vijk / Sijk;
	Lmsh = min(lSijk, lVijk); Lmsh = min(Lmsh, Hmsh);
	ijkL = Round(BB / Lmsh);
	pSmin = pi * max(lSijk, lVijk);
	iSp = ijkL; jSp = ijkL; kSp = ijkL;
	iSmin = iNear - iSp; if (iSmin < 0)   iSmin = 0;
	iSmax = iNear + iSp; if (iSmax >= rM) iSmax = rM - 1;
	if (ThetaC <= 90.) {
		if (jSp > jNear) {
			if (kSp > kNear)       goto L10;
			if (kSp > kSmax - kNear) goto L11; goto L12;
		}
		if (kSp > kNear)       goto L13;
		if (kSp > kSmax - kNear) goto L14;
		for (iS = iSmax; iS >= iSmin; iS--) {
			for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
				if (jS < jSmin || jS > jSmax)continue;
				for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
					if (kS < kSmin || kS > kSmax)continue;
					ESp();
				}
			}
		}
		return 1;
	}
	if (jSp > jSmax - jNear) { // ThetaC>90.
		if (kSp > kNear)       goto L20;
		if (kSp > kSmax - kNear) goto L21; goto L22;
	}
	if (kSp > kNear)       goto L13;
	if (kSp > kSmax - kNear) goto L14;
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 2;
L10:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 10;
L11:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 11;
L12:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 12;
L13:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 13;
L14:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 14;
L20:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 20;
L21:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 21;
L22:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 22;
}//---------------------------------------------------  

void ESp() //------------------- 19 ---------------------------
{
	double prB, pS, MprB;
	xCl = xCMesh[iS][jS][kS];	yCl = yCMesh[iS][jS][kS];	zCl = zCMesh[iS][jS][kS];
	pS = rDis(xCl, smX, yCl, smY, zCl, smZ);
	if (pS < BB) {
		xB = xCl - smX; yB = yCl - smY; zB = zCl - smZ;   // Vector rB
		prB = (xB*Dx + yB * Dy + zB * Dz) / DD; MprB = fabs(prB);
		if (CheckR() > 0) {                     //-------------$$$$$$$
			if (MprB < stR) {
				iIN[m] = iS; jIN[m] = jS; kIN[m] = kS; m++;
				if (pS<pSmin && prB>0.) { pSmin = pS;  iINmin = iS; jINmin = jS; kINmin = kS; }
			}
		}
	}
}

int CheckR() //------------------------------------------------$$$$$$$
{
	double rCl, lBmt, cGM;
	rCl = sqrt(xCl*xCl + yCl * yCl + zCl * zCl);
	cGM = (xC*xCl + yC * yCl + zC * zCl) / rC / rCl;  // cosGAMA
	lBmt = rCl * sin(acos(cGM));
	if (lBmt > Rb) return -1;
	return 1;
}//---------------------------------------------------  


void Hole() //------------------------ 22 -------------------------------------
{
	jCb1 = jCb;

	int nH, nHm, csE;
	double Ehole;
	nHm = 10; i = rM - 1;

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				for (nH = 0; nH < nHm; nH++) {
					jkmM(j, k, nH); csE = CheckE();
					if (csE == 0) continue; Espl(csE); Ehole = Ehole + E[i][j][k]; break;
				}
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	SPL(1); SPL2(2); SPL(1);

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}


}//---------------------------------------------------  
 //---------------------------------------------------------

void SPL(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}

	int jj;
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3		
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 1][kCb] = E[i][j - 1][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 1][kCb] = E[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4		
			E[i][j - 1][kCb] = ET2[i][j - 1][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 1][kCb] = ET2[i][j + 1][kCb];
		}
		for (j = jCb; j >= 0; j--) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4				
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 1][kCb] = ET3[i][j - 1][kCb];
			E[i][j + 1][kCb] = ET3[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) {// Cycle 2
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) {
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][k + 1] = ET2[i][j][k + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) { // Cycle 2		
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2		
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void SPL2(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];

		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 2][kCb] = E[i][j - 2][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 2][kCb] = E[i][j + 2][kCb];

			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4			
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j - 2][kCb] = ET2[i][j - 2][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 2][kCb] = ET2[i][j + 2][kCb];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 2][kCb] = ET3[i][j - 2][kCb];
			E[i][j + 2][kCb] = ET3[i][j + 2][kCb];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}

		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void jkmM(int jm, int km_OK, int hH) //--------------- 23 -------------------- 
{
	int csH, jMIN, jMAX, kMIN, kMAX;
	csH = 0; jMIN = jm - hH; jMAX = jm + hH; kMIN = km_OK - hH; kMAX = km_OK + hH;
	if (jMIN < 0 && kMIN < 0) { csH = 1; }
	else if (jMIN < 0 && kMAX >= PhiM) { csH = 2; }
	else if (jMIN < 0) { csH = 3; }
	else if (jMAX >= ThetaM && kMIN < 0) { csH = 4; }
	else if (jMAX >= ThetaM && kMAX >= PhiM) { csH = 5; }
	else if (jMAX >= ThetaM) { csH = 6; }
	else if (kMIN < 0) { csH = 7; }
	else if (kMAX >= PhiM)   csH = 8;
	switch (csH) {
	case 0:                       goto Lcs1; break;
	case 1: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK + PhM];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 2: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK - PhM];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 3: jMIN = abs(jMIN) - 1;     Eh2 = E[i][jMAX][km_OK];
		if (km_OK < PhM)     Eh1 = E[i][jMIN][km_OK + PhM];
		else             Eh1 = E[i][jMIN][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		if (kMAX < PhM)     Eh5 = E[i][jMIN][kMAX + PhM];
		else             Eh5 = E[i][jMIN][kMAX - PhM];
		Eh6 = E[i][jMAX][kMIN];
		if (kMIN < PhM)     Eh7 = E[i][jMIN][kMIN + PhM];
		else             Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 4: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK + PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 5: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 6: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		if (km_OK < PhM)     Eh2 = E[i][jMAX][km_OK + PhM];
		else             Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		if (kMAX < PhM)     Eh6 = E[i][jMAX][kMAX + PhM];
		else             Eh6 = E[i][jMAX][kMAX - PhM];
		Eh7 = E[i][jMIN][kMAX];
		if (kMIN < PhM)     Eh8 = E[i][jMAX][kMIN + PhM];
		else             Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 7: kMIN = kMIN + PhiM;       goto Lcs1; break;
	case 8: kMAX = kMAX - PhiM;                  break;
	}
Lcs1:          Eh1 = E[i][jMIN][km_OK];   Eh5 = E[i][jMIN][kMIN];
	Eh2 = E[i][jMAX][km_OK];   Eh6 = E[i][jMAX][kMIN];
	Eh3 = E[i][jm][kMIN];   Eh7 = E[i][jMIN][kMAX];
	Eh4 = E[i][jm][kMAX];   Eh8 = E[i][jMAX][kMAX];
Lcs2:;
}//---------------------------------------------------  

double jkmM_new(int i_OK, int j_OK, int k_OK, double Srng) //--------------- 23 -------------------- 
{
	//Theta range 5 mesh
	int hH = 10; int jj, kk;
	double xN, yN, zN, xH, yH, zH, pH;
	int jMIN, jMAX, kMIN, kMAX; double Eav = 0.; int hC = 0;
	jMIN = j_OK - hH; jMAX = j_OK + hH; kMIN = k_OK - hH; kMAX = k_OK + hH;
	if (j_OK < 20 || j_OK > ThetaM - 21 || k_OK < 20 || k_OK > PhiM - 21) { kMIN = 0; kMAX = PhiM - 1; }
	if (jMIN < 0) { jMIN = 0; }
	if (jMAX >= ThetaM) { jMAX = ThetaM - 1; }
	xN = xCMesh[i_OK][j_OK][k_OK];	yN = yCMesh[i_OK][j_OK][k_OK];	zN = zCMesh[i_OK][j_OK][k_OK];

	for (jj = jMIN; jj <= jMAX; jj++) {
		for (kk = kMIN; kk <= kMAX; kk++) {
			xH = xCMesh[i_OK][jj][kk];	yH = yCMesh[i_OK][jj][kk];	zH = zCMesh[i_OK][jj][kk];
			pH = rDis(xH, xN, yH, yN, zH, zN);
			if (Srng*bb > pH) { Eav = Eav + E[i_OK][jj][kk]; hC++; }
		}
	}
	if (hC == 0)return E[i_OK][j_OK][k_OK];
	else return Eav / (double)hC;

}//---------------------------------------------------  


void Espl(int caseE) //------------------ 25 -------------------------- 
{
	switch (caseE) {
	case  0: E[i][j][k] = 0.; printf("\n 0 %d %d %d %e %e %e %e %e %e %e %e %e\n", i, j, k, E[i][j][k], Eh2, Eh3, Eh4, Eh5, Eh7, Eh8); break;
	case  1: E[i][j][k] = .125*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  2: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case  3: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case  4: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case  5: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case  6: E[i][j][k] = .1428571*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  7: E[i][j][k] = .1428571*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  8: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  9: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 10: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 11: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 12: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 13: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 14: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 15: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 16: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 17: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 18: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 19: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh7 + Eh8); break;
	case 20: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 21: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6); break;
	case 22: E[i][j][k] = .1666666*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 23: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 24: E[i][j][k] = .1666666*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 25: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 26: E[i][j][k] = .1666666*(Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 27: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 28: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7); break;
	case 29: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh8); break;
	case 30: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 31: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 32: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 33: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 34: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 35: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 36: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 37: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 38: E[i][j][k] = .2*(Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 39: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 40: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 41: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 42: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 43: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6); break;
	case 44: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh7 + Eh8); break;
	case 45: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 46: E[i][j][k] = .2*(Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 47: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 48: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 49: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 50: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 51: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 52: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 53: E[i][j][k] = .2*(Eh1 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 54: E[i][j][k] = .2*(Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 55: E[i][j][k] = .2*(Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 56: E[i][j][k] = .2*(Eh1 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 57: E[i][j][k] = .2*(Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 58: E[i][j][k] = .2*(Eh1 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 59: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 60: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 61: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh7 + Eh8); break;
	case 62: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 63: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 64: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 65: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6); break;
	case 66: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh8); break;
	case 67: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5); break;
	}
}//---------------------------------------------------  

int CheckE() //------------------ 24 ----------------------------
{
	double Ehjk;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7*Eh8; if (Ehjk > 0.) return 1;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 2;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7*Eh8;     if (Ehjk > 0.) return 3;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh8;     if (Ehjk > 0.) return 4;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7;     if (Ehjk > 0.) return 5;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 6;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 7;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 8;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 9;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 10;
	Ehjk = Eh1 * Eh2*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 11;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 12;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 13;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 14;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 15;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 16;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 17;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh8;         if (Ehjk > 0.) return 18;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh7*Eh8;         if (Ehjk > 0.) return 19;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7;         if (Ehjk > 0.) return 20;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6;         if (Ehjk > 0.) return 21;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 22;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 23;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 24;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 25;
	Ehjk = Eh3 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 26;
	Ehjk = Eh1 * Eh2*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 27;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7;         if (Ehjk > 0.) return 28;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh8;         if (Ehjk > 0.) return 29;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 30;
	Ehjk = Eh1 * Eh2*Eh3*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 31;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 32;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 33;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 34;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 35;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 36;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 37;
	Ehjk = Eh2 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 38;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 39;
	Ehjk = Eh1 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 40;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 41;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 42;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6;             if (Ehjk > 0.) return 43;
	Ehjk = Eh1 * Eh2*Eh4*Eh7*Eh8;             if (Ehjk > 0.) return 44;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 45;
	Ehjk = Eh2 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 46;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 47;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 48;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 49;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 50;
	Ehjk = Eh1 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 51;
	Ehjk = Eh2 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 52;
	Ehjk = Eh1 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 53;
	Ehjk = Eh2 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 54;
	Ehjk = Eh3 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 55;
	Ehjk = Eh1 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 56;
	Ehjk = Eh4 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 57;
	Ehjk = Eh1 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 58;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 59;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 60;
	Ehjk = Eh1 * Eh2*Eh3*Eh7*Eh8;             if (Ehjk > 0.) return 61;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 62;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 63;
	Ehjk = Eh2 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 64;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6;             if (Ehjk > 0.) return 65;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh8;             if (Ehjk > 0.) return 66;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5;             if (Ehjk > 0.) return 67;
	return 0;
}//---------------------------------------------------  

 //**************************************************************************************
 //--- Non-uniformity calculation (in case of spherical symmetry only) ------------------ 

void SD() //-------------------------------- 27 ----------------------------------------
{
	int    cl, icl;
	double RMSi, RMS, PTV, PTVi, Etoti, Etotal, Emin, Emax, Emean, rSmin, rSmax, VLMi, rCM, mnB;
	ECLt();
	cout << endl << endl;
	cout << " cl       Emax           Emin            Etoti            RMSi             PTVi  " << endl;
	cout << "---------------------------------------------------------------------------------" << endl;
	iDEP = 0; RMS = 0.; PTV = 0.; Etotal = 0.; rSmax = dist[PhiM / 2][ThetaM / 2][kbc2]; rSmin = rSmax - drRMSi[kbc2 - 5]; mnB = kB;//-stR;
	while (rSmin > Rfn) {
		Etoti = 0.; Emean = 0.; VLMi = 0.; cl = 0;
		for (i = rM - 1; i >= 0; i--) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					rCM = rCMesh[i][j][k];
					if (rCM < rSmax && rCM >= rSmin) {
						Edi[cl] = ET1[i][j][k];
						if (cl == 0) { Emin = Edi[cl]; Emax = Edi[cl]; }
						if (Edi[cl] < Emin) Emin = Edi[cl];
						if (Edi[cl] > Emax) Emax = Edi[cl];
						VlM[cl] = VM[i][j][k];     VLMi += VlM[cl];
						ETi[cl] = Edi[cl] * VlM[cl]; Etoti += ETi[cl]; cl++;
					}
				}
			}
		}
		if (Etoti == 0.)  break;
		RMSi = 0.;  Emean = Etoti / VLMi;
		Etotal += Etoti;      // Etotal[J]  
		PTVi = 50.*(Emax - Emin) / Emean; if (PTVi > 100.) PTVi = 100.;  PTV += Etoti * PTVi;
		for (icl = 0; icl <= cl; icl++) { RMSi += (Emean - Edi[icl])*(Emean - Edi[icl]); }
		RMSi = 100.*sqrt(RMSi / (double)cl) / Emean; if (RMSi > 100.) RMSi = 100.;
		printf("%i\t%f\t%f\t%f\t%f\t%f\n", cl, Emax, Emin, Etoti, RMSi, PTVi);
		RMS += Etoti * RMSi;
		iDEP++; rSmax -= drRMSi[rM - 1 - iDEP]; rSmin -= drRMSi[rM - 1 - iDEP];//-stR; 
		Einta = 1.0 - EoutJ / Ebeams;
		if (Einta > 1.) { Einta = 1.; }
		if (Einta < 0.) { Einta = 0.; }
	}
	RMS /= Etotal;  PTV /= Etotal;
	cout << endl << " iDEP=" << iDEP << "  RMS=" << RMS << "  PTV=" << PTV
		<< "   Etotal=" << Etotal << "  Edp=" << Edp << endl << endl << "EoutJ=" << EoutJ << endl << endl << "Ebeams=" << Ebeams << endl << endl
		<< "100*EoutJ/Ebeams=" << 100 * EoutJ / Ebeams << endl << endl;
	fprintf(fileSD, "%.2f\t%f\t%f\t%f\t%f\t%f\n", mnB, RMS, 100 * EoutJ / Ebeams, dz, dy, dx); // in file****
}

void ECLt() //-------------------------------------------------------
{

	int   iECL;
	int pp;
	pp = 1;
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE;
	EoutJ = 1.6e-13*EoutT;  Edp = Ebeams - EoutJ;  // [J]
												   //---------------------------- artificial smooth !!!
	i = rM - 1;
	while (i >= 0) {
		for (j = ThM; j < ThetaM; j++) { // Cycle 1
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k - 1] + ET1[i][j - 1][k - 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 2
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k + 1] + ET1[i][j + 1][k + 1]);
			}
		}
		for (j = ThM; j < ThetaM; j++) { // Cycle 3
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k + 1] + ET1[i][j - 1][k + 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 4
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k - 1] + ET1[i][j + 1][k - 1]);
			}
		}
		i--;
	}
	iA = 0;
Lecl: iDEP = 0; Etot = 0.; Eadj = 0.; EadjDens = 0.; Vdp = 0.;
	for (i = rM - 1; i >= 0; i--) {
		Ejk = 0.;
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				Edjk = ET1[i][j][k];
				if (Edjk > 0.) { Vjk = VM[i][j][k]; Ejk += Edjk * Vjk; Vdp += Vjk; }
			}
		}
		if (Ejk == 0.) break;   iDEP++; Etot += Ejk;
	}
	Eadj = Edp - Etot; EadjDens = Eadj / Vdp; iECL = rM - iDEP; dltE = 50.*fabs(Eadj) / Edp;
	fE = Edp / Etot;
	if (iA == 0)  // return;
		for (i = iECL; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) { ET1[i][j][k] *= fE; }
			}
		}
	if (dltE > .01) {
		if (pp == 1) {
			iA++; pp = pp - 1; goto Lecl;
		}
	}
}

//-----------------------------------------------------------------------  
//-----------------------------------------------------------------------

//--- Target Initialization ---------------------------------------------

void InitEdp1()  //------------ 7 --------------------
{
	Edp1 = 1.6e-13*Eprt*nE*nBunch / (double)tdM; //[J]
	cout << "    bs,kB,iE,td " << bs << " " << kB << " " << " " << td
		<< ",   Ttrg " << T << ",  Ep/u " << Eprt
		<< ",   Irr.Sys.:"; //************************
}//---------------------------------------------------  

void InitE()   //--------------- 9 -------------------
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = 0.;
				E[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------    

void InitET()  //--------------- 4 -------------------
{
	BeamOut = 0; BoutT = 0; Edp = 0.; EoutT = 0.; Ebeams = 0.;
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------  


void ETotal() //------------ 26 ----------------
{

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] += E[i][j][k];
				ET1[i][j][k] = ET[i][j][k];
				EB[BNumber][i][j][k] = E[i][j][k];
			}
		}
	}

}//------------------------------------ 

 //--- Beam Initialization -----------------------------------------------------------
void InitBeam(int BeamCase) //---------- 5 --------------
{
	switch (BeamCase) {
	case  2: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.185; break;// s=Rb 
	case  3: Rb = 3.0; A1 = .245; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.111; break;// s=.6Rb 
	case  4: Rb = 3.0; A1 = .26; A2 = .061; A3 = .055; A4 = 2.409e-3; A5 = 1.124; break;// s=.55Rb 
	case 10: Rb = 1.0; A1 = .584; A2 = .167; A3 = .15; A4 = .018; A5 = 1.182; break;// s=Rb
	case 15: Rb = 1.5; A1 = .39; A2 = .074; A3 = .067; A4 = 3.527e-3; A5 = 1.178; break;// s=Rb 
	case 16: Rb = 1.6; A1 = .318; A2 = 7.234e-3; A3 = 6.51e-3; A4 = 3.364e-5; A5 = 1.324; break;//s=3Rb
	case 17: Rb = 1.7; A1 = .344; A2 = .058; A3 = .052; A4 = 2.138e-3; A5 = 1.181; break;// s=Rb
	case 18: Rb = 1.8; A1 = .325; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.176; break;// s=Rb
	case 19: Rb = 1.9; A1 = .308; A2 = .046; A3 = .042; A4 = 1.370e-3; A5 = 1.175; break;// s=Rb
	case 20: Rb = 2.0; A1 = .292; A2 = .042; A3 = .038; A4 = 1.116e-3; A5 = 1.184; break;// s=Rb
	case 21: Rb = 2.1; A1 = .278; A2 = .038; A3 = .034; A4 = 9.182e-4; A5 = 1.184; break;// s=Rb
	case 22: Rb = 2.2; A1 = .266; A2 = .034; A3 = .031; A4 = 7.623e-4; A5 = 1.173; break;// s=Rb
	case 23: Rb = 2.3; A1 = .254; A2 = .032; A3 = .028; A4 = 6.381e-4; A5 = 1.186; break;// s=Rb
	case 24: Rb = 2.4; A1 = .244; A2 = .029; A3 = .026; A4 = 5.382e-4; A5 = 1.176; break;// s=Rb
	case 25: Rb = 2.5; A1 = .234; A2 = .027; A3 = .024; A4 = 4.571e-4; A5 = 1.182; break;// s=Rb
	case 26: Rb = 2.6; A1 = .225; A2 = .025; A3 = .022; A4 = 3.908e-4; A5 = 1.182; break;// s=Rb
	case 27: Rb = 2.7; A1 = .216; A2 = .023; A3 = .021; A4 = 3.360e-4; A5 = 1.186; break;// s=Rb
	case 28: Rb = 2.8; A1 = .209; A2 = .021; A3 = .019; A4 = 2.905e-4; A5 = 1.173; break;// s=Rb
	case 29: Rb = 2.9; A1 = .202; A2 = .02; A3 = .018; A4 = 2.525e-4; A5 = 1.177; break;// s=Rb
	case 30: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.180; break;// s=Rb *******
	case 31: Rb = 3.1; A1 = .189; A2 = .017; A3 = .016; A4 = 1.934e-4; A5 = 1.180; break;// s=Rb
	case 32: Rb = 3.2; A1 = .183; A2 = .016; A3 = .015; A4 = 1.703e-4; A5 = 1.169; break;// s=Rb
	case 33: Rb = 3.3; A1 = .177; A2 = .015; A3 = .014; A4 = 1.506e-4; A5 = 1.174; break;// s=Rb
	case 34: Rb = 3.4; A1 = .172; A2 = .014; A3 = .013; A4 = 1.336e-4; A5 = 1.170; break;// s=Rb
	case 35: Rb = 3.5; A1 = .167; A2 = .014; A3 = .012; A4 = 1.190e-4; A5 = 1.19; break;// s=Rb
	case 36: Rb = 3.6; A1 = .162; A2 = .013; A3 = .012; A4 = 1.063e-4; A5 = 1.187; break;// s=Rb
	case 37: Rb = 3.7; A1 = .158; A2 = .012; A3 = .011; A4 = 9.528e-5; A5 = 1.175; break;// s=Rb 
	case 38: Rb = 3.8; A1 = .154; A2 = .012; A3 = .01; A4 = 8.564e-5; A5 = 1.191; break;// s=Rb 
	case 39: Rb = 3.9; A1 = .15; A2 = .011; A3 = .01; A4 = 7.719e-5; A5 = 1.178; break;// s=Rb	  
	case 40: Rb = 4.0; A1 = .146; A2 = .01; A3 = 9.375e-3; A4 = 6.975e-5; A5 = 1.169; break; //s=Rb 
	case 41: Rb = 4.1; A1 = .143; A2 = 9.915e-3; A3 = 8.923e-3; A4 = 6.319e-5; A5 = 1.173; break; //s=Rb
	case 42: Rb = 4.2; A1 = .139; A2 = 9.448e-3; A3 = 8.503e-3; A4 = 5.739e-5; A5 = 1.183; break; //s=Rb 
	case 43: Rb = 4.3; A1 = .136; A2 = 9.014e-3; A3 = 8.113e-3; A4 = 5.223e-5; A5 = 1.179; break; //s=Rb 
	case 44: Rb = 4.4; A1 = .133; A2 = 8.609e-3; A3 = 7.748e-3; A4 = 4.764e-5; A5 = 1.177; break; //s=Rb 
	case 46: Rb = 4.6; A1 = .127; A2 = 7.876e-3; A3 = 7.089e-3; A4 = 3.988e-5; A5 = 1.181; break; //s=Rb 
	case 48: Rb = 4.8; A1 = .122; A2 = 7.234e-3; A3 = 6.510e-3; A4 = 3.364e-5; A5 = 1.191; break; //s=Rb 
	case 49: Rb = 4.9; A1 = .119; A2 = 6.942e-3; A3 = 6.247e-3; A4 = 3.098e-5; A5 = 1.201; break; //s=Rb 
	case 50: Rb = 5.0; A1 = .117; A2 = 6.667e-3; A3 = 6.000e-3; A4 = 2.857e-5; A5 = 1.194; break; //s=Rb 
	case 51: Rb = 5.1; A1 = .115; A2 = 6.408e-3; A3 = 5.767e-3; A4 = 2.640e-5; A5 = 1.187; break; //s=Rb 
	case 52: Rb = 5.2; A1 = .112; A2 = 6.164e-3; A3 = 5.547e-3; A4 = 2.442e-5; A5 = 1.203; break; //s=Rb 
	case 53: Rb = 5.3; A1 = .111; A2 = 5.933e-3; A3 = 5.340e-3; A4 = 2.263e-5; A5 = 1.180; break; //s=Rb 
	case 54: Rb = 5.4; A1 = .108; A2 = 5.716e-3; A3 = 5.144e-3; A4 = 2.100e-5; A5 = 1.201; break; //s=Rb 
	case 55: Rb = 5.5; A1 = .106; A2 = 5.510e-3; A3 = 4.959e-3; A4 = 1.951e-5; A5 = 1.202; break; //s=Rb 
	case 56: Rb = 5.6; A1 = .104; A2 = 5.315e-3; A3 = 4.783e-3; A4 = 1.816e-5; A5 = 1.204; break; //s=Rb 
	case 57: Rb = 5.7; A1 = .103; A2 = 5.130e-3; A3 = 4.617e-3; A4 = 1.692e-5; A5 = 1.185; break; //s=Rb 
	case 58: Rb = 5.8; A1 = .101; A2 = 4.954e-3; A3 = 4.459e-3; A4 = 1.578e-5; A5 = 1.190; break; //s=Rb 
	case 59: Rb = 5.9; A1 = .099; A2 = 4.788e-3; A3 = 4.309e-3; A4 = 1.474e-5; A5 = 1.197; break; //s=Rb 
	case 60: Rb = 6.0; A1 = .097; A2 = 4.630e-3; A3 = 4.167e-3; A4 = 1.378e-5; A5 = 1.205; break; //s=Rb 
	case 70: Rb = 7.0; A1 = .083; A2 = 3.401e-3; A3 = 3.061e-3; A4 = 7.537e-6; A5 = 1.209; break; //s=Rb 
	case 71: Rb = 7.1; A1 = .082; A2 = 3.306e-3; A3 = 2.976e-3; A4 = 7.027e-6; A5 = 1.204; break; //s=Rb 
	case 72: Rb = 7.2; A1 = .081; A2 = 3.215e-3; A3 = 2.894e-3; A4 = 6.645e-6; A5 = 1.2; break; //s=Rb 
	case 73: Rb = 7.3; A1 = .08; A2 = 3.128e-3; A3 = 2.815e-3; A4 = 6.288e-6; A5 = 1.197; break; //s=Rb 
	case 74: Rb = 7.4; A1 = .079; A2 = 3.044e-3; A3 = 2.739e-3; A4 = 5.955e-6; A5 = 1.194; break; //s=Rb 
	case 75: Rb = 7.5; A1 = .078; A2 = 2.963e-3; A3 = 2.667e-3; A4 = 5.644e-6; A5 = 1.193; break; //s=Rb 
	case 76: Rb = 7.6; A1 = .077; A2 = 2.886e-3; A3 = 2.507e-3; A4 = 5.353e-6; A5 = 1.194; break; //s=Rb 
	case 77: Rb = 7.7; A1 = .076; A2 = 2.811e-3; A3 = 2.530e-3; A4 = 5.080e-6; A5 = 1.192; break; //s=Rb 
	case 78: Rb = 7.8; A1 = .075; A2 = 2.739e-3; A3 = 2.466e-3; A4 = 4.824e-6; A5 = 1.193; break; //s=Rb 
	case 79: Rb = 7.9; A1 = .074; A2 = 2.671e-3; A3 = 2.703e-3; A4 = 4.585e-6; A5 = 1.189; break; //s=Rb 
	case 80: Rb = 8.0; A1 = .073; A2 = 2.604e-3; A3 = 2.344e-3; A4 = 4.360e-6; A5 = 1.197; break; //s=Rb	  
	case 100:Rb = 10.; A1 = .058; A2 = 1.667e-3; A3 = 1.500e-3; A4 = 1.786e-6; A5 = 1.214; break; //s=Rb
	case 120:Rb = 12.; A1 = .049; A2 = 1.157e-3; A3 = 1.042e-3; A4 = 8.612e-7; A5 = 1.18; break; //s=Rb 
	case 140:Rb = 14.; A1 = .042; A2 = 8.503e-4; A3 = 7.653e-4; A4 = 4.648e-7; A5 = 1.181; break; //s=Rb   
	case 160:Rb = 16.; A1 = .037; A2 = 6.510e-4; A3 = 5.859e-4; A4 = 2.725e-7; A5 = 1.165; break; //s=Rb	  
	case 180:Rb = 18.; A1 = .032; A2 = 5.144e-4; A3 = 4.630e-4; A4 = 1.701e-7; A5 = 1.231; break; //s=Rb
	case 200:Rb = 20.; A1 = .029; A2 = 4.167e-4; A3 = 3.750e-4; A4 = 1.116e-7; A5 = 1.214; break;
	}//s=Rb 

	mb = Vmb;    //*********************************
	f = Focus();
	bb = Rb / (double)mb;  bh = .5*bb;
	BB = sqrt(stR*stR + 2.*bb*bb);
	S1 = 4.*bb*bb;    // Beamlet Cell area   [mm2]
	V1 = S1 * lBunch;   // Beamlet Cell volume [mm3]
}//------------------------------------

double Focus() //------------ 5 -----------------
{
	if (focus == 0) {
		focus = (Rb*Rch - Ralp * Ren) / (Ren - Rb);
		cout << endl << endl << " f " << Round(focus) << ", Rch " << Rch / 1000.
			<< ", Rb " << Rb << ", mb " << mb << ", bndd " << bndd;
	}
	return focus;
}//----------------------------------------------

 //--- Gauss Distribution -----------------------------------
double fDis(int ii, int jj)
{
	double xj1, xj2, yi1, yi2, Fxj, Fyi;
	xj1 = bb * (double)(mb - 2 * jj);   xj2 = bb * (double)(mb - 2 * jj + 2);
	yi1 = bb * (double)(mb - 2 * ii);   yi2 = bb * (double)(mb - 2 * ii + 2);
	Fxj = A1 * (xj2 - xj1 - A2 * (pow(xj2, 3) - pow(xj1, 3) - A3 * (pow(xj2, 5) - pow(xj1, 5)) +
		A4 * (pow(xj2, 7) - pow(xj1, 7))));          if (Fxj < 0.)    Fxj = 0.;
	Fyi = A1 * (yi2 - yi1 - A2 * (pow(yi2, 3) - pow(yi1, 3) - A3 * (pow(yi2, 5) - pow(yi1, 5)) +
		A4 * (pow(yi2, 7) - pow(yi1, 7))));          if (Fyi < 0.)    Fyi = 0.;
	Fij = A5 * Fxj*Fyi;
	return Fij;
}//---------------------------------------------------------

 //--- Beam Trajectory --------------------------------------------------------
void PointC()   //------------- 11 ----------------------
{
	double xC0, yC0, zC0, xC2, yC2;
	sThetaBeam = sin(.017453292*ThetaBeam); sPhiBeam = sin(.017453292*PhiBeam);
	cThetaBeam = cos(.017453292*ThetaBeam); cPhiBeam = cos(.017453292*PhiBeam);
	xC0 = Ralp * sThetaBeam*cPhiBeam;        // in Chamber system, vector rC0
	yC0 = Ralp * sThetaBeam*sPhiBeam;
	zC0 = Ralp * cThetaBeam;
	xC = xC0 - dx;  yC = yC0 - dy;  zC = zC0 - dz;   // in Pellet system, vector rC
	rC = sqrt(xC*xC + yC * yC + zC * zC);
	if (zC == 0.) zC = .001; xC2 = xC * xC;  yC2 = yC * yC;
	ThetaC = 57.29577951*atan(sqrt(xC2 + yC2) / zC);
	if (ThetaC < 0.) ThetaC = 180. + ThetaC;
}//------------------------------------ 

void PointF()  //---------------- 12 -----------------------
{
	double xf0, yf0, zf0;
	xf0 = -f * sThetaBeam*cPhiBeam;         // in Chamber system, vector F0
	yf0 = -f * sThetaBeam*sPhiBeam;
	zf0 = -f * cThetaBeam;
	xf = xf0 - dx;  yf = yf0 - dy;  zf = zf0 - dz;  // in Pellet system, vector F(xf,yf,zf)
}//------------------------------------ 


 //--------------------------------------------------------------------------
 //--------------------- Additional Functions -------------------------------
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

int Round(double valueF)
{
	int valueI;
	valueI = (int)(valueF + .5);
	return valueI;
}//------------------------------------ 


 //----------------------------------------------------------------------------
 //**************************************************************************** 
 //--- Data Saving ------------------------------------------------------------ 
void DataSave(int bs) //-----------------***************---------------------
{
	switch (bs) {
	case 32:
		fileSD = fopen("../output/Beam32.dat", "a"); SD(); fclose(fileSD);
		//View3D();
		break;
	}
	cout << endl << endl;
}
//*****************************************************************************
void View3D()  // Mesh centers
{
	Boutnum = 0;
	sprintf(BUF, "Energy32_%03d.csv", Boutnum);
	file1 = fopen(BUF, "w");
	fprintf(file1, "i,j,k,X,Y,Z,rC,E1,E2,E3,E4,E5,E6,E7,E8,E9,E10,E11,E12,E13,E14,E15,E15,E16,E17,E18,E19,E20,E21,E22,E23,E24,E25,E26,E27,E28,E29,E30,E31,E32,ET\n");
	double Xout, Yout, Zout, sThM, cThM, sPhM, cPhM; int bn;
	for (k = 0; k < PhiM; k++) {
		for (j = 0; j < ThetaM; j++) {
			for (i = 0; i < rM; i++) {
				Xout = xCMesh[i][j][k];
				Yout = yCMesh[i][j][k];
				Zout = zCMesh[i][j][k];
				fprintf(file1, "%d,%d,%d,%e,%e,%e,%e,", i, j, k, Xout, Yout, Zout, rCMesh[i][j][k]);
				for (bn = 1; bn < 33; bn++) {
					fprintf(file1, "%e,", EB[bn][i][j][k]);
				}
				fprintf(file1, "%e\n", ET[i][j][k]);
			}
			fprintf(file1, "\n");
		}
	}
	fclose(file1);

	Boutnum++;

}//----------------------------------------- 



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/PelletSurface.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "PelletSurface.h"
// The file sets the initial target surface numerically.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria 
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// PelletSurface.h  
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------

//---------------------------------------------------------------------------------
int i,j,k;
void Sphere()
{
 for (j=0;j<=ThetaM;j++) {                                     
 for (k=0;k<=PhiM  ;k++) { rMesh[rM][j][k]=R0;}} 
 Spellet=4.*pi*R0*R0;
}






==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/RMS.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "RMS.cpp"                                                                       
//                                                                                       
// RMS_3D(): The main function for RMS calculation and output.
//
// RMSF(): RMS computation.
//
// outputRMS_DT(int n): This function outputs the results of RMS in the DT layer.
//
// outputRMS_Al(int n): This function outputs the results of RMS in the Al layer.
//
// outputPMS_Pb(int n): This function outputs the results of RMS in the Pb layer.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

//* Root Mean Square *//
void RMS_3D(int n) {

	int i, j, k;
	if (MBswitch == 3) {
		for (k = 1; k <= km; k++) { 
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = Tinew[k][j][i]; 
				}
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_down = 100. * RMSF(jin2, jout2);

		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = rhonew[k][j][i];
				}				
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_down = 100. * RMSF(jin2, jout2);

		outputRMS_DT(n);
		outputRMS_Al(n);
		outputRMS_Pb(n);

	}
}
double RMSF(int j1,int j2) {
	
	int i, j, k;
	int meNu_sum, meNu_i;
	double rms, smFF, WeightRMS;
	double sigF, ssigF, avF;
	ssigF = 0.;
	rms = 0.;

	for (i = RMS_in; i < RMS_out; i++) {
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				ssigF += RMS_F[i][j][k];
			}		
		}
	}
	if (ssigF == 0.) { return 0.; }

	for (i = RMS_in; i < RMS_out; i++) {
		sigF = 0.; meNu_i = 0;
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				sigF += RMS_F[i][j][k];
				meNu_i++;
			}			
		}
		avF = sigF / ((double)(meNu_i));
		if (avF == 0.) { rmsk_F[i] = 0.; }
		else {
			smFF = 0.;
			for (j = j1; j < j2; j++) {
				for (k = 1; k <= km; k++) {
					smFF += pow(fabs(RMS_F[i][j][k] - avF), 2);
				}
			}
			rmsk_F[i] = 1. / avF * sqrt(smFF / ((double)(meNu_i)));	
		}

		WeightRMS = sigF / ssigF;
		rms += WeightRMS * rmsk_F[i];
	}
	return rms;
}

void outputRMS_DT(int n)
{
	FILE*RMS_DT_file;
	RMS_DT_file = fopen("../output/RMS_DT_output.dat", "a+");
	/* Data output */
	fprintf(RMS_DT_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_DT_Ti, rms_DT_rho, rms_DT_Ti_down, rms_DT_rho, rms_DT_rho_up, rms_DT_rho_down);
	fclose(RMS_DT_file);
}

void outputRMS_Al(int n)
{
	FILE*RMS_Al_file;
	RMS_Al_file = fopen("../output/RMS_Al_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Al_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Al_Ti, rms_Al_Ti_up, rms_Al_Ti_down, rms_Al_rho, rms_Al_rho_up, rms_Al_rho_down);
	fclose(RMS_Al_file);
}

void outputRMS_Pb(int n)
{
	FILE*RMS_Pb_file;
	RMS_Pb_file = fopen("../output/RMS_Pb_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Pb_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Pb_Ti, rms_Pb_Ti_up, rms_Pb_Ti_down, rms_Pb_rho, rms_Pb_rho_up, rms_Pb_rho_down);
	fclose(RMS_Pb_file);
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/ResultIMP.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "ResultIMP.cpp"                                                                       
//                                                                                       
// ResultIMP(): a procedure to output the implosion speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////



void ResultIMP(int n)
{
	int i, j, k, Nn, Nnall;
	double impVin, impVin_max, impVin_min, impVin_sig, impVin_ave;
	double impVout, impVout_max, impVout_min, impVout_sig, impVout_ave;
	double impVall, impVall_max, impVall_min, impVall_sig, impVall_ave;

	Nn = 0; Nnall = 0;
	impVin_sig = 0.; impVout_sig = 0.; impVall_sig = 0.;
	impVin_max = 0.; impVout_max = 0.; impVall_max = 0.;
	impVin_min = 1.e30; impVout_min = 1.e30; impVall_min = 1.e30;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = DTline_in; i <= DTAlline; i++) {
				impVall = Vrnew[k][j][i];
				if (impVall > impVall_max) { impVall_max = impVall; }
				if (impVall < impVall_min) { impVall_min = impVall; }
				impVall_sig += impVall;
				Nnall++;
			}
			impVin = Vrnew[k][j][DTline_in];
			impVout = Vrnew[k][j][DTAlline];
			if (impVin > impVin_max) { impVin_max = impVin; }
			if (impVin < impVin_min) { impVin_min = impVin; }
			if (impVout > impVout_max) { impVout_max = impVout; }
			if (impVout < impVout_min) { impVout_min = impVout; }
			impVin_sig += impVin;
			impVout_sig += impVout;
			Nn++;
		}
	}
	impVin_ave = impVin_sig / Nn;
	impVout_ave = impVout_sig / Nn;
	impVall_ave = impVall_sig / Nnall;

	//Data output
    FILE*IMP_file;
	IMP_file = fopen("../output/Result_ImplosionSpeed.dat", "a+");
	fprintf(IMP_file, "%d\t %e\t %e\t %e\t %e\t %e\t %e\t\n", n, t*t0*1.e9, impVin_ave*u0, impVin_max*u0, impVin_min*u0, impVout_ave*u0, impVall_ave*u0);
    fclose(IMP_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/SLC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "SLC.cpp"                                                                       
//                                                                                       
// SLC(): A procedure that outputs the time history of each
//        physical quantity obtained by slicing a surface at a fixed theta. The surface
//        is specified by thetaS[nTh], which is defined in input_LC.h. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria        
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

void SLC(int n)
{
	int nPh, nTh, i, j, k, k2;
	double SLC_tanphi, SLC_tantheta, PointTheta, PointPhi, PointX, PointY, PointZ, PointD, nearD, K1, K2, K3, K4, Ksum;

	if (SLCSwitch == 1) {

		for (nPh = 0; nPh < SLCphi; nPh++) {
			for (nTh = 0; nTh < SLCtheta; nTh++) {
				PointTheta = (thetaS[nTh] / 180.*pi);
				PointPhi = (phiS[nPh] / 180.*pi);

				for (i = 2; i < im; i++) {
					dist4[nPh][nTh][i] = 1000.; dist3[nPh][nTh][i] = 1000.; dist2[nPh][nTh][i] = 1000.; dist1[nPh][nTh][i] = 1000.;
					for (k = 1; k <= km; k++) {
						for (j = 3; j < jm - 1; j++) {
							PointX = dist[k][j][i] * sin(PointTheta)*cos(PointPhi);
							PointY = dist[k][j][i] * sin(PointTheta)*sin(PointPhi);
							PointZ = dist[k][j][i] * cos(PointTheta);
							PointD = sqrt(pow(xnew[k][j][i] - PointX, 2.) + pow(ynew[k][j][i] - PointY, 2.) + pow(znew[k][j][i] - PointZ, 2.));
							if (PointD < dist1[nPh][nTh][i]) {
								dist4[nPh][nTh][i] = dist3[nPh][nTh][i]; dist3[nPh][nTh][i] = dist2[nPh][nTh][i]; dist2[nPh][nTh][i] = dist1[nPh][nTh][i]; dist1[nPh][nTh][i] = PointD;
								jnear4[i] = jnear3[i]; jnear3[i] = jnear2[i]; jnear2[i] = jnear1[i]; jnear1[i] = j;
								knear4[i] = knear3[i]; knear3[i] = knear2[i]; knear2[i] = knear1[i]; knear1[i] = k;
							}
						}
					}
				}
				for (i = 2; i < im; i++) {
					jn1 = jnear1[i]; jn2 = jnear2[i]; jn3 = jnear3[i]; jn4 = jnear4[i];
					kn1 = knear1[i]; kn2 = knear2[i]; kn3 = knear3[i]; kn4 = knear4[i];
					K1 = dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K2 = dist1[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K3 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist4[nPh][nTh][i];
					K4 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i];
					Ksum = 3.*(dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i]);

					Xnear[nPh][nTh][i] = (K1*xnew[kn1][jn1][i] + K2 * xnew[kn2][jn2][i] + K3 * xnew[kn3][jn3][i] + K4 * xnew[kn4][jn4][i]) / Ksum;
					Ynear[nPh][nTh][i] = (K1*ynew[kn1][jn1][i] + K2 * ynew[kn2][jn2][i] + K3 * ynew[kn3][jn3][i] + K4 * ynew[kn4][jn4][i]) / Ksum;
					Znear[nPh][nTh][i] = (K1*znew[kn1][jn1][i] + K2 * znew[kn2][jn2][i] + K3 * znew[kn3][jn3][i] + K4 * znew[kn4][jn4][i]) / Ksum;
					Distance_SLC[nPh][nTh][i] = sqrt(Xnear[nPh][nTh][i] * Xnear[nPh][nTh][i] + Ynear[nPh][nTh][i] * Ynear[nPh][nTh][i] + Znear[nPh][nTh][i] * Znear[nPh][nTh][i]);
				}
			}
		}

	}

	FILE*SLCk_file;

	for (nPh = 0; nPh < SLCphi; nPh++) {
		for (nTh = 0; nTh < SLCtheta; nTh++) {
			for (i = 2; i < im; i++) {
				// Data output 
				sprintf(bufSLC, "../output/slc_i/SLC_output_nPh%d_nTh%d_i_%d.dat", nPh, nTh, i);
				SLCk_file = fopen(bufSLC, "a+");
				fprintf(SLCk_file, "%d\t%e\t%e\n", n, t, Distance_SLC[nPh][nTh][i]);
				fclose(SLCk_file);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/StoppingPower1.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "StoppingPower1.cpp"
//
// Stop1(int Projectile,int Target,double T,double Eb): a procedure to calculate the stopping power.
//
// sZeff(double V): a procedure to calculate the Effective charge number of beam particle.
//
// sZt(int Target): a procdure to calculate the target ionization degree. At present we do not use this function.
//
// Nucl(double Eb): a procedure to calculate the nuclear stopping power. 
//
// LSS(double Vlss): a procedure to calculate the bound electron stopping power in low energy region.
//
// Bethe(double Vb, double EBeth): a procedure to calculate the bound electron stopping power in higher energy.
//
// Free(): a procedure to calculate the free electron stopping power.
//
// Ions(): a procedure to calculate the free ion stopping power.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// Program Stop1
//
// At present we do not use the function of sZt(int Target). (25.1.2019)
//
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------
#include"Derf.c"

double Stop1 (int Projectile,int Target,double T,double Eb)
{
    Zb  = aZb [Projectile];    // Projectile atomic number        
    Ab  = aAb [Projectile];    // Projectile atomic mass [amu]
    Zt0 = aZt0[Target];        // Tardet ionization at 0 eV  
    Ztm = aZtm[Target];        // Maximal tardet ionization  
    At  = aAt [Target];        // Target matter atomic mass in amu   
    Ui  = aUi [Target];        // Target ionization potencial  [J] 
//    ro  = aro [Target];      // ro target [kg.m-3]
    Mb  = 1.66054e-27*Ab;      // Projectile ion mass (Ab*amu) [kg]
    Mt  = 1.66054e-27*At;      // Target atomic mass  (At*amu) [kg]
    Nat = ro/Mt;               // Target atomic density        [m-3] 
    Abt = Ab*At/(Ab+At);    
    Fi  = EL/Mt;
//	Zt  = sZt(Target); 
	Nef = Nat*Zt;             
	Neb = Nat*(Ztm-Zt);      
	Ve  = 4.194e5*sqrt(T);            // T[eV], Ve[m/s]
	Vi  = 4.e-10*sqrt(T/Mt);          // T[eV], Vi[m/s]
	Zb067 = pow(Zb,0.67);
    Zt067 = pow(Zt,0.67);
    Zb069 = pow(Zb,0.69 );
    Zb117 = pow(Zb,1.17);
    ZbZt  = Zb117/(pow((Zb067+Zt067),1.5));
	Zb033 = pow(Zb, 0.33);
	Vc    = C*Zb033/137.;
	Zeffb = sZeff(Vc);      
	Ebc   = 6.2415e12*Mb*Vc*Vc/2.;    // Ebeam[MeV]
//	EbcU  = 1.036e-14*Vc*Vc/2.;       // Ebeam[MeV/u] ---------	
	K     = Bethe(Vc,Ebc)/LSS(Vc);
    D     = 1. + 1.6022e-13*Eb/(Mb*C2);
    Vbeam = C*sqrt(1.- 1./(D*D));	  // [m/s]
    Vbeam2= Vbeam*Vbeam;		      // [m2/s2] 
	Vre   = (Vbeam + 0.4*Ve)/(1.+ 0.4*Vbeam*Ve/C2);  Vre2 = Vre*Vre;
	Zeffb = sZeff(Vbeam);
	Zeffe = sZeff(Vre);  
	Nucl(Eb);	                      // [MeV/mm]  
    Elss  = (K*LSS(Vbeam)) *6.2415e9; // [MeV/mm]  	 
	EBethe= Bethe(Vbeam,Eb)*6.2415e9; // [MeV/mm]    
	Efree = Free ()*6.2415e9;         // [MeV/mm] 
	Eion  = Ions ()*6.2415e9;         // [MeV/mm]
	 if ( Vbeam < Vc )  { Ebound = Elss;  goto L;}
     Ebound = EBethe;
L:  StPower = Enuc + Ebound + Efree + Eion; // [MeV/mm]

return StPower;       
}

//------------------------ Calculation of Zeff ----------------------
double sZeff(double V)
{
	double Zeff;
	Zeff=Zb*(1.-1.034*exp(-137.04*V/C/Zb069));
	if(Zeff<0.) Zeff=0.;
	return Zeff;       
}

//------------------------ Calculation of Zt ------------------------
double sZt(int Target)
{  
   switch (Target)                            {
	 case 0:  Zt = Zt0;                 break;  // hole 
	 case 1:  Zt = 1275.6*T/(18310.4 + 23.1*T); // Pb target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 2:  Zt = 13.2*T/(259.6 + T);          // Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 3:  Zt = 13.2*T/(259.6 + T);          // Foam Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 4:  Zt = 1.08*T/(8.012 + T);          // DT target                  
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 5:  Zt = Zt0;                 break;  // H2O target 
	 case 6:  Zt = Zt0;                 break;  // bones 
	 case 7:  Zt = Zt0;                 break;  // musculs
	 case 8:  Zt = Zt0;                 break;  // brain
	 case 9:  Zt = Zt0;                 break;} // tumor
return Zt;       
}

//------------------------ Enuclei equation -------------------------
double Nucl(double Eb)
{
  double E, AbAt1, ZbZt1, ZbZt2, Cn1, Cn2;
     ZbZt1 = sqrt(Zb*Zt/At)*pow((Zb067+Zt067),-1.5);
	 ZbZt2 = 1e6*Zb*Zt*sqrt(Zb067+Zt067); if(ZbZt2==0.) ZbZt2=1.e-6;
	 AbAt1 = pow((Abt/At),1.5);
	 Cn1   = 4.14e6*ro*AbAt1*ZbZt1;           
	 Cn2   = pow(Abt,1.5)/ZbZt2;		   		     
     E     = 1e6*Eb/Ab;                                      // E[eV/amu]
	 Enuc  = 1e-7*Cn1*sqrt(E)*exp(-45.2*pow((Cn2*E),0.277)); //  [MeV/mm]
return Enuc;       
}

//------------------------ LSS equation -----------------------------
double LSS(double Vlss)
{
  double Cl;
     Cl = 2.*qe2*aB*Neb*ZbZt/(eps0*VB);  Elss = Cl*Vlss;    // [J/m]
return Elss;       
}

//------------------------ Bethe equation ---------------------------
double Bethe(double Vb, double EBeth)
{
  double E, lnE, lnE2, Vb2, Delta, Bracket;                
     Vb2 = Vb*Vb;   E = 1000.*EBeth/Ab;                     // E[KeV/amu]
     lnE = log(E);  lnE2 = lnE*lnE;
     Delta   = SC[Target][0] + SC[Target][1]*lnE + SC[Target][2]*lnE2 
		     + SC[Target][3]*lnE*lnE2 + SC[Target][4]*lnE2*lnE2;
     Bracket = log(1.82e-30*Vb2/Ui) - log(1-Vb2/C2) - Vb2/C2 - Delta;
     EBethe  = Fe*Zeffb*Zeffb*Bracket*Neb/(Vb*Vb);          // [J/m]
return EBethe;       
}

//------------------------ Efree equation ---------------------------
double Free()
{
  double exp1, Xe, Xe2, Xe4, Le, Ge, He;
	 Xe = Vre/Ve;   Xe2=Xe*Xe;   Xe4=Xe2*Xe2;   exp1=exp(-Xe2/2.);
     Ge = derf(0.71*Xe) - 0.8*Xe*exp1;
	 He = Xe4*log(Xe)/(Xe4 + 12.) - 0.13*Xe2*Xe*exp1;
	 Le = log(29.33*(Vre2+2.*Ve*Ve)*sqrt(T/(1.+Nef))/(0.01+Zeffe));
     Efree = Fe*Zeffe*Zeffe*Nef*(Ge*Le+He)/Vre2;            // [J/m]
	 if(Efree <0.) Efree=0.;
return Efree;       
}

//------------------------ Eion equation ----------------------------
double Ions()
{
  double exp2, Xi, Xi2, Xi4, Li, Gi, Hi;
	 Xi = Vbeam/Vi;   Xi2=Xi*Xi;   Xi4=Xi2*Xi2;   exp2=exp(-Xi2/2.);
     Gi = derf(0.71*Xi) - 0.8*(1.+ At/Ab)*Xi*exp2;
	 Li = log(3.22e31*Mt*(Vbeam2+2.*Vi*Vi)*sqrt(T/Nat)/(0.01+Zeffb)); 
	 Hi = Xi4*log(Xi)/(Xi4 + 12.) - 0.13*Xi2*Xi*exp2;
	 Eion = Fi*Nat*Zeffb*Zeffb*Zt*Zt*(Gi*Li + Hi)/Vbeam2;   // [J/m]

return Eion;       
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/acceleration.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "acceleration.cpp"
//
// acceleration():This function measures the acceleration of the target and outputs it.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void acceleration(int n)
{
	int k, j, i, ic1, ic2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				Accel_r[k][j][i] = (Vrnew[k][j][i] - Vrnow[k][j][i]) / Dthalf;
			}
		}
	}



	/*Data output*/
	FILE*accel_l_file;
	sprintf(bufoutput, "../output/accel_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel_l_file = fopen(bufoutput, "w");
	FILE*accel2_l_file;
	sprintf(bufoutput, "../output/accel_DTAl_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel2_l_file = fopen(bufoutput, "w");
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			Accel_r_DTav[k][j] = 0.; Accel_r_Alav[k][j] = 0.; ic1 = 0; ic2 = 0;
			for (i = 2; i < kbc1; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_DTav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic1++;
			}
			for (i = kbc1; i <= kbc2; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_Alav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic2++;
			}
			fprintf(accel2_l_file, "%d\t%d\t%e\t%e\t%e\n", k, j, rotationnumber*t / rotationtime, Accel_r_DTav[k][j] / (double)ic1, Accel_r_Alav[k][j] / (double)ic2);
			fprintf(accel_l_file, "\n");
		}	
	}
	fclose(accel_l_file);
	fclose(accel2_l_file);

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/artv_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "artv_3D.cpp"
//
// artv_3D(): This function calculates the artificial viscosity in the direction of i, j and k (qA1~4, qB1~4, qC1~4) in Lagrange code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void artv_3D()
{

	int i, j, k;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im; i++) {

				double du1Ax, du1Ay, du1Az, du1Bx, du1By, du1Bz, du1Cx, du1Cy, du1Cz, du1Abase, du1Bbase, du1Cbase;
				double du2Ax, du2Ay, du2Az, du2Bx, du2By, du2Bz, du2Cx, du2Cy, du2Cz, du2Abase, du2Bbase, du2Cbase;
				double duAcx, duAcy, duAcz, duBcx, duBcy, duBcz, duCcx, duCcy, duCcz, duAcbase, duBcbase, duCcbase;
				double du1A, du2A, du1B, du2B, du1C, du2C;

				du1Ax = 0.5*(x_ivnow[k][j][i] + x_ivnew[k][j][i]);
				du1Ay = 0.5*(y_ivnow[k][j][i] + y_ivnew[k][j][i]);
				du1Az = 0.5*(z_ivnow[k][j][i] + z_ivnew[k][j][i]);
				du1Abase = sqrt(du1Ax*du1Ax + du1Ay * du1Ay + du1Az * du1Az);

				du1Bx = 0.5*(x_jvnow[k][j][i] + x_jvnew[k][j][i]);
				du1By = 0.5*(y_jvnow[k][j][i] + y_jvnew[k][j][i]);
				du1Bz = 0.5*(z_jvnow[k][j][i] + z_jvnew[k][j][i]);
				du1Bbase = sqrt(du1Bx*du1Bx + du1By * du1By + du1Bz * du1Bz);

				du1Cx = 0.5*(x_kvnow[k][j][i] + x_kvnew[k][j][i]);
				du1Cy = 0.5*(y_kvnow[k][j][i] + y_kvnew[k][j][i]);
				du1Cz = 0.5*(z_kvnow[k][j][i] + z_kvnew[k][j][i]);
				du1Cbase = sqrt(du1Cx*du1Cx + du1Cy * du1Cy + du1Cz * du1Cz);

				du2Ax = 0.5*(x_ivnow[k][j][i + 1] + x_ivnew[k][j][i + 1]);
				du2Ay = 0.5*(y_ivnow[k][j][i + 1] + y_ivnew[k][j][i + 1]);
				du2Az = 0.5*(z_ivnow[k][j][i + 1] + z_ivnew[k][j][i + 1]);
				du2Abase = sqrt(du2Ax*du2Ax + du2Ay * du2Ay + du2Az * du2Az);

				du2Bx = 0.5*(x_jvnow[k][j2][i] + x_jvnew[k][j2][i]);
				du2By = 0.5*(y_jvnow[k][j2][i] + y_jvnew[k][j2][i]);
				du2Bz = 0.5*(z_jvnow[k][j2][i] + z_jvnew[k][j2][i]);
				du2Bbase = sqrt(du2Bx*du2Bx + du2By * du2By + du2Bz * du2Bz);

				du2Cx = 0.5*(x_kvnow[k2][j][i] + x_kvnew[k2][j][i]);
				du2Cy = 0.5*(y_kvnow[k2][j][i] + y_kvnew[k2][j][i]);
				du2Cz = 0.5*(z_kvnow[k2][j][i] + z_kvnew[k2][j][i]);
				du2Cbase = sqrt(du2Cx*du2Cx + du2Cy * du2Cy + du2Cz * du2Cz);

				duAcx = 0.5*(du1Ax + du2Ax);	duAcy = 0.5*(du1Ay + du2Ay);	duAcz = 0.5*(du1Az + du2Az);
				duAcbase = sqrt(duAcx*duAcx + duAcy * duAcy + duAcz * duAcz);
				duBcx = 0.5*(du1Bx + du2Bx);	duBcy = 0.5*(du1By + du2By);	duBcz = 0.5*(du1Bz + du2Bz);
				duBcbase = sqrt(duBcx*duBcx + duBcy * duBcy + duBcz * duBcz);
				duCcx = 0.5*(du1Cx + du2Cx);	duCcy = 0.5*(du1Cy + du2Cy);	duCcz = 0.5*(du1Cz + du2Cz);
				duCcbase = sqrt(duCcx*duCcx + duCcy * duCcy + duCcz * duCcz);

				du2A = (du2Ax*unew[k][j][i + 1] + du2Ay * vnew[k][j][i + 1] + du2Az * wnew[k][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j][i] + du1Ay * vnew[k][j][i] + du1Az * wnew[k][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA1[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA1[k][j][i]) || isinf(duA1[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k][j2][i + 1] + du2Ay * vnew[k][j2][i + 1] + du2Az * wnew[k][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j2][i] + du1Ay * vnew[k][j2][i] + du1Az * wnew[k][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA2[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA2[k][j][i]) || isinf(duA2[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j2][i + 1] + du2Ay * vnew[k2][j2][i + 1] + du2Az * wnew[k2][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j2][i] + du1Ay * vnew[k2][j2][i] + du1Az * wnew[k2][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA3[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA3[k][j][i]) || isinf(duA3[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j][i + 1] + du2Ay * vnew[k2][j][i + 1] + du2Az * wnew[k2][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j][i] + du1Ay * vnew[k2][j][i] + du1Az * wnew[k2][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA4[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA4[k][j][i]) || isinf(duA4[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i] + du2By * vnew[k][j2][i] + du2Bz * wnew[k][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i] + du1By * vnew[k][j][i] + du1Bz * wnew[k][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB1[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB1[k][j][i]) || isinf(duB1[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i + 1] + du2By * vnew[k][j2][i + 1] + du2Bz * wnew[k][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i + 1] + du1By * vnew[k][j][i + 1] + du1Bz * wnew[k][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB2[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB2[k][j][i]) || isinf(duB2[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i + 1] + du2By * vnew[k2][j2][i + 1] + du2Bz * wnew[k2][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i + 1] + du1By * vnew[k2][j][i + 1] + du1Bz * wnew[k2][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB3[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB3[k][j][i]) || isinf(duB3[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i] + du2By * vnew[k2][j2][i] + du2Bz * wnew[k2][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i] + du1By * vnew[k2][j][i] + du1Bz * wnew[k2][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB4[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB4[k][j][i]) || isinf(duB4[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i] + du2Cy * vnew[k2][j][i] + du2Cz * wnew[k2][j][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i] + du1Cy * vnew[k][j][i] + du1Cz * wnew[k][j][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC1[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC1[k][j][i]) || isinf(duC1[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i + 1] + du2Cy * vnew[k2][j][i + 1] + du2Cz * wnew[k2][j][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i + 1] + du1Cy * vnew[k][j][i + 1] + du1Cz * wnew[k][j][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC2[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC2[k][j][i]) || isinf(duC2[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i + 1] + du2Cy * vnew[k2][j + 1][i + 1] + du2Cz * wnew[k2][j + 1][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i + 1] + du1Cy * vnew[k][j + 1][i + 1] + du1Cz * wnew[k][j + 1][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC3[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC3[k][j][i]) || isinf(duC3[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i] + du2Cy * vnew[k2][j + 1][i] + du2Cz * wnew[k2][j + 1][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i] + du1Cy * vnew[k][j + 1][i] + du1Cz * wnew[k][j + 1][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC4[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC4[k][j][i]) || isinf(duC4[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}

				duA1c[k][j][i] = (duAcx*(unew[k][j][i + 1] - unew[k][j][i]) + duAcy * (vnew[k][j][i + 1] - vnew[k][j][i]) + duAcz * (wnew[k][j][i + 1] - wnew[k][j][i])) / duAcbase;
				duA1c[k][j][i] = min(0., duA1c[k][j][i]);
				if (isnan(duA1c[k][j][i]) || isinf(duA1c[k][j][i])) {
					printf("duA1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j][i + 1] - unew[k][j][i], vnew[k][j][i + 1] - vnew[k][j][i], wnew[k][j][i + 1] - wnew[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				duA2c[k][j][i] = (duAcx*(unew[k][j2][i + 1] - unew[k][j2][i]) + duAcy * (vnew[k][j2][i + 1] - vnew[k][j2][i]) + duAcz * (wnew[k][j2][i + 1] - wnew[k][j2][i])) / duAcbase;
				duA2c[k][j][i] = min(0., duA2c[k][j][i]);
				if (isnan(duA2c[k][j][i]) || isinf(duA2c[k][j][i])) {
					printf("duA2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j2][i + 1] - unew[k][j2][i], vnew[k][j2][i + 1] - vnew[k][j2][i], wnew[k][j2][i + 1] - wnew[k][j + 1][i]);
					exit(6);
				}
				duA3c[k][j][i] = (duAcx*(unew[k2][j2][i + 1] - unew[k2][j2][i]) + duAcy * (vnew[k2][j2][i + 1] - vnew[k2][j2][i]) + duAcz * (wnew[k2][j2][i + 1] - wnew[k2][j2][i])) / duAcbase;
				duA3c[k][j][i] = min(0., duA3c[k][j][i]);
				if (isnan(duA3c[k][j][i]) || isinf(duA3c[k][j][i])) {
					printf("duA3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j2][i + 1] - unew[k2][j2][i], vnew[k2][j2][i + 1] - vnew[k2][j2][i], wnew[k2][j2][i + 1] - wnew[k2][j2][i]);
					exit(6);
				}
				duA4c[k][j][i] = (duAcx*(unew[k2][j][i + 1] - unew[k2][j][i]) + duAcy * (vnew[k2][j][i + 1] - vnew[k2][j][i]) + duAcz * (wnew[k2][j][i + 1] - wnew[k2][j][i])) / duAcbase;
				duA4c[k][j][i] = min(0., duA4c[k][j][i]);
				if (isnan(duA4c[k][j][i]) || isinf(duA4c[k][j][i])) {
					printf("duA4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j][i + 1] - unew[k2][j][i], vnew[k2][j][i + 1] - vnew[k2][j][i], wnew[k2][j][i + 1] - wnew[k2][j][i]);
					exit(6);
				}

				duB1c[k][j][i] = (duBcx*(unew[k][j2][i] - unew[k][j][i]) + duBcy * (vnew[k][j2][i] - vnew[k][j][i]) + duBcz * (wnew[k][j2][i] - wnew[k][j][i])) / duBcbase;
				duB1c[k][j][i] = min(0., duB1c[k][j][i]);
				if (isnan(duB1c[k][j][i]) || isinf(duB1c[k][j][i])) {
					printf("duB1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i] - unew[k][j][i], vnew[k][j2][i] - vnew[k][j][i], wnew[k][j2][i] - wnew[k][j][i]);
					exit(6);
				}
				duB2c[k][j][i] = (duBcx*(unew[k][j2][i + 1] - unew[k][j][i + 1]) + duBcy * (vnew[k][j2][i + 1] - vnew[k][j][i + 1]) + duBcz * (wnew[k][j2][i + 1] - wnew[k][j][i + 1])) / duBcbase;
				duB2c[k][j][i] = min(0., duB2c[k][j][i]);
				if (isnan(duB2c[k][j][i]) || isinf(duB2c[k][j][i])) {
					printf("duB2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i + 1] - unew[k][j][i + 1], vnew[k][j2][i + 1] - vnew[k][j][i + 1], wnew[k][j2][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duB3c[k][j][i] = (duBcx*(unew[k2][j2][i + 1] - unew[k2][j][i + 1]) + duBcy * (vnew[k2][j2][i + 1] - vnew[k2][j][i + 1]) + duBcz * (wnew[k2][j2][i + 1] - wnew[k2][j][i + 1])) / duBcbase;
				duB3c[k][j][i] = min(0., duB3c[k][j][i]);
				if (isnan(duB3c[k][j][i]) || isinf(duB3c[k][j][i])) {
					printf("duB3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i + 1] - unew[k2][j][i + 1], vnew[k2][j2][i + 1] - vnew[k2][j][i + 1], wnew[k2][j2][i + 1] - wnew[k2][j][i + 1]);
					exit(6);
				}
				duB4c[k][j][i] = (duBcx*(unew[k2][j2][i] - unew[k2][j][i]) + duBcy * (vnew[k2][j2][i] - vnew[k2][j][i]) + duBcz * (wnew[k2][j2][i] - wnew[k2][j][i])) / duBcbase;
				duB4c[k][j][i] = min(0., duB4c[k][j][i]);
				if (isnan(duB4c[k][j][i]) || isinf(duB4c[k][j][i])) {
					printf("duB4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i] - unew[k2][j][i], vnew[k2][j2][i] - vnew[k2][j][i], wnew[k2][j2][i] - wnew[k2][j][i]);
					exit(6);
				}

				duC1c[k][j][i] = (duCcx*(unew[k2][j][i] - unew[k][j][i]) + duCcy * (vnew[k2][j][i] - vnew[k][j][i]) + duCcz * (wnew[k2][j][i] - wnew[k][j][i])) / duCcbase;
				duC1c[k][j][i] = min(0., duC1c[k][j][i]);
				if (isnan(duC1c[k][j][i]) || isinf(duC1c[k][j][i])) {
					printf("duC1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i] - unew[k][j][i], vnew[k2][j][i] - vnew[k][j][i], wnew[k2][j][i] - wnew[k][j][i]);
					exit(6);
				}

				duC2c[k][j][i] = (duCcx*(unew[k2][j][i + 1] - unew[k][j][i + 1]) + duCcy * (vnew[k2][j][i + 1] - vnew[k][j][i + 1]) + duCcz * (wnew[k2][j][i + 1] - wnew[k][j][i + 1])) / duCcbase;
				duC2c[k][j][i] = min(0., duC2c[k][j][i]);
				if (isnan(duC2c[k][j][i]) || isinf(duC2c[k][j][i])) {
					printf("duC2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i + 1] - unew[k][j][i + 1], vnew[k2][j][i + 1] - vnew[k][j][i + 1], wnew[k2][j][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duC3c[k][j][i] = (duCcx*(unew[k2][j2][i + 1] - unew[k][j2][i + 1]) + duCcy * (vnew[k2][j2][i + 1] - vnew[k][j2][i + 1]) + duCcz * (wnew[k2][j2][i + 1] - wnew[k][j2][i + 1])) / duCcbase;
				duC3c[k][j][i] = min(0., duC3c[k][j][i]);
				if (isnan(duC3c[k][j][i]) || isinf(duC3c[k][j][i])) {
					printf("duC3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i + 1] - unew[k][j2][i + 1], vnew[k2][j2][i + 1] - vnew[k][j2][i + 1], wnew[k2][j2][i + 1] - wnew[k][j2][i + 1]);
					exit(6);
				}

				duC4c[k][j][i] = (duCcx*(unew[k2][j2][i] - unew[k][j2][i]) + duCcy * (vnew[k2][j2][i] - vnew[k][j2][i]) + duCcz * (wnew[k2][j2][i] - wnew[k][j2][i])) / duCcbase;
				duC4c[k][j][i] = min(0., duC4c[k][j][i]);
				if (isnan(duC4c[k][j][i]) || isinf(duC4c[k][j][i])) {
					printf("duC4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i] - unew[k][j2][i], vnew[k2][j2][i] - vnew[k][j2][i], wnew[k2][j2][i] - wnew[k][j2][i]);
					exit(6);
				}

			}
		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			for (i = 2; i < im; i++) {
				ddua1[k][j][i] = fabs(duA1[k][j][i] - duA1[k][j][i - 1]);
				ddua2[k][j][i] = fabs(duA2[k][j][i] - duA2[k][j][i - 1]);
				ddua3[k][j][i] = fabs(duA3[k][j][i] - duA3[k][j][i - 1]);
				ddua4[k][j][i] = fabs(duA4[k][j][i] - duA4[k][j][i - 1]);

				ddua1c[k][j][i] = fabs(duA1c[k][j][i] - duA1c[k][j][i - 1]);
				ddua2c[k][j][i] = fabs(duA2c[k][j][i] - duA2c[k][j][i - 1]);
				ddua3c[k][j][i] = fabs(duA3c[k][j][i] - duA3c[k][j][i - 1]);
				ddua4c[k][j][i] = fabs(duA4c[k][j][i] - duA4c[k][j][i - 1]);
			}
		}
		for (j = 2; j < jm; j++) {

			int j_1, j_2;
			if (j == 2 && mesh_status == 5 || j == 2 && mesh_status == 10) { j_1 = j; j_2 = j; }
			else if (j == jm - 1 && mesh_status == 5 || j == jm - 1 && mesh_status == 10) { j_1 = j - 1; j_2 = j - 1; }
			else { j_1 = j - 1; j_2 = j; }

			for (i = 2; i < im - 1; i++) {
				ddub1[k][j][i] = fabs(duB1[k][j_2][i] - duB1[k][j_1][i]);
				ddub2[k][j][i] = fabs(duB2[k][j_2][i] - duB2[k][j_1][i]);
				ddub3[k][j][i] = fabs(duB3[k][j_2][i] - duB3[k][j_1][i]);
				ddub4[k][j][i] = fabs(duB4[k][j_2][i] - duB4[k][j_1][i]);

				ddub1c[k][j][i] = fabs(duB1c[k][j_2][i] - duB1c[k][j_1][i]);
				ddub2c[k][j][i] = fabs(duB2c[k][j_2][i] - duB2c[k][j_1][i]);
				ddub3c[k][j][i] = fabs(duB3c[k][j_2][i] - duB3c[k][j_1][i]);
				ddub4c[k][j][i] = fabs(duB4c[k][j_2][i] - duB4c[k][j_1][i]);
			}
		}
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				dduc1[k][j][i] = fabs(duC1[k][j][i] - duC1[k1][j][i]);
				dduc2[k][j][i] = fabs(duC2[k][j][i] - duC2[k1][j][i]);
				dduc3[k][j][i] = fabs(duC3[k][j][i] - duC3[k1][j][i]);
				dduc4[k][j][i] = fabs(duC4[k][j][i] - duC4[k1][j][i]);

				dduc1c[k][j][i] = fabs(duC1c[k][j][i] - duC1c[k1][j][i]);
				dduc2c[k][j][i] = fabs(duC2c[k][j][i] - duC2c[k1][j][i]);
				dduc3c[k][j][i] = fabs(duC3c[k][j][i] - duC3c[k1][j][i]);
				dduc4c[k][j][i] = fabs(duC4c[k][j][i] - duC4c[k1][j][i]);
			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {
				ddua1f[k][j][i] = 0.5*(ddua1[k][j][i + 1] + ddua1[k][j][i]);
				ddub1f[k][j][i] = 0.5*(ddub1[k][j2][i] + ddub1[k][j][i]);
				dduc1f[k][j][i] = 0.5*(dduc1[k2][j][i] + dduc1[k][j][i]);
				ddua2f[k][j][i] = 0.5*(ddua2[k][j][i + 1] + ddua2[k][j][i]);
				ddub2f[k][j][i] = 0.5*(ddub2[k][j2][i] + ddub2[k][j][i]);
				dduc2f[k][j][i] = 0.5*(dduc2[k2][j][i] + dduc2[k][j][i]);
				ddua3f[k][j][i] = 0.5*(ddua3[k][j][i + 1] + ddua3[k][j][i]);
				ddub3f[k][j][i] = 0.5*(ddub3[k][j2][i] + ddub3[k][j][i]);
				dduc3f[k][j][i] = 0.5*(dduc3[k2][j][i] + dduc3[k][j][i]);
				ddua4f[k][j][i] = 0.5*(ddua4[k][j][i + 1] + ddua4[k][j][i]);
				ddub4f[k][j][i] = 0.5*(ddub4[k][j2][i] + ddub4[k][j][i]);
				dduc4f[k][j][i] = 0.5*(dduc4[k2][j][i] + dduc4[k][j][i]);

				ddua1fc[k][j][i] = 0.5*(ddua1c[k][j][i + 1] + ddua1c[k][j][i]);
				ddub1fc[k][j][i] = 0.5*(ddub1c[k][j2][i] + ddub1c[k][j][i]);
				dduc1fc[k][j][i] = 0.5*(dduc1c[k2][j][i] + dduc1c[k][j][i]);
				ddua2fc[k][j][i] = 0.5*(ddua2c[k][j][i + 1] + ddua2c[k][j][i]);
				ddub2fc[k][j][i] = 0.5*(ddub2c[k][j2][i] + ddub2c[k][j][i]);
				dduc2fc[k][j][i] = 0.5*(dduc2c[k2][j][i] + dduc2c[k][j][i]);
				ddua3fc[k][j][i] = 0.5*(ddua3c[k][j][i + 1] + ddua3c[k][j][i]);
				ddub3fc[k][j][i] = 0.5*(ddub3c[k][j2][i] + ddub3c[k][j][i]);
				dduc3fc[k][j][i] = 0.5*(dduc3c[k2][j][i] + dduc3c[k][j][i]);
				ddua4fc[k][j][i] = 0.5*(ddua4c[k][j][i + 1] + ddua4c[k][j][i]);
				ddub4fc[k][j][i] = 0.5*(ddub4c[k][j2][i] + ddub4c[k][j][i]);
				dduc4fc[k][j][i] = 0.5*(dduc4c[k2][j][i] + dduc4c[k][j][i]);
			}
		}
	}

	double Cs, gamma;

#pragma omp parallel for private(j,i,Cs,gamma)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				Cs = sqrt(5. / 3.*Tinew[k][j][i] / at_mass[k][j][i]);
					
				qA1new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA1[k][j][i], 2.) + AvC2A * Cs* fabs(duA1[k][j][i]) + AvC3A * fabs(duA1[k][j][i] * ddua1f[k][j][i]) + AvC4A * pow(duA1c[k][j][i], 2.) + AvC5A * Cs* fabs(duA1c[k][j][i]) + AvC6A * fabs(duA1c[k][j][i] * ddua1fc[k][j][i]));
				qA2new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA2[k][j][i], 2.) + AvC2A * Cs* fabs(duA2[k][j][i]) + AvC3A * fabs(duA2[k][j][i] * ddua2f[k][j][i]) + AvC4A * pow(duA2c[k][j][i], 2.) + AvC5A * Cs* fabs(duA2c[k][j][i]) + AvC6A * fabs(duA2c[k][j][i] * ddua2fc[k][j][i]));
				qA3new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA3[k][j][i], 2.) + AvC2A * Cs* fabs(duA3[k][j][i]) + AvC3A * fabs(duA3[k][j][i] * ddua3f[k][j][i]) + AvC4A * pow(duA3c[k][j][i], 2.) + AvC5A * Cs* fabs(duA3c[k][j][i]) + AvC6A * fabs(duA3c[k][j][i] * ddua3fc[k][j][i]));
				qA4new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA4[k][j][i], 2.) + AvC2A * Cs* fabs(duA4[k][j][i]) + AvC3A * fabs(duA4[k][j][i] * ddua4f[k][j][i]) + AvC4A * pow(duA4c[k][j][i], 2.) + AvC5A * Cs* fabs(duA4c[k][j][i]) + AvC6A * fabs(duA4c[k][j][i] * ddua4fc[k][j][i]));

				qB1new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB1[k][j][i], 2.) + AvC2B * Cs* fabs(duB1[k][j][i]) + AvC3B * fabs(duB1[k][j][i] * ddub1f[k][j][i]) + AvC4B * pow(duB1c[k][j][i], 2.) + AvC5B * Cs* fabs(duB1c[k][j][i]) + AvC6B * fabs(duB1c[k][j][i] * ddub1fc[k][j][i]));
				qB2new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB2[k][j][i], 2.) + AvC2B * Cs* fabs(duB2[k][j][i]) + AvC3B * fabs(duB2[k][j][i] * ddub2f[k][j][i]) + AvC4B * pow(duB2c[k][j][i], 2.) + AvC5B * Cs* fabs(duB2c[k][j][i]) + AvC6B * fabs(duB2c[k][j][i] * ddub2fc[k][j][i]));
				qB3new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB3[k][j][i], 2.) + AvC2B * Cs* fabs(duB3[k][j][i]) + AvC3B * fabs(duB3[k][j][i] * ddub3f[k][j][i]) + AvC4B * pow(duB3c[k][j][i], 2.) + AvC5B * Cs* fabs(duB3c[k][j][i]) + AvC6B * fabs(duB3c[k][j][i] * ddub3fc[k][j][i]));
				qB4new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB4[k][j][i], 2.) + AvC2B * Cs* fabs(duB4[k][j][i]) + AvC3B * fabs(duB4[k][j][i] * ddub4f[k][j][i]) + AvC4B * pow(duB4c[k][j][i], 2.) + AvC5B * Cs* fabs(duB4c[k][j][i]) + AvC6B * fabs(duB4c[k][j][i] * ddub4fc[k][j][i]));
				
				qC1new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC1[k][j][i], 2.) + AvC2C * Cs* fabs(duC1[k][j][i]) + AvC3C * fabs(duC1[k][j][i] * dduc1f[k][j][i]) + AvC4C * pow(duC1c[k][j][i], 2.) + AvC5C * Cs* fabs(duC1c[k][j][i]) + AvC6C * fabs(duC1c[k][j][i] * dduc1fc[k][j][i]));
				qC2new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC2[k][j][i], 2.) + AvC2C * Cs* fabs(duC2[k][j][i]) + AvC3C * fabs(duC2[k][j][i] * dduc2f[k][j][i]) + AvC4C * pow(duC2c[k][j][i], 2.) + AvC5C * Cs* fabs(duC2c[k][j][i]) + AvC6C * fabs(duC2c[k][j][i] * dduc2fc[k][j][i]));
				qC3new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC3[k][j][i], 2.) + AvC2C * Cs* fabs(duC3[k][j][i]) + AvC3C * fabs(duC3[k][j][i] * dduc3f[k][j][i]) + AvC4C * pow(duC3c[k][j][i], 2.) + AvC5C * Cs* fabs(duC3c[k][j][i]) + AvC6C * fabs(duC3c[k][j][i] * dduc3fc[k][j][i]));
				qC4new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC4[k][j][i], 2.) + AvC2C * Cs* fabs(duC4[k][j][i]) + AvC3C * fabs(duC4[k][j][i] * dduc4f[k][j][i]) + AvC4C * pow(duC4c[k][j][i], 2.) + AvC5C * Cs* fabs(duC4c[k][j][i]) + AvC6C * fabs(duC4c[k][j][i] * dduc4fc[k][j][i]));

				qAnew[k][j][i] = 0.25*(qA1new[k][j][i] + qA2new[k][j][i] + qA3new[k][j][i] + qA4new[k][j][i]);
				qBnew[k][j][i] = 0.25*(qB1new[k][j][i] + qB2new[k][j][i] + qB3new[k][j][i] + qB4new[k][j][i]);
				qCnew[k][j][i] = 0.25*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]);
				if (j == 2 || j == jm - 2) { qCnew[k][j][i] = 0.5*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]); }
				qnew[k][j][i] = qAnew[k][j][i] + qBnew[k][j][i] + qCnew[k][j][i];

				if (isnan(qAnew[k][j][i]) || isinf(qAnew[k][j][i])) {
					printf("qA=nan %d %d %d %e %e %e %e\n", k, j, i, duA1[k][j][i], duA2[k][j][i], duA3[k][j][i], duA4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qBnew[k][j][i]) || isinf(qBnew[k][j][i])) {
					printf("qB=nan %d %d %d %e %e %e %e\n", k, j, i, duB1[k][j][i], duB2[k][j][i], duB3[k][j][i], duB4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qCnew[k][j][i]) || isinf(qCnew[k][j][i])) {
					printf("qC=nan %d %d %d %e %e %e %e\n", k, j, i, duC1[k][j][i], duC2[k][j][i], duC3[k][j][i], duC4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}

			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/coc_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "coc_LC.cpp"
//
// coc_3D(): a procedure to calculate the mesh new position and radius, theta and phi drection speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void coc_3D(void)
{
	int i, j, k;
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {

				xnew[k][j][i] = xnow[k][j][i] + Dtnew * unew[k][j][i];
				ynew[k][j][i] = ynow[k][j][i] + Dtnew * vnew[k][j][i];
				znew[k][j][i] = znow[k][j][i] + Dtnew * wnew[k][j][i];

			}
		}
	}

	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.;
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.;
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][2][i] = K1 * xnew[k][3][i] + K2 * xnew[k][4][i] + K3 * xnew[k][5][i];
				ynew[k][2][i] = K1 * ynew[k][3][i] + K2 * ynew[k][4][i] + K3 * ynew[k][5][i];
				znew[k][2][i] = K1 * znew[k][3][i] + K2 * znew[k][4][i] + K3 * znew[k][5][i];

				if (xnew[k][4][i] > 0.&&xnew[k][3][i] > 0.&&xnew[k][2][i] < 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] > 0.&&ynew[k][3][i] > 0.&&ynew[k][2][i] < 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] > 0.&&znew[k][3][i] > 0.&&znew[k][2][i] < 0.) { znew[k][2][i] = 0.; }

				if (xnew[k][4][i] < 0.&&xnew[k][3][i] < 0.&&xnew[k][2][i] > 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] < 0.&&ynew[k][3][i] < 0.&&ynew[k][2][i] > 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] < 0.&&znew[k][3][i] < 0.&&znew[k][2][i] > 0.) { znew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][jm - 1][i] = K1 * xnew[k][jm - 2][i] + K2 * xnew[k][jm - 3][i] + K3 * xnew[k][jm - 4][i];
				ynew[k][jm - 1][i] = K1 * ynew[k][jm - 2][i] + K2 * ynew[k][jm - 3][i] + K3 * ynew[k][jm - 4][i];
				znew[k][jm - 1][i] = K1 * znew[k][jm - 2][i] + K2 * znew[k][jm - 3][i] + K3 * znew[k][jm - 4][i];

				if (xnew[k][jm - 3][i] > 0.&&xnew[k][jm - 2][i] > 0.&&xnew[k][jm - 1][i] < 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] > 0.&&ynew[k][jm - 2][i] > 0.&&ynew[k][jm - 1][i] < 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] > 0.&&znew[k][jm - 2][i] > 0.&&znew[k][jm - 1][i] < 0.) { znew[k][jm - 1][i] = 0.; }

				if (xnew[k][jm - 3][i] < 0.&&xnew[k][jm - 2][i] < 0.&&xnew[k][jm - 1][i] > 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] < 0.&&ynew[k][jm - 2][i] < 0.&&ynew[k][jm - 1][i] > 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] < 0.&&znew[k][jm - 2][i] < 0.&&znew[k][jm - 1][i] > 0.) { znew[k][jm - 1][i] = 0.; }

				usum1 += xnew[k][2][i];
				vsum1 += ynew[k][2][i];
				wsum1 += znew[k][2][i];
				usum2 += xnew[k][jm - 1][i];
				vsum2 += ynew[k][jm - 1][i];
				wsum2 += znew[k][jm - 1][i];

				kk++;

			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				xnew[k][2][i] = usum1;
				xnew[k][jm - 1][i] = usum2;
				ynew[k][2][i] = vsum1;
				ynew[k][jm - 1][i] = vsum2;
				znew[k][2][i] = wsum1;
				znew[k][jm - 1][i] = wsum2;

				if (isnan(xnew[k][2][i]) || isinf(xnew[k][2][i]) || isnan(ynew[k][2][i]) || isinf(ynew[k][2][i]) || isnan(znew[k][2][i]) || isinf(znew[k][2][i])) {
					printf("rnew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(xnew[k][jm - 1][i]) || isinf(xnew[k][jm - 1][i]) || isnan(ynew[k][jm - 1][i]) || isinf(ynew[k][jm - 1][i]) || isnan(znew[k][jm - 1][i]) || isinf(znew[k][jm - 1][i])) {
					printf("rnew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}

		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {

				if (mesh_status == 5 || mesh_status == 10) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 2.*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*sin(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*sin(theta[k][j][i]) + wnew[k][j][i] * cos(theta[k][j][i]);
					Vtheta[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*cos(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*cos(theta[k][j][i]) - wnew[k][j][i] * sin(theta[k][j][i]);
					Vphi[k][j][i] = -unew[k][j][i] * sin(phi[k][j][i]) + vnew[k][j][i] * cos(phi[k][j][i]);

				}
				else if (mesh_status == 3) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
					if (xnew[k][j][i] == 0. && ynew[k][j][i] == 0.) { theta[k][j][i] = 0.; }
					else if (xnew[k][j][i] >= 0.) { theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]); }
					else if (xnew[k][j][i] < 0.) { theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + M_PI; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(theta[k][j][i]) + vnew[k][j][i] * sin(theta[k][j][i]);
					Vtheta[k][j][i] = -unew[k][j][i] * sin(theta[k][j][i]) + vnew[k][j][i] * cos(theta[k][j][i]);

				}


			}
		}
	}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/cotc3D_e.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_e.cpp"
//
// cotc3D_e(): a procedure to calculate the heat conduction of electron. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void cotc3D_e(void)
{
	int i, j, k, th, ki, kj;
	
	double lambda11 = 10.;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				kappa[k][j][i] = 1.83e-10*pow(Tenew[k][j][i] * T0 / kb, 5. / 2.) / (lambda11*charge[k][j][i]);			
				kappa[k][j][i] = kappa[k][j][i] / kappa0;
				
			}			
		}
	}

	
	//printf("e_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(j,i,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];

			di_tdma[th][1] = Tenew[k][j][2];

			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }
			ai_tdma[th][im - 3] = (DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2])) + 1.;
			ci_tdma[th][im - 3] = DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2]);
			ci_tdma[th][im - 3] = -1.*ci_tdma[th][im - 3];

			di_tdma[th][im - 3] = Tenew[k][j][im - 2];

			if (DSi[k][j][im - 2] == 0.) { ai_tdma[th][im - 3] = 1.; ci_tdma[th][im - 3] = 0.; }

			for (i = 2; i <= im - 4; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVenew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] *(kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }
				di_tdma[th][i] = Tenew[k][j][i + 1];
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tenew[k][j][i] = xi_tdma[th][i - 1];
			}

		}
	}

	//i,k Fixed j direction sweep
	//printf("e_j\t");

#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1

			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i] )) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];

			dj_tdma[th][1] = Tenew[k][2][i];

			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];

			dj_tdma[th][jm - 3] = Tenew[k][jm - 2][i];

			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVenew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = Tenew[k][j + 1][i];
			}

			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results

			for (j = 2; j < jm - 1; j++) {
				Tenew[k][j][i] = xj_tdma[th][j - 1];
			}

		}
	}

	//printf("e_k\t");
	

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,ki,kj,th)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { for (kj = 0; kj <= km; kj++) { MatA[th][ki][kj] = 0.; } }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVenew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = Tenew[1][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVenew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = Tenew[km][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {
				
				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVenew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = Tenew[k + 1][j][i];
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan inf MatA result %d %d %d\n", k, j, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tenew[k][j][i] = MatA[th][k - 1][km];
			}
		}
	}
	//printf("cotc_ele end\t");

}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/cotc3D_r.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_r.cpp"
//
// cotc3D_r(): a procedure to calculate the heat conduction of radiation. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include"Lr_LC.cpp"

void cotc3D_r(void)
{
	int i, j, k, th, ki, kj;
	double re0 = t0 * L0;

	Lr_3D();

	//printf("r_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {

			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];
			di_tdma[th][1] = pow(Tnew[k][j][2] * T0, 4.);
			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }

			//ai_tdma[im - 3] = (DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2])) + 1.;
			//ai_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) - DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]) + 1.;
			//ci_tdma[im - 3] = DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) + DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = -1.*ci_tdma[im - 3];
			//di_tdma[im - 3] = pow(Tnew[k][j][im - 2] * T0, 4.);
			//if (DSi[k][j][im - 2] == 0.) { ai_tdma[im - 3] = 1.; ci_tdma[im - 3] = 0.; }

			for (i = 2; i <= im - 3; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVnew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }

				di_tdma[th][i] = pow(Tnew[k][j][i + 1] * T0, 4.);
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tnew[k][j][i] = pow(xi_tdma[th][i - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0;
			}

		}
	}
	
	//printf("r_j\t");
	
	//i,k Fixed j direction sweep
#pragma omp parallel for private(i,j,ki,kj,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1
			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i])) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];
			dj_tdma[th][1] = pow(Tnew[k][2][i], 4.);
			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];
			dj_tdma[th][jm - 3] = pow(Tnew[k][jm - 2][i], 4.);
			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVnew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i] );
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = pow(Tnew[k][j + 1][i], 4.);
			}
			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (j = 2; j < jm - 1; j++) {
				Tnew[k][j][i] = pow(xj_tdma[th][j - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] ;
			}

		}
	}

	//printf("r_k\t");

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,th,ki,kj)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { MatA[th][ki][km - 1] = 0.; }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVnew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = pow(Tnew[1][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVnew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = pow(Tnew[km][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {

				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVnew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = pow(Tnew[k + 1][j][i], 4.);
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan of inf of 0.< MatA result %d %d %d\n", k, j, i);
					output3D(999999);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tnew[k][j][i] = pow(MatA[th][k - 1][km], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0 * kb;
			}
		}
	}

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++){
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				Trnew[k][j][i] = Tnew[k][j][i] / T0 * kb;
			}
		}
	}
	
	//printf("cotc_rad end\n");

}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/define_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////
// "define_LC.h"                                                                         
//                                                                                        
// The definition of variables
//                                                                                  
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"input_LC.h"
#include"InputOK3.h"
#include <stdlib.h>
#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/* function for comparing a size */
#define max(a, b)  (((a) > (b)) ? (a) : (b))
#define min(a, b)  (((a) < (b)) ? (a) : (b))

/** The definition of a variable **/

  int DTline_in, DTAlline, AlPbline;
  int max_thread;
  int Jcount;
  double Beaminput = 0.;

  int atomicnum[km + 1][jm + 1][im + 1];
  double theta[km + 1][jm + 1][im + 1];
  double phi[km + 1][jm + 1][im + 1];

  double xnew[km + 1][jm + 1][im + 1];
  double ynew[km + 1][jm + 1][im + 1];
  double znew[km + 1][jm + 1][im + 1];
  double unew[km + 1][jm + 1][im + 1];
  double vnew[km + 1][jm + 1][im + 1];
  double wnew[km + 1][jm + 1][im + 1];
  double Tinew[km + 1][jm + 1][im + 1];
  double Tenew[km + 1][jm + 1][im + 1];
  double Trnew[km + 1][jm + 1][im + 1];
  double rhonew[km + 1][jm + 1][im + 1];
  double N[km + 1][jm + 1][im + 1];

  FILE*energyfile;

  double(*at_mass)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dist)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*speed)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*M)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double in_dist, out_dist, distDTAl, distAlPb;
  int distM;

  double(*xnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ynow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*znow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*dxi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Dix)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dky)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Centerx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centery)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centerz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Vrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vtheta)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vphi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*unow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*vnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*wnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*rhonow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
 
  double(*pnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Tnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));


  double(*Tinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Trnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double usum2, vsum2, wsum2;
  double usum1, vsum1, wsum1;
  double distR1, distR2, distR3, x01, x02, y01, y02, z01, z02, x03, y03, z03, K1, K2, K3;
  int kk;
  double Tisum1, Tisum2, Tesum1, Tesum2, Trsum1, Trsum2, ksum1, ksum2;
  //double kk;
 
  double dR =(Rout-Rin)/(im-3.);
  double dR1, dR2, dR3, dR4, dR5;
  int kbc0, kbc1, kbc2, kbc3, kbc4, kbc5;
  double dRB1, dRB2, dRB3, dRB4, dRB5;
  double WMa1, WMa2, WMa3, WMa4, WMa5;
  double num_k1, num_k2, num_k3, num_k4, num_k5;
  int Inum_k1, Inum_k2, Inum_k3, Inum_k4, Inum_k5;
  int k_DTMax;
  int dkerr;
  int coc_1(void);
  int coc_2(void);
  int coc_3(void);
  int coc_4(void);
  int coc_5(void);
  int Coc_Error_Check;

  double(*duA)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duAc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duBc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duCc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduaf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddubf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dducf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qA1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));



  double energy[km + 1][jm + 1][im + 1], energyK[km + 1][jm + 1][im + 1], energyU[km + 1][jm + 1][im + 1], totalE,  totalU;
  double energy_tf, U1_tf, U2_tf, U3_tf, U4_tf;
  double AD_tf, PHI_tf, tf_X0;
  double Dtnow;                     //The step size of time
  double Dtnew;                     //The step size of time
  double Dthalf;                    //The average of Dtnow and Dtnew
  double *beta;

  int thre_max, keep_th;
  int keep_i[310], keep_j[30], keep_k[30];
  int JC[km + 1][jm + 1][im + 1];

  
  int nn;

/* CV:specific heat, BT:compressibility */	
  double(*CVnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));  
  double(*BTinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*charge)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));// Degree of electrolytic dissociation

  /* heat conduction */
  double(*DSi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Rmfp[km + 1][jm + 1][im + 1], Lr_DT[km + 1][jm + 1][im + 1], Lr_Al[km + 1][jm + 1][im + 1], Lr_Ar[km + 1][jm + 1][im + 1], Lr_Pb[km + 1][jm + 1][im + 1];
  double(*kappa)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double **ai_tdma, **bi_tdma, **ci_tdma, **di_tdma, **Pi_tdma, **Qi_tdma, **xi_tdma;
  double **aj_tdma, **bj_tdma, **cj_tdma, **dj_tdma, **Pj_tdma, **Qj_tdma, **xj_tdma;
  double **ak_tdma, **bk_tdma, **ck_tdma, **dk_tdma, **Pk_tdma, **Qk_tdma, **xk_tdma;
  double ***MatA, **S;
  

  /* Energy */
  double totalJ, totalK, totalJi, totalJe, totalJr;

/* acceleration */
  double(*Accel_r)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Accel_r_DTav[km + 1][jm + 1];
  double Accel_r_Alav[km + 1][jm + 1];
  
/* Thomas-Fermi EOS */
  double tf_A[14];
  double tf_B[8];
  double tf_C[7];
 

/* RSM */
  //double avdist[km+1];
  double RMS_F[im + 1][jm + 1][km + 1];
  int RMS_in, RMS_out;
  double rmsk_F[im + 1];
  double RMSF(int, int);
  void outputRMS_DT(int);
  void outputRMS_Al(int);
  void outputRMS_Pb(int);
  double rms_DT_Ti, rms_DT_rho;
  double rms_Al_Ti, rms_Al_rho;
  double rms_Pb_Ti, rms_Pb_rho;
  double rms_DT_Ti_up, rms_DT_rho_up;
  double rms_Al_Ti_up, rms_Al_rho_up;
  double rms_Pb_Ti_up, rms_Pb_rho_up;
  double rms_DT_Ti_down, rms_DT_rho_down;
  double rms_Al_Ti_down, rms_Al_rho_down;
  double rms_Pb_Ti_down, rms_Pb_rho_down;

  double rmsk_Ti[im + 1], rmsk_rho[im + 1], rmsk_pi[im + 1], rmsk_speed[im + 1];
  char bufRMS[256];

/* Legendre function */
  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km + 1][jm + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2 * modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

/*Insulation*/
  double Insulation_init;


  double Einta;
  double focus;
  double(*BE)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BE_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double B_Total;

  //* OK3 *//
  //--- StopPower1 ------------------------------------------------------------------------
  int    Target;
  double Zb, Ab, Mb, Zt0, Ztm, At, Mt, Abt, Ui, ro, Nat, Fi;
  double Beta, Gama, VStep, Vbeam, Vbeam2, Zt, Zeffb, Zeffe;
  double Zb033, Zb067, Zb069, Zt067, ZbZt, Zb117;
  double K, Vc, Ebc, Ve, Vre, Vre2, Vi;
  double T, Neb, Nef, Eb, D;
  double Enuc, Elss, EBethe, Ebound, Efree, Eion, StPower;
  double Stop1(int, int, double, double);
  double sZeff(double);
  double sZt(int);
  double Nucl(double);
  double LSS(double);
  double Bethe(double, double);
  double Free();
  double Ions();
  //-----------------------------------------------------------------------------------
  FILE*fileSD;  FILE*file1;  FILE*fileET;  FILE*fileMesh; char BUF[256]; FILE*fileDT;

  //--- Pellet Mesh --------------------------------------
  const double Di = dr / 2.;
  const double Dj = dTheta / 2.;
  const double Dk = dPhi / 2.;
  const double Djk = dTheta / dPhi;

  int iIN[mm];
  int jIN[mm];
  int kIN[mm];
  int jkN[jk];
  double ETi[ijk];
  double Edi[ijk];
  double VlM[ijk];
  double E[rM][ThetaM][PhiM];
  double ET[rM][ThetaM][PhiM];
  double ET1[rM][ThetaM][PhiM];
  double ET2[rM][ThetaM][PhiM];
  double ET3[rM][ThetaM][PhiM];
  double VM[rM][ThetaM][PhiM];
  double SM[rM][ThetaM][PhiM];
  double rMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double ThetaMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double PhiMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double xMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double yMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double zMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double rCMesh[rM][ThetaM][PhiM];
  double ThetaCMesh[rM][ThetaM][PhiM];
  double PhiCMesh[rM][ThetaM][PhiM];
  double xCMesh[rM][ThetaM][PhiM];
  double yCMesh[rM][ThetaM][PhiM];
  double zCMesh[rM][ThetaM][PhiM];
  void Irradiation();
  void IrradiationA();
  void IrradiationB();
  void InitBeam(int);
  void InitVMesh();
  void InitE();
  void InitET();
  void InitEdp1();
  void ETotal();
  void TargetT();
  int Boutnum = 0;

  //--- Beam Divider -------------------------------------
  int ib, jb, BeamOut, BoutT, Bout, Bin, BoutH, Beamlet, pnt, ir, Nbeam;
  int iE, bndd, td, iDEP, kB, mb, PB, BeamCase, BNumber, iA, sw, tdM, ijkL, jkNi;
  double Ebeams, Eout, EoutT, EoutJ, Eprt, EprtU, Edp1, Edp, E1, Ed, Etotn, EdDens, Ed1, Ehjk;
  double bb, BB, bh, Kij, Fij, Nij, Lij, VCell, dij, xb, yb, rBt, nE, Rb, RbS, S1, V1;
  int  BeamletPrg();
  int  BeamletHole();
  void BeamletOut();
  void kBunch(int, int, int);
  void Divider();
  void DividerA();
  void DividerB();

  double BEi;
  int BEic;

  //--- Gauss Distribution -------------------------------
  double A1, A2, A3, A4, A5;
  double fDis(int, int);

  //--- Beam Trajectory ----------------------------------
  double xRt, yRt, zRt, AxC, AyC, xSft, ySft, zSft;
  double f, xf, yf, zf, xA, yA, zA, xCl, yCl, zCl, xB, yB, zB, xS, yS, zS, rC, xC, yC, zC;
  double sThetaBeam, cThetaBeam, sPhiBeam, cPhiBeam, ThetaC;

  void   PointAlpha();
  void   PointC();
  void   PointF();
  double Focus();

  //--- Crossing Points ----------------------------------
  int m, cm, iS, jS, kS, iSp, jSp, kSp, jCb, kCb, iINmin, jINmin, kINmin;
  int flagCyl, flagE, fED, iNear, jNear, kNear, iNext, jNext, kNext;
  double smX, smY, smZ, Ecb, Dx, Dy, Dz, DD, pSmin, Spellet, Sbmt, Rbmt;
  double xCP, yCP, zCP, xCPn, yCPn, zCPn, ThetaCP, PhiCP, Rss, Tss, Pss, eps;
  double xP, yP, zP, xP1, yP1, zP1, xP2, yP2, zP2, xP3, yP3, zP3, xP4, yP4, zP4;
  double lBmlt, xRd, yRd, zRd, Eh1, Eh2, Eh3, Eh4, Eh5, Eh6, Eh7, Eh8;
  int CrossP(int, double, double, double);
  int Crossing(double, double, double);
  void Convert();

  //--- Beamlet Energy Deposition ------------------------

  int  ijkSp();
  int  CheckE();
  int  CheckR();
  int  Round(double);
  void BeamletEd();
  void Spread();
  void ESp();
  void DksP(int, int, int);
  void DksC(int, int, int);
  void jkmM(int, int, int);
  void SD();
  void ECL();
  void ECLt();
  void Hole();
  void FindL();
  void View2D();
  void View3D();
  void Espl(int);
  void SPL(int);
  void SPLr();
  void DataSave(int);
  double Edep1(double);
  double VMesh(int, int, int);
  double rDis(double, double, double, double, double, double);
  double sTr(double, double, double);

  //--- Beam Rotation ------------------------------------
  void Rotation(double, double);
  void RotationA(double, double);
  void BeamCenterRot();
  void BeamCenterRotA();
  void BeamCenterRotB();
  void BeamletsRot();
  void BeamFocusRot();
  void BeamFocusShift();


  //--- Testing!!! ---------------------------------------
  //const double PointLmt = 30000.;
  double kADJ;
  //double dz;
  double tDt;
  double drRMSi[rM];


/* output */
  char bufoutput[256];
  char bufoutputTESTA[256];
  char butout[256];

  double output_R, output_Z;

  int jnear1[im + 1], jnear2[im + 1], jnear3[im + 1], jnear4[im + 1];
  int knear1[im + 1], knear2[im + 1], knear3[im + 1], knear4[im + 1];
  int jn1, jn2, jn3, jn4, kn1, kn2, kn3, kn4;
  double distL[SLCphi][SLCtheta];
  double dist1[SLCphi][SLCtheta][im + 1], dist2[SLCphi][SLCtheta][im + 1], dist3[SLCphi][SLCtheta][im + 1], dist4[SLCphi][SLCtheta][im + 1];
  double Xnear[SLCphi][SLCtheta][im + 1], Ynear[SLCphi][SLCtheta][im + 1], Znear[SLCphi][SLCtheta][im + 1];
  double Distance_SLC[SLCphi][SLCtheta][im + 1];
  char bufSLC[256];

// Error check 
  int error_switch=0;

// output to Euler check
  FILE*Eulermemo;
  int outputEuler_check = 0;
  double keeptime, keeptime2;
  int keepn, keepn2, needmeshnum;
  int minmesh = 1e8;
  int minmesh2 = 1e8;
  int EulerNo = 1;



#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/dif_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dif_LC.cpp"
//
// dif_3D(): a procedure to calculate the equation of motion. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void dif_3D(void) {

	FILE*diffile;
	int i, j, k;
	double dxjA, dyjA, dzjA, dxkA, dykA, dzkA, dxiB, dyiB, dziB, dxkB, dykB, dzkB, dxiC, dyiC, dziC, dxjC, dyjC, dzjC;
	double etaA1, etaA2, etaA3, etaA4, etaB1, etaB2, etaB3, etaB4, etaC1, etaC2, etaC3, etaC4, Msum;				
	etaA1 = 0.25;	etaA2 = 0.25;	etaA3 = 0.25;	etaA4 = 0.25;
	etaB1 = 0.25;	etaB2 = 0.25;	etaB3 = 0.25;	etaB4 = 0.25;
	etaC1 = 0.25;	etaC2 = 0.25;	etaC3 = 0.25;	etaC4 = 0.25;
	double DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq;
				


#pragma omp parallel for private(i,j,DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {	

				//Msum = M[k][j][i] + M[k][j][i - 1] + M[k][j - 1][i - 1] + M[k][j - 1][i] + M[k1][j][i] + M[k1][j][i - 1] + M[k1][j - 1][i - 1] + M[k1][j - 1][i];

				//etaA1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j][i - 1]) / Msum;
				//etaA2 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k][j - 1][i - 1])/ Msum;
				//etaA3 = 0.33333333 * (Msum - M[k1][j - 1][i] - M[k1][j - 1][i - 1])/ Msum;
				//etaA4 = 0.33333333 * (Msum - M[k1][j][i]  - M[k1][j][i - 1])/ Msum;

				//etaB1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j - 1][i]) / Msum;
				//etaB2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k][j - 1][i - 1]) / Msum;
				//etaB3 = 0.33333333 * (Msum - M[k1][j][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaB4 = 0.33333333 * (Msum - M[k1][j][i] - M[k1][j - 1][i]) / Msum;

				//etaC1 = 0.33333333 * (Msum - M[k][j][i] - M[k1][j][i]) / Msum;
				//etaC2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k1][j][i - 1]) / Msum;
				//etaC3 = 0.33333333 * (Msum - M[k][j - 1][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaC4 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k1][j - 1][i]) / Msum;
					

				DixPq = 2.*etaA1 * Dix[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Dix[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Dix[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Dix[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjxPq = 2.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkxPq = 2.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DiyPq = 2.*etaA1 * Diy[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diy[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diy[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diy[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjyPq = 2.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkyPq = 2.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DizPq = 2.*etaA1 * Diz[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diz[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diz[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diz[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjzPq = 2.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkzPq = 2.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				if (i == 1) {
					DjxPq = 4.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkxPq = 4.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjyPq = 4.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkyPq = 4.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjzPq = 4.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkzPq = 4.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);
				}
				else if (i == im) {
					DjxPq = 4.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkxPq = 4.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjyPq = 4.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkyPq = 4.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjzPq = 4.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkzPq = 4.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);
					DkxPq = 0.;	DkyPq = 0.; DkzPq = 0.;

				}

				
				unew[k][j][i] = unow[k][j][i] - (DixPq + DjxPq + DkxPq)*Dthalf;

				vnew[k][j][i] = vnow[k][j][i] - (DiyPq + DjyPq + DkyPq)*Dthalf;

				wnew[k][j][i] = wnow[k][j][i] - (DizPq + DjzPq + DkzPq)*Dthalf;

				if (isnan(unew[k][j][i]) || isinf(unew[k][j][i])) {
					printf("unew=nan %d %d %d %e %e %e\n", k, j, i, DixPq, DjxPq, DkxPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(vnew[k][j][i]) || isinf(vnew[k][j][i])) {
					printf("vnew=nan %d %d %d %e %e %e\n", k, j, i, DiyPq, DjyPq, DkyPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(wnew[k][j][i]) || isinf(wnew[k][j][i])) {
					printf("wnew=nan %d %d %d %e %e %e\n", k, j, i, DizPq, DjzPq, DkzPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}


			}
		}
	}


	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.; 
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.; 
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][2][i] = K1 * unew[k][3][i] + K2 * unew[k][4][i] + K3 * unew[k][5][i];
				vnew[k][2][i] = K1 * vnew[k][3][i] + K2 * vnew[k][4][i] + K3 * vnew[k][5][i];
				wnew[k][2][i] = K1 * wnew[k][3][i] + K2 * wnew[k][4][i] + K3 * wnew[k][5][i];

				if (unew[k][4][i] > 0.&&unew[k][3][i] > 0.&&unew[k][2][i] < 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] > 0.&&vnew[k][3][i] > 0.&&vnew[k][2][i] < 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] > 0.&&wnew[k][3][i] > 0.&&wnew[k][2][i] < 0.) { wnew[k][2][i] = 0.; }

				if (unew[k][4][i] < 0.&&unew[k][3][i] < 0.&&unew[k][2][i] > 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] < 0.&&vnew[k][3][i] < 0.&&vnew[k][2][i] > 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] < 0.&&wnew[k][3][i] < 0.&&wnew[k][2][i] > 0.) { wnew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][jm - 1][i] = K1 * unew[k][jm - 2][i] + K2 * unew[k][jm - 3][i] + K3 * unew[k][jm - 4][i];
				vnew[k][jm - 1][i] = K1 * vnew[k][jm - 2][i] + K2 * vnew[k][jm - 3][i] + K3 * vnew[k][jm - 4][i];
				wnew[k][jm - 1][i] = K1 * wnew[k][jm - 2][i] + K2 * wnew[k][jm - 3][i] + K3 * wnew[k][jm - 4][i];

				if (unew[k][jm - 3][i] > 0.&&unew[k][jm - 2][i] > 0.&&unew[k][jm - 1][i] < 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] > 0.&&vnew[k][jm - 2][i] > 0.&&vnew[k][jm - 1][i] < 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] > 0.&&wnew[k][jm - 2][i] > 0.&&wnew[k][jm - 1][i] < 0.) { wnew[k][jm - 1][i] = 0.; }

				if (unew[k][jm - 3][i] < 0.&&unew[k][jm - 2][i] < 0.&&unew[k][jm - 1][i] > 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] < 0.&&vnew[k][jm - 2][i] < 0.&&vnew[k][jm - 1][i] > 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] < 0.&&wnew[k][jm - 2][i] < 0.&&wnew[k][jm - 1][i] > 0.) { wnew[k][jm - 1][i] = 0.; }

				usum1 += unew[k][2][i];
				vsum1 += vnew[k][2][i];
				wsum1 += wnew[k][2][i];
				usum2 += unew[k][jm - 1][i];
				vsum2 += vnew[k][jm - 1][i];
				wsum2 += wnew[k][jm - 1][i];

				kk++;
			
			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				unew[k][2][i] = usum1;
				unew[k][jm - 1][i] = usum2;
				vnew[k][2][i] = vsum1;
				vnew[k][jm - 1][i] = vsum2;
				wnew[k][2][i] = wsum1;
				wnew[k][jm - 1][i] = wsum2;

				if (isnan(unew[k][2][i]) || isinf(unew[k][2][i]) || isnan(vnew[k][2][i]) || isinf(vnew[k][2][i]) || isnan(wnew[k][2][i]) || isinf(wnew[k][2][i])) {
					printf("unew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(unew[k][jm - 1][i]) || isinf(unew[k][jm - 1][i]) || isnan(vnew[k][jm - 1][i]) || isinf(vnew[k][jm - 1][i]) || isnan(wnew[k][jm - 1][i]) || isinf(wnew[k][jm - 1][i])) {
					printf("unew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}
			
		}
	}


}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/dt_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dt_LC.cpp"
//
// min3(double x, double y, double z); a procedure to select the minimum value from 3 values.
//
// dt_3D(): a procedure to calculate and control the time step in order to satisfy the numerical stability condition.
//  alpha=0.02 at present. "alpha" is the Courant number. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

double min3(double x, double y, double z) {
	
	
	if (x < y && x < z)return x;
	if (y < x && y < z)return y;
	if (z < x && z < y)return z;

}

void dt_3D()
{
	int i, j, k, threads;
	double Cs, V, min_dr, min_dr1, min_dr2, min_dr3, beta0, beta_min;             //Cs:sound velocity
	double beta00[km+1][jm+1][im+1];
	double beta01[km+1][jm+1][im+1];
	double beta02[km+1][jm+1][im+1];


	beta_min = 1000.0; 
	
#pragma omp parallel for private(i,j,threads,Cs, V, min_dr, min_dr1, min_dr2, min_dr3,beta0)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				
				threads = omp_get_thread_num();

				min_dr1 = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				min_dr2 = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				min_dr3 = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);

				if (i == im - 1) { min_dr1 = 10.; }
				if (j == jm - 1) { min_dr2 = 10.; }
				if (j == 2 || j == jm - 1) { min_dr3 = 10.; }

				min_dr = min3(min_dr1, min_dr2, min_dr3);

				//if (min_dr <= 0.0001 * dR) { min_dr = 0.0001 * dR; }				
				Cs = sqrt(Tinew[k][j][i] / at_mass[k][j][i]);
				V = speed[k][j][i];
				beta0 = min_dr / (Cs + V);
				beta00[k][j][i] = min_dr;
				beta01[k][j][i] = Cs;
				beta02[k][j][i] = V;
				if (beta0 < beta[threads]) { beta[threads] = beta0; keep_k[threads] = k; keep_j[threads] = j; keep_i[threads] = i;}
			}
		}
	}
		
	for (i = 0; i < omp_get_max_threads(); i++) {
		if (beta[i] < beta_min) { beta_min = beta[i]; keep_th = i; }
		beta[i] = 1000.0; 
	}

	

	Dtnew = alpha * beta_min;
	Dthalf = 0.5*(Dtnow + Dtnew);

	if (Dtnew == 0.) {
		printf("Stop. Because Dtnew = 0.\n");
		printf("%d\n",atomicnum[-1][-1][-1]);
		exit(1);
	}

}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/eoenergy_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eoenergy_LC.cpp"
//
// eoeoergy_3D(): a procedure to calculate the eqution of energy. This function also includes the beam energy grant calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void eoenergy_3D()
{
	int i, j, k, end;

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				double qA, qB, qC;
				double ucccdi, ucccdj, ucccdk, vcccdi, vcccdj, vcccdk, wcccdi, wcccdj, wcccdk, dux, dvy, dwz;

				ucccdi = 0.25*(unew[k][j][i + 1] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j][i + 1] - unew[k][j][i] - unew[k][j2][i] - unew[k2][j2][i] - unew[k2][j][i]);
				ucccdj = 0.25*(unew[k][j2][i] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k2][j][i + 1] - unew[k2][j][i]);
				ucccdk = 0.25*(unew[k2][j][i] + unew[k2][j][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k][j2][i + 1] - unew[k][j2][i]);

				vcccdi = 0.25*(vnew[k][j][i + 1] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j][i + 1] - vnew[k][j][i] - vnew[k][j2][i] - vnew[k2][j2][i] - vnew[k2][j][i]);
				vcccdj = 0.25*(vnew[k][j2][i] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k2][j][i + 1] - vnew[k2][j][i]);
				vcccdk = 0.25*(vnew[k2][j][i] + vnew[k2][j][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k][j2][i + 1] - vnew[k][j2][i]);

				wcccdi = 0.25*(wnew[k][j][i + 1] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j][i + 1] - wnew[k][j][i] - wnew[k][j2][i] - wnew[k2][j2][i] - wnew[k2][j][i]);
				wcccdj = 0.25*(wnew[k][j2][i] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k2][j][i + 1] - wnew[k2][j][i]);
				wcccdk = 0.25*(wnew[k2][j][i] + wnew[k2][j][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k][j2][i + 1] - wnew[k][j2][i]);

				dux = 0.5*((Dix[k][j][i + 1] + Dix[k][j][i])*ucccdi + (Diy[k][j][i + 1] + Diy[k][j][i])*vcccdi + (Diz[k][j][i + 1] + Diz[k][j][i])*wcccdi);
				dvy = 0.5*((Djx[k][j][i] + Djx[k][j2][i])*ucccdj + (Djy[k][j][i] + Djy[k][j2][i])*vcccdj + (Djz[k][j][i] + Djz[k][j2][i])*wcccdj);
				dwz = 0.5*((Dkx[k][j][i] + Dkx[k2][j][i])*ucccdk + (Dky[k][j][i] + Dky[k2][j][i])*vcccdk + (Dkz[k][j][i] + Dkz[k2][j][i])*wcccdk);

				qA = 0.5*(qAnew[k][j][i] + qAnow[k][j][i]);
				qB = 0.5*(qBnew[k][j][i] + qBnow[k][j][i]);
				qC = 0.5*(qCnew[k][j][i] + qCnow[k][j][i]);
				
				//Tinew[k][j][i] = Tinow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i] + 0.5*qnew[k][j][i] + 0.5*qnow[k][j][i]) / (CVinew[k][j][i] * M[k][j][i]);
				Tinew[k][j][i] = Tinow[k][j][i] - ((Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i]) + Dtnew * (qA*dux + qB * dvy + qC * dwz)) / (CVinew[k][j][i] * M[k][j][i]);			
				if (eosswitch == 1 || eosswitch == 2) {
					Tenew[k][j][i] = Tenow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*penew[k][j][i] + 0.5*penow[k][j][i]) / (CVenew[k][j][i] * M[k][j][i]);
					Trnew[k][j][i] = Trnow[k][j][i] - 0.5*(BTrnew[k][j][i] + BTrnow[k][j][i])*(rhonew[k][j][i] - rhonow[k][j][i]) / CVrnew[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*prnew[k][j][i] + 0.5*prnow[k][j][i]) / (CVrnew[k][j][i] * M[k][j][i]);
				}
				if (Tinew[k][j][i] < kb / T0 * 1.e-1) { Tinew[k][j][i] = kb / T0 * 1.e-1; }
				if (Tenew[k][j][i] < kb / T0 * 1.e-1) { Tenew[k][j][i] = kb / T0 * 1.e-1; }
				if (Trnew[k][j][i] < kb / T0 * 1.e-1) { Trnew[k][j][i] = kb / T0 * 1.e-1; }
				if (isnan(Tinew[k][j][i])) {
					printf("Tinew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Tinew[k][j][i], Tinow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], pinew[k][j][i], pinow[k][j][i], qnew[k][j][i], qnow[k][j][i], CVinew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Tenew[k][j][i])) {
					printf("Tenew[%d][%d][%d] %e %e %e %e %e %e %e %e\n", k, j, i, Tenew[k][j][i], Tenow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], penew[k][j][i], penow[k][j][i], CVenew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Trnew[k][j][i])) {
					printf("Trnew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Trnew[k][j][i], Trnow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], prnew[k][j][i], prnow[k][j][i], BTrnew[k][j][i], BTrnow[k][j][i], CVrnew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}

				if (error_switch == 1) { break; }
			}
			if (error_switch == 1) { break; }
		}
	}

	double BeamPower, BeamShape;

	if (OK_Switch == 1 && sw_gauss == 1 || OK_Switch == 5 && sw_gauss == 1 || OK_Switch == 10 && sw_gauss == 1) {
		if (t < (t_end + del_t_end)) {

			if (t < t_Beam1) {
				BeamShape = 0.0;
			}
			else if (t < (t_Beam1 + del_t_Beam1)) {
				BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam2) {
				BeamShape = Power_1;
			}
			else if (t < (t_Beam2 + del_t_Beam2)) {
				BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam3) {
				BeamShape = Power_2;
			}
			else if (t < (t_Beam3 + del_t_Beam3)) {
				BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam4) {
				BeamShape = Power_3;
			}
			else if (t < (t_Beam4 + del_t_Beam4)) {
				BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam5) {
				BeamShape = Power_4;
			}
			else if (t < (t_Beam5 + del_t_Beam5)) {
				BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_end) {
				BeamShape = Power_5;
			}
			else if (t < (t_end + del_t_end)) {
				BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
			}


#pragma omp parallel for private(i,j,BeamPower)
			for (k = 1; k <= km; k++) {
				for (j = 2; j < jm - 1; j++) {
					for (i = 2; i < im - 1; i++) {

						if (B_Total == 0.) {
							BE_Power[k][j][i] = 0.0;
							BI_Power[k][j][i] = 0.0;
						}
						else {
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVenow[k][j][i] + CVenew[k][j][i]));
							BE_Power[k][j][i] = Einta * BeamPower * (BE[k][j][i] / B_Total) / T0;
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVinow[k][j][i] + CVinew[k][j][i]));
							BI_Power[k][j][i] = Einta * BeamPower * (BI[k][j][i] / B_Total) / T0;
						}

						Tenew[k][j][i] += BE_Power[k][j][i];
						Tinew[k][j][i] += BI_Power[k][j][i];

					}					
				}
			}
		}
		
	}

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/eos.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eos.cpp"
//
// eos_3D(): a procedure to calculate the equation of state.
//
// cal_charge(): a procedure to calculate the Ionization degree.
//
// ptf(): a procedure to calculate the electron pressure in the Thomas-Fermi model.
//
// CVtf(): a procedure to calculate the electron specific heat in the Thomas-Fermi model.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<omp.h>

double cal_charge(int, int, int);
double ptf(int, int, int);
double CVtf(int, int, int);


//** --- equation of state --- **//
void eos_3D()
{
	int i, j, k;
	//** The preparations to calculate Thomas-Fermi EOS **//
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	tf_B[0] = 1.5311e-6;  tf_B[1] = 0.;         tf_B[2] = 0.48075;    tf_B[3] = 0.43462;
	tf_B[4] = 6.92013e-2; tf_B[5] = 5.9472e-2;  tf_B[6] = -4.9688e-3;  tf_B[7] = 4.3386e-4;
	tf_C[1] = 0.;         tf_C[2] = 0.48075;    tf_C[3] = 0.;         tf_C[4] = 0.06934;
	tf_C[5] = 9.7e-3;     tf_C[6] = 3.3704e-3;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				// number density //
				N[k][j][i] = rhonew[k][j][i] / (at_mass[k][j][i]);

				// Ideal Gas //
				if (eosswitch == 1) {
					//cal_charge(k, j, i);
					charge[k][j][i] = (double)atomicnum[k][j][i];

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / (at_mass[k][j][i]);
					BTinew[k][j][i] = 0.;
					/* electron */
					CVenew[k][j][i] = 1.5 / (at_mass[k][j][i])*charge[k][j][i];
					penew[k][j][i] = (N[k][j][i] * charge[k][j][i])*Tenew[k][j][i];
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				// Thomas-Feri Gas //
				if (eosswitch == 2) {
					cal_charge(k, j, i);

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / at_mass[k][j][i];
					BTinew[k][j][i] = 0.;
					/* electron (Thomas-Feri EOS) */
					penew[k][j][i] = ptf(k, j, i);
					CVenew[k][j][i] = CVtf(k, j, i);
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				if (eosswitch == 3) {

					pinew[k][j][i] = rhonew[k][j][i] *Tinew[k][j][i] / at_mass[k][j][i];
					CVinew[k][j][i] = 3125. / CV0;

				}			

			}
		}
	}
	
}


double cal_charge(int k,int j, int i) {
	
	//cal_zz(k, j, i);
	double am, ztf0, yT, yr, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1, ztfi, ztfq, ztfx, zT, zv, zz;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	//yT = T0 * Tnew[k][j][i] / (1.60218e-19);     //[eV]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;
	ztfT0 = yT / pow(ztf0, 1.33333);
	ztfr = yr / (am*ztf0);
	ztfTf = ztfT0 / (1.0 + ztfT0);
	ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
	ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
	ztfc = -0.366667*ztfTf + 0.983333;
	ztfq1 = ztfa * pow(ztfr, ztfb);
	ztfi = 1. / ztfc;
	ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
	ztfx = 14.3139*pow(ztfq, 0.6624);
	zz = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));

	if (zz<1.e-4) {
		charge[k][j][i] = 1.e-4;
	}
	else {
		charge[k][j][i] = zz;
	}
	
}

// --- Thomas-Fermi Pressure --- //
double ptf(int k, int j, int i) {
	//cal_zz();
	int ii;
	double p1, p2, p3, p4, p5, ptfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	p1 = (1.602e-12)*(zT / zv);
	p2 = 0.;
	for (ii = 1; ii <= 5; ii++) {
		p2 = p2 + tf_A[ii] * pow(zv, ii / 6. + 0.5);
	}
	p2 = pow(p2, -2.5);
	p4 = tf_A[6] * zT;
	p5 = tf_A[7] * pow(zT, 1.61);
	p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5)
		+ (0.75e-18)*pow(zv, -1.75)*p5;

	ptfnew = (0.2*p1 + p2 + 0.8*p3)*pow(ztf0, 10. / 3.);
	ptfnew = ptfnew * 0.1;     //cgs[dyne/cm^2]->mks[Pa]
	ptfnew = ptfnew / p0;      //normalized

	return ptfnew;
}

// --- Thomas-Fermi specific heat --- //
double CVtf(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / (at_mass[k][j][i]);
	return CVtfnew;
}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/init_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "init_LC.cpp"
//
// init_3D(): The function sets the initial conditions in the Lagrangian code.
//
// init_matrix(): The function get the matrix.
//
// coc_1(): This function creates a mesh when the fuel target is a single layer for fusion calculation.
//
// coc_2(): This function creates a mesh when the fuel target is two layers for fusion calculation.
//
// coc_3(): This function creates a mesh when the fuel target is three layers for fusion calculation.
//
// coc_4(): This function creates a mesh when the fuel target is 4 layers for fusion calculation.
//
// coc_5(): This function creates a mesh when the fuel target is 5 layers for fusion calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<iostream>
#include"define_LC.h"
#include"jacobian_LC.cpp"
#include"eos.cpp"
#include"BC_LC.cpp"
#include"Lagrange_set.cpp"
#include"OK3code.cpp"
#include"MS.cpp"


void init_3D(void) {

	int i, j, k;
	double cl_range = 1.e-3;//(m)
	double r_range = 1.e-3;//(m)
	double di, dj, dk;
	double in, jn, kn, ang, angJ, angK, sgn;

	if (mesh_status == 10) {
		switch (MBswitch) {
		case  1: Coc_Error_Check = coc_1(); break;
		case  2: Coc_Error_Check = coc_2(); break;
		case  3: Coc_Error_Check = coc_3(); break;
		case  4: Coc_Error_Check = coc_4(); break;
		case  5: Coc_Error_Check = coc_5(); break;
		}
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 0.5*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -1. * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					in = ((double)i - 2.) / ((double)im - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					jn = ((double)j - 2.) / ((double)jm - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					kn = ((double)k - 2.) / ((double)km - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					di = (double)(i - 2.0) / (double)(im - 3.);
					dj = (double)(j - 2.0) / (double)(jm - 3.);
					dk = (double)(k - 2.0) / (double)(km - 3.);
					if (mesh_status == 5) {
						angJ = 2.0*(double)(j - 2.0)*M_PI / (180.);
						angK = 2.0*(double)(k - 1.0)*M_PI / (180.);
						xnew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*cos(angK);
						ynew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*sin(angK);
						znew[k][j][i] = (di * r_range / L0 + Rin)*cos(angJ);
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
						theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
						if (ynew[k][j][i] > 0.)sgn = 1.;
						else if (ynew[k][j][i] < 0.) sgn = -1.;
						else sgn = 0.;
						phi[k][j][i] = sgn * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i]));
					}
					else if (mesh_status == 3) {
						xnew[k][j][i] = (di*r_range / L0 + Rin)*cos(angJ);
						ynew[k][j][i] = (di*r_range / L0 + Rin)*sin(angJ);
						znew[k][j][i] = kn;
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
						if (xnew[k][j][i] >= 0.) {
							theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]);
						}
						else if (xnew[k][j][i] < 0.) {
							theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + pi;
						}
					}
					else if (mesh_status == 1) {
						xnew[k][j][i] = in;
						ynew[k][j][i] = jn;
						znew[k][j][i] = kn;
					}
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}	
	
	set3D();

	jacobian_3D(1, im);
	//bc_jacobian3D();

	FILE*setfile;
	//setfile = fopen("../output/setfile.dat", "w");
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im; i++) {
			//fprintf(setfile, "k:%d i:%d Dix2:%e Diy2:%e Diz2:%e Dix3:%e Diy3:%e Diz3:%e\n",
			//	k, i, 0.5*Dix[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diy[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diz[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]),
			//	0.5*Dix[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diy[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diz[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]));
		}
	}

	/* temperature */
	/* atomic number */
	/* Set the MBswitch with the file "Input_LC.h"*/
	/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
	/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */

	double LL, Tup, Tdown;
	if (MBswitch == 1 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 2 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < im; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 3 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					//layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				//for (i = kbc1; i < kbc1 + 4; i++) {
					// layer 2 atomic
					//atomicnum[k][j][i] = 13;
					//rhonew[k][j][i] = DTdensity + 0.25*(i - kbc1 + 1)*(Aldensity - DTdensity);
					//at_mass[k][j][i] = Almass;
				//}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < im; i++) {
					//layer 3 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (MBswitch == 4 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < kbc3; i++) {
					// layer 3 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc3; i < im; i++) {
					// layer 4 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
					Tinew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Tenew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Trnew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					/*
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					*/
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
				}														
			}
		}
	}

	for (i = 2; i < im - 1; i++) {
		if (atomicnum[30][30][i] == 13 && atomicnum[30][30][i - 1] == 1) {
			DTAlline = i; 
		}
		if (atomicnum[30][30][i] == 82 && atomicnum[30][30][i - 1] == 13) {
			AlPbline = i;
		}
	}
	DTline_in = 2;

	eos_3D();
	bc_eos3D();

	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				xnow[k][j][i] = xnew[k][j][i]; ynow[k][j][i] = ynew[k][j][i]; znow[k][j][i] = znew[k][j][i];
				unow[k][j][i] = unew[k][j][i]; vnow[k][j][i] = vnew[k][j][i]; wnow[k][j][i] = wnew[k][j][i];
				pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				Jnow[k][j][i] = Jnew[k][j][i]; pnow[k][j][i] = pnew[k][j][i]; rhonow[k][j][i] = rhonew[k][j][i]; Tnow[k][j][i] = Tnew[k][j][i];
				x_ivnow[k][j][i] = x_ivnew[k][j][i]; x_jvnow[k][j][i] = x_jvnew[k][j][i]; x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i]; y_jvnow[k][j][i] = y_jvnew[k][j][i]; y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i]; z_jvnow[k][j][i] = z_jvnew[k][j][i]; z_kvnow[k][j][i] = z_kvnew[k][j][i];
			}
		}
	}

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					//totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 * rhonew[k][j][i] * rho0;
					totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			in_dist += dist[k][j][2];
			distDTAl += dist[k][j][DTAlline];
			distAlPb += dist[k][j][AlPbline];
			out_dist += dist[k][j][im - 1];
			distM++;
		}
	}
	in_dist = in_dist / (double)distM;
	distDTAl = distDTAl / (double)distM;
	distAlPb = distAlPb / (double)distM;
	out_dist = out_dist / (double)distM;

	totalJ = totalK + totalJi + totalJe + totalJr;

	//Insulation init set
	int Nn;
	double Insulation_sum;
	Insulation_init = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation_init = Insulation_sum / (double(Nn));

	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	//Data output 
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, Insulation_init / Insulation_init);
	fclose(Insulation_file);

	for (i = 0; i <= max_thread; i++) {
		beta[i] = 1000.;
	}

}
void init_matrix() {

	int i, j, k, threads;

	beta = (double*)malloc(sizeof(double)*(max_thread + 1));

	ai_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ai_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	bi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	ci_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ci_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	di_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		di_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Pi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Qi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	xi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}

	aj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		aj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	bj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	cj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		cj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	dj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Pj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Qj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	xj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}

	ak_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ak_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	bk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	ck_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ck_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	dk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Pk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Qk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	xk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}

	MatA= (double ***)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		MatA[i]= (double **)malloc(sizeof(double *)*(km + 1));
		for (j = 0; j < km; j++) {
			MatA[i][j] = (double *)malloc(sizeof(double)*(km + 1));
		}
	}
	
	S = (double **)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		S[i] = (double *)malloc(sizeof(double *)*(km + 1));
	}

}
//////////////////////////////////////////
//  void |    Material    | void   //
//      Rin              Rout      //
//              dR                 //
//////////////////////////////////////////
int coc_1() {
	// --- Error chack --- //
	if (Rin  > Rout) { printf("Error: Rin=%e, Rout=%e\n You must modify 'Rin' or 'Rout' \n", Rin, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
				angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
				xnew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////
//  void | Material1 | Material2 |  void   //
//      Rin         Rbc1        Rout       //
//            dR1         dR2              //
///////////////////////////////////////////////////
int coc_2() {
	// --- Error chack --- //
	if (Rin > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rout) { printf("Error: Rbc1=%e, Rout=%e\n You must modify 'Rbc1' or 'Rout' \n", Rbc1, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc2 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rout - Rbc1;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (2 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (2 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		kbc1 = klbc1 + kbc0;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | void   //
//      Rin         Rbc1        Rbc2        Rout      //
//            dR1         dR2         dR3             //
///////////////////////////////////////////////////////////////
int coc_3() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rout) { printf("Error: Rbc2=%e, Rout=%e\n You must modify 'Rbc2' or 'Rout' \n", Rbc2, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc3 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rout - Rbc2;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (3 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (3 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (3 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
		}
	}
	return 0;
}

////////////////////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | Material4 | void   //
//      Rin         Rbc1        Rbc2        Rbc3        Rout      //
//            dR1         dR2         dR3         dR4             //
////////////////////////////////////////////////////////////////////////////
int coc_4() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rout) { printf("Error: Rbc3=%e, Rout=%e\n You must modify 'Rbc3' or 'Rout' \n", Rbc3, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc4 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rout - Rbc3;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (4 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (4 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (4 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (4 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
	}
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
		}
	}
	return 0;
}


int coc_5() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rbc4) { printf("Error: Rbc3=%e, Rbc4=%e\n You must modify 'Rbc3' or 'Rbc4' \n", Rbc3, Rbc4); return 1; }
	if (Rbc4 > Rout) { printf("Error: Rbc4=%e, Rout=%e\n You must modify 'Rbc4' or 'Rout' \n", Rbc4, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc5 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rbc4 - Rbc3;
	dRB5 = Rout - Rbc4;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (5 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (5 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (5 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (5 * MWC + (Rout - Rin));
		WMa5 = (MWC + dRB5) / (5 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		num_k5 = WMa5 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;
		Inum_k5 = (int)num_k5;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4 + Inum_k5);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 4) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			Inum_k4 = Inum_k4 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k5 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
		dR5 = (double)dRB5 / (kbc5 - kbc4);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 + klbc5 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		dR5 = (double)dRB5 / klbc5;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
		kbc4 = kbc3 + klbc4;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= kbc4; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
			for (i = kbc4; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*cos(angJ);
			}
		}
	}
	return 0;
}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/input_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// "input_LC.h"
//      Preparation for the Lagrange code. The input power, the total mesh number in each layer and
// the total beam number, the chamber radius and the pellet displacement from the reactor chamber center, 
// the target structure, the rotation radius of wobbling, the maximum Euler mesh number can be specified here.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include"CONSTANT.h"
#include"InputOK3.h"
#ifndef INCLUDED_input_lag_h_
#define INCLUDED_input_lag_h_

// Maximu Computation Step Number /
  extern const int nm=100000000;

// Mesh Number ///

//--- Pellet Mesh parameters ---------------------------
  double dr = 0.75 / 80.;			// Radial step[mm]
  double stR = 5.0*dr;				// Beamlet propagation step[mm]
  const double dTheta = 2.;			// Theta direction step[deg]
  const double dPhi = 2.;			// Phi direction step[deg]
  const int rM = 95;				// Radial mesh number
  const int ThetaM = (int)(180 / dTheta);	// Theta mesh number 
  const int PhiM = (int)(360 / dPhi);	// Phi mesh number

  const int rMM = (int)(rM / 2);
  const int ThM = (int)(ThetaM / 2);
  const int PhM = (int)(PhiM / 2);

  const int jk = ThetaM * PhiM;
  const int ijk = rM * jk;
  const int mm = (int)(ijk / 8);

  extern const int im = rM + 3;		//rM + 3;
  extern const int jm = ThetaM + 3;	//ThetaM + 3;
  extern const int km = PhiM;

  //Mesh structure status
  //1 == Cartesian coordinate systems  2 == Polar coordinate systems  3 == cylindrical coordinate system
  //10 == fusion target 
  //In this code, Polar coordinate systems is nomal
  int mesh_status = 10;

  //motion equation weight function 
  //Schulz case == 1 | real weight function case == 3 | second weight function case == 5 | average case == 9
  int dif_sw = 9;

  int meshSwitch = 0;	// meshSwitch = 0: manual meshing. meshSwitch = 1: Automatic meshing.
  // if meshSwitch is 0 , you must specify the number of meshes.
  int klbc1 = 15;		// Material 1 layer mesh number
  int klbc2 = 74;		// Material 2 layer mesh number
  int klbc3 = 6;		// Material 3 layer mesh number
  int klbc4 = 0;		// Material 4 layer mesh number
  int klbc5 = 0;		// Material 5 layer mesh number
  // ******** For a consistent calculation, satisfy the following condition. ********
  // ******** klbc1+klbc2+klbc3+klbc4+klbc5=rM ********


/** simulation conditions **/
/* Rin < Rbc1 < Rbc2 < Rbc3 < Rout */
  //double Rin  = (3.428e-3)/L0;   	// inner radius [m]
  double Rin = 3.428e-3 / L0;
  double Rbc1 = 3.511e-3 / L0;  	// Material1|Material2 boundary [m]
  double Rbc2 = 3.971e-3 / L0;   	// Material2|Material3 boundary [m]
  double Rbc3;					  	// Material3|Material4 boundary [m]
  double Rbc4;					   	// Material4|Material5 boundary [m]
  double Rout = 4.0e-3 / L0;     	// outer radius [m]

/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */
  int MBswitch = 3;
  double MWC = 0.05;

  double init_tem = 117.0;	// Initial temperature [K]
 
  const int Projectile = 1;   // Beam atom type 1=Pb, 2=U , 3=Cs  , 4=C , 5=p

  int SLCSwitch = 1;		// SLCSwitch =1 => on
  extern const int SLCtheta = 4;
  extern const int SLCphi = 4;
  double thetaS[4] = { 30.0, 60.0, 120.0, 150.0 };	// 0 < thetaS < 180 [deg]
  double phiS[4] = { 10.0, 100.0, 190.0, 280.0 };	// 0 < phiS < 360 [deg]

  double t = 0.;                     //The present time
  int eosswitch = 2;                 //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas  3=> test T only

  double alpha = 0.02;               //Courant number

  double AvC1A = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2A = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4A = 4.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5A = 2.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3B = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6B = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3C = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6C = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  int jin1 = 2;
  int jout1 = 17;
  int jin2 = jm - 16;
  int jout2 = jm - 1;
 
  int end_count;					//Forced termination counter

  //double beta0 = 0.;
  //double beta = 1000.;             //Dtnow=alpha*dr/(Cs+V)

  double nextoutputtime = 0.;
  double outputstep = 0.1;       //date outputstep [ns]
  double nextoutputtime_energy = 0.;
  double outputstep_energy = 0.1;       //date outputstep [ns]


  int OK_Switch = 10;		// OK_Switch=1 => OK3 ON || 5 => 1D distribution with respect to radius
							// 10 => 1D distribution with respect to radius with theta, phi non-uniformity

  double Non = 0.3;		// Non-uniformity rate without OK3 code case

  int sw_gauss = 1;		// sw_gauss = 1 => gauss, else => linear: beam trasverse distribution.
  double stdev = 25.0;	// standard deviation

  double t_Beam1 = 0.e-9/t0;	//[s]
  double t_Beam2 = 0.e-9/t0;	//[s]
  double t_Beam3 = 0.e-9/t0;	//[s]
  double t_Beam4 = 0.e-9/t0;	//[s]
  double t_Beam5 = 8.e-9/t0;	//[s]
  double t_end   = 20.92e-9/t0;	//[s]

  double del_t_Beam1 = 0.e-9/t0;	//[s]
  double del_t_Beam2 = 0.e-9/t0;	//[s]
  double del_t_Beam3 = 0.e-9/t0;	//[s]
  double del_t_Beam4 = 5.e-9/t0;	//[s]
  double del_t_Beam5 = 5.e-9/t0;	//[s]
  double del_t_end   = 5.e-9/t0;	//[s]

  double Power_1 = 0.e12;
  double Power_2 = 0.e12;
  double Power_3 = 0.e12;
  double Power_4 = 22.e12;
  double Power_5 = 400.e12;   // [TW]. In this example, 400TW at maximum of the HIB input power

  double nextcalculatetime = 0.;
  double calculatestep = 0.2;   	// Calculation step of OK3

  int rotBeam_Switch = 0;		// rotBeam_Switch = 0 => Wobbling off, rotBeam_Switch = 2 => Spiral Wobbling
  double rotationtime   = t_end + del_t_end;	//[s]

// - Number of rotations during beam irradiation -
// wobbling frequency is "rotationumber/rotationtime"[Hz]
// When wobbling beam is used, it is necessary to satisfy this expression.
// "calculatestep < (t_end + del_t_end)/(20 * ratationnumber)"
  double rotationnumber = 11.; 

  int  kBbrc = 26;	// (rotation number of beam radius change time) * 20
  int  tdbrc = 38;  // Beam radius (kB <  kBbrc or non wobbling)
  int  tdels = 37; 	// Beam radius (kB >= kBbrc)
  int  kBspiral = 40; // kB < kBspiral --> Spiral,  kB >= kBspiral --> Ring

  //Beam angle
  extern const int bs = 32;

  double dTh1 = 0.;
  double dTh2 = 0.;
  double dTh3 = 0.;

  double ThetaBeam, PhiBeam;

  int unset_ke = 0;

  //--- Pellet displacement from the reactor chamber center -----------------
  const double dx = 0.0;      // Pellet displacement from the chamber center.
  const double dy = 0.0;      // At present , please keep dx=dy=0. in this
  const double dz = 0.0;     // version of O-SUKI Code. 

  const int jSmin = 0;
  const int kSmin = 0;
  const int jSmax = ThetaM - 1;
  const int kSmax = PhiM - 1;

  //--- Max Euler mesh set --------------------------
  int convert_max = 300;
  

#endif


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/jacobian_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "jacobian_LC.cpp"
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
// 
// jacobian_3D(): a procedure to calculate the Jacobian.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include"output_LC.cpp"

double rdis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double str(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

void jacobian_3D(int i_s, int i_f)
{
	int i, j, k;
	double dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	double t123, t234, t567, t678;
	
	FILE*Jerrorfile;

	//Jerrorfile = fopen("../output/Jerror.dat", "a;");

#pragma omp parallel for private(i,j,dxih,dyih,dzih,dxjh,dyjh,dzjh,dxkh,dykh,dzkh, l12,l13,l23,l24,l34,l56,l57,l67,l68,l78,l15,l26,l37,l48,t123,t234,t567,t678)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = i_s; i < i_f; i++) {

				dxih = 0.25*(dxi[k][j][i] + dxi[k2][j][i] + dxi[k2][j + 1][i] + dxi[k][j + 1][i]);
				dyih = 0.25*(dyi[k][j][i] + dyi[k2][j][i] + dyi[k2][j + 1][i] + dyi[k][j + 1][i]);
				dzih = 0.25*(dzi[k][j][i] + dzi[k2][j][i] + dzi[k2][j + 1][i] + dzi[k][j + 1][i]);

				dxjh = 0.25*(dxj[k][j][i] + dxj[k][j][i + 1] + dxj[k2][j][i + 1] + dxj[k2][j][i]);
				dyjh = 0.25*(dyj[k][j][i] + dyj[k][j][i + 1] + dyj[k2][j][i + 1] + dyj[k2][j][i]);
				dzjh = 0.25*(dzj[k][j][i] + dzj[k][j][i + 1] + dzj[k2][j][i + 1] + dzj[k2][j][i]);

				dxkh = 0.25*(dxk[k][j][i] + dxk[k][j][i + 1] + dxk[k][j + 1][i + 1] + dxk[k][j + 1][i]);
				dykh = 0.25*(dyk[k][j][i] + dyk[k][j][i + 1] + dyk[k][j + 1][i + 1] + dyk[k][j + 1][i]);
				dzkh = 0.25*(dzk[k][j][i] + dzk[k][j][i + 1] + dzk[k][j + 1][i + 1] + dzk[k][j + 1][i]);

				Jnew[k][j][i] = dxih * dyjh * dzkh + dxjh * dykh * dzih + dxkh * dyih * dzjh - dxkh * dyjh * dzih - dxjh * dyih * dzkh - dxih * dykh * dzjh;

				//Point1 (k,j,i+1)	Point2 (k,j+1,i+1)	Point3 (k+1,j,i+1)	Point4 (k+1,j+1,i+1)
				//Point5 (k,j,i)	Point6 (k,j+1,i)	Point7 (k+1,j,i)	Point8 (k+1,j+1,i)

				l12 = rdis(xnew[k][j][i + 1], xnew[k][j + 1][i + 1], ynew[k][j][i + 1], ynew[k][j + 1][i + 1], znew[k][j][i + 1], znew[k][j + 1][i + 1]);
				l13 = rdis(xnew[k][j][i + 1], xnew[k2][j][i + 1], ynew[k][j][i + 1], ynew[k2][j][i + 1], znew[k][j][i + 1], znew[k2][j][i + 1]);
				l23 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j][i + 1], znew[k][j + 1][i + 1], znew[k2][j][i + 1]);
				l24 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j + 1][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j + 1][i + 1], znew[k][j + 1][i + 1], znew[k2][j + 1][i + 1]);
				l34 = rdis(xnew[k2][j][i + 1], xnew[k2][j + 1][i + 1], ynew[k2][j][i + 1], ynew[k2][j + 1][i + 1], znew[k2][j][i + 1], znew[k2][j + 1][i + 1]);

				l56 = rdis(xnew[k][j][i], xnew[k][j + 1][i], ynew[k][j][i], ynew[k][j + 1][i], znew[k][j][i], znew[k][j + 1][i]);
				l57 = rdis(xnew[k][j][i], xnew[k2][j][i], ynew[k][j][i], ynew[k2][j][i], znew[k][j][i], znew[k2][j][i]);
				l67 = rdis(xnew[k][j + 1][i], xnew[k2][j][i], ynew[k][j + 1][i], ynew[k2][j][i], znew[k][j + 1][i], znew[k2][j][i]);
				l68 = rdis(xnew[k][j + 1][i], xnew[k2][j + 1][i], ynew[k][j + 1][i], ynew[k2][j + 1][i], znew[k][j + 1][i], znew[k2][j + 1][i]);
				l78 = rdis(xnew[k2][j][i], xnew[k2][j + 1][i], ynew[k2][j][i], ynew[k2][j + 1][i], znew[k2][j][i], znew[k2][j + 1][i]);

				l15 = rdis(xnew[k][j][i + 1], xnew[k][j][i], ynew[k][j][i + 1], ynew[k][j][i], znew[k][j][i + 1], znew[k][j][i]);
				l26 = rdis(xnew[k][j + 1][i + 1], xnew[k][j + 1][i], ynew[k][j + 1][i + 1], ynew[k][j + 1][i], znew[k][j + 1][i + 1], znew[k][j + 1][i]);
				l37 = rdis(xnew[k2][j][i + 1], xnew[k2][j][i], ynew[k2][j][i + 1], ynew[k2][j][i], znew[k2][j][i + 1], znew[k2][j][i]);
				l48 = rdis(xnew[k2][j + 1][i + 1], xnew[k2][j + 1][i], ynew[k2][j + 1][i + 1], ynew[k2][j + 1][i], znew[k2][j + 1][i + 1], znew[k2][j + 1][i]);

				t123 = str(l12, l13, l23);	t234 = str(l23, l24, l34);	t567 = str(l56, l57, l67);	t678 = str(l67, l68, l78);
				Jnew2[k][j][i] = (l15 + l26 + l37 + l48)*(t123 + t234 + t567 + t678) / 8.;

				if (Jnew[k][j][i] <= 0.) { 
					Jnew[k][j][i] = Jnew2[k][j][i]; Jcount++; output3D(99999999);
					//fprintf(Jerrorfile, "k:%d j:%d i:%d xi:%e yi:%e zi:%e xj:%e yj:%e zj:%e xk:%e yk:%e zk:%e\n", k, j, i, dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh); 
				}

			}
		}
	}

	//fclose(Jerrorfile);


}




==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/main_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "main_LC.cpp"                                                                       
//                                                                                       
// main(): Main function in the Lagrange simulation code. 
// NonD[km+1][jm+1]: In the 1D energy distribution with the llumination non-uniformity in the theta
// and phi direction case,  This matrix set the theta and phi non-uniformity distribution.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include <sys/types.h>
#include <sys/stat.h>
#include"init_LC.cpp"
#include"dt_LC.cpp"
#include"dif_LC.cpp"
#include"acceleration.cpp"
#include"coc_LC.cpp"
#include"artv_LC.cpp"
#include"SLC.cpp"
#include"eoenergy_LC.cpp"
#include"IMOK.cpp"
#include"RMS.cpp"
#include"relax.cpp"
#include"cotc3D_e.cpp"
#include"cotc3D_r.cpp"
#include"ResultIMP.cpp"
#include"Legendre.cpp"
#include"output_to_EulerCode.cpp"
#include"Insulation.cpp"
#include"BeamMaking.cpp"


int main(void)
{
	int i, j, k, o_k, n, CH;
	int errorJ = 0;
	double expC, ExC, Kang, Jang, NonMax;
	double NonD[km + 1][jm + 1];
	FILE*Nonfile;
	FILE*Cmemo;
	FILE*view_Beam1;
	FILE*view_Beam2;
	FILE*view_Non1;
	FILE*view_Non2;

	max_thread = omp_get_max_threads();

	Cmemo = fopen("../Calculation_memo.dat", "w");

	focus = 0;
	
//** --- Initialization --- **//
	init_matrix();
	init_3D();
	BeamMaking();
	printf("Target parametar\n");
	printf("Rin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout);
	printf("Beam parameter\n");
	printf("Power1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\n", t_Beam1, del_t_Beam1, Power_1*1.e-12);
	printf("Power2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\n", t_Beam2, del_t_Beam2, Power_2*1.e-12);
	printf("Power3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\n", t_Beam3, del_t_Beam3, Power_3*1.e-12);
	printf("Power4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\n", t_Beam4, del_t_Beam4, Power_4*1.e-12);
	printf("Power5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns]\n", t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end);
	printf("Total input energy:%e\n", Beaminput*1.e-6);
	fprintf(Cmemo, "Target parametar\nRin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\nBeam parameter\nPower1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\nPower2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\nPower3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\nPower4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\nPower5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns] del_t_end:%.3f[ns]\nTotal Beam Input:%e[MJ]\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout, t_Beam1, del_t_Beam1, Power_1*1.e-12, t_Beam2, del_t_Beam2, Power_2*1.e-12, t_Beam3, del_t_Beam3, Power_3*1.e-12, t_Beam4, del_t_Beam4, Power_4*1.e-12, t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end, del_t_end, Beaminput*1.e-6);
	view_Beam1 = popen("gnuplot -persist", "w");
	view_Beam2 = popen("gnuplot -persist", "w");
	fprintf(view_Beam1, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam1);
	fprintf(view_Beam2, "set term png\n");
	fprintf(view_Beam2, "set output \"../BeamPulse.png\"\n");
	fprintf(view_Beam2, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam2);
	if (rotBeam_Switch == 0) {
		printf("No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	else if (rotBeam_Switch == 2) {
		printf("Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	if (OK_Switch == 1) {
		printf("OK3 full calcuration.\n");
		fprintf(Cmemo, "OK3 full calcuration.\n");
	}
	else if (OK_Switch == 5) {
		printf("One-dimensional OK3 calculation.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation.\n");
	}
	else if (OK_Switch == 10) {
		printf("One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		Nonfile = fopen("../output/Non-uniformity.dat", "w");
		NonMax = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				Jang = (double)(j - 1.5)*M_PI / (180. / dTheta);
				Kang = (double)(k - 0.5)*M_PI / (180. / dPhi);
				NonD[k][j] = cos(2.*Kang)*pow(sin(Jang), 2.)*cos(Jang);
				if (NonD[k][j] > NonMax) { NonMax = NonD[k][j]; }
			}
		}

		for (k = 1; k <= km + 1; k++) {
			if (k == km + 1) { o_k = 1; }
			else { o_k = k; }
			for (j = 2; j < jm - 1; j++) {
				if (k != km + 1) { NonD[k][j] = NonD[k][j] / NonMax; }
				fprintf(Nonfile, "%d\t%d\t%e\t%e\t%e\t%e\n", k, j, Centerx[o_k][j][im - 2], Centery[o_k][j][im - 2], Centerz[o_k][j][im - 2], NonD[o_k][j]);
			}
			fprintf(Nonfile, "\n");
		}
		view_Non1 = popen("gnuplot -persist", "w");
		fprintf(view_Non1, "se xr[0:4]\n");
		fprintf(view_Non1, "unset key\n");
		fprintf(view_Non1, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non1);
		view_Non2 = popen("gnuplot -persist", "w");
		fprintf(view_Non2, "se xr[0:4]\n");
		fprintf(view_Non2, "unset key\n");
		fprintf(view_Non2, "set term png\n");
		fprintf(view_Non2, "set output \"../Non-uniformity.png\"\n");
		fprintf(view_Non2, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non2);
		printf("Mode, Check. OK? Yes:1 No:9\n");
		scanf("%d", &CH);
		if (CH != 1) { exit(0); }
	}
	printf("OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	printf("Convert mesh max:%d\n", convert_max);
	fprintf(Cmemo, "OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	fprintf(Cmemo, "Convert mesh max:%d\n", convert_max);
	fclose(Cmemo);

	printf("Start the calculation. Is it OK? Yes:1 No:9\n");
	scanf("%d", &CH);
	if (CH != 1) { exit(0); }

	focus = 0;

	printf("OK3:%d im:%d jm:%d km:%d\n", OK_Switch, im, jm, km);
	printf("%d\t %d\t %d\t %d\t\n", kbc0, kbc1, kbc2, kbc3);
	if (Coc_Error_Check == 1) { exit(5); }

//** Loop **//
	for (n = 0; n < nm; n++) {
		if (error_switch == 1) {
			printf("ERROR : energy equation\n");
			break;
		}
		if (Jcount > 10) {
			printf("ERROR : many mesh carached!!\n");
			break;
		}
/* --- Data output --- */
		if (t >= nextoutputtime) {
			output3D(n);
			SLC(n);		
			Legendre(n);
			ResultIMP(n);
			RMS_3D(n);
			Insulation_alpha();
			acceleration(n);
			if (in_dist < 2. && t > (t_end + del_t_end)) {output_to_Euler3D(n); }
			nextoutputtime = nextoutputtime + outputstep;
		}
		if (n == 1 || n == 2) { output3D_2(); }
		
		output_energy(n);		

		/* --- Calculation of step size of time --- */
		dt_3D();

		printf("n:%d | t:%lf ns | Dtnew:%lf ns Dtnow:%lf ns Dthalf:%lf ns | dt_i:%d dt_j:%d dt_k:%d\ntotaJ:%e totalK:%e  totalJi:%e totalJe:%e totalJr:%e\n",
			n, t, Dtnew, Dtnow, Dthalf, keep_i[keep_th], keep_j[keep_th], keep_k[keep_th], totalJ, totalK, totalJi, totalJe, totalJr);
		printf("dist[in]:%e dist[DT|Al]:%e dist[Al|Pb]:%e dist[out]:%e Jcount:%d\n", in_dist, distDTAl, distAlPb, out_dist, Jcount);


		/* --- Differential momentum equation --- */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					unow[k][j][i] = unew[k][j][i];
					vnow[k][j][i] = vnew[k][j][i];
					wnow[k][j][i] = wnew[k][j][i];
					xnow[k][j][i] = xnew[k][j][i];
					ynow[k][j][i] = ynew[k][j][i];
					znow[k][j][i] = znew[k][j][i];
					Vrnow[k][j][i] = Vrnew[k][j][i];
				}
			}
		}

		dif_3D();

#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					speed[k][j][i] = sqrt(unew[k][j][i] * unew[k][j][i] + vnew[k][j][i] * vnew[k][j][i] + wnew[k][j][i] * wnew[k][j][i]);
				}
			}
		}

		/* --- Calculation of coordinates --- */
		coc_3D();

		set3D();

		/* new --> now */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 1; i < im; i++) {
					Jnow[k][j][i] = Jnew[k][j][i];
					rhonow[k][j][i] = rhonew[k][j][i];
					Tnow[k][j][i] = Tnew[k][j][i];
					Tinow[k][j][i] = Tinew[k][j][i];
					Tenow[k][j][i] = Tenew[k][j][i];
					Trnow[k][j][i] = Trnew[k][j][i];
					pnow[k][j][i] = pnew[k][j][i];
					pinow[k][j][i] = pinew[k][j][i];
					penow[k][j][i] = penew[k][j][i];
					prnow[k][j][i] = prnew[k][j][i];
					CVinow[k][j][i] = CVinew[k][j][i];
					BTinow[k][j][i] = BTinew[k][j][i];
					CVenow[k][j][i] = CVenew[k][j][i];
					BTenow[k][j][i] = BTenew[k][j][i];
					CVrnow[k][j][i] = CVrnew[k][j][i];
					BTrnow[k][j][i] = BTrnew[k][j][i];

					qAnow[k][j][i] = qAnew[k][j][i];
					qBnow[k][j][i] = qBnew[k][j][i];
					qCnow[k][j][i] = qCnew[k][j][i];

					qnow[k][j][i] = qnew[k][j][i];

				}
			}
		}

		/* --- Jacobian --- */

		jacobian_3D(2, im - 1);

		/* Calculation of density */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					rhonew[k][j][i] = M[k][j][i] / Jnew[k][j][i];
				}
			}
		}
		
		/* boundary condition */
		bc_jacobian3D();
		

		/* --- Artifical Viscosity --- */
		artv_3D();
		bc_artv3D();

		/* --- equation of energy --- */
		
		/////////////////////////////////////////////////////////
		if (OK_Switch == 1) {
			if (t<(t_end + del_t_end) && t >= nextcalculatetime) {
				setOK3();
				mainOK3();	
				nextcalculatetime = nextcalculatetime + calculatestep;			
			}
		}
		else if (OK_Switch == 5 || OK_Switch == 10) {
			setOK3();
			mainOK3();
			if (OK_Switch == 10) {
				for (i = 0; i < rM; i++) {
					for (j = 0; j < ThetaM; j++) {
						for (k = 0; k < PhiM; k++) {
							ET[i][j][k] = (1. - Non + Non * NonD[k + 1][j + 2])*ET[i][j][k];
						}
					}
				}
			}
			OK_Switch = 99;
		}
		B_Total = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					BE[k][j][i] = ET[i - 2][j - 2][k - 1] * Jnew[k][j][i];
					B_Total = B_Total + BE[k][j][i];
				}
			}
		}

		/////////////////////////////////////////////////////////
		eoenergy_3D();
		bc_temperature3D();		

		/* Heat transport and relaxation */
		set3D_cotc();
		cotc3D_e();     // electron heat conduction
		bc_temperature3D();
		cotc3D_r();     // heat conduction
		bc_temperature3D();
		relax3D();      // temperature relaxation
		bc_temperature3D();		

		/* --- EOS --- */

		eos_3D();
		bc_eos3D();
		
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				}
			}
		}
	
		Dtnow = Dtnew;
		t = t + t0 * Dtnow*1e9;    // present time [ns]

		in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {				
				in_dist += dist[k][j][2];
				distDTAl += dist[k][j][DTAlline];
				distAlPb += dist[k][j][AlPbline];
				out_dist += dist[k][j][im - 1];
				distM++;
			}
		}
		in_dist = in_dist / (double)distM;
		distDTAl = distDTAl / (double)distM;
		distAlPb = distAlPb / (double)distM;
		out_dist = out_dist / (double)distM;

		if (in_dist < 0.01) {
			break;
		}

	}

  return  0;
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/output_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_LC.cpp"                                                                       
//                                                                                       
// output3D(int n): a procedure to store results in the Lagrange code.
//
// output3D_2(void): a procedure to store results in the Lagrange code at the beginning of calculation.
//
// output_energy(int n): a procedure to calculation the total energy and output results.
//
// Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
//  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
// **Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void output3D(int n)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;
	FILE*outstep;

	/*** Data output ***/
	sprintf(bufoutput, "../output/outputS1_%06d.csv", nn);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/outputS2_%06d.csv", nn);
	outputSCfile = fopen(bufoutput, "w");

	outstep = fopen("../output/step.dat", "a+");
	fprintf(outstep, "file_n:%d file_nn:%d time:%e\n", n, nn, t);
	fclose(outstep);

	nn++;

	

	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");			
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}
void output3D_2(void)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;

	/*** Data output ***/
	sprintf(bufoutput, "../output/output_first1_%06e.csv", t);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/output_first2_%06e.csv", t);
	outputSCfile = fopen(bufoutput, "w");


	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}

void output_energy(int n)
{

	/* energy */
	int i, j, k;

	totalJ = 0.; totalK = 0.; totalJi = 0.; totalJe = 0.; totalJr = 0.;

	energyfile = fopen("../output/energyout.dat", "a+");

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 / kb * rhonew[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	totalJ = totalK + totalJi + totalJe + totalJr;

	fprintf(energyfile, "%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", n, t, Dtnow, Dtnew, Dthalf, totalJ, totalK, totalJi, totalJe, totalJr);

	fclose(energyfile);

}



==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/output_to_EulerCode.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_to_EulerCode.cpp"                                                                       
//                                                                                       
// output_to_EulerCode(): Data output for use in the Conversion code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <math.h>
#include <stdlib.h>

void output_to_Euler3D(int n){
	
	int k, j, i, keepk, keepj, keepi, XYZ;
	int outn = n;
	double min_dr = 100.;
	double dr, dist_IN, dist_DTAl, need_dist;
	FILE*outputEulerfile;
	FILE*Eulermemo;
	FILE*toconvert;


	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				dr = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 1; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 2; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 3; }
			}
		}
	}

	//min_dr is mesh size
	dist_IN = 10.; dist_DTAl = 0.;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			if (dist_IN > dist[k][j][2]) { dist_IN = dist[k][j][2]; }
			if (dist_DTAl < dist[k][j][kbc1]) { dist_DTAl = dist[k][j][kbc1]; }
		}
	}
	need_dist = dist_IN + 3.0*(dist_DTAl - dist_IN);
	needmeshnum = (int)(need_dist / min_dr);
	//while (needmeshnum % 4 != 0) { needmeshnum++; }

	if (minmesh > needmeshnum) { minmesh = needmeshnum; keeptime = t; keepn = n; }

	Eulermemo = fopen("../Euler_memo.dat", "a+");
	toconvert = fopen("../output/Euler/out_memo.dat", "a+");
	fprintf(Eulermemo, "EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	printf("EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	fprintf(toconvert, "%d %f %d %d\n", n, t, needmeshnum, EulerNo);
	fclose(Eulermemo);
	fclose(toconvert);

	sprintf(bufoutput, "../output/Euler/Euler_%02d.dat", EulerNo);
	outputEulerfile = fopen(bufoutput, "wb");
	fwrite(&outn, sizeof(int), 1, outputEulerfile);
	fwrite(&t, sizeof(double), 1, outputEulerfile);
	fwrite(&im, sizeof(int), 1, outputEulerfile);
	fwrite(&jm, sizeof(int), 1, outputEulerfile);
	fwrite(&km, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc1, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc2, sizeof(int), 1, outputEulerfile);
	fwrite(&xnew, sizeof(xnew), 1, outputEulerfile);
	fwrite(&ynew, sizeof(ynew), 1, outputEulerfile);
	fwrite(&znew, sizeof(znew), 1, outputEulerfile);
	fwrite(&unew, sizeof(unew), 1, outputEulerfile);
	fwrite(&vnew, sizeof(vnew), 1, outputEulerfile);
	fwrite(&wnew, sizeof(wnew), 1, outputEulerfile);
	fwrite(&Tinew, sizeof(Tinew), 1, outputEulerfile);
	fwrite(&Tenew, sizeof(Tenew), 1, outputEulerfile);
	fwrite(&Trnew, sizeof(Trnew), 1, outputEulerfile);
	fwrite(&rhonew, sizeof(rhonew), 1, outputEulerfile);
	fwrite(&N, sizeof(N), 1, outputEulerfile);
	fwrite(&Beaminput, sizeof(double), 1, outputEulerfile);
	fwrite(&convert_max, sizeof(int), 1, outputEulerfile);
	fclose(outputEulerfile);

	EulerNo++;

}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/relax.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"omp.h"

void relax3D(void) {

	int i, j, k, th, ki, kj;
	double Tistar, Testar, Trstar, atomicmassnumber;
	double  gsaiIg, Ig, omegai, omegar;
	
	//constant
	double lambdaEI = 10.;
	double ElectronMass = me / M0;
	double ProtonMass = 1.672621890e-27 / M0;
	
#pragma omp parallel for private(j,i,th,Tistar, Testar, Trstar, atomicmassnumber,gsaiIg, Ig, omegai, omegar,ki,kj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				th = omp_get_thread_num();
				for (ki = 0; ki < 4; ki++) { for (kj = 0; kj <= 4; kj++) { MatA[th][ki][kj] = 0.; } }

				//J convert to K 
				Tistar = Tinew[k][j][i] / kb;
				Testar = Tenew[k][j][i] / kb;
				Trstar = Trnew[k][j][i] / kb;

				atomicmassnumber = at_mass[k][j][i] * M0 / (1.9926e-26)*12.;				
				gsaiIg = Testar / Trstar;
				Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
				if (gsaiIg>1.e10) {
					Ig = 1.;
				}

				//colision late

				omegai = 1. / (32.*sqrt(2.*M_PI))*(N[k][j][i] * N0*pow(charge[k][j][i], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber) / (pow(Tenew[k][j][i] * T0, 3. / 2.));
				omegar = 8.5e-14*pow(charge[k][j][i], 3.)*N[k][j][i] * N0*Ig / (atomicmassnumber * sqrt(Testar * T0)*CVenew[k][j][i] * CV0);
				omegar = omegar + 7.362e-22*pow(Trstar * T0, 4);

				MatA[th][0][0] = 1 + Dthalf * t0*omegai;
				MatA[th][0][1] = -Dthalf * t0*omegai;
				MatA[th][0][2] = 0.;
				MatA[th][0][3] = Tistar * T0;
				MatA[th][1][0] = -Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai;
				MatA[th][1][1] = 1 + Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai + Dthalf * t0*omegar;
				MatA[th][1][2] = -Dthalf * t0*omegar;
				MatA[th][1][3] = Testar * T0;
				MatA[th][2][0] = 0;
				MatA[th][2][1] = -Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][2] = 1 + Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][3] = Trstar * T0;

				matrix(th, 3);

				if (isnan(MatA[th][0][3]) || isinf(MatA[th][0][3]) || isnan(MatA[th][1][3]) || isinf(MatA[th][1][3]) || isnan(MatA[th][2][3]) || isinf(MatA[th][2][3])) {
					printf("k:%d j:%d i:%d MatA[0][3]:%e Ti:%e MatA[1][3]:%e Te:%e MatA[2][3]:%e Tr:%e\n", k, j, i, MatA[th][0][3], Tinew[k][j][i], MatA[th][1][3], Tenew[k][j][i], MatA[th][2][3], Trnew[k][j][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}

				Tinew[k][j][i] = MatA[th][0][3] * kb / T0;
				Tenew[k][j][i] = MatA[th][1][3] * kb / T0;
				Trnew[k][j][i] = MatA[th][2][3] * kb / T0;

			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3/src_lagrange3D/setup_fusion.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
#
# "setup_fusion.sh"                                                                       
#                                                                                       
#      A script to remove all output data and secure the directories of output picture. 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

rm -r ../output

rm -r ../output_convert

rm -r ../output_euler

rm -r ../animation

rm -r ../pic_La

rm -r ../pic_Eu

rm -r ../src_euler3D/initial_condition

rm ../*.dat
rm ../*.png

mkdir ../src_euler3D/initial_condition

mkdir ../output
mkdir ../output/Euler
mkdir ../output/slc_i

mkdir ../output_convert

mkdir ../output_euler
mkdir ../output_euler/output_3d
mkdir ../output_euler/output_2d
mkdir ../output_euler/output_2d/ij
mkdir ../output_euler/output_2d/jk
mkdir ../output_euler/output_tracking

mkdir ../pic_La
mkdir ../pic_La/TiMode

mkdir ../pic_Eu
mkdir ../pic_Eu/Ti
mkdir ../pic_Eu/Ti/ij
mkdir ../pic_Eu/Ti/jk
mkdir ../pic_Eu/Te
mkdir ../pic_Eu/Te/ij
mkdir ../pic_Eu/Te/jk
mkdir ../pic_Eu/Tr
mkdir ../pic_Eu/Tr/ij
mkdir ../pic_Eu/Tr/jk
mkdir ../pic_Eu/atomic
mkdir ../pic_Eu/atomic/ij
mkdir ../pic_Eu/atomic/jk
mkdir ../pic_Eu/rho
mkdir ../pic_Eu/rho/ij
mkdir ../pic_Eu/rho/jk
mkdir ../pic_Eu/rhoR

mkdir ../animation







==> anc/SourceCode+DirectoryStructure/sample_fusion_NoOK3_readme.txt <==
The sample data of Code O-SUKI-N 3D.
This data is the OK_Switch=10 and theta and phi non-uniformity is based on Spherical harmonics Y^2_3 rate of 30%

[O-SUKI-N 3D structure]
source_fusion
|-- Code-O-SUKI-N-fusion-start.sh
|-- animation
|-- output
|   |-- Euler
|   |-- slc_i
|   |-- Insulation.dat
|   |-- RMS_Al_output.dat
|   |-- RMS_DT_output.dat
|   `-- Result_ImplosionSpeed.dat
|-- output_euler
|   |-- output_2d
|   |-- output_3d
|   `-- output_tracking
|-- pic_Eu
|   |-- rhoR
|   |-- Ti
|   |    |--ij
|   |    `--jk
|   |-- Te
|   |    |--ij
|   |    `--jk
|   |-- Tr
|   |    |--ij
|   |    `--jk
|   |-- atomic
|   |    |--ij
|   |    `--jk
|   `-- rho
|        |--ij
|        `--jk
|-- pic_La
|   |-- SLC
|   |-- TiMode
|   |-- ImpVelocity.png
|   |-- RMS_Al_TiRho.eps
|   |-- RMS_DT_TiRho.eps
|   `-- adiabat.png
|-- shell_euler
|   |-- Animation_Ti_XY.sh
|   |-- Animation_Ti_YZ.sh
|   |-- Animation_Te_XY.sh
|   |-- Animation_Te_YZ.sh
|   |-- Animation_Tr_XY.sh
|   |-- Animation_Tr_YZ.sh
|   |-- Animation_atomic_XY.sh
|   |-- Animation_atomic_YZ.sh
|   |-- Animation_rho_XY.sh
|   |-- Animation_rho_YZ.sh
|   |-- rhoR.sh
|   `-- Fusiongain.sh
|-- shell_lagrange
|   |-- Animation_Ti_MODE.sh
|   |-- ImplosionVelocity.sh
|   |-- RMSoutput.sh
|   |-- SLC_t_r.sh
|   |-- adiabat.sh
|   |-- remove_all.sh
|   `-- setup_fusion.sh
|-- src_convert
|   |-- boundary_set.cpp
|   |-- GenerateEulerMesh.cpp
|   |-- Interpolation.cpp
|   |-- MeshSearch.cpp
|   |-- check_quantities.cpp
|   |-- define_convert.h
|   |-- getMatrix.cpp
|   |-- load_search.cpp
|   |-- main_convert.cpp
|   |-- output.cpp
|   |-- read_variables.cpp
|   `-- save_search.cpp
|-- src_euler
|   |-- initial_condition
|   |-- artv_ECSH.cpp
|   |-- artv_ECSH2.cpp
|   |-- BoundaryTracking.cpp
|   |-- cotc_define.h
|   |-- cotc_ele_ECSH.cpp
|   |-- cotc_ion_ECSH.cpp
|   |-- cotc_rad_ECSH.cpp
|   |-- define.h
|   |-- dif_ECSH.cpp
|   |-- dt_ECSH.cpp
|   |-- eod_ECSH.cpp
|   |-- eoenergy_ECSH.cpp
|   |-- eos_ECSH.cpp
|   |-- fusion.cpp
|   |-- GenerateMatrix.cpp
|   |-- Init_ECSH.cpp
|   |-- InitialCondition_ECSH.cpp
|   |-- Legendre.cpp
|   |-- main_ECSH.cpp
|   |-- MaterialRecognition.cpp
|   |-- MS.cpp
|   |-- MS_TDMA.cpp
|   |-- output_ECSH.cpp
|   |-- PaintMaterial.cpp
|   |-- relax.cpp
|   |-- relax_define.h
|   |-- RemeshBoundary.cpp
|   |-- rhoR_ECSH.cpp
|   |-- RMFP_ECSH.cpp
|   `-- ScanLine.cpp
`-- src_lagrange3D
    |-- BC_LC.cpp
    |-- CONSTANT.h
    |-- Derf.c
    |-- HIFScheme.h
    |-- IMOK.cpp
    |-- InitMesh_LC.cpp
    |-- InputOK3.h
    |-- Insulation.cpp
    |-- Lagrange_set.cpp
    |-- Legendre.cpp
    |-- Lr_LC.cpp
    |-- MS.cpp
    |-- OK3code.cpp
    |-- PelletSurface.h
    |-- RMS.cpp
    |-- ResultIMP.cpp
    |-- SLC.cpp
    |-- StoppingPower1.cpp
    |-- acceleration.cpp
    |-- artv_LC.cpp
    |-- coc_LC.cpp
    |-- cotc_define.h
    |-- cotc3D_e.cpp
    |-- cotc3D_r.cpp
    |-- define_LC.h
    |-- dif_LC.cpp
    |-- dt_LC.cpp
    |-- eoenergy_LC.cpp
    |-- eos.cpp
    |-- init_LC.cpp
    |-- input_LC.h
    |-- jacobian_LC.cpp
    |-- main_LC.cpp
    |-- outputRMS.cpp
    |-- output_LC.cpp
    |-- output_to_EulerCode.cpp
    `-- relax.cpp

### This sample data is a part of the result data from the Code O-SUKI-N 3D under the condition described in main_LC.cpp, InputOK3.h, input_LC.h and init_LC.cpp (in src_lagrange).Images (png file and eps file) in the sample file are created by each shell script based on the sample data. 


   -----
### Animation_Ti_MODE.h (shell_lagrange)
This shell file visualizes the mode analysis results of the ion temperature calculated by "Legendre.cpp" in the Lagrangian code. It is created based on "Mode_output_n_*.dat" of the output file. The images are output into "TiMode" of the "pic_La".

### ImplosionVelocity.sh (shell_lagrange)
This shell plots the time histories of the implosion speed averaged over the azimuthal direction for the DT inner surface, the DT outer surface and the averaged DT speed. It is created based on "Result_ImplosionSpeed.dat" of the output file. The image is output into "pic_La".

### RMSoutput.sh (shell_lagrange)
This shell file plots the time histories of the root-mean-square (RMS) for the ion temperature and the mass density in the DT layer and Al layer. The RMS data is calculated by "RMS.cpp" in the Lagrangian code. It is created based on "Resulut_ImplosionSpeed.dat" of the output file. The images are output into "pic_La".

### adiabat.sh (shell_lagrange)
The visualized graph for the time history of the adiabat  calculated in "Insulation.cpp" in the Lagrangian code. It is created based on "Insulation.dat" of the output file. The image is output into "pic_La".

### SLC_t_r.sh (shell_lagrange)
This shell file outputs the images of the r-t diagrams representing the time history of the Lagrangian meshes at ¥theta=30, 60, 120 and 150 degrees and \phi=10, 100, 190 and 280. To execute this shell file, users need to specify the boundary mesh number of each material in the Lagrangian code. It is created based on "SLC_output_nTh*_nPh*_i_*.dat" of the slc_i file. The images are output into "SLC" of the "pic_La" at each angle.


   -----
### Animation_Ti_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Ti_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Te_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Te_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the YZ plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Tr_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_Tr_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_rho_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_rho_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_atomic_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_RZ.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number from the output result of Euler code. It is created based on "output_n_*.dat" of the output_euler file. The images are output into the "atomic" of the "pic_Eu", and the animation is output into "animation".

### Fusiongain.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_FusionGain.dat" of the output_euler file. The image is output into "pic_Eu".

### rhoR.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_rhoR.dat" of the output_euler file. The image is output into "pic_Eu".
   -----




==> anc/SourceCode+DirectoryStructure/sample_fusion_readme.txt <==
The sample data of Code O-SUKI-N 3D.
This data is the OK_Switch=1 with wobbling beam calculation case sample data.

[O-SUKI-N 3D structure]
source_fusion
|-- Code-O-SUKI-N-fusion-start.sh
|-- animation
|-- output
|   |-- Euler
|   |-- slc_i
|   |    |-- SLC_output_nPh0_nTh0_i_*.dat
|   |    |-- SLC_output_nPh0_nTh1_i_*.dat
|   |    |-- SLC_output_nPh0_nTh2_i_*.dat
|   |    |-- SLC_output_nPh0_nTh3_i_*.dat
|   |    |-- SLC_output_nPh1_nTh0_i_*.dat
|   |    |-- SLC_output_nPh1_nTh1_i_*.dat
|   |    |-- SLC_output_nPh1_nTh2_i_*.dat
|   |    |-- SLC_output_nPh1_nTh3_i_*.dat
|   |    |-- SLC_output_nPh2_nTh0_i_*.dat
|   |    |-- SLC_output_nPh2_nTh1_i_*.dat
|   |    |-- SLC_output_nPh2_nTh2_i_*.dat
|   |    |-- SLC_output_nPh2_nTh3_i_*.dat
|   |    |-- SLC_output_nPh3_nTh0_i_*.dat
|   |    |-- SLC_output_nPh3_nTh1_i_*.dat
|   |    |-- SLC_output_nPh3_nTh2_i_*.dat
|   |    `-- SLC_output_nPh3_nTh3_i_*.dat
|   |-- Mode_n_*.dat
|   |-- Beam32.dat
|   |-- Insulation.dat
|   |-- RMS_DT_output.dat
|   |-- RMS_Al_output.dat
|   `-- RMS_Pb_output.dat
|-- output_euler
|   |-- output_2d
|   |    |-- ij
|   |    `-- jk
|   |         `-- output_jk_n_*.dat
|   |-- output_3d
|   |    `-- output_n_*.csv
|   |-- output_tracking
|   |-- output_RMS.dat
|   |-- output_energy.dat
|   `-- output_rhoR.dat
|-- pic_Eu
|   |-- rhoR
|   |-- Ti
|   |    |--ij
|   |    `--jk
|   |        `-- output_jk_n_*.png
|   |-- Te
|   |    |--ij
|   |    `--jk
|   |-- Tr
|   |    |--ij
|   |    `--jk
|   |-- atomic
|   |    |--ij
|   |    `--jk
|   |-- rho
|   |    |--ij
|   |    `--jk
|   |-- rhoR
|   `-- rhoR.png
|-- pic_La
|   |-- SLC
|   |    `-- slc*.png
|   |-- TiMode
|   |    `-- Mode_n_*.png
|   |-- RMS_Al_TiRho.eps
|   |-- RMS_DT_TiRho.eps
|   |-- ImpVelocity.png
|   `-- adiabat.png
|-- shell_euler
|   |-- Animation_Ti_XY.sh
|   |-- Animation_Ti_YZ.sh
|   |-- Animation_Te_XY.sh
|   |-- Animation_Te_YZ.sh
|   |-- Animation_Tr_XY.sh
|   |-- Animation_Tr_YZ.sh
|   |-- Animation_atomic_XY.sh
|   |-- Animation_atomic_YZ.sh
|   |-- Animation_rho_XY.sh
|   |-- Animation_rho_YZ.sh
|   |-- rhoR.sh
|   `-- Fusiongain.sh
|-- shell_lagrange
|   |-- Animation_Ti_MODE.sh
|   |-- ImplosionVelocity.sh
|   |-- RMSoutput.sh
|   |-- SLC_t_r.sh
|   |-- adiabat.sh
|   |-- remove_all.sh
|   `-- setup_fusion.sh
|-- src_convert3D
|   |-- boundary_set.cpp
|   |-- GenerateEulerMesh.cpp
|   |-- Interpolation.cpp
|   |-- MeshSearch.cpp
|   |-- check_quantities.cpp
|   |-- define_convert.h
|   |-- getMatrix.cpp
|   |-- load_search.cpp
|   |-- main_convert.cpp
|   |-- output.cpp
|   |-- read_variables.cpp
|   `-- save_search.cpp
|-- src_euler3D
|   |-- initial_condition
|   |-- artv_ECSH.cpp
|   |-- artv_ECSH2.cpp
|   |-- BoundaryTracking.cpp
|   |-- cotc_define.h
|   |-- cotc_ele_ECSH.cpp
|   |-- cotc_ion_ECSH.cpp
|   |-- cotc_rad_ECSH.cpp
|   |-- define.h
|   |-- dif_ECSH.cpp
|   |-- dt_ECSH.cpp
|   |-- eod_ECSH.cpp
|   |-- eoenergy_ECSH.cpp
|   |-- eos_ECSH.cpp
|   |-- fusion.cpp
|   |-- GenerateMatrix.cpp
|   |-- Init_ECSH.cpp
|   |-- InitialCondition_ECSH.cpp
|   |-- Legendre.cpp
|   |-- main_ECSH.cpp
|   |-- MaterialRecognition.cpp
|   |-- MS.cpp
|   |-- MS_TDMA.cpp
|   |-- output_ECSH.cpp
|   |-- PaintMaterial.cpp
|   |-- relax.cpp
|   |-- relax_define.h
|   |-- RemeshBoundary.cpp
|   |-- rhoR_ECSH.cpp
|   |-- RMFP_ECSH.cpp
|   `-- ScanLine.cpp
`-- src_lagrange3D
    |-- BC_LC.cpp
    |-- CONSTANT.h
    |-- Derf.c
    |-- HIFScheme.h
    |-- IMOK.cpp
    |-- InitMesh_LC.cpp
    |-- InputOK3.h
    |-- Insulation.cpp
    |-- Lagrange_set.cpp
    |-- Legendre.cpp
    |-- Lr_LC.cpp
    |-- MS.cpp
    |-- OK3code.cpp
    |-- PelletSurface.h
    |-- RMS.cpp
    |-- ResultIMP.cpp
    |-- SLC.cpp
    |-- StoppingPower1.cpp
    |-- acceleration.cpp
    |-- artv_LC.cpp
    |-- coc_LC.cpp
    |-- cotc_define.h
    |-- cotc3D_e.cpp
    |-- cotc3D_r.cpp
    |-- define_LC.h
    |-- dif_LC.cpp
    |-- dt_LC.cpp
    |-- eoenergy_LC.cpp
    |-- eos.cpp
    |-- init_LC.cpp
    |-- input_LC.h
    |-- jacobian_LC.cpp
    |-- main_LC.cpp
    |-- outputRMS.cpp
    |-- output_LC.cpp
    |-- output_to_EulerCode.cpp
    `-- relax.cpp

### This sample data is a part of the result data from the Code O-SUKI-N 3D under the condition described in InputOK3.h, input_LC.h and init_LC.cpp (in src_lagrange).Images (png file and eps file) in the sample file are created by each shell script based on the sample data. 


   -----
### Animation_Ti_MODE.h (shell_lagrange)
This shell file visualizes the mode analysis results of the ion temperature calculated by "Legendre.cpp" in the Lagrangian code. It is created based on "Mode_output_n_*.dat" of the output file. The images are output into "TiMode" of the "pic_La".

### ImplosionVelocity.sh (shell_lagrange)
This shell plots the time histories of the implosion speed averaged over the azimuthal direction for the DT inner surface, the DT outer surface and the averaged DT speed. It is created based on "Result_ImplosionSpeed.dat" of the output file. The image is output into "pic_La".

### RMSoutput.sh (shell_lagrange)
This shell file plots the time histories of the root-mean-square (RMS) for the ion temperature and the mass density in the DT layer and Al layer. The RMS data is calculated by "RMS.cpp" in the Lagrangian code. It is created based on "Resulut_ImplosionSpeed.dat" of the output file. The images are output into "pic_La".

### adiabat.sh (shell_lagrange)
The visualized graph for the time history of the adiabat  calculated in "Insulation.cpp" in the Lagrangian code. It is created based on "Insulation.dat" of the output file. The image is output into "pic_La".

### SLC_t_r.sh (shell_lagrange)
This shell file outputs the images of the r-t diagrams representing the time history of the Lagrangian meshes at ¥theta=30, 60, 120 and 150 degrees and \phi=10, 100, 190 and 280. To execute this shell file, users need to specify the boundary mesh number of each material in the Lagrangian code. It is created based on "SLC_output_nTh*_nPh*_i_*.dat" of the slc_i file. The images are output into "SLC" of the "pic_La" at each angle.


   -----
### Animation_Ti_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Ti_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of ion temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Ti", and the animation is output into "animation".

### Animation_Te_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Te_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of electron temperature on the YZ plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Te", and the animation is output into "animation".

### Animation_Tr_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_Tr_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of radiation temperature on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/Tr", and the animation is output into "animation".

### Animation_rho_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_rho_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of mass density on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/rho", and the animation is output into "animation".

### Animation_atomic_XY.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the XY plane from the output result of Euler code. It is created based on "output_ij_n_*.dat" of the output_euler/output_2d/ij file. The images are output into the "ij" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_YX.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number on the YZ plane from the output result of Euler code. It is created based on "output_jk_n_*.dat" of the output_euler/output_2d/jk file. The images are output into the "jk" of the "pic_Eu/atomic", and the animation is output into "animation".

### Animation_atomic_RZ.h (shell_euler)
This shell script creates a spatial distribution diagram of atomic number from the output result of Euler code. It is created based on "output_n_*.dat" of the output_euler file. The images are output into the "atomic" of the "pic_Eu", and the animation is output into "animation".

### Fusiongain.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_FusionGain.dat" of the output_euler file. The image is output into "pic_Eu".

### rhoR.sh (shell_euler)
This shell file plots the history of the fusion energy gain.It is created based on "output_rhoR.dat" of the output_euler file. The image is output into "pic_Eu".
   -----




==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_Te_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electro on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Te/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output/ij/output_ij_n_*.png ../pic_Eu/Te/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_Te_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_Ti_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Ti/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output/ij/output_ij_n_*.png ../pic_Eu/Ti/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_Ti_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_Ti_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Ti/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Ti/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_Ti_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_atomic_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/atomic/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:18"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/atomic/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_atomic_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_atomic_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_ij_n_*.png
rm ../pic_Eu/atomic/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:21"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/atomic/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_atomic_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_rho_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/output_ij_n_*.png
rm ../pic_Eu/rho/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/rho/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_rho_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Animation_rho_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output/jk/output_jk_n_*.png
rm ../pic_Eu/rho/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 1:2:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output/jk/output_jk_n_*.png ../pic_Eu/rho/
convert -density 72 -delay 10 ../output/jk/output_jk_n_*.png ../Animation/AnimationG_rho_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/Fusiongain.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "Fusiongain.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the fusion energy gain.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/FusionGain.png\"" >> a.bat
echo "p \"../output_euler/output_FusionGain.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/a.bat <==
set term png
unse key
se xl 'Time [s]'
se output "../pic_Eu/rhoR.png"
p "../output_euler/output_rhoR.dat" u 1:2 w l lw 3


==> anc/SourceCode+DirectoryStructure/source_DT_collision/shell_euler/rhoR.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "rhoR.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the rhoR.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/rhoR.png\"" >> a.bat
echo "p \"../output_euler/output_rhoR.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/GenerateMatrix.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "GenerateMatrix.cpp"                                                                       
//                                                                                       
// GenerateMatrix(): a procedure to define all the variables required in Euler code 
//                   based on the total mesh number (km, lm) loaded from the converded data. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void GenerateMatrix() {

	int i,j,k;

	printf("im=%d jm=%d km=%d\n", im, jm, km);
	Vdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifw2 = (double ***)malloc((im+1) * sizeof(double **));
//	du = (double ***)malloc((im+1) * sizeof(double **));
//	dv = (double ***)malloc((im+1) * sizeof(double **));
//	dw = (double ***)malloc((im+1) * sizeof(double **));
//	du1 = (double ***)malloc((im+1) * sizeof(double **));
//	dv1 = (double ***)malloc((im+1) * sizeof(double **));
//	dw1 = (double ***)malloc((im+1) * sizeof(double **));
//	gammaaa = (double ***)malloc((im+1) * sizeof(double **));
//	gammaaa1 = (double ***)malloc((im+1) * sizeof(double **));
	meos = (double ***)malloc((im+1) * sizeof(double **));
//	u_exact = (double ***)malloc((im+1) * sizeof(double **));
//	rho_exact = (double ***)malloc((im+1) * sizeof(double **));
	atomicnum = (int ***)malloc((im+1) * sizeof(double **));
//	phi = (double ***)malloc((im+1) * sizeof(double **));
//	N = (double ***)malloc((im+1) * sizeof(double **));
//	m = (double ***)malloc((im+1) * sizeof(double **));
//	dist = (double ***)malloc((im+1) * sizeof(double **));
//	sped = (double ***)malloc((im+1) * sizeof(double **));
	Mass = (double ***)malloc((im+1) * sizeof(double **));
	Tinew = (double ***)malloc((im+1) * sizeof(double **));
	Tenew = (double ***)malloc((im+1) * sizeof(double **));
	Trnew = (double ***)malloc((im+1) * sizeof(double **));
	Tinow = (double ***)malloc((im+1) * sizeof(double **));
	Tenow = (double ***)malloc((im+1) * sizeof(double **));
	Trnow = (double ***)malloc((im+1) * sizeof(double **));
	unow = (double ***)malloc((im+1) * sizeof(double **));
	vnow = (double ***)malloc((im+1) * sizeof(double **));
	wnow = (double ***)malloc((im+1) * sizeof(double **));
	pinew = (double ***)malloc((im+1) * sizeof(double **));
	penew = (double ***)malloc((im+1) * sizeof(double **));
	prnew = (double ***)malloc((im+1) * sizeof(double **));
	pinow = (double ***)malloc((im+1) * sizeof(double **));
	penow = (double ***)malloc((im+1) * sizeof(double **));
	prnow = (double ***)malloc((im+1) * sizeof(double **));
//	pnow = (double ***)malloc((im+1) * sizeof(double **));
	rhonow = (double ***)malloc((im+1) * sizeof(double **));
	taunow = (double ***)malloc((im+1) * sizeof(double **));
	unew = (double ***)malloc((im+1) * sizeof(double **));
	vnew = (double ***)malloc((im+1) * sizeof(double **));
	wnew = (double ***)malloc((im+1) * sizeof(double **));
//	pnew = (double ***)malloc((im+1) * sizeof(double **));
	rhonew = (double ***)malloc((im+1) * sizeof(double **));
	taunew = (double ***)malloc((im+1) * sizeof(double **));
	qnow = (double ***)malloc((im+1) * sizeof(double **));
	qnew = (double ***)malloc((im+1) * sizeof(double **));
	qxnew = (double ***)malloc((im+1) * sizeof(double **));
	qynew = (double ***)malloc((im+1) * sizeof(double **));
	qznew = (double ***)malloc((im+1) * sizeof(double **));
	Ua = (double ***)malloc((im+1) * sizeof(double **));
	Va = (double ***)malloc((im+1) * sizeof(double **));
	Wa = (double ***)malloc((im+1) * sizeof(double **));
	Ub = (double ***)malloc((im+1) * sizeof(double **));
	Vb = (double ***)malloc((im+1) * sizeof(double **));
	Wb = (double ***)malloc((im+1)* sizeof(double **));
	UbD = (double ***)malloc((im+1) * sizeof(double **));
	VbD = (double ***)malloc((im+1) * sizeof(double **));
	WbD = (double ***)malloc((im+1)* sizeof(double **));
	UbT = (double ***)malloc((im+1) * sizeof(double **));
	VbT = (double ***)malloc((im+1) * sizeof(double **));
	WbT = (double ***)malloc((im+1)* sizeof(double **));
//	Uba = (double ***)malloc((im+1) * sizeof(double **));
//	Vba = (double ***)malloc((im+1) * sizeof(double **));
//	Wba = (double ***)malloc((im+1)* sizeof(double **));
	Ubr = (double ***)malloc((im+1) * sizeof(double **));
	Vbr = (double ***)malloc((im+1) * sizeof(double **));
	Uc = (double ***)malloc((im+1) * sizeof(double **));
	Vc = (double ***)malloc((im+1) * sizeof(double **));
//	j = (double ***)malloc(im * sizeof(int **));
	J = (double ***)malloc(im * sizeof(double **));
//	rhoa = (double ***)malloc((im+1) * sizeof(double **));
//	rhob = (double ***)malloc((im+1) * sizeof(double **));
	Ta = (double ***)malloc((im+1) * sizeof(double **));
	Tb = (double ***)malloc((im+1) * sizeof(double **));
	Tc = (double ***)malloc((im+1) * sizeof(double **));
	Tia = (double ***)malloc((im+1) * sizeof(double **));
	Tea = (double ***)malloc((im+1) * sizeof(double **));
	Tra = (double ***)malloc((im+1) * sizeof(double **));
	Tib = (double ***)malloc((im+1) * sizeof(double **));
	Teb = (double ***)malloc((im+1) * sizeof(double **));
	Trb = (double ***)malloc((im+1) * sizeof(double **));
	Tic = (double ***)malloc((im+1) * sizeof(double **));
	Tec = (double ***)malloc((im+1) * sizeof(double **));
	Trc = (double ***)malloc((im+1) * sizeof(double **));
	ddqra = (double ***)malloc((im+1) * sizeof(double **));
	ddqza = (double ***)malloc((im+1) * sizeof(double **));
	ddqrf = (double ***)malloc((im+1) * sizeof(double **));
	ddqzf = (double ***)malloc((im+1)* sizeof(double **));
//	aa = (double ***)malloc((im+1) * sizeof(double **));
//	bb = (double ***)malloc((im+1) * sizeof(double **));
//	cc = (double ***)malloc((im+1) * sizeof(double **));
	theta = (double ***)malloc((im+1) * sizeof(double **));
	Nnew = (double ***)malloc((im+1) * sizeof(double **));
	Nnow = (double ***)malloc((im+1) * sizeof(double **));
	nHe3now = (double ***)malloc((im+1) * sizeof(double **));
	nHe3new = (double ***)malloc((im+1) * sizeof(double **));
	CVinew = (double ***)malloc((im+1) * sizeof(double **));
	CVenew = (double ***)malloc((im+1) * sizeof(double **));
	CVrnew = (double ***)malloc((im+1) * sizeof(double **));
	CVinow = (double ***)malloc((im+1) * sizeof(double **));
	CVenow = (double ***)malloc((im+1) * sizeof(double **));
	CVrnow = (double ***)malloc((im+1) * sizeof(double **));
	BTinew = (double ***)malloc((im+1) * sizeof(double **));
	BTenew = (double ***)malloc((im+1) * sizeof(double **));
	BTrnew = (double ***)malloc((im+1) * sizeof(double **));
	BTinow = (double ***)malloc((im+1) * sizeof(double **));
	BTenow = (double ***)malloc((im+1) * sizeof(double **));
	BTrnow = (double ***)malloc((im+1) * sizeof(double **));
	charge = (double ***)malloc((im+1) * sizeof(double **));
//	MatA = (double ***)malloc((im+1) * sizeof(int **));
//	SX = (double ***)malloc((im+1) * sizeof(double **));
//	SY = (double ***)malloc((im+1) * sizeof(double **));
//	SZ = (double ***)malloc((im+1) * sizeof(double **));
	kappai = (double ***)malloc((im+1) * sizeof(double **));
	kappae = (double ***)malloc((im+1) * sizeof(double **));
	kappar = (double ***)malloc((im+1) * sizeof(double **));
	kappar_i = (double ***)malloc((im+1) * sizeof(double **));
	kappar_j = (double ***)malloc((im+1) * sizeof(double **));
	kappar_k = (double ***)malloc((im+1) * sizeof(double **));
	Rmfp = (double ***)malloc((im+1) * sizeof(double **));
	Lr_DT = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Al = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Ar = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Pb = (double ***)malloc((im+1) * sizeof(double **));
	CVnew = (double ***)malloc((im+1) * sizeof(double **));
//	vacume_l1 = (int ***)malloc((im+1) * sizeof(double **));
//	vacume_l2 = (int ***)malloc((im+1) * sizeof(double **));
//	vacume_k = (int ***)malloc((im+1) * sizeof(double **));
	A1 = (double ***)malloc((im+1) * sizeof(double **));
	A2 = (double ***)malloc((im+1) * sizeof(double **));
	B1 = (double ***)malloc((im+1) * sizeof(double **));
	B2 = (double ***)malloc((im+1) * sizeof(double **));
	C1 = (double ***)malloc((im+1) * sizeof(double **));
	C2 = (double ***)malloc((im+1) * sizeof(double **));
	check = (int ***)malloc((im+1) * sizeof(double **));
	R_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Z_Lr = (double ***)malloc((im+1) * sizeof(double **));
	M_Lr = (double ***)malloc((im+1) * sizeof(double **));
	T0_Lr = (double ***)malloc((im+1) * sizeof(double **));
	TF_Lr = (double ***)malloc((im+1) * sizeof(double **));
	c_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Tf_Lr = (double ***)malloc((im+1) * sizeof(double **));
	A_Lr = (double ***)malloc((im+1) * sizeof(double **));
	B_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q1_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q_Lr = (double ***)malloc((im+1) * sizeof(double **));
	x_Lr = (double ***)malloc((im+1) * sizeof(double **));
	aveM = (double ***)malloc((im+1) * sizeof(double **));
	aveM2 = (double ***)malloc((im+1) * sizeof(double **));
	Lra = (double ***)malloc((im+1) * sizeof(double **));
	Lrb = (double ***)malloc((im+1) * sizeof(double **));
//	Trnew_exact = (double ***)malloc((im+1) * sizeof(double **));
//	MaterialState = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState2 = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_DT = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_Al = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_Pb = (int ***)malloc((im+1) * sizeof(int **));
//	material_old = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialTest = (int ***)malloc((im+1) * sizeof(int **));
//	gradcheck = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_DT_i = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_DT_j = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_Al_i = (int ***)malloc((im+1) * sizeof(int **));
//	MeshNumber_Al_j = (int ***)malloc((im+1) * sizeof(int **));
	energyU_i = (double ***)malloc((im+1) * sizeof(double **));
	energyU_e = (double ***)malloc((im+1) * sizeof(double **));
	energyU_r = (double ***)malloc((im+1) * sizeof(double **));
	energyK = (double ***)malloc((im+1) * sizeof(double **));
	nDnow = (double ***)malloc((im+1) * sizeof(double **));
	nDnew = (double ***)malloc((im+1) * sizeof(double **));
	nTnow = (double ***)malloc((im+1) * sizeof(double **));
	nTnew = (double ***)malloc((im+1) * sizeof(double **));
	nanow = (double ***)malloc((im+1) * sizeof(double **));
	nanew = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nD = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nT = (double ***)malloc((im+1) * sizeof(double **));
	lambda_a = (double ***)malloc((im+1) * sizeof(double **));
	Ai1 = (double ***)malloc((im+1) * sizeof(double **));
	Ai2 = (double ***)malloc((im+1) * sizeof(double **));
	Bj1 = (double ***)malloc((im+1) * sizeof(double **));
	Bj2 = (double ***)malloc((im+1) * sizeof(double **));
	Ck1 = (double ***)malloc((im+1) * sizeof(double **));
	Ck2 = (double ***)malloc((im+1) * sizeof(double **));
	a_tdma = (double ***)malloc((im+1) * sizeof(double **));
	b_tdma = (double ***)malloc((im+1) * sizeof(double **)); 
	c_tdma = (double ***)malloc((im+1) * sizeof(double **));
	d_tdma = (double ***)malloc((im+1) * sizeof(double **));
	x_tdma = (double ***)malloc((im+1) * sizeof(double **));
	P_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Q_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Tistar = (double ***)malloc((im+1) * sizeof(double **));
	Testar = (double ***)malloc((im+1) * sizeof(double **));
	Trstar = (double ***)malloc((im+1) * sizeof(double **));
	aw = (double ***)malloc((im+1) * sizeof(double **));
	atomicmassnumber = (double ***)malloc((im+1) * sizeof(double **));
//	MaterialState_check1 = (int ***)malloc((im+1) * sizeof(int **));
//	MaterialState_check2 = (int ***)malloc((im+1) * sizeof(int **));
	tau_i = (double ***)malloc((im+1) * sizeof(double **));
	tau_e = (double ***)malloc((im+1) * sizeof(double **));
	tau = (double ***)malloc((im+1) * sizeof(double **)); 
	atonum_e = (int ***)malloc((im+1) * sizeof(int **));
	//#pragma omp parallel for private(j,k)
	for (i = 0; i <= im+1; i++) {
		Vdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw2[i] =(double **)malloc((jm+1) * sizeof(double *));
		Wdifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
//		du[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dv[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dw[i] = (double **)malloc((jm+1) * sizeof(double *));
//		du1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dv1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dw1[i] = (double **)malloc((jm+1) * sizeof(double *));
//		gammaaa[i] = (double **)malloc((jm+1) * sizeof(double *));
//		gammaaa1[i] = (double **)malloc((jm+1) * sizeof(double *));
		meos[i] = (double **)malloc((jm+1) * sizeof(double *));
//		u_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
//		rho_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicnum[i] = (int **)malloc((jm+1) * sizeof(int *));
//		phi[i] = (double **)malloc((jm+1) * sizeof(double *));
//		N[i] = (double **)malloc((jm+1) * sizeof(double *));
//		m[i] = (double **)malloc((jm+1) * sizeof(double *));
//		dist[i] = (double **)malloc((jm+1) * sizeof(double *));
//		sped[i] = (double **)malloc((jm+1) * sizeof(double *));
		Mass[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unow[i] = (double **)malloc((jm+1) * sizeof(double*));
		vnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		penew[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		penow[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnow[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	pnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonow[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnew[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	pnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonew[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qxnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qynew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qznew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ua[i] = (double **)malloc((jm+1) * sizeof(double *));
		Va[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wa[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ub[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wb[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbT[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Uba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Vba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Wba[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ubr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vbr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Uc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vc[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	j[i] = (double **)malloc(jm * sizeof(int *));
		J[i] = (double **)malloc(jm * sizeof(double *));
	//	rhoa[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	rhob[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tia[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tea[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tib[i] = (double **)malloc((jm+1) * sizeof(double *));
		Teb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tic[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tec[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trc[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqra[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqza[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqrf[i] = (double **)malloc((jm+1) * sizeof(double *));
//		ddqzf[i] = (double **)malloc((jm+1) * sizeof(double *));
//		aa[i] = (double **)malloc((jm+1) * sizeof(double *));
//		bb[i] = (double **)malloc((jm+1) * sizeof(double *));
//		cc[i] = (double **)malloc((jm+1) * sizeof(double *));
		theta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3now[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3new[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		charge[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MatA[i] = (double **)malloc((jm+1) * sizeof(int *));
//		SX[i] = (double **)malloc((jm+1) * sizeof(double *));
//		SY[i] = (double **)malloc((jm+1) * sizeof(double *));
//		SZ[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappai[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappae[i] = (double **)malloc((jm+1)* sizeof(double *));
		kappar[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_j[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_k[i] = (double **)malloc((jm+1) * sizeof(double *));
		Rmfp[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_DT[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Al[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Ar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Pb[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVnew[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	vacume_l1[i] = (int **)malloc((jm+1) * sizeof(int *));
	//	vacume_l2[i] = (int **)malloc((jm+1) * sizeof(int *));
	//	vacume_k[i] = (int **)malloc((jm+1) * sizeof(int *));
		A1[i] = (double **)malloc((jm+1) * sizeof(double *));
		A2[i] = (double **)malloc((jm+1) * sizeof(double *));
		B1[i] = (double **)malloc((jm+1) * sizeof(double *));
		B2[i] = (double **)malloc((jm+1) * sizeof(double *));
		C1[i] = (double **)malloc((jm+1) * sizeof(double *));
		C2[i] = (double **)malloc((jm+1) * sizeof(double *));
		check[i] = (int **)malloc((jm+1) * sizeof(int *));
		R_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Z_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		M_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		T0_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		TF_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		c_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tf_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		A_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		B_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q1_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lrb[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Trnew_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MaterialState[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState2[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_DT[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_Al[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_Pb[i] = (int **)malloc((jm+1) * sizeof(int *));
//		material_old[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialTest[i] = (int **)malloc((jm+1) * sizeof(int *));
//		gradcheck[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_DT_i[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_DT_j[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_Al_i[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MeshNumber_Al_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		energyU_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_r[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyK[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanew[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nD[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nT[i] = (double **)malloc((jm+1) * sizeof(double *));
		lambda_a[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck2[i] = (double **)malloc((jm+1) * sizeof(double *));
		a_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		b_tdma[i] = (double **)malloc((jm+1) * sizeof(double *)); 
		c_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		d_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		P_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tistar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Testar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trstar[i] = (double **)malloc((jm+1) * sizeof(double *));
		aw[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicmassnumber[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MaterialState_check1[i] = (int **)malloc((jm+1) * sizeof(int *));
//		MaterialState_check2[i] = (int **)malloc((jm+1) * sizeof(int *));
		tau_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau[i] = (double **)malloc((jm+1) * sizeof(double *));
		atonum_e[i] = (int **)malloc((jm+1) * sizeof(int *));


		for(j=0; j <= jm+1; j++){
			Vdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		du[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dv[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dw[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		du1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dv1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dw1[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		gammaaa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		gammaaa1[i][j] = (double *)malloc((km+1) * sizeof(double));
			meos[i][j] = (double *)malloc((km+1) * sizeof(double));
//			u_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
//			rho_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicnum[i][j] = (int *)malloc((km+1) * sizeof(int));
//			phi[i][j] = (double *)malloc((km+1) * sizeof(double));
//			N[i][j] = (double *)malloc((km+1) * sizeof(double));
//			m[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		dist[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		sped[i][j] = (double *)malloc((km+1) * sizeof(double));
			Mass[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unow[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			penew[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			penow[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnow[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		pnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonow[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnew[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		pnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonew[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qxnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qynew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qznew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ua[i][j] = (double *)malloc((km+1) * sizeof(double));
			Va[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wa[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ub[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wb[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbT[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Uba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Vba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Wba[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ubr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vbr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Uc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		j[i][j] = (double *)malloc(km * sizeof(int));
			J[i][j] = (double *)malloc(km * sizeof(double));
	//		rhoa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		rhob[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tia[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tea[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tib[i][j] = (double *)malloc((km+1) * sizeof(double));
			Teb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tic[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tec[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqra[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqza[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqrf[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		ddqzf[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		aa[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		bb[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		cc[i][j] = (double *)malloc((km+1) * sizeof(double));
			theta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3now[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3new[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			charge[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MatA[i][j]  = (double *)malloc((km+1) * sizeof(int));
	//		SX[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		SY[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		SZ[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappai[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappae[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_j[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_k[i][j] = (double *)malloc((km+1) * sizeof(double));
			Rmfp[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_DT[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Al[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Ar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Pb[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVnew[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		vacume_l1[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		vacume_l2[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		vacume_k[i][j] = (int *)malloc((km+1) * sizeof(int));
			A1[i][j] = (double *)malloc((km+1) * sizeof(double));
			A2[i][j] = (double *)malloc((km+1) * sizeof(double));
			B1[i][j] = (double *)malloc((km+1) * sizeof(double));
			B2[i][j] = (double *)malloc((km+1) * sizeof(double));
			C1[i][j] = (double *)malloc((km+1) * sizeof(double));
			C2[i][j] = (double *)malloc((km+1) * sizeof(double));
			check[i][j] = (int *)malloc((km+1) * sizeof(int));
			R_Lr[i][j] = (double *)malloc((km+1)* sizeof(double));
			Z_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			M_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			T0_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			TF_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			c_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tf_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			A_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			B_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q1_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lrb[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Trnew_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MaterialState[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState2[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_DT[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_Al[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_Pb[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		material_old[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialTest[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		gradcheck[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_DT_i[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_DT_j[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_Al_i[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MeshNumber_Al_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			energyU_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_r[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyK[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanew[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nD[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nT[i][j] = (double *)malloc((km+1) * sizeof(double));
			lambda_a[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck2[i][j] = (double *)malloc((km+1) * sizeof(double));
			a_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			b_tdma[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			c_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			d_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			P_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tistar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Testar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trstar[i][j] = (double *)malloc((km+1) * sizeof(double));
			aw[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicmassnumber[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MaterialState_check1[i][j] = (int *)malloc((km+1) * sizeof(int));
	//		MaterialState_check2[i][j] = (int *)malloc((km+1) * sizeof(int));
			tau_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			atonum_e[i][j] = (int *)malloc((km+1) * sizeof(int));
		}
	}

	#pragma omp parallel for private(j,k)
	for (i=0;i <= im;i++) {
		for (j=0;j <= jm;j++) {
			for (k=0;k <= km;k++) {
			Vdifu1[i][j][k] = 0.0;
			Wdifu1[i][j][k] = 0.0;
			Udifv1[i][j][k] = 0.0;
			Wdifv1[i][j][k] = 0.0;
			Udifw1[i][j][k] = 0.0;
			Vdifw1[i][j][k] = 0.0;
			Udifu2[i][j][k] = 0.0;
			Vdifu2[i][j][k] = 0.0;
			Wdifu2[i][j][k] = 0.0;
			Udifv2[i][j][k] = 0.0;
			Vdifv2[i][j][k] = 0.0; 
			Wdifv2[i][j][k] = 0.0; 
			Udifw2[i][j][k] = 0.0;
			Vdifw2[i][j][k] = 0.0;
			Wdifw2[i][j][k] = 0.0;
	//		du[i][j][k] = 0.0;
	//		dv[i][j][k] = 0.0;
	//		dw[i][j][k] = 0.0;
	//		du1[i][j][k] = 0.0;
	//		dv1[i][j][k] = 0.0;
	//		dw1[i][j][k] = 0.0;
	//		gammaaa[i][j][k] = 0.0;
	//		gammaaa1[i][j][k] = 0.0; 
			meos[i][j][k] = 0.0;
	//		u_exact[i][j][k] = 0.0;
	//		rho_exact[i][j][k] = 0.0;
			atomicnum[i][j][k] = 0;
	//		phi[i][j][k] = 0.0; 
	//		N[i][j][k] = 0.0;
	//		m[i][j][k] = 0.0;
	//		dist[i][j][k] = 0.0; 
	//		sped[i][j][k] = 0.0; 
			Mass[i][j][k] = 0.0;
			Tinew[i][j][k] = 0.0; 
			Tenew[i][j][k] = 0.0; 
			Trnew[i][j][k] = 0.0; 
			Tinow[i][j][k] = 0.0; 
			Tenow[i][j][k] = 0.0; 
			Trnow[i][j][k] = 0.0; 
			unow[i][j][k] = 0.0; 
			vnow[i][j][k] = 0.0; 
			wnow[i][j][k] = 0.0;
			pinew[i][j][k] = 0.0; 
			penew[i][j][k] = 0.0; 
			prnew[i][j][k] = 0.0; 
			pinow[i][j][k] = 0.0; 
			penow[i][j][k] = 0.0; 
			prnow[i][j][k] = 0.0; 
		//	pnow[i][j][k] = 0.0; 
			rhonow[i][j][k] = 0.0; 
			taunow[i][j][k] = 0.0; 
			unew[i][j][k] = 0.0; 
			vnew[i][j][k] = 0.0; 
			wnew[i][j][k] = 0.0;
		//	pnew[i][j][k] = 0.0; 
			rhonew[i][j][k] = 0.0; 
			taunew[i][j][k] = 0.0;
			qnow[i][j][k] = 0.0;
			qnew[i][j][k] = 0.0;
			qxnew[i][j][k] = 0.0;
			qynew[i][j][k] = 0.0; 
			qznew[i][j][k] = 0.0; 
			Ua[i][j][k] = 0.0; 
			Va[i][j][k] = 0.0; 
			Wa[i][j][k] = 0.0;
			Ub[i][j][k] = 0.0;
			Vb[i][j][k] = 0.0; 
			Wb[i][j][k] = 0.0;
			UbD[i][j][k] = 0.0;
			VbD[i][j][k] = 0.0; 
			WbD[i][j][k] = 0.0;
			UbT[i][j][k] = 0.0;
			VbT[i][j][k] = 0.0; 
			WbT[i][j][k] = 0.0;
		//	Uba[i][j][k] = 0.0;
		//	Vba[i][j][k] = 0.0; 
		//	Wba[i][j][k] = 0.0;
			Ubr[i][j][k] = 0.0; 
			Vbr[i][j][k] = 0.0; 
			Uc[i][j][k] = 0.0; 
			Vc[i][j][k] = 0.0; 
		//	j[i][j][k] = 0.0;
			J[i][j][k] = 0.0;
	//		rhoa[i][j][k] = 0.0;
	//		rhob[i][j][k] = 0.0;
			Ta[i][j][k] = 0.0;
			Tb[i][j][k] = 0.0;
			Tc[i][j][k] = 0.0;
			Tia[i][j][k] = 0.0;
			Tea[i][j][k] = 0.0;
			Tra[i][j][k] = 0.0;
			Tib[i][j][k] = 0.0;
			Teb[i][j][k] = 0.0;
			Trb[i][j][k] = 0.0;
			Tic[i][j][k] = 0.0;
			Tec[i][j][k] = 0.0;
			Trc[i][j][k] = 0.0;
	//		ddqra[i][j][k] = 0.0;
	//		ddqza[i][j][k] = 0.0;
	//		ddqrf[i][j][k] = 0.0;
	//		ddqzf[i][j][k] = 0.0;
	//		aa[i][j][k] = 0.0;
	//		bb[i][j][k] = 0.0;
	//		cc[i][j][k] = 0.0;
			theta[i][j][k] = 0.0;
			Nnew[i][j][k] = 0.0;
			Nnow[i][j][k] = 0.0;
			nHe3now[i][j][k] = 0.0;
			nHe3new[i][j][k] = 0.0;
			CVinew[i][j][k] = 0.0; 
			CVenew[i][j][k] = 0.0;
			CVrnew[i][j][k] = 0.0; 
			CVinow[i][j][k] = 0.0; 
			CVenow[i][j][k] = 0.0; 
			CVrnow[i][j][k] = 0.0; 
			BTinew[i][j][k] = 0.0; 
			BTenew[i][j][k] = 0.0; 
			BTrnew[i][j][k] = 0.0;
			BTinow[i][j][k] = 0.0; 
			BTenow[i][j][k] = 0.0; 
			BTrnow[i][j][k] = 0.0;
			charge[i][j][k] = 0.0;
	//		MatA[i][j][k] = 0.0;
	//		SX[i][j][k] = 0.0;
	//		SY[i][j][k] = 0.0;
	//		SZ[i][j][k] = 0.0;
			kappai[i][j][k] = 0.0;
			kappae[i][j][k] = 0.0;
			kappar[i][j][k] = 0.0;
			kappar_i[i][j][k] = 0.0;
			kappar_j[i][j][k] = 0.0;
			kappar_k[i][j][k] = 0.0;
			Rmfp[i][j][k] = 0.0;
			Lr_DT[i][j][k] = 0.0;
			Lr_Al[i][j][k] = 0.0;
			Lr_Ar[i][j][k] = 0.0;
			Lr_Pb[i][j][k] = 0.0;
			CVnew[i][j][k] = 0.0;
	//		vacume_l1[i][j][k] = 0;
	//		vacume_l2[i][j][k] = 0;
	//		vacume_k[i][j][k] = 0;
			A1[i][j][k] = 0.0;
			A2[i][j][k] = 0.0;
			B1[i][j][k] = 0.0;
			B2[i][j][k] = 0.0;
			C1[i][j][k] = 0.0;
			C2[i][j][k] = 0.0;
			check[i][j][k] = 0;
			R_Lr[i][j][k] = 0.0;
			Z_Lr[i][j][k] = 0.0;
			M_Lr[i][j][k] = 0.0;
			T0_Lr[i][j][k] = 0.0; 
			TF_Lr[i][j][k] = 0.0;
			c_Lr[i][j][k] = 0.0;
			Tf_Lr[i][j][k] = 0.0;
			A_Lr[i][j][k] = 0.0; 
			B_Lr[i][j][k] = 0.0;
			Q1_Lr[i][j][k] = 0.0;
			Q_Lr[i][j][k] = 0.0;
			x_Lr[i][j][k] = 0.0;
			aveM[i][j][k] = 0.0;
			aveM2[i][j][k] = 0.0;
			Lra[i][j][k] = 0.0;
			Lrb[i][j][k] = 0.0;
	//		Trnew_exact[i][j][k] = 0.0;
	//		MaterialState[i][j][k] = 0;
	//		MaterialState2[i][j][k] = 0;
	//		MaterialState_DT[i][j][k] = 0;
	//		MaterialState_Al[i][j][k] = 0;
	//		MaterialState_Pb[i][j][k] = 0;
	//		material_old[i][j][k] = 0;
	//		MaterialTest[i][j][k] = 0;
	//		gradcheck[i][j][k] = 0;
	//		MeshNumber_DT_i[i][j][k] = 0;
	////		MeshNumber_DT_j[i][j][k] = 0;
		//	MeshNumber_Al_i[i][j][k] = 0;
		//	MeshNumber_Al_j[i][j][k] = 0;
			energyU_i[i][j][k] = 0.0;
			energyU_e[i][j][k] = 0.0;
			energyU_r[i][j][k] = 0.0;
			energyK[i][j][k] = 0.0;
			nDnow[i][j][k] = 0.0;
			nDnew[i][j][k] = 0.0;
			nTnow[i][j][k] = 0.0;
			nTnew[i][j][k] = 0.0;
			nanow[i][j][k] = 0.0;
			nanew[i][j][k] = 0.0;
			reaction_nD[i][j][k] = 0.0;
			reaction_nT[i][j][k] = 0.0;
			lambda_a[i][j][k] = 0.0;
			Ai1[i][j][k] = 0.0;
			Ai2[i][j][k] = 0.0;
			Bj1[i][j][k] = 0.0;
			Bj2[i][j][k] = 0.0;
			Ck1[i][j][k] = 0.0;
			Ck2[i][j][k] = 0.0;
			a_tdma[i][j][k] = 0.0;
			b_tdma[i][j][k] = 0.0; 
			c_tdma[i][j][k] = 0.0;
			d_tdma[i][j][k] = 0.0;
			x_tdma[i][j][k] = 0.0;
			P_tdma[i][j][k] = 0.0;
			Q_tdma[i][j][k] = 0.0;
			Tistar[i][j][k] = 0.0;
			Testar[i][j][k] = 0.0;
			Trstar[i][j][k] = 0.0;
			aw[i][j][k] = 0.0;
			atomicmassnumber[i][j][k] = 0.0;
	//		MaterialState_check1[i][j][k] = 0;
	//		MaterialState_check2[i][j][k] = 0;
			tau_i[i][j][k] = 0.0;
			tau_e[i][j][k] = 0.0;
			tau[i][j][k] = 0.0; 
			atonum_e[i][j][k] = 0;
			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/Init_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to initialize the variables. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include"define.h"
#include <omp.h>


void Init_ECSH(void)
{
	int i, j, k;

	/***** coefficients for the Equation of State (EOS) based on Thomas-Fermi model ***/

	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12*1.01e-5; tf_A[7] = 6.760e-13*1.01e-5;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	B[0] = 1.5311e-6;  B[1] = 0.;         B[2] = 0.48075;    B[3] = 0.43462;
	B[4] = 6.92013e-2; B[5] = 5.9472e-2;  B[6] = -4.9688e-3;  B[7] = 4.3386e-4;
	C[1] = 0.;         C[2] = 0.48075;    C[3] = 0.;         C[4] = 0.06934;
	C[5] = 9.7e-3;     C[6] = 3.3704e-3;

	/**********************************************************************************/

	#pragma omp parallel for private(j)	
	for (i = 0; i <= im - 1; i++) {
		for (j = 0; j <= jm - 1; j++) {
			rhonew[i][j][0] = rhonew[i][j][1];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			unew[i][j][0] = unew[i][j][1];
			unew[i][j][km-1] = unew[i][j][km-2];
			vnew[i][j][0] = vnew[i][j][1];
			vnew[i][j][km-1] = vnew[i][j][km-2];
			wnew[i][j][0] = wnew[i][j][1];
			wnew[i][j][km-1] = wnew[i][j][km-2];
			rhonew[i][j][km] = rhonew[i][j][km - 1];
			pinew[i][j][km] = pinew[i][j][km - 1];
			penew[i][j][km] = penew[i][j][km - 1];
			prnew[i][j][km] = prnew[i][j][km - 1];
			Trnew[i][j][km] = Trnew[i][j][km - 1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im - 1; i++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[i][0][k] = rhonew[i][1][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			unew[i][0][k] = unew[i][1][k];
			unew[i][jm-1][k] = unew[i][jm-2][k];
			vnew[i][0][k] = vnew[i][1][k];
			vnew[i][jm-1][k] = vnew[i][jm-2][k];
			wnew[i][0][k] = wnew[i][1][k];
			wnew[i][jm-1][k] = wnew[i][jm-2][k];
			rhonew[i][jm][k] = rhonew[i][jm - 1][k];
			pinew[i][jm][k] = pinew[i][jm - 1][k];
			penew[i][jm][k] = penew[i][jm - 1][k];
			prnew[i][jm][k] = prnew[i][jm - 1][k];
			Trnew[i][jm][k] = Trnew[i][jm - 1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm - 1; j++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[0][j][k] = rhonew[1][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			unew[0][j][k] = unew[1][j][k];
			unew[im-1][j][k] = unew[im-2][j][k];
			vnew[0][j][k] = vnew[1][j][k];
			vnew[im-1][j][k] = vnew[im-2][j][k];
			wnew[0][j][k] = wnew[1][j][k];
			wnew[im-1][j][k] = wnew[im-2][j][k];
			rhonew[im][j][k] = rhonew[im - 1][j][k];
			pinew[im][j][k] = pinew[im - 1][j][k];
			penew[im][j][k] = penew[im - 1][j][k];
			prnew[im][j][k] = prnew[im - 1][j][k];
			Trnew[im][j][k] = Trnew[im - 1][j][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				rhonow[i][j][k] = rhonew[i][j][k];
				pinow[i][j][k] = pinew[i][j][k];
				penow[i][j][k] = penew[i][j][k];
				prnow[i][j][k] = prnew[i][j][k];
				Trnow[i][j][k] = Trnew[i][j][k];
				unow[i][j][k] = unew[i][j][k];
				vnow[i][j][k] = vnew[i][j][k];
				wnow[i][j][k] = wnew[i][j][k];
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/InitialCondition_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to set initial conditions.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include <math.h>
#include"define.h"
#include <omp.h>


void InitialCondition_ECSH(void)
{
	int i,j,k;
	double ball_r1, ball_r2;
	double rho_g1,rho_g2;
	
		#pragma omp parallel for private(j,k,ball_r1,ball_r2)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					ball_r1 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-53*km/200,2.0));
					ball_r2 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-147*km/200,2.0));
					if(ball_r1 == 0){
						rho_g1 = 1.0 / ((1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))));

					}
					if(ball_r2 == 0){
						rho_g2 = 1.0 / ((1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))));

					}
				}
			}
		}

		#pragma omp parallel for private(j,k,ball_r1,ball_r2)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					ball_r1 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-53*km/200,2.0));
					ball_r2 = sqrt(pow(i-im/2,2.0)+pow(j-jm/2,2.0)+pow(k-147*km/200,2.0));
					if(ball_r1 <= 47*km/200){
						rhonew[i][j][k] = 100000.0/rho0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = 3.0e+5/u0;
						Tinew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						Tenew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						Trnew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r1,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g1;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = DTmass;
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else if(ball_r2 <= 47*km/200){
						rhonew[i][j][k] = 100000.0/rho0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = -3.0e+5/u0;
						Tinew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						Tenew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						Trnew[i][j][k] = 10.0*qe/T0 * (1.0/(sqrt(2.0*pi)*16.0*(double)km/200.0))*exp(-(pow(ball_r2,2.0))/(2.0*pow(16.0*(double)km/200.0,2.0))) * rho_g2;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = DTmass;
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						rhonew[i][j][k] = 0.0;
						unew[i][j][k] = 0.0;
						vnew[i][j][k] = 0.0;
						wnew[i][j][k] = 0.0;
						Tinew[i][j][k] = 0.0;
						Tenew[i][j][k] = 0.0;
						Trnew[i][j][k] = 0.0;
						//atomicnum[i][j][k] = 1;
						meos[i][j][k] = 0.0;
						Nnew[i][j][k] = 0.0;//rhonew[i][j][k] / meos[i][j][k];
					}
					
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;

				}
			}
		}
	

}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/MS.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int N): a procedure to solve matrix by the Gauss elimination method.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix(int N){
	int k,i,j,pivot;
	double amax,Akk,Aik,ax;
	
	//forward arase
	for(k=0;k<N-1;++k){
		//partial pivot selection
		pivot=k;	
		amax=fabs(MatA[k][k]);
		for(i=k+1;i<N;++i){
			if(fabs(MatA[i][k])>amax){
				amax=fabs(MatA[i][k]);
				pivot=i;
			}
		}	
		if(pivot!=k){		
			for(i=k;i<N+1;i++){
				S[i]=MatA[pivot][i];
				MatA[pivot][i]=MatA[k][i];
				MatA[k][i]=S[i];
			}
		}	
		Akk=MatA[k][k];
		for(i=k+1;i<N;++i){
			Aik=MatA[i][k];
			for(j=k;j<N+1;++j){
				MatA[i][j]=MatA[i][j]-Aik*(MatA[k][j]/Akk);
			}
		}
	}
	
	//back substitution
	MatA[N-1][N]=MatA[N-1][N]/MatA[N-1][N-1];
	for(i=N-2;i>=0;--i){
		ax=0.0;
		for(j=i+1;j<N;++j){
			ax+=MatA[i][j]*MatA[j][N];
		}
		MatA[i][N]=(MatA[i][N]-ax)/MatA[i][i];
	}
}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/MS_TDMA.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS_TDMA.cpp"                                                                       
//                                                                                       
// matrix_TDMA(int N): a procedure to solve matrix by TDMA (TriDiagonal-Matrix Algorithm).
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void matrix_TDMA(int N, int i, int j, int k) {	//Matrix Solver - TDMA -

	int it;
	
	P_tdma[1] = b_tdma[1] / a_tdma[1];
	if (b_tdma[1] == 0.) { P_tdma[1] = 0; }
	if (a_tdma[1] == 1.) { P_tdma[1] = b_tdma[1]; }
	if (isnan(P_tdma[1])) { P_tdma[1] = b_tdma[1]; }

	Q_tdma[1] = d_tdma[1] / a_tdma[1];
	if (d_tdma[1] == 0.) { Q_tdma[1] = 0; }
	if (a_tdma[1] == 0.) { Q_tdma[1] = d_tdma[1]; }
	if (isnan(Q_tdma[1]) || isnan(Q_tdma[1])) {
	}

	for (it = 2; it <= N; it++) {
		P_tdma[it] = b_tdma[it] / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (b_tdma[it] == 0.) { P_tdma[it] = 0.; }
		Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]) / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (isnan(Q_tdma[it]) || isinf(Q_tdma[it])) {

			Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]);
		}
	}

	x_tdma[N] = Q_tdma[N];

	if (isnan(x_tdma[N]) || isinf(x_tdma[N])) {
		printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N], b_tdma[N], c_tdma[N], d_tdma[N], P_tdma[N], Q_tdma[N]);
		for (i = it; it <= N; it++) {
		}
	}

	for (it = N - 1; it>0; it--) {
		x_tdma[it] = P_tdma[it] * x_tdma[it + 1] + Q_tdma[it];

		if (isnan(x_tdma[it]) || isinf(x_tdma[it])) {
			printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it], b_tdma[it], c_tdma[it], d_tdma[it], P_tdma[it], Q_tdma[it], x_tdma[it + 1]);
		}

	}


}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/RMFP_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "RMFP_ECSH.cpp"                                                                       
//                                                                                       
// Lr_LC(): a procedure to calculate the Rosseland mean free path.
//          For the Rosseland mean free path, see the following reference:
//   by Ya. B. Zel’dovich, Yu. P. Raizer, "Physics of Shock Waves and High-Temperature
//   Hydrodynamic Phenomena", Dover Books on Physics. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void Lr_LC(void)
{
	int i,j,k;

	

	kbr = 1.380648e-16;
	Ih = 13.60;
	alpha_Lr = 14.3139;
	beta_Lr = 0.6624;
	c1_Lr = -0.366667;
	c2_Lr = 0.983333;
	a1_Lr = 0.003323;
	a2_Lr = 0.971832;
	a3_Lr = 9.26148e-5;
	a4_Lr = 3.10165;
	b0_Lr = -1.7630;
	b1_Lr = 1.43175;
	b2_Lr = 0.315463;

	/*------------Rosseland mean free path <= DT------------------------*/
//	double Lr_DTa[im + 1][jm + 1][km + 1];

	/*------------Rosseland mean free path <= vaccume-------------------*/

//	#pragma omp parallel for private(j,k,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr,alpha_Lr,beta_Lr)
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
					


				if (atomicnum[i][j][k] == 1 || meos[i][j][k] == DTmass) {
					Z_Lr[i][j][k] = 1.;
				//	M_Lr[i][j][k] = 1.008;
					M_Lr[i][j][k] = 2.515;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1.0 + x_Lr[i][j][k] + sqrt(1.0 + 2.0 * x_Lr[i][j][k])));
				//	Lr_DT[i][j][k] = 400.*pow(Trnew[i][j][k] * T0*8.61734e-5*1.e-3, 7. / 2.) / (pow(rhonew[i][j][k] * rho0*1.e-3, 2.) + 1.0e-30);
					Lr_DT[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / (pow(Nnew[i][j][k] * N0 * 1.0e-6, 2.0)* aveM[i][j][k] * pow((aveM[i][j][k] + 1.0), 2.0));
				//	Lr_DT[i][j][k] = 0.9e+7 * pow(Trnew[i][j][k] * T0, 2.0) / (Nnew[i][j][k] * N0 * 1.0e-6) * exp((13.6*1.60218e-19)/Trnew[i][j][k]*T0);
					Rmfp[i][j][k] = Lr_DT[i][j][k];
				}

				if (atomicnum[i][j][k] == 13 || meos[i][j][k] == Almass) {
					/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 13.0;
					M_Lr[i][j][k] = 26.981;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1.0 + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.0));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1.0 / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_Al[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]
					Lr_Al[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]

					Rmfp[i][j][k] = Lr_Al[i][j][k];
				}
				if (atomicnum[i][j][k] == 82 || meos[i][j][k] == Pbmass) {
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 82.;
					M_Lr[i][j][k] = 207.2;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
			//		Lr_Pb[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);
					Lr_Pb[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);

					Rmfp[i][j][k] = Lr_Pb[i][j][k];
				}
		//		if (Tinew[i][j][k] == 0.) {
		//			Rmfp[i][j][k] = 0.;
		//		}
			}
		}
	}


		/*----------------------------------------------------------------------------*/

	#pragma omp parallel for private(k)
	for (j = 1; j <= jm; j++){
		for (k = 1; k <= km; k++) {
			Rmfp[1][j][k] = Rmfp[2][j][k];
			Rmfp[im][j][k] = Rmfp[im - 1][j][k];
		}
	}
	#pragma omp parallel for private(k)
	for (i = 1; i <= im; i++){
		for (k = 1; k <= km; k++) {
			Rmfp[i][1][k] = Rmfp[i][2][k];
			Rmfp[i][jm][k] = Rmfp[i][jm - 1][k];
		}
	}
	#pragma omp parallel for private(j)
	for (i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			Rmfp[i][j][1] = Rmfp[i][j][2];
			Rmfp[i][j][km] = Rmfp[i][j][km - 1];
		}
	}
}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/artv_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH.cpp"                                                                       
//                                                                                       
// artv_ECSH(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.              
//                                                                                       
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;
	double du1,dv1,dw1;
	double gammaaa;

	Cq = 0;
	CL = 0;
	Tmax = 0;

		#pragma omp parallel for private(j,k), shared(Tmax)
		for (i = 2; i <= im - 1; i++) {
			for (j = 2; j <= jm - 1; j++) {
				for (k = 2; k <= km - 1; k++) {
					
					if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
						Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
					}
				}
			}
		}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;

	}			

		#pragma omp parallel for private(j,k,Cs,Cq,du1,dv1,dw1,gammaaa)
		for(i=0;i<=im-1;i++){
			for(j=0;j<=jm-1;j++){
				for(k=0;k<=km-1;k++){
					if(CVinow[i][j][k] > 0.0){
						gammaaa = 1.0 + kb / (CVinew[i][j][k] * CV0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa = 0.0;
					}					
	
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); 					
						Cq = 2.0;
							du1 = (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0 - (unew[i][j][k] + unow[i][j][k]) / 2.0;
							dv1 = (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0 - (vnew[i][j][k] + vnow[i][j][k]) / 2.0;
							dw1 = (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0 - (wnew[i][j][k] + wnow[i][j][k]) / 2.0;

						if(du1 + dv1 + dw1 < 0.0){
							qnew[i][j][k] = 2.0 * rhonow[i][j][k] * (gammaaa + 1.0) / 2.0 * (pow(du1,2.0) + pow(dv1,2.0) + pow(dw1,2.0)) + CL * fabs(rhonow[i][j][k] * sqrt(gammaaa * pinew[i][j][k] / rhonow[i][j][k]) * (du1 + dv1 + dw1));
						}
						else{
							qnew[i][j][k] = 0.0;
						}
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][1] = qxnew[i][j][2];	
				qynew[i][j][1] = qynew[i][j][2];	
				qznew[i][j][1] = qznew[i][j][2];	
				qxnew[i][j][0] = qxnew[i][j][1];	
				qynew[i][j][0] = qynew[i][j][1];	
				qznew[i][j][0] = qznew[i][j][1];			
				qxnew[i][j][km-1] = qxnew[i][j][km-2];	
				qynew[i][j][km-1] = qynew[i][j][km-2];	
				qznew[i][j][km-1] = qznew[i][j][km-2];	
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][1][k] = qxnew[i][2][k];	
				qynew[i][1][k] = qynew[i][2][k];
				qznew[i][1][k] = qznew[i][2][k];	
				qxnew[i][0][k] = qxnew[i][1][k];	
				qynew[i][0][k] = qynew[i][1][k];
				qznew[i][0][k] = qznew[i][1][k];	
				qxnew[i][jm-1][k] = qxnew[i][jm-2][k];	
				qynew[i][jm-1][k] = qynew[i][jm-2][k];
				qznew[i][jm-1][k] = qznew[i][jm-2][k];	
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[1][j][k] = qxnew[2][j][k];	
				qynew[1][j][k] = qynew[2][j][k];
				qznew[1][j][k] = qznew[2][j][k];	
				qxnew[0][j][k] = qxnew[1][j][k];	
				qynew[0][j][k] = qynew[1][j][k];
				qznew[0][j][k] = qznew[1][j][k];	
				qxnew[im-1][j][k] = qxnew[im-2][j][k];	
				qynew[im-1][j][k] = qynew[im-2][j][k];
				qznew[im-1][j][k] = qznew[im-2][j][k];	
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}
}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/artv_ECSH2.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH2.cpp"                                                                       
//                                                                                        
// artv_ECSH2(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.               
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH2(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;
	double du1,dv1,dw1;
	double gammaaa1;

	Cq = 0;
	CL = 0;
	Tmax = 0;

	#pragma omp parallel for private(j,k)
	for (i = 2; i <= im - 1; i++) {
		for (j = 2; j <= jm - 1; j++) {
			for (k = 2; k <= km - 1; k++) {
				if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
					Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
				}
			}
		}
	}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}

		#pragma omp parallel for private(j,k,Cs,Cq,du1,dv1,dw1,gammaaa1)
		for(i=0;i<im;i++){
			for(j=0;j<jm;j++){
				for(k=0;k<km;k++){
					if(CVinew[i][j][k] > 0.0){
						gammaaa1 = 1.0 + kb / ((CVinew[i][j][k] + CVinow[i][j][k])*CV0 / 2.0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa1 = 0.0;
					}
			

					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cq = 2.0;
							du1 = (unew[i+1][j][k] - unew[i][j][k]);
							dv1 = (vnew[i][j+1][k] - vnew[i][j][k]);
							dw1 = (wnew[i][j][k+1] - wnew[i][j][k]);

						if(du1 + dv1 + dw1 < 0.0){
							qnew[i][j][k] = 2.0 * (rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * (gammaaa1 + 1.0) / 2.0 * (pow(du1,2.0) + pow(dv1,2.0) + pow(dw1,2.0)) + CL * fabs((rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * sqrt(gammaaa1 * (pinow[i][j][k] + pinew[i][j][k]) / (rhonow[i][j][k] + rhonew[i][j][k])) * (du1 + dv1 + dw1));
						}
						else{
							qnew[i][j][k] = 0.0;
						}	
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][1] = qxnew[i][j][2];	
				qynew[i][j][1] = qynew[i][j][2];	
				qznew[i][j][1] = qznew[i][j][2];	
				qxnew[i][j][0] = qxnew[i][j][1];	
				qynew[i][j][0] = qynew[i][j][1];	
				qznew[i][j][0] = qznew[i][j][1];			
				qxnew[i][j][km-1] = qxnew[i][j][km-2];	
				qynew[i][j][km-1] = qynew[i][j][km-2];	
				qznew[i][j][km-1] = qznew[i][j][km-2];	
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][1][k] = qxnew[i][2][k];	
				qynew[i][1][k] = qynew[i][2][k];
				qznew[i][1][k] = qznew[i][2][k];	
				qxnew[i][0][k] = qxnew[i][1][k];	
				qynew[i][0][k] = qynew[i][1][k];
				qznew[i][0][k] = qznew[i][1][k];	
				qxnew[i][jm-1][k] = qxnew[i][jm-2][k];	
				qynew[i][jm-1][k] = qynew[i][jm-2][k];
				qznew[i][jm-1][k] = qznew[i][jm-2][k];	
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[1][j][k] = qxnew[2][j][k];	
				qynew[1][j][k] = qynew[2][j][k];
				qznew[1][j][k] = qznew[2][j][k];	
				qxnew[0][j][k] = qxnew[1][j][k];	
				qynew[0][j][k] = qynew[1][j][k];
				qznew[0][j][k] = qznew[1][j][k];	
				qxnew[im-1][j][k] = qxnew[im-2][j][k];	
				qynew[im-1][j][k] = qynew[im-2][j][k];
				qznew[im-1][j][k] = qznew[im-2][j][k];	
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}
}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/cotc_define.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_define.h"                                                                        
//                                                                                        
// The definition of variables for thermal conduction calculation                         
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_cotc_define_h_
#define INCLUDED_cotc_define_h_

/** define variables **/
	int xx,yy,zz;


#endif


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/cotc_ele_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ele_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ele_ECSH(): a procedure to calculate the heat conduction of electron energy.      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ele_ECSH(void) 
{


double Tmax4_Ti, Tmax4_Te, Tmax4_Tr;

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tenew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
				if (Tenew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 1.83e-10*pow(Tenew[i][j][k] * T0, 5. / 2.) / (lambdaEI*charge[i][j][k]);
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tenew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tenew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tenew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tenew[i][j][k] = x_tdma[i-1][j][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;

				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		

			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tenew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tenew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tenew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tenew[i][j][k] = x_tdma[i][j-1][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tenew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tenew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tenew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tenew[i][j][k] = x_tdma[i][j][k-1];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}

			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}

	printf("\tTenew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/cotc_ion_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ion_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ion_ECSH(): a procedure to calculate the heat conduction of ion energy.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ion_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tinew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
				if (Tinew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 4.3e-12*pow(T0*Tinew[i][j][k], 5. / 2.) / (15.*sqrt(meos[i][j][k] * M0 / (1.9926e-26)*12.)*pow(charge[i][j][k], 4.));
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tinew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tinew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tinew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tinew[i][j][k] = x_tdma[i-1][j][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;

				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tinew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tinew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tinew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tinew[i][j][k] = x_tdma[i][j-1][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tinew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tinew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tinew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tinew[i][j][k] = x_tdma[i][j][k-1];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
	
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}

	printf("\tTinew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/cotc_rad_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_rad_ECSH.cpp"                                                                    
//                                                                                        
// cotc_rad_ECSH(): a procedure to calculate the heat conduction of radiation energy.     
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void cotc_rad_ECSH(void) 
{


	int rr;	
	int i,j,k;

	int N,it;

	int atonum_r[im + 1][jm + 1][km + 1];

	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if (Trnew[i][j][k] == 0. || atomicnum[i][j][k] == 0) {
					CVnew[i][j][k] = 0.;
					atonum_r[i][j][k] = 0;
				}
				else{
					CVnew[i][j][k] = 16.* sigma / (rhonew[i][j][k] * rho0*lightCC) / CV0;
					atonum_r[i][j][k] = 1;
					Trnew[i][j][k] = Trnew[i][j][k] / kb;  //[J]->[K]	
				}	
			}
		}
	}


	/*Rosseland mean free path*/
	Lr_LC();


	/*thermal conductivity*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				if (Trnew[i][j][k] == 0.) {
					Rmfp[i][j][k] = 0.;
				}
				else{
					Rmfp[i][j][k] = Rmfp[i][j][k] * 1.e-2;		//[cm]->[m]
				}

				if (Trnew[i][j][k] == 0. || rhonew[i][j][k] == 0. || Tinew[i][j][k] == 0. || Tenew[i][j][k] == 0.) {
					kappar[i][j][k] = 0.;
				}
				else{
					kappar[i][j][k] = 16.0 / 3.0 * sigma * Rmfp[i][j][k];
	
					kappar_i[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i+1][j][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i-1][j][k] * T0) / 2.0) / (dX * L0)));
			//		kappar_i[i][j][k] = kappar[i][j][k];
					kappar_j[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j+1][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j-1][k] * T0) / 2.0) / (dY * L0)));
			//		kappar_j[i][j][k] = kappar[i][j][k];
					kappar_k[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j][k+1] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j][k-1] * T0) / 2.0) / (dZ * L0)));
			//		kappar_k[i][j][k] = kappar[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			
				A1[i][j][k] = ((kappar_i[i+1][j][k] + kappar_i[i][j][k]) / 2.0)/(dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappar_i[i][j+1][k] + kappar_i[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappar_i[i][j][k+1] + kappar_i[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);


				if (atonum_r[i+1][j][k] == 0 && atonum_r[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_r[i][j+1][k] == 0 && atonum_r[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k+1] == 0 && atonum_r[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}
			}
		}
	}


	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Trnew[2][j][k];
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Trnew[im-2][j][k];
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVnew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				d_tdma[i][j][k] = Trnew[i+1][j][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

	//		if (isnan(x_tdma[N][j][k]) || isinf(x_tdma[N][j][k])) {
	//			printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N][j][k], b_tdma[N][j][k], c_tdma[N][j][k], d_tdma[N][j][k], P_tdma[N][j][k], Q_tdma[N][j][k]);
	//		}

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Trnew[i][j][k] = pow(x_tdma[i-1][j][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;

				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}


	printf("\tTrnew_i[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);



	////////////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
					Trnew[i][j][k] = Trnew[i][j][k] / kb;
					Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			d_tdma[i][1][k] = Trnew[i][2][k];
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Trnew[i][jm-2][k];
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				d_tdma[i][j][k] = Trnew[i][j+1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}
	

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Trnew[i][j][k] = pow(x_tdma[i][j-1][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_j[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				Trnew[i][j][k] = Trnew[i][j][k] / kb;
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0,4.0);
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			d_tdma[i][j][1] = Trnew[i][j][2];
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			d_tdma[i][j][km-3] = Trnew[i][j][km-2];
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				d_tdma[i][j][k] = Trnew[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Trnew[i][j][k] = pow(x_tdma[i][j][k-1] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
			//	if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
			//		printf("T0*Trnew(matrix2) => error_C %d %d %d %e %e %e %e\n", i, j, k, a_tdma[1], C1[i][j][k], C2[i][j][k], Trnew[i][j][k]);
			//		Trnew[i][j][k] = Trnow[i][j][k];
			//	}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);
}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/define.h <==
// "define_ECSH.h"                                                                         
//                                                                                        
// The definition of a constant value                                                      
//      outputstep[ns]: output interval of simulation results.                            
//      input_energy[J]: total energy of input beam set by the user in Lagrangian code.   
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>


#ifndef INCLUDE_define_h_
#define INCLUDE_define_h_

#define kb_n 1.3806503

#define dr 1.e-3
#define rp 4.e-3
#define SWAP(a,b) tempr=(a);(a)=(b);(b)=tempr


#define mass 6.6464764e-27  //4.0026/Avogadro constant
#define mass_n 6.6464764
#define Hemass 1.591444

/** constant **/
#define pi 3.141592654             //Circular constant
#define kb 1.3806e-23              //Boltzmann constant  [J/K]
#define qe 1.60217733e-19          //Electron Charge     [C]
#define Na 6.02214199e+23           //Avogadro constant   [1/mol]
#define sigma   5.6704e-8          //Stefan-Boltzmann constant [W/(m^2*K^4)]
#define lightCC 2.99792458e+8       //speed of light in vaccum  [m/s]

/** Normalization Factor **/
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define kappa0 1.380649e-11	    //Thermal conductivity	   :kappa0 = kb/(t0*L0)

#define im 100//374//430//200
#define jm 100//374//430//200
#define km 100//374//430//200

#define theta_max 90
#define phi_max 180

#define nm 5000

double dX=400.0e-6/(L0*(double)(im));//2.0e-2/(L0*(double)im);//5.0e-3/(L0*(double)im);
double dY=400.0e-6/(L0*(double)(jm));//1.e-2/L0;//1.e-2
double dZ=400.0e-6/(L0*(double)(km));//1.e-2/L0;//1.e-2


int n;
double ***Vdifu1,***Wdifu1,***Udifv1,***Wdifv1,***Udifw1,***Vdifw1;
double ***Udifu2,***Vdifu2,***Wdifu2,***Udifv2,***Vdifv2,***Wdifv2,***Udifw2,***Vdifw2,***Wdifw2;
double ***du,***dv,***dw;
double ***du1,***dv1,***dw1;
double dt;
double ***gammaaa,***gammaaa1;
double ***meos;
double ***u_exact,***rho_exact;
double ***Trnew_exact;

double OutputTime;
double OutputStep;

double t=0.;
char output[256];
char output_jk[256];
char output1[256];
char output2[256];
char output3[256];
char output4[256];
char output5[256];
char output6[256];
char output7[256];
char output8[256];


double alpha = 0.08;
double V, Cs;
double input_energy = 0.0;//4.6e+6;  //input energy[J]
double eps0 = 26.0668; 	//unit:keV

double max_time = 6.0e-9;

double N_minus, nD_minus, nT_minus;
double Na_minus;
int fu;
double initial_t;

double before_energy;
double count_time = 0.0;


 /** The definition of a variable **/
  int count;
  double N_init;
  int ***atomicnum;
  double tf_A[14];
  double B[8];
  double C[7];
  double ***phi;
  double u, v, Ti, Te, Tr, p, q, rho, spd, Rout,Zout,Jout,jout, Dt;
  double ***N, ***m;
  double ***dist, ***sped, ***Mass;   //dist is distance from the center point to a mesh point 
  double ***Tinew, ***Tenew, ***Trnew;
  double ***Tinow, ***Tenow, ***Trnow;
  double ***unow, ***vnow, ***wnow;
  double ***pinew, ***penew, ***prnew;
  double ***pinow, ***penow, ***prnow;
  double ***pnow, ***rhonow, ***taunow;
  double ***unew, ***vnew, ***wnew;
  double ***pnew, ***rhonew, ***taunew;
  double ***qnow, ***qnew;
  double ***qxnew,***qynew,***qznew;
  double ***Ua, ***Va, ***Wa;
  double ***Ub, ***Vb, ***Wb;
  double ***UaD, ***VaD, ***WaD;
  double ***UbD, ***VbD, ***WbD;
  double ***UaT, ***VaT, ***WaT;
  double ***UbT, ***VbT, ***WbT;
  double ***Uan, ***Van, ***Wan;
  double ***Ubn, ***Vbn, ***Wbn;
  double ***Ubr, ***Vbr;
  double ***Uc, ***Vc;
  double ***j,  ***J;
  double ***rhoa, ***rhob;
  double ***Ta, ***Tb, ***Tc;
  double ***Tia, ***Tea, ***Tra;
  double ***Tib, ***Teb, ***Trb;
  double ***Tic, ***Tec, ***Trc;
  double ***ddqra, ***ddqza;
  double ***ddqrf, ***ddqzf;
  double ***aa, ***bb, ***cc;
  double ***theta;
  double ***Nnew, ***Nnow, ***nHe3now, ***nHe3new;
  double ***alpha_test, ***alpha_test2;


/* CV:specific heat, BT:compressibility */
  double ***CVinew, ***CVenew, ***CVrnew;
  double ***CVinow, ***CVenow, ***CVrnow;
  double ***BTinew, ***BTenew, ***BTrnew;
  double ***BTinow, ***BTenow, ***BTrnow;
  char bufoutput[256];
  char CodeName[256];
   const int material = 1;
  int LineNumber;
/*
  int indmax_theta[material];
  int indmax_phi[material];

  double BoundaryMesh_X[material][5000][5000], BoundaryMesh_Y[material][5000][5000], BoundaryMesh_Z[material][5000][5000];
  double BoundaryMesh_i[material][5000][5000], BoundaryMesh_j[material][5000][5000], BoundaryMesh_k[material][5000][5000]; 
  int ***MaterialState, ***MaterialState2, ***MaterialState_DT, ***MaterialState_Al, ***MaterialState_Pb, ***material_old;
  int MeshNumber_i_old[material][5000][5000], MeshNumber_j_old[material][5000][5000], MeshNumber_k_old[material][5000][5000];
  int ***MaterialTest, CollidedLine[4];
  int ***gradcheck;
  double totalMass, initialMass, OutflowMass, totalParticleNumber, initialNumber;
  int ***MeshNumber_DT_i, ***MeshNumber_DT_j; 
  int ***MeshNumber_Al_i, ***MeshNumber_Al_j;
  int ***MaterialState_check1, ***MaterialState_check2;
 */

 // int flag_boundary[5000][5000];
	
//  int flag_dX_theta = 1;
//  int flag_dX_phi = 1;



/** eos **/
  int eosswitch=1;   //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas
  double ***charge;
  double ztf0, am, yT, yr, zT, zv, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1,ztfi, ztfq, ztfx, zz2; 
  double p1, p2, p3, p4, p5;
  double qr, qz;
  double ptfnew;

  double dut1, dut3, dut4, CVtfnew;
  double MatA[im+1][5][5], S[im+1][5];



/** ScanLine**/
/* 
 struct BufStr{
	int seed_i;
	int seed_j;
	int seed_k;
  };
  struct BufStr buff[30000000];
  struct BufStr *sIdx, *eIdx;
  int left_x, right_x;
  int y_Line, z_Line;
  int col;
  int FirstSeedFlag;
  int first_seed_DT_i[km+1], first_seed_DT_j[km+1], first_seed_Al_i[km+1], first_seed_Al_j[km+1], first_seed_DT_k, first_seed_Al_k;
  int MaxLength, MaxLength_y, MaxLength_z, center_left, center_right, seed_checking; 
*/

/*cotc*/
  double kbr,Ih;
  double ***SX,***SY,***SZ;
  double ***kappai,***kappae,***kappar, ***kappar_i, ***kappar_j, ***kappar_k;
  double ***Rmfp,***Lr_DT,***Lr_Al,***Lr_Ar,***Lr_Pb,***CVnew; 
  int ***vacume_l1,***vacume_l2,***vacume_k;
  double ***Ai1,***Ai2;
  double ***Bj1,***Bj2;
  double ***Ck1,***Ck2;
  double ***jnew,***Jnew;
  double ***A1,***A2;
  double ***B1,***B2;
  double ***C1,***C2;
  int ***check;
 
  double alpha_Lr,beta_Lr,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr;
  double ***R_Lr,***Z_Lr,***M_Lr;
  double ***T0_Lr,***TF_Lr,***c_Lr;
  double ***Tf_Lr,***A_Lr,***B_Lr,***Q1_Lr,***Q_Lr;
  double ***x_Lr;
  double ***aveM;
  double ***aveM2;
  double ***Lra,***Lrb;

  int ***atonum_e;

//TDMA
  double ***a_tdma,***b_tdma,***c_tdma,***d_tdma,***x_tdma;
  double ***P_tdma,***Q_tdma;

double Dtnow,Dtnew,Dthalf,Dt3;

double aaa,bbb,ccc;
double fi,fi2;
int nn;
double totalT, totalK, totalU;
double ***energyU_i, ***energyU_e, ***energyU_r;
double ***energyK;

//fusion
double x[5], x2[5], x3[5];
double ***nDnow, ***nDnew;
double ***nTnow, ***nTnew;
double ***nDTnow, ***nDTnew;
double ***nanow, ***nanew;
double ***rama, ***lambda_a;
double va, v_a;
//double Fr[im+1][jm+1][km+1], Fz[im+1][jm+1][km+1];
//double fi[im+1][jm+1][km+1];
double nD, nT, na, nDT;
double D_amount,T_amount,DT_amount;
 double initial_D_amount,initial_T_amount,initial_DT_amount;
 double initialMassOfDT,MassOfDT;
 double ***Ub3He,***Vb3He;
 double nDTfNnow,nDTfNnew;
 double initial_DT_from_N_amount,DT_from_N_amount;
 double initial_DT_rho;
 double ***DT_rho,***DT_rho_par;
double ***Da_r,***Da_z;
double ***flux_limit_r,***flux_limit_z;
  double initial_N,total_N;
  double ***flagf;
double ***reaction_nD,***reaction_nT;
double ***rpn_DT,total_rpn_DT;
double total_output_energy = 0.0;
double output_energy;
double ***ddist;
double rhoR;
double rhoR_X,rhoR_Y,rhoR_Z;
double reaction_nDT_amount;

double cal_DD, cal_DT;

double ***lambda_ai,***lambda_ae,***Inai,***Inae;



double ***tau_i,***tau_e,***tau;

int eoeFlag;
int eoeCount;
int eoeFlagNumber;
int eoeFlagBuffer;
int MeshTotal;
int MtEmError;

int center_k;

double rho_min;

double DTmass_cal;

//////

double dth,dp,hdth,hdphi;
double r[im];
double th[jm];
double phi2[km];
double Er[jm][km],Ei[jm][km];
double Ex[jm+1],Ew[jm+1];
double sr[jm][km],si[jm][km];
int ss;
char buf[256];

/* --- Read Data --- */
//double *x,*y,*z,***Eread;
double *x_s,*y,*z,***Eread;

int burning_check = 0;
double Rmfp_max ;

int first_flag = 1;
double initial_rho;
double initial_Ti;

double i_g,j_g,k_g;
double r_g;

 double ave_rho2;
 double ave_rho3;
#endif


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/dif_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dif_ECSH.cpp"                                                                         
//                                                                                        
// dif_ECSH(): a procedure to solve the equation of motion.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dif_ECSH(void)
{
	int i,j,k;


	
	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k= 2; k <= km - 2; k++) {
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

					Vdifu1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i - 1][j][k] + vnow[i][j + 1][k] + vnow[i - 1][j + 1][k]);
					Wdifu1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i - 1][j][k] + wnow[i][j][k + 1] + wnow[i - 1][j][k + 1]);
					Udifv1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j - 1][k] + unow[i + 1][j][k] + unow[i + 1][j - 1][k]);
					Wdifv1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i][j - 1][k] + wnow[i][j][k + 1] + wnow[i][j - 1][k + 1]);
					Udifw1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j][k - 1] + unow[i + 1][j][k] + unow[i + 1][j][k - 1]);
					Vdifw1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i][j][k - 1] + vnow[i][j + 1][k] + vnow[i][j + 1][k - 1]);
					
					/*dif_about_u*/
					if (unow[i][j][k] >= 0.) {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i][j][k] - unow[i - 1][j][k]) / dX);
					}
					else {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i + 1][j][k] - unow[i][j][k]) / dX);
					}
					if (Vdifu1[i][j][k] >= 0.) {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j - 1][k]) / dY);
					}
					else {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j + 1][k] - unow[i][j][k]) / dY);
					}
					if (Wdifu1[i][j][k] >= 0.) {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k + 1] - unow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0) / 2.0 <= rho_min){
						unew[i][j][k] = unow[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]);
					}
					else{
						unew[i][j][k] = unew[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) / dX)));
					}
					

					/*dif_about_v*/
					if (Udifv1[i][j][k] >= 0.) {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i][j][k] - vnow[i - 1][j][k]) / dX);
					}
					else {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i + 1][j][k] - vnow[i][j][k]) / dX);
					}
					if (vnow[i][j][k] >= 0.) {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j][k] - vnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j + 1][k] - vnow[i][j][k]) / dY);
					}
					if (Wdifv1[i][j][k] >= 0.) {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k] - vnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k + 1] - vnow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0) / 2.0 <= rho_min){
						vnew[i][j][k] = vnow[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]);
					}
					else{
						vnew[i][j][k] = vnew[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) / dY)));
					}

					/*dif_about_w*/
					if (Udifw1[i][j][k] >= 0.) {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i][j][k] - wnow[i - 1][j][k]) / dX);
					}
					else {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i + 1][j][k] - wnow[i][j][k]) / dX);
					}
					if (Vdifw1[i][j][k] >= 0.) {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j][k] - wnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j + 1][k] - wnow[i][j][k]) / dY);
					}
					if (wnow[i][j][k] >= 0.) {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k] - wnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k + 1] - wnow[i][j][k]) / dZ);
					}

					//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0) / 2.0 <= rho_min){
						wnew[i][j][k] = wnow[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]);
					}
					else{
						wnew[i][j][k] = wnew[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]
						+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) / dZ)));
					}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				unew[i][j][1] = unew[i][j][2];
				unew[i][j][0] = unew[i][j][1];
				vnew[i][j][0] = vnew[i][j][1];
				vnew[i][j][1] = vnew[i][j][2];
				wnew[i][j][1] = wnew[i][j][2];
				wnew[i][j][0] = wnew[i][j][1];
				unew[i][j][km-1] = unew[i][j][km-2];
				unew[i][j][km] = unew[i][j][km-1];
				vnew[i][j][km-1] = vnew[i][j][km-2];
				vnew[i][j][km] = vnew[i][j][km-1];
				wnew[i][j][km-1] = wnew[i][j][km-2];
				wnew[i][j][km] = wnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				unew[i][1][k] = unew[i][2][k];
				unew[i][0][k] = unew[i][1][k];
				vnew[i][1][k] = vnew[i][2][k];
				vnew[i][0][k] = vnew[i][1][k];
				wnew[i][1][k] = wnew[i][2][k];
				wnew[i][0][k] = wnew[i][1][k];
				unew[i][jm-1][k] = unew[i][jm-2][k];
				unew[i][jm][k] = unew[i][jm-1][k];
				vnew[i][jm-1][k] = vnew[i][jm-2][k];
				vnew[i][jm][k] = vnew[i][jm-1][k];
				wnew[i][jm-1][k] = wnew[i][jm-2][k];
				wnew[i][jm][k] = wnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				unew[1][j][k] = unew[2][j][k];
				unew[0][j][k] = unew[1][j][k];
				vnew[1][j][k] = vnew[2][j][k];
				vnew[0][j][k] = vnew[1][j][k];
				wnew[1][j][k] = wnew[2][j][k];
				wnew[0][j][k] = wnew[1][j][k];
				unew[im-1][j][k] = unew[im-2][j][k];
				unew[im][j][k] = unew[im-1][j][k];	
				vnew[im-1][j][k] = vnew[im-2][j][k];
				vnew[im][j][k] = vnew[im-1][j][k];
				wnew[im-1][j][k] = wnew[im-2][j][k];
				wnew[im][j][k] = wnew[im-1][j][k];				
		}
	}



}




==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/dt_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dt_ECSH.cpp"                                                                         
//                                                                                        
// dt_ECSH(): a procedure to calculate and control the time step in order to satisfy
//            the numerical stability condition.
//       alpha=0.08 at present. "alpha" is the Courant number. 
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dt_ECSH()
{
	int i,j,k;

	double beta;
	double beta0;

	beta = 1000.0;


	/*calculation of step size time*/
	#pragma omp parallel for private(j,k,V,Cs,beta0), shared(beta)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
					Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); //sound velocity//
					if (isnan(Cs) || isinf(Cs)) {;
					}
					else{
						V = (sqrt(unew[i][j][k] * unew[i][j][k] + vnew[i][j][k] * vnew[i][j][k] + wnew[i][j][k] * wnew[i][j][k]) + sqrt(unow[i][j][k] * unow[i][j][k] + vnow[i][j][k] * vnow[i][j][k] + wnow[i][j][k] * wnow[i][j][k])) / 2.;
						beta0 = dX / (Cs + V);
						if (beta0<beta) {
							beta = beta0;
						}
					}
			}
		}
	}
	

	Dtnew = alpha * beta;
	Dthalf = .5*(Dtnew + Dtnow);

	printf("Dtnew = %e\n", Dtnew);
}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/eod_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eod_ECSH.cpp"                                                                         
//                                                                                        
// eod_ECSH(): a procedure to solve the continuity equation.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void eod_ECSH(void)
{
	int i,j,k;

	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i][j][k] - Nnow[i - 1][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i][j][k] - nDnow[i - 1][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i][j][k] - nTnow[i - 1][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i][j][k] - nanow[i - 1][j][k]) / dX);
					}
					else {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i + 1][j][k] - Nnow[i][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i + 1][j][k] - nDnow[i][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i + 1][j][k] - nTnow[i][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i + 1][j][k] - nanow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j - 1][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j - 1][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j - 1][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j][k] - nanow[i][j - 1][k]) / dY);
					}
					else {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j + 1][k] - Nnow[i][j][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j + 1][k] - nDnow[i][j][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j + 1][k] - nTnow[i][j][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j + 1][k] - nanow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j][k - 1]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j][k - 1]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j][k - 1]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k] - nanow[i][j][k - 1]) / dZ);
					}
					else {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k + 1] - Nnow[i][j][k]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k + 1] - nDnow[i][j][k]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k + 1] - nTnow[i][j][k]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k + 1] - nanow[i][j][k]) / dZ);
					}


						Nnew[i][j][k] = Nnow[i][j][k] - Dtnew * (Nnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (Ub[i][j][k] + Vb[i][j][k] + Wb[i][j][k]));
						nDnew[i][j][k] = nDnow[i][j][k] - Dtnew * (nDnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbD[i][j][k] + VbD[i][j][k] + WbD[i][j][k]));
						nTnew[i][j][k] = nTnow[i][j][k] - Dtnew * (nTnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbT[i][j][k] + VbT[i][j][k] + WbT[i][j][k]));
						if(atomicnum[i][j][k] == 13){
							nanew[i][j][k] = 0.0;
							nanow[i][j][k] = 0.0;
						}
						rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
						if(rhonew[i][j][k] <= 0.0){
							rhonew[i][j][k] = 0.0;
							Nnew[i][j][k] = 0.0;
							Mass[i][j][k] = 0.0;
						}
						Mass[i][j][k] = dX*dY*dZ * rhonew[i][j][k];
						if(nDnew[i][j][k] < 0.0){
							nDnew[i][j][k] = 0.0;
						}
						if(nTnew[i][j][k] < 0.0){
							nTnew[i][j][k] = 0.0;
						}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				rhonew[i][j][1] = rhonew[i][j][2];
				rhonew[i][j][0] = rhonew[i][j][1];
				rhonew[i][j][km-1] = rhonew[i][j][km-2];
				rhonew[i][j][km] = rhonew[i][j][km-1];
				Nnew[i][j][1] = Nnew[i][j][2];
				Nnew[i][j][0] = Nnew[i][j][1];
				Nnew[i][j][km-1] = Nnew[i][j][km-2];
				Nnew[i][j][km] = Nnew[i][j][km-1];
				nDnew[i][j][1] = nDnew[i][j][2];
				nDnew[i][j][0] = nDnew[i][j][1];
				nDnew[i][j][km-1] = nDnew[i][j][km-2];
				nDnew[i][j][km] = nDnew[i][j][km-1];		
				nTnew[i][j][1] = nTnew[i][j][2];
				nTnew[i][j][0] = nTnew[i][j][1];
				nTnew[i][j][km-1] = nTnew[i][j][km-2];
				nTnew[i][j][km] = nTnew[i][j][km-1];			
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				rhonew[i][1][k] = rhonew[i][2][k];
				rhonew[i][0][k] = rhonew[i][1][k];
				rhonew[i][jm-1][k] = rhonew[i][jm-2][k];
				rhonew[i][jm][k] = rhonew[i][jm-1][k];
				Nnew[i][1][k] = Nnew[i][2][k];
				Nnew[i][0][k] = Nnew[i][1][k];
				Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
				Nnew[i][jm][k] = Nnew[i][jm-1][k];
				nDnew[i][1][k] = nDnew[i][2][k];
				nDnew[i][0][k] = nDnew[i][1][k];
				nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
				nDnew[i][jm][k] = nDnew[i][jm-1][k];	
				nTnew[i][1][k] = nTnew[i][2][k];
				nTnew[i][0][k] = nTnew[i][1][k];
				nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
				nTnew[i][jm][k] = nTnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				rhonew[1][j][k] = rhonew[2][j][k];
				rhonew[0][j][k] = rhonew[1][j][k];
				rhonew[im-1][j][k] = rhonew[im-2][j][k];
				rhonew[im][j][k] = rhonew[im-1][j][k];
				Nnew[1][j][k] = Nnew[2][j][k];
				Nnew[0][j][k] = Nnew[1][j][k];
				Nnew[im-1][j][k] = Nnew[im-2][j][k];
				Nnew[im][j][k] = Nnew[im-1][j][k];
				nDnew[1][j][k] = nDnew[2][j][k];
				nDnew[0][j][k] = nDnew[1][j][k];
				nDnew[im-1][j][k] = nDnew[im-2][j][k];
				nDnew[im][j][k] = nDnew[im-1][j][k];	
				nTnew[1][j][k] = nTnew[2][j][k];
				nTnew[0][j][k] = nTnew[1][j][k];
				nTnew[im-1][j][k] = nTnew[im-2][j][k];
				nTnew[im][j][k] = nTnew[im-1][j][k];				
		}
	}


}





==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/eoenergy_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eoenergy_ECSH.cpp"                                                                         
//                                                                                        
// eoenrgy_ECSH(): a procedure to solve the equation of energy.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eoenergy_ECSH(void)
{
	int i,j,k;

		#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i][j][k] - Tinow[i - 1][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i][j][k] - Tenow[i - 1][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i][j][k] - Trnow[i - 1][j][k]) / dX);
					}
					else {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i + 1][j][k] - Tinow[i][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i + 1][j][k] - Tenow[i][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i + 1][j][k] - Trnow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j - 1][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j - 1][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j - 1][k]) / dY);
					}
					else {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j + 1][k] - Tinow[i][j][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j + 1][k] - Tenow[i][j][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j + 1][k] - Trnow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j][k - 1]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j][k - 1]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j][k - 1]) / dZ);
					}
					else {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k + 1] - Tinow[i][j][k]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k + 1] - Tenow[i][j][k]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k + 1] - Trnow[i][j][k]) / dZ);
					}

					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

						if(rhonow[i][j][k] > rho_min){ 
							if(Tinew[i][j][k] > 0.0){
								Tinew[i][j][k] = Tinow[i][j][k] - Dtnew * (
											+ (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k])
											+ (1.0 / CVinew[i][j][k]) * (((pinew[i][j][k] + qnew[i][j][k]) / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tinew[i][j][k] = Tinew[i][j][k] - Dtnew * (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k]);
							}
		
							if(Tenew[i][j][k] > 0.0){
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (
											+ (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k])
											+ (1.0 / CVenew[i][j][k]) * ((penew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k]);
							}						
		
			
							if(Trnew[i][j][k] > 0.0){
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (
											+ (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k])
											+ (1.0 / CVrnew[i][j][k]) * ((rhonow[i][j][k] * BTrnew[i][j][k] + prnew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k]);
							}
						}
						else{
							Tinew[i][j][k] = 0.0;
							Tenew[i][j][k] = 0.0;
							Trnew[i][j][k] = 0.0;
						}
	
						if(Tinew[i][j][k] < 0.0){Tinew[i][j][k] = 0.0;}
						if(Tenew[i][j][k] < 0.0){Tenew[i][j][k] = 0.0;}
						if(Trnew[i][j][k] < 0.0){Trnew[i][j][k] = 0.0;}
	
				}					
			}
		}

					

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				Tinew[i][j][1] = Tinew[i][j][2];
				Tenew[i][j][1] = Tenew[i][j][2];
				Trnew[i][j][1] = Trnew[i][j][2];
				Tinew[i][j][0] = Tinew[i][j][1];
				Tenew[i][j][0] = Tenew[i][j][1];
				Trnew[i][j][0] = Trnew[i][j][1];
				Tinew[i][j][km-1] = Tinew[i][j][km-2];
				Tenew[i][j][km-1] = Tenew[i][j][km-2];
				Trnew[i][j][km-1] = Trnew[i][j][km-2];
				Tinew[i][j][km] = Tinew[i][j][km-1];	
				Tenew[i][j][km] = Tenew[i][j][km-1];	
				Trnew[i][j][km] = Trnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				Tinew[i][1][k] = Tinew[i][2][k];
				Tenew[i][1][k] = Tenew[i][2][k];
				Trnew[i][1][k] = Trnew[i][2][k];
				Tinew[i][0][k] = Tinew[i][1][k];
				Tenew[i][0][k] = Tenew[i][1][k];
				Trnew[i][0][k] = Trnew[i][1][k];
				Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
				Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
				Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
				Tinew[i][jm][k] = Tinew[i][jm-1][k];	
				Tenew[i][jm][k] = Tenew[i][jm-1][k];
				Trnew[i][jm][k] = Trnew[i][jm-1][k];			
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				Tinew[1][j][k] = Tinew[2][j][k];
				Tenew[1][j][k] = Tenew[2][j][k];
				Trnew[1][j][k] = Trnew[2][j][k];
				Tinew[0][j][k] = Tinew[1][j][k];
				Tenew[0][j][k] = Tenew[1][j][k];
				Trnew[0][j][k] = Trnew[1][j][k];
				Tinew[im-1][j][k] = Tinew[im-2][j][k];
				Tenew[im-1][j][k] = Tenew[im-2][j][k];
				Trnew[im-1][j][k] = Trnew[im-2][j][k];
				Tinew[im][j][k] = Tinew[im-1][j][k];		
				Tenew[im][j][k] = Tenew[im-1][j][k];
				Trnew[im][j][k] = Trnew[im-1][j][k];		
		}
	}



}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/eos_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eos_ECSH.cpp"                                                                         
//                                                                                        
// eos_ECSH(): a procedure to solve the equation of state.
//     eosswitch == 1: Ideal EOS
//     eosswitch == 2:  Thomas-Fermi model EOS
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

double cal_charge(int i, int j, int k);


void eos_ECSH(void)
{
	int i,j,k;
	int l;

	double TF1, Tratio1, CV_TF;

	double phos, alcoef, p_ID, ff, p_TF, pcorr;
	double N1, rhor, beta, Tm, omega, rf, cv, kai, rs, Ei, pii;

	double TF, Fermi_energy, Tratio;
	double lambda_th;
	double miu;
	double Is12, Is32, n_r0;



	//////////////////////  
	///** Ideal Gas **///
	//////////////////////  
	if (eosswitch == 1) {
	
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				for (k = 0; k <= km; k++) {
			//		cal_charge(i, j, k);

					if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > 0.0 && Tenew[i][j][k] > 0.0) {
						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.515;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT / pow(ztf0, 4. / 3.);
						zv = (ztf0*am*1.673e-24) / yr;
						ztfT0 = yT / pow(ztf0, 1.33333);
						ztfr = yr / (am*ztf0);
						ztfTf = ztfT0 / (1.0 + ztfT0);
						ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
						ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
						ztfc = -0.366667*ztfTf + 0.983333;
						ztfq1 = ztfa * pow(ztfr, ztfb);
						if (ztfa == 0.) {
							ztfq1 = 0.;
						}
						ztfi = 1. / ztfc;
						ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
						ztfx = 14.3139*pow(ztfq, 0.6624);
						zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
						charge[i][j][k] = zz2 + 1.e-9;
						if (atomicnum[i][j][k] == 1) {
							if (charge[i][j][k]>1.) {
								charge[i][j][k] = 1.;
							}
						}
						if (atomicnum[i][j][k] == 13) {
							if (charge[i][j][k]>13.) {
								charge[i][j][k] = 13.;
							}
						}
						if(atomicnum[i][j][k] == 82){
							if (charge[i][j][k]>82.) {
								charge[i][j][k] = 82.;
							}
						}
					}
					else {
						charge[i][j][k] = 1.e-9;
						zT = 0.0;
					}

					// Ion //
					if(rhonew[i][j][k] > 0.0 && Tinew[i][j][k] > 0.0){
						CVinew[i][j][k] = 1.5 / (meos[i][j][k]); 
						pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					}
					else {
						pinew[i][j][k] = 0.0;
						CVinew[i][j][k] = 0.0;
					}
					BTinew[i][j][k] = 0.;

					// electron //
					if (rhonew[i][j][k]>0. && Tenew[i][j][k] > 0.0) {
						penew[i][j][k] = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k];
						CVenew[i][j][k] = 1.5 / (meos[i][j][k])*charge[i][j][k];
					}
					else {
						penew[i][j][k] = 0.0;
						CVenew[i][j][k] = 0.;
					}
					BTenew[i][j][k] = 0.;

					// radiation //
					if (Trnew[i][j][k]>0. && rhonew[i][j][k] > 0.0) {
						CVrnew[i][j][k] = (16.0 * sigma*pow(T0*Trnew[i][j][k], 3.0)) / (pow(kb, 3.0)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
						prnew[i][j][k] = (4.0 * sigma * pow(T0*Trnew[i][j][k], 4.0)) / (3.0 * pow(kb, 4.0)*lightCC);
						prnew[i][j][k] = prnew[i][j][k] / p0;
					}
					else {
						CVrnew[i][j][k] = 0.;
						prnew[i][j][k] = 0.0;
					}
					if (prnew[i][j][k]>0.0 && rhonew[i][j][k]>0.0) {
						BTrnew[i][j][k] = -3.0 * prnew[i][j][k] / pow(rhonew[i][j][k], 2.0);
					}
					else {
						BTrnew[i][j][k] = 0.;
					}				
				//	BTrnew[i][j][k] = 0.;


					if (pinew[i][j][k]<0.) { pinew[i][j][k] = 0.; }
					if (penew[i][j][k]<0.) { penew[i][j][k] = 0.; }
					if (prnew[i][j][k]<0.) { prnew[i][j][k] = 0.; }
				}
			}
		}

	}
	


	/////////////////////////////
	///** Thomas-Fermi Gas **///
	/////////////////////////////  
	

	if (eosswitch == 2) {
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2,dut1,dut3,dut4,CVtfnew,p1,p2,p3,p4,p5,ptfnew,l,TF1,Tratio1,CV_TF,phos,alcoef,p_ID,ff,p_TF,pcorr,N1,rhor,beta,Tm,omega,rf,cv,kai,rs,Ei, pii,TF,Fermi_energy,Tratio,lambda_th,miu,Is12,Is32,n_r0)
			for (i = 0; i <= im; i++) {
				for (j = 0; j <= jm; j++) {
					for (k = 0; k <= km; k++) {
						if(eoeCount <= 200){
							rho_min = 1.0 / rho0;
						}
						else{
							rho_min = 0.0;
						}

						if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > rho_min && Tenew[i][j][k] > 0.0) {
							ztf0 = (double)atomicnum[i][j][k];
							if (atomicnum[i][j][k] == 1) {
								am = 2.515;
							}
							else if (atomicnum[i][j][k] == 13) {
								am = 26.98;
							}
							else if(atomicnum[i][j][k] == 82){
								am = 207.1919;
							}
							yT = T0 * Tenew[i][j][k] / qe;     //[eV]
							yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
							zT = yT / pow(ztf0, 4. / 3.);
							zv = (ztf0*am*1.673e-24) / yr;
							ztfT0 = yT / pow(ztf0, 1.33333);
							ztfr = yr / (am*ztf0);
							ztfTf = ztfT0 / (1.0 + ztfT0);
							ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
							ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
							ztfc = -0.366667*ztfTf + 0.983333;
							ztfq1 = ztfa * pow(ztfr, ztfb);
							if (ztfa == 0.) {
								ztfq1 = 0.;
							}
							ztfi = 1. / ztfc;
							ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
							ztfx = 14.3139*pow(ztfq, 0.6624);
							zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
							charge[i][j][k] = zz2 + 1.e-9;
							if (atomicnum[i][j][k] == 1) {
								if (charge[i][j][k]>1.) {
									charge[i][j][k] = 1.;
								}
							}
							if (atomicnum[i][j][k] == 13) {
								if (charge[i][j][k]>13.) {
									charge[i][j][k] = 13.;
								}
							}
							if(atomicnum[i][j][k] == 82){
								if (charge[i][j][k]>82.) {
									charge[i][j][k] = 82.;
								}
							}
						}
						else {
							charge[i][j][k] = 1.e-9;
							zT = 0.0;
						}

					//Ion 
					pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					CVinew[i][j][k] = 0.;
					if (rhonew[i][j][k]>0.&& Nnew[i][j][k]>0.) {
						CVinew[i][j][k] = 1.5 / meos[i][j][k];
					}
					BTinew[i][j][k] = 0.;

					//electron (Thomas-Feri EOS) 
					if (rhonew[i][j][k]>rho_min && Tenew[i][j][k]>0. && atomicnum[i][j][k]>0) {

						ztf0 = (double)atomicnum[i][j][k];
						TF1 = pow(6.626e-34, 2.) / (8.*9.129e-31)*pow(3. / pi, 2. / 3.)*pow(charge[i][j][k], 2. / 3.)*pow(Nnew[i][j][k] * N0, 2. / 3.);
						Tratio1 = Tenew[i][j][k] * T0 / TF1;
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(ztf0, -4. / 3.);
						zv = ztf0 / (Nnew[i][j][k] * N0*1.e-6);
						dut1 = 1.5;
						dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
							*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
							*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);

						if (zT == 0.) {
							dut3 = 0.;
						}
						dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);
						CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*charge[i][j][k];
						CVtfnew = CVtfnew / meos[i][j][k];
						CVtfnew = CVtfnew;//*1.e-4/CV0;

						if (isnan(CVtfnew) || isinf(CVtfnew)) {
							printf("CVtf %e %e %e %e\n", zv, zT, dut3, (1.61*tf_A[13] * pow(zT, -2.0733333)));
							exit(1);
						}
						CVenew[i][j][k] = CVtfnew;


						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						TF = pow(1.0546e-27, 2.) / (2.*9.1096e-28)*pow(3.0 * pi*pi*Nnew[i][j][k] * N0*1.e-6, 2. / 3.) / (1.3807e-16);
						Fermi_energy = 1.3807e-16*TF;
						lambda_th = sqrt(2.*pi*pow(1.0546e-27, 2.) / (9.1096e-28*Tenew[i][j][k] * T0 / kb * 1.30807e-16));
						miu = Tenew[i][j][k] * T0 / kb * 1.3807e-16*log(exp(Nnew[i][j][k] * N0*1.e-6*pow(lambda_th, 3.) / 2) - 1.) / (ztf0, 4. / 3.);

						if (miu<0.) {
							Is12 = exp(miu) - exp(2.*miu) / pow(2., 1. / 2.) + exp(3.*miu) / pow(3., 1. / 2.);
							Is32 = exp(miu) - exp(2.*miu) / pow(2., 3. / 2.) + exp(3.*miu) / pow(3., 3. / 2.);
						}
						if (miu>0.) {
							Is12 = pow(miu, 3. / 2.) / (3. / 2.*1. / 2.)*(1. + pi * pi / 6.*1. / 2.*3. / 2 * pow(miu, 2.));
							Is32 = pow(miu, 5. / 2.) / (5. / 2.*3. / 2.*1. / 2.)*(1. + pi * pi / 6.*5. / 2.*3. / 2 * pow(miu, 2.));
						}
						n_r0 = 2.*Is12 / pow(lambda_th, 3.);

						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(charge[i][j][k], -4. / 3.);
						zv = charge[i][j][k] * am*1.673e-24 / yr;
						p1 = 1.602e-12*zT / zv;
						p2 = 0.;
						for (l = 1; l <= 5; l++) {
							p2 = p2 + tf_A[l] * pow(zv, double(l) / 6. + 0.5);
						}
						p2 = pow(p2, -2.5);
						p4 = tf_A[6] * zT;
						p5 = tf_A[7] * pow(zT, 1.61);
						p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5) + (0.75e-18)*pow(zv, -1.75)*p5;
						pcorr = pow(tf_A[8] * pow(am*1.673e-24 / yr, 0.6645) + tf_A[9] * pow(am*1.673e-24 / yr, 1.185), -2.)*pow(charge[i][j][k], -8. / 3.);
						ptfnew = (0.2*p1 + p2 + 0.8*p3) *pow(charge[i][j][k], 10. / 3.);
				//		ptfnew = ((0.2*p1 + p2 + 0.8*p3) - pcorr)*pow(charge[l][k], 10. / 3.);
						if (ptfnew <= 0.) {
							ptfnew = 1.e-5;
						}
						p_ID = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k] * p0 / 0.1;
						phos = 4.5e22*am*1.6726e-24;
						alcoef = 35. / phos;
						if (atomicnum[i][j][k] == 13) {
							alcoef = 5.;
							phos = 2.69;
						}
						ff = 1.0 / (1.0 + exp((phos - yr)*alcoef));
						ptfnew = ptfnew * ff + p_ID * (1. - ff);
						p_TF = ptfnew * 0.1 / p0;

						penew[i][j][k] = p_TF;

						BTenew[i][j][k] = 0.;
					}
					else {
						charge[i][j][k] = 1.0e-8;
						CVenew[i][j][k] = 0.0;
						penew[i][j][k] = 0.;
						BTenew[i][j][k] = 0.;
					}
					// radiation 
					prnew[i][j][k] = (4.*sigma*pow(T0*Trnew[i][j][k], 4.)) / (3.*pow(kb, 4.0)*lightCC);
					prnew[i][j][k] = prnew[i][j][k] / p0;
					if (Trnew[i][j][k]>0.) {
						CVrnew[i][j][k] = (16.*sigma*pow(T0*Trnew[i][j][k], 3.)) / (pow(kb, 3.)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
					}
					else { CVrnew[i][j][k] = 0.; }

					if (prnew[i][j][k]>0.) { BTrnew[i][j][k] = -3.*prnew[i][j][k] / pow(rhonew[i][j][k], 2.); }
					else { BTrnew[i][j][k] = 0.; }
				}
			}
		}
	}
	


	//symmetry test

	/* boundary condition */

	#pragma omp parallel for private(j)
	for (k = 0; k <= km; k++) {
		for(j = 0; j <= jm; j++) {
			pinew[1][j][k] = pinew[2][j][k];
			penew[1][j][k] = penew[2][j][k];
			prnew[1][j][k] = prnew[2][j][k];
			charge[1][j][k] = charge[2][j][k];
			CVinew[1][j][k] = CVinew[2][j][k];
			CVenew[1][j][k] = CVenew[2][j][k];
			CVrnew[1][j][k] = CVrnew[2][j][k];
			BTinew[1][j][k] = BTinew[2][j][k];
			BTenew[1][j][k] = BTenew[2][j][k];
			BTrnew[1][j][k] = BTrnew[2][j][k];
			pinew[im-1][j][k] = pinew[im-2][j][k];
			penew[im-1][j][k] = penew[im-2][j][k];
			prnew[im-1][j][k] = prnew[im-2][j][k];
			charge[im-1][j][k] = charge[im-2][j][k];
			CVinew[im-1][j][k] = CVinew[im-2][j][k];
			CVenew[im-1][j][k] = CVenew[im-2][j][k];
			CVrnew[im-1][j][k] = CVrnew[im-2][j][k];
			BTinew[im-1][j][k] = BTinew[im-2][j][k];
			BTenew[im-1][j][k] = BTenew[im-2][j][k];
			BTrnew[im-1][j][k] = BTrnew[im-2][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			charge[0][j][k] = charge[1][j][k];
			CVinew[0][j][k] = CVinew[1][j][k];
			CVenew[0][j][k] = CVenew[1][j][k];
			CVrnew[0][j][k] = CVrnew[1][j][k];
			BTinew[0][j][k] = BTinew[1][j][k];
			BTenew[0][j][k] = BTenew[1][j][k];
			BTrnew[0][j][k] = BTrnew[1][j][k];
			pinew[im][j][k] = pinew[im-1][j][k];
			penew[im][j][k] = penew[im-1][j][k];
			prnew[im][j][k] = prnew[im-1][j][k];
			charge[im][j][k] = charge[im-1][j][k];
			CVinew[im][j][k] = CVinew[im-1][j][k];
			CVenew[im][j][k] = CVenew[im-1][j][k];
			CVrnew[im][j][k] = CVrnew[im-1][j][k];
			BTinew[im][j][k] = BTinew[im-1][j][k];
			BTenew[im][j][k] = BTenew[im-1][j][k];
			BTrnew[im][j][k] = BTrnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			pinew[i][1][k] = pinew[i][2][k];
			penew[i][1][k] = penew[i][2][k];
			prnew[i][1][k] = prnew[i][2][k];
			charge[i][1][k] = charge[i][2][k];
			CVinew[i][1][k] = CVinew[i][2][k];
			CVenew[i][1][k] = CVenew[i][2][k];
			CVrnew[i][1][k] = CVrnew[i][2][k];
			BTinew[i][1][k] = BTinew[i][2][k];
			BTenew[i][1][k] = BTenew[i][2][k];
			BTrnew[i][1][k] = BTrnew[i][2][k];
			pinew[i][jm-1][k] = pinew[i][jm-2][k];
			penew[i][jm-1][k] = penew[i][jm-2][k];
			prnew[i][jm-1][k] = prnew[i][jm-2][k];
			charge[i][jm-1][k] = charge[i][jm-2][k];
			CVinew[i][jm-1][k] = CVinew[i][km-2][k];
			CVenew[i][jm-1][k] = CVenew[i][km-2][k];
			CVrnew[i][jm-1][k] = CVrnew[i][km-2][k];
			BTinew[i][jm-1][k] = BTinew[i][km-2][k];
			BTenew[i][jm-1][k] = BTenew[i][km-2][k];
			BTrnew[i][jm-1][k] = BTrnew[i][km-2][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			charge[i][0][k] = charge[i][1][k];
			CVinew[i][0][k] = CVinew[i][1][k];
			CVenew[i][0][k] = CVenew[i][1][k];
			CVrnew[i][0][k] = CVrnew[i][1][k];
			BTinew[i][0][k] = BTinew[i][1][k];
			BTenew[i][0][k] = BTenew[i][1][k];
			BTrnew[i][0][k] = BTrnew[i][1][k];
			pinew[i][jm][k] = pinew[i][jm-1][k];
			penew[i][jm][k] = penew[i][jm-1][k];
			prnew[i][jm][k] = prnew[i][jm-1][k];
			charge[i][jm][k] = charge[i][jm-1][k];
			CVinew[i][jm][k] = CVinew[i][jm-1][k];
			CVenew[i][jm][k] = CVenew[i][jm-1][k];
			CVrnew[i][jm][k] = CVrnew[i][jm-1][k];
			BTinew[i][jm][k] = BTinew[i][jm-1][k];
			BTenew[i][jm][k] = BTenew[i][jm-1][k];
			BTrnew[i][jm][k] = BTrnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			pinew[i][j][1] = pinew[i][j][2];
			penew[i][j][1] = penew[i][j][2];
			prnew[i][j][1] = prnew[i][j][2];
			charge[i][j][1] = charge[i][j][2];
			CVinew[i][j][1] = CVinew[i][j][2];
			CVenew[i][j][1] = CVenew[i][j][2];
			CVrnew[i][j][1] = CVrnew[i][j][2];
			BTinew[i][j][1] = BTinew[i][j][2];
			BTenew[i][j][1] = BTenew[i][j][2];
			BTrnew[i][j][1] = BTrnew[i][j][2];
			pinew[i][j][km-1] = pinew[i][j][km-2];
			penew[i][j][km-1] = penew[i][j][km-2];
			prnew[i][j][km-1] = prnew[i][j][km-2];
			charge[i][j][km-1] = charge[i][j][km-2];
			CVinew[i][j][km-1] = CVinew[i][j][km-2];
			CVenew[i][j][km-1] = CVenew[i][j][km-2];
			CVrnew[i][j][km-1] = CVrnew[i][j][km-2];
			BTinew[i][j][km-1] = BTinew[i][j][km-2];
			BTenew[i][j][km-1] = BTenew[i][j][km-2];
			BTrnew[i][j][km-1] = BTrnew[i][j][km-2];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			charge[i][j][0] = charge[i][j][1];
			CVinew[i][j][0] = CVinew[i][j][1];
			CVenew[i][j][0] = CVenew[i][j][1];
			CVrnew[i][j][0] = CVrnew[i][j][1];
			BTinew[i][j][0] = BTinew[i][j][1];
			BTenew[i][j][0] = BTenew[i][j][1];
			BTrnew[i][j][0] = BTrnew[i][j][1];
			pinew[i][j][km] = pinew[i][j][km-1];
			penew[i][j][km] = penew[i][j][km-1];
			prnew[i][j][km] = prnew[i][j][km-1];
			charge[i][j][km] = charge[i][j][km-1];
			CVinew[i][j][km] = CVinew[i][j][km-1];
			CVenew[i][j][km] = CVenew[i][j][km-1];
			CVrnew[i][j][km] = CVrnew[i][j][km-1];
			BTinew[i][j][km] = BTinew[i][j][km-1];
			BTenew[i][j][km] = BTenew[i][j][km-1];
			BTrnew[i][j][km] = BTrnew[i][j][km-1];
		}
	}


	



	


	
}




==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/fusion.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "fusion.cpp"                                                                       
//                                                                                       
// Do_Fusion(): a procedure to calculate the neutron yield by D-D reaction and D-T
//              reaction, then calculate the output energy.                      
// Do_Alpha_Diffusion(): a procedure to calculate the number density of alpha particles   
//                       by alpha particle diffusion. 
// Do_Alpah_Deposition(): a procedure to calculete the number density of alpha particles                                                                                       
//                        decreased by alpha particle collision and the energy deposition
//                        into ions and electrons. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Do_Fusion()
{
	//double Nnew1[im + 1][jm + 1][km + 1];
	int i,j,k;
	double na_max, na_min,nD_max,nD_min,nT_max,nT_min;
;
	//a-particle initalize by energy deposition
	#pragma omp parallel for private(j,k)
	for(i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
			//	if(atomicnum[i][j][k] == 1){
				//	nDnew1[i][j][k] = nDnew[i][j][k]; //[1/m^3]
				//	nTnew1[i][j][k] = nTnew[i][j][k]; //[1/m^3]
					nDnow[i][j][k] = nDnew[i][j][k] * N0; //[1/m^3]
					nTnow[i][j][k] = nTnew[i][j][k] * N0; //[1/m^3]
					nanow[i][j][k] = nanew[i][j][k] * N0;
				//	Nnew1[i][j][k] = Nnew[i][j][k];
			//	}
			}
		}
	}




	double x[5], x1[5], x2[5];
	double Ti;
	double ratesDDpn, ratesDDnH;
	double ratesDD, ratesDT;
	double nanow1;
	double Tmax4_Ti, Tmax4_Te, Tmax4_Tr, max_rho;
//	double max_Nnew, min_Nnew;

	#pragma omp parallel for private(j,k,Ti,ratesDDpn,ratesDDnH,ratesDD,ratesDT)
	for (i = 1; i <= im - 1; i++) {
		for (j = 1; j <= jm - 1; j++) {
			for (k = 1; k <= km - 1; k++) {
				if (atomicnum[i][j][k] == 1) {

					Ti = ((Tinew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
															//rates DD
					x[0] = -49.1789720673151;
					x[1] = 15.3267580380585;
					x[2] = -4168271.58512757;
					x[3] = 36677.9694366768;
					x[4] = 0.365303247159742;

					ratesDDpn = exp(x[0] - x[1] / pow((Ti), x[4]) + x[2] * (Ti) / pow((Ti + x[3]), 2.0)); //[m^3/s]

					x1[0] = -48.9931165228571;
					x1[1] = 15.6125104498645;
					x1[2] = -430753.061085177;
					x1[3] = 16887.3131502532;
					x1[4] = 0.362023326564475;

					ratesDDnH = exp(x1[0] - x1[1] / pow((Ti), x1[4]) + x1[2] * (Ti) / pow((Ti + x1[3]), 2.0)); //[m^3/s]	

					ratesDD = ratesDDpn + ratesDDnH; //[m^3/s]

					if (isnan(ratesDD) || isinf(ratesDD)) {
						ratesDD = 0.;
					}
					//rates DT
					x2[0] = -48.9580809680824;
					x2[1] = 18.1155080330636;
					x2[2] = 895.149425658926;
					x2[3] = 135.888636700177;
					x2[4] = 0.366290140624939;

					ratesDT = exp(x2[0] - x2[1] / pow(Ti, x2[4]) + x2[2] / (Ti + x2[3])); //[m^3/s]
					
					if (isnan(ratesDT) || isinf(ratesDT)) {
						ratesDT = 0.;
					}

					//decrease nD by fusion reaction
					reaction_nD[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]	

					//decrease and increase nT by fusion reaction
					reaction_nT[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]

					//nD
					nDnew[i][j][k] = nDnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + 0.5 * nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;
					//nT
					nTnew[i][j][k] = nTnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;

				}
				if (isinf(nanew[i][j][k]) || isnan(nanew[i][j][k])) {
					printf("nanew[i][j][k] =>error %d %d %d %e %e %e %e", i, j, k, nDnow[i][j][k], nTnow[i][j][k], ratesDT, Tinew[i][j][k]);

				}

				if (atomicnum[i][j][k] == 1) {
					nanew[i][j][k] = nDnow[i][j][k] * nTnow[i][j][k] * ratesDT * Dtnew * t0;
				//	nanew[i][j][k] = nanew[i][j][k] * N0 + nDnew[i][j][k] * nTnew[i][j][k] * ratesDT * Dtnew * t0;
				//	nanew[i][j][k] = 1.0/4.0*pow(Nnow[i][j][k],2.0)*ratesDT*Dtnew*t0;
					Nnew[i][j][k] = Nnew[i][j][k] - 2.0 * nanew[i][j][k] / N0;

					if (Nnew[i][j][k]<0.) {
						Nnew[i][j][k] = 0.;
					}

				}
				else {
					nanew[i][j][k] = 0.0;
				}
				if (nDnew[i][j][k] < 0.0) { nDnew[i][j][k] = 0.0; }
				if (nTnew[i][j][k] < 0.0) { nTnew[i][j][k] = 0.0; }
				
			}
		}
	}


	//reaction particle number DT and output energy
	//total_rpn_DT = 0.0; //initialize
	output_energy = 0.0; //initialize

	#pragma omp parallel for private(j,k), reduction(+:output_energy)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				if (atomicnum[i][j][k] == 1) {
					output_energy = output_energy + 14.1e+6*qe*dX*dY*dZ * JV0*nanew[i][j][k]; //[J]
				}
				nDnow[i][j][k] = nDnow[i][j][k] / N0;
				nTnow[i][j][k] = nTnow[i][j][k] / N0;
				if (atomicnum[i][j][k] == 1) {
					nDnew[i][j][k] = nDnew[i][j][k] / N0;
					nTnew[i][j][k] = nTnew[i][j][k] / N0;
				}
				rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
				taunew[i][j][k] = 1.0 / rhonew[i][j][k];
				Mass[i][j][k] = rhonew[i][j][k] * J[i][j][k];
				nanow[i][j][k] = nanew[i][j][k] + nanow[i][j][k];
				if (isnan(nanow[i][j][k]) || (isinf(nanow[i][j][k]))) {
					printf("a_diffusion_nanow_error %d %d %d\n", i, j, k);
				}
				nanew[i][j][k] = nanew[i][j][k] / N0;
			}
		}
	}

	total_output_energy = total_output_energy + output_energy;


	#pragma omp parallel for private(j)
	for (i = 0; i<=im;i++){
		for(j=0; j<= jm; j++){
			nanew[i][j][1] = nanew[i][j][2];
			nDnew[i][j][1] = nDnew[i][j][2];
			nTnew[i][j][1] = nTnew[i][j][2];
			Nnew[i][j][1] = Nnew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nDnew[i][j][km-1] = nDnew[i][j][km-2];
			nTnew[i][j][km-1] = nTnew[i][j][km-2];
			Nnew[i][j][km-1] = Nnew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nDnew[i][j][0] = nDnew[i][j][1];
			nTnew[i][j][0] = nTnew[i][j][1];
			Nnew[i][j][0] = Nnew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
			nDnew[i][j][km] = nDnew[i][j][km-1];
			nTnew[i][j][km] = nTnew[i][j][km-1];
			Nnew[i][j][km] = Nnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nDnew[1][j][k] = nDnew[2][j][k];
			nTnew[1][j][k] = nTnew[2][j][k];
			Nnew[1][j][k] = Nnew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nDnew[im-1][j][k] = nDnew[im-2][j][k];
			nTnew[im-1][j][k] = nTnew[im-2][j][k];
			Nnew[im-1][j][k] = Nnew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nDnew[0][j][k] = nDnew[1][j][k];
			nTnew[0][j][k] = nTnew[1][j][k];
			Nnew[0][j][k] = Nnew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
			nDnew[im][j][k] = nDnew[im-1][j][k];
			nTnew[im][j][k] = nTnew[im-1][j][k];
			Nnew[im][j][k] = Nnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nDnew[i][1][k] = nDnew[i][2][k];
			nTnew[i][1][k] = nTnew[i][2][k];
			Nnew[i][1][k] = Nnew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
			nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
			Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nDnew[i][0][k] = nDnew[i][1][k];
			nTnew[i][0][k] = nTnew[i][1][k];
			Nnew[i][0][k] = Nnew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
			nDnew[i][jm][k] = nDnew[i][jm-1][k];
			nTnew[i][jm][k] = nTnew[i][jm-1][k];
			Nnew[i][jm][k] = Nnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanow[i][j][k] = nanew[i][j][k];
				if(atomicnum[i][j][k] == 1){
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];		
				}

			}
		}
	}

}

void Do_Alpha_Diffusion()
{
	int i,j,k;
	int atonum_f[im + 1][jm + 1][km + 1];

	int N,it;

	double Te, rho;
	double delta = 3.0;
	double m_a = 6.664e-27;	//[kg]
	double E_a = 3.5*1.e6*qe;  //[J] (=3.5MeV)
	double v_a;
//	double D_a[im + 1][jm + 1][km + 1];
	double D_a_i[im + 1][jm + 1][km + 1], D_a_j[im + 1][jm + 1][km + 1], D_a_k[im + 1][jm + 1][km + 1];
	
	double na_max, na_min;
	v_a = sqrt(2.0*E_a / m_a);


	#pragma omp parallel for private(j,k,Te,rho)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if(eoeCount <= 200){
					if (rhonew[i][j][k] > 1.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				else{
					if (rhonew[i][j][k] > 0.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				

				//a-particl meen free path
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				rho = rhonew[i][j][k] * rho0 * 1.0e-3;	//[g/cm^3]
				lambda_a[i][j][k] = (((1.9*delta) / (1.0 + 122.0 / pow(Te, 1.25))) / (rho));	//[cm]
				lambda_a[i][j][k] = lambda_a[i][j][k] * 1.0e-2;	//[m]

				if (nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){;}
				else{nanew[i][j][k] = 1.0e-8;}
			}
		}
	}

	//flux limiter divided//
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
			//	if(nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){
					D_a_i[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_i[i][j][k] = D_a_i[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i+1][j][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i-1][j][k]*N0) / 2.0) / (dX*L0)) / (nanew[i][j][k]*N0));
					D_a_j[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_j[i][j][k] = D_a_j[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j+1][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j-1][k]*N0) / 2.0) / (dY*L0)) / (nanew[i][j][k]*N0));
					D_a_k[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_k[i][j][k] = D_a_k[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j][k+1]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j][k-1]*N0) / 2.0) / (dZ*L0)) / (nanew[i][j][k]*N0));
			}
		}
	}

	//first initialize
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Ai1[i][j][k] = ((D_a_i[i+1][j][k] + D_a_i[i][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Ai2[i][j][k] = (-1.0) * ((D_a_i[i][j][k] + D_a_i[i-1][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Bj1[i][j][k] = ((D_a_j[i][j+1][k] + D_a_j[i][j][k]) / 2.0) / (dY*L0*dY*L0); 
				Bj2[i][j][k] = (-1.0) * ((D_a_j[i][j][k] + D_a_j[i][j-1][k]) / 2.0) / (dY*L0*dY*L0);
				Ck1[i][j][k] = ((D_a_k[i][j][k+1] + D_a_k[i][j][k]) / 2.0) / (dZ*L0*dZ*L0);
				Ck2[i][j][k] = (-1.0) * ((D_a_k[i][j][k] + D_a_k[i][j][k-1]) / 2.0) / (dZ*L0*dZ*L0);


				if (atonum_f[i+1][j][k] == 0 && atonum_f[i][j][k] != 0) {
					Ai1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i-1][j][k] == 0) {
					Ai2[i][j][k] = 0.;
				}
				if (atonum_f[i][j+1][k] == 0 && atonum_f[i][j][k] != 0) {
					Bj1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j-1][k] == 0) {
					Bj2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k+1] == 0 && atonum_f[i][j][k] != 0) {
					Ck1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j][k-1] == 0) {
					Ck2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] == 0) {
					Ai1[i][j][k] = 0.0;
					Ai2[i][j][k] = 0.0;
					Bj1[i][j][k] = 0.0;
					Bj2[i][j][k] = 0.0;
					Ck1[i][j][k] = 0.0;
					Ck2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {	
			//set matrix
			//boundary 
			a_tdma[1][j][k] = 1. + Dtnew * t0 * (Ai1[2][j][k]);
			b_tdma[1][j][k]  = Dtnew * t0 * (-Ai1[2][j][k]);
			b_tdma[1][j][k]  = -b_tdma[1][j][k] ;
			d_tdma[1][j][k]  = nanew[2][j][k] * N0;

			a_tdma[im - 3][j][k]  = 1. + Dtnew * t0 * (-Ai2[im - 2][j][k]);
			c_tdma[im - 3][j][k]  = Dtnew * t0 * Ai2[im - 2][j][k];
			c_tdma[im - 3][j][k]  = -c_tdma[im - 3][j][k] ;
			d_tdma[im - 3][j][k] = nanew[im - 2][j][k] * N0;

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k]  = 1. + Dtnew * t0 * (Ai1[i + 1][j][k] - Ai2[i + 1][j][k]);
				b_tdma[i][j][k]  = Dtnew * t0 * (-Ai1[i + 1][j][k]);
				c_tdma[i][j][k]  = Dtnew * t0 * Ai2[i + 1][j][k];
				b_tdma[i][j][k]  = -b_tdma[i][j][k];
				c_tdma[i][j][k]  = -c_tdma[i][j][k];
				d_tdma[i][j][k]  = nanew[i + 1][j][k] * N0;
			}


			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma_i %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (i = 2; i<=im-2; i++) {
				nanew[i][j][k] = x_tdma[i - 1][j][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


////////////////////////////////

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
			//set matrix
			//boundary 
			a_tdma[i][1][k] = 1. + Dtnew * t0*(Bj1[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0*(-Bj1[i][2][k]);
			d_tdma[i][1][k] = nanew[i][2][k] * N0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			a_tdma[i][jm - 3][k] = 1. + Dtnew * t0*(-Bj2[i][jm - 2][k]);
			c_tdma[i][jm - 3][k] = Dtnew * t0 * Bj2[i][jm - 2][k];
			d_tdma[i][jm - 3][k] = nanew[i][jm - 2][k] * N0;
			c_tdma[i][jm - 3][k] = -c_tdma[i][jm - 3][k];

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1. + Dtnew * t0*(Bj1[i][j + 1][k] - Bj2[i][j + 1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Bj1[i][j + 1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * Bj2[i][j + 1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j + 1][k] * N0;
			}
			
			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma_j %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				nanew[i][j][k] = x_tdma[i][j - 1][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


///////////////////////////


	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {	
			//set matrix
			//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (Ck1[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-Ck1[i][j][2]);
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			d_tdma[i][j][1] = nanew[i][j][2] * N0;

			a_tdma[i][j][km - 3] = 1. + Dtnew * t0*(-Ck2[i][j][km-2]);
			c_tdma[i][j][km - 3] = Dtnew * t0 * Ck2[i][j][km - 2];
			c_tdma[i][j][km - 3] = -c_tdma[i][j][km - 3];
			d_tdma[i][j][km - 3] = nanew[i][j][km-2] * N0;

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0*(Ck1[i][j][k+1] - Ck2[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Ck1[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * Ck2[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j][k+1] * N0;
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma_k %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}

			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				nanew[i][j][k] = x_tdma[i][j][k - 1] / N0;
			}
		}
	}


	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				if(nanew[i][j][k] <= 1.0e-8){
					nanew[i][j][k] = 0.0;
				}
				nanow[i][j][k] = nanew[i][j][k];
			}
		}
	}



}

void Do_Alpah_Deposition(void)
{
	double Te;
	double fi, fe;
	double E_a = (3.5e+6*qe);	//Nomalize [J](3.5MeV)
	double nanew_check;
	int na;
	double Tmax;
	int i,j,k;

	fu = 0;
	Tmax = 0.;

	#pragma omp parallel for private(j,k,Te,fi,fe)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				fi = Te / (Te + 32.0);
				fe = (1.0 - fi);
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}
					
					if (atomicnum[i][j][k] == 1 && rhonew[i][j][k] > rho_min && Tinew[i][j][k]>0.0 && Tenew[i][j][k]>0.0) {
						if (nanew[i][j][k]>0.) {
							tau_i[i][j][k] = 1. / (9.0e-8 / 2.0*(1.0 + 4.0 / (2.5)) / pow(3.5e6, 1.5)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*pow(charge[i][j][k], 2.));
							if (Te*1.e3>3.5e6 / (1836.2*4.0)) {
								tau_e[i][j][k] = 1. / (1.6e-9*2.0 / pow(Te*1.e3, 1.5)*4.0 / 4.0*15.*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}
							else{
								tau_e[i][j][k] = 1. / (1.7e-4*2.0 / pow(3.5e6, 3. / 2.)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}

							if (Dtnew*t0 / tau_i[i][j][k] <= 1.) {
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi*Dtnew*t0/tau_i[i][j][k]) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							
							if (Dtnew*t0 / tau_e[i][j][k] <= 1.) {
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe*Dtnew*t0/tau_e[i][j][k]) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}

							if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
								printf("deposition_error_Ti : i=%d j=%d k=%d fi=%e fe=%e CVinew=%e rhonew=%e meos=%e\n",i,j,k,fi,fe,CVinew[i][j][k],rhonew[i][j][k],meos[i][j][k]);
							}
							if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
								printf("deposition_error_Te : i=%d j=%d k=%d fi=%e fe=%e CVenew=%e rhonew=%e charge=%e\n",i,j,k,fi,fe,CVenew[i][j][k],rhonew[i][j][k],charge[i][j][k]);
							}
						}
					}
			
			}
		}
	}	

	//boundary condition
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}




	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanew[i][j][k] = 0.0;
				nanow[i][j][k] = 0.0;
			//	nanow[i][j][k] = nanew[i][j][k];
				Tinow[i][j][k] = Tinew[i][j][k];
				Tenow[i][j][k] = Tenew[i][j][k];
			}
		}
	}

}


void fusion()
{
	int i,j,k;
	Do_Fusion();
	Do_Alpha_Diffusion();
	Do_Alpah_Deposition();
}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/main_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "main_ECSH.cpp"                                                                       
//                                                                                       
// main(): a main function that summarizes all processing in the Euler method simulation.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
//#include <sys/start.h>
#include <time.h>
#include "Init_ECSH.cpp"
#include "InitialCondition_ECSH.cpp"
#include "output_ECSH.cpp"
//#include "spherical.cpp"
#include "dt_ECSH.cpp"
#include "dif_ECSH.cpp"
#include "eod_ECSH.cpp"
#include "eos_ECSH.cpp"
#include "artv_ECSH2.cpp"
#include "artv_ECSH.cpp"
#include "eoenergy_ECSH.cpp"
//#include "exact_solution_SHOCK.cpp"
//#include "BoundaryTracking.cpp"
//#include "MaterialRecognition.cpp"
#include "rhoR_ECSH.cpp"
#include "relax_define.h"
#include "cotc_define.h"
#include "relax.cpp"
//#include "MS_TDMA.cpp"
#include "cotc_ion_ECSH.cpp"
#include "cotc_ele_ECSH.cpp"
#include "RMFP_ECSH.cpp"
#include "cotc_rad_ECSH.cpp"
#include "GenerateMatrix.cpp"
//#include "load_convert.cpp"
//#include "RemeshBoundary.cpp"
//#include "RemeshBoundary2.cpp"
#include "fusion.cpp"
#include <omp.h>

int main(){

	int i,j,k;
	clock_t start,end;

	GenerateMatrix();
	printf("GenerateMatrix_finished\n");
	eoeFlagBuffer = 0;
	MeshTotal = ((im - 2) - 2 + 1)*((jm - 2) - 2 + 1)*((km - 2) - 2 + 1);
	eoeFlag = 0;
	eoeCount = 0;
	printf("MeshTotal = %d\n", MeshTotal);
	MtEmError = 0;

	Init_ECSH();
	printf("Init_finished\n");

	InitialCondition_ECSH();
	printf("InitialCondition_finished\n");
	
	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					if(rhonew[i][j][k] > 0.0){
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						Nnew[i][j][k] = 0.0;
					}
					J[i][j][k] = dX * dY * dZ;
					if(atomicnum[i][j][k] == 1){
						nDnew[i][j][k] = Nnew[i][j][k] / 2.0;
						nTnew[i][j][k] = Nnew[i][j][k] / 2.0;
					}
				}
			}
		}


	eos_ECSH();
	printf("eos_finished\n");

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];	
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
				}
			}
		}


		nn = 1;
		initial_t = t;


////////////loop////////////

	while(1){


		//Date output//
		eoeFlagNumber = 0;
		#pragma omp parallel for private(j,k),reduction(+:eoeFlagNumber)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(Tinow[i][j][k] > 0.0){
						eoeFlagNumber++;
					}
				}
			}
		}
		eoeFlagBuffer = eoeFlagNumber;
		if(eoeFlagBuffer == MeshTotal){
			eoeFlag = 1;
		}
		if(eoeFlag == 1){
			eoeCount++;
		}
		
		if(t>=OutputTime){
			rhoR_ECSH();
			output_ECSH();
			printf("output_finished\n");

		//	spherical();
		}

		printf("\n\nnn = %d\n",nn);
		printf("t = %e\n", t);

		nn += 1;
	
		//Calculation of step size of time//
		dt_ECSH();
		printf("dt_finished\n");

		//differential momentum equation//
		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
				}
			}
		}

		artv_ECSH2();
		printf("artv2_finished\n");

		/*equation of motion*/
		dif_ECSH();
		printf("dif_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					// u^n_(i+1/2.j+1/2,k+1/2)
					Ua[i][j][k] = ((unew[i][j][k] + unow[i][j][k]) / 2.0 + (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0) / 2.0;
					Va[i][j][k] = ((vnew[i][j][k] + vnow[i][j][k]) / 2.0 + (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0) / 2.0;
					Wa[i][j][k] = ((wnew[i][j][k] + wnow[i][j][k]) / 2.0 + (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0) / 2.0;

					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
					nanow[i][j][k] = nanew[i][j][k];
				}
			}
		}

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
			}
		}

		artv_ECSH();
		printf("artv_finished\n");

		//equation of continuity//
		eod_ECSH();
		printf("eod_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
				}
			}
		}

		/*equation of energy*/
		eoenergy_ECSH();
		printf("ene_finished\n");


		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
				}
			}
		}


		eos_ECSH();
		printf("eos_finished\n");

		//fusion//
		fusion();
		printf("fusion_finished\n");

		//thermal conduction of ion//
		cotc_ion_ECSH();
		printf("cotc_ion_finished\n");

		//thermal conduction of electron//
		cotc_ele_ECSH();
		printf("cotc_ele_finished\n");

		//thermal conduction of radiation//
		cotc_rad_ECSH();
		printf("cotc_rad_finished\n");

		relax();
		printf("relax_finished\n");

		eos_ECSH();
		printf("eos_finished\n");

		printf("\tFusionGain = %e\n", total_output_energy / input_energy);

		Dtnow = Dtnew;
		t = t + t0 * Dtnow;

		
	//	if(t > 1.1e-11){break;}
		if(t > 1.0e-9){break;}


	}
}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/output_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "output_ECSH.cpp"                                                                       
//                                                                                       
// output_ECSH(int n): a procedure to store results in the Euler code.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>
void output_ECSH()
{

		
		int i, j, k;	
		int Point_index_theta;
  		int Point_index_phi;
		double implosion_speed;
		double Xout, Yout, Zout;

		double Ti_max,rho_max;

		double total_DT_rho,total_DT_Ti,total_DT_mesh;
		double Ti_ave,rho_ave,rhoR_ave;
		double Ti_ave2,rho_ave2;
		double RMS_Ti,RMS_rho,RMS_rhoR;

		double rhoR_1,rhoR_2,rhoR_3,rhoR_4,rhoR_5,rhoR_6,rhoR_7,rhoR_8,rhoR_9,rhoR_10,rhoR_11,rhoR_12,rhoR_13,rhoR_14;
		double TiR_1,TiR_2,TiR_3,TiR_4,TiR_5,TiR_6,TiR_7,TiR_8,TiR_9,TiR_10,TiR_11,TiR_12,TiR_13,TiR_14;
		double mass_i,mass_j,mass_k;



		
	totalT = 0.0;
	totalK = 0.0;
	totalU = 0.0;
	Ti_max = 0.0;
	rho_max = 0.0;

	//total_energy//
		#pragma omp parallel for private(j,k), reduction(+:totalT,totalK)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					energyU_i[i][j][k] = (3.0 / 2.0) * (Tinew[i][j][k] * T0) / (meos[i][j][k] * M0);
					energyU_e[i][j][k] = dX*L0*dY*L0*dZ*L0 * CVenew[i][j][k]*CV0 * Tenew[i][j][k]*T0 * rhonew[i][j][k]*rho0;
					if(rhonew[i][j][k] > 1.0 / rho0 && Trnew[i][j][k] > 0.0){
						energyU_r[i][j][k] = 4.0 * sigma * pow(Trnew[i][j][k]*T0 / kb, 4.0) / (rhonew[i][j][k]*rho0) / lightCC;
					}
					else{
						energyU_r[i][j][k] = 0.0;
					}

					if(rhonew[i][j][k] > 0.0){
						energyK[i][j][k] = 1.0/2.0 * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k]*rho0 * (pow(unew[i][j][k]*u0,2.0)+pow(vnew[i][j][k]*u0,2.0)+pow(wnew[i][j][k]*u0,2.0)); // 1/2mv^2
					}
					else{
						energyK[i][j][k] = 0.0;
					}

					totalT = totalT + (energyU_i[i][j][k] + energyU_e[i][j][k] + energyU_r[i][j][k])* dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k]*rho0;
					totalK = totalK + energyK[i][j][k];

					if(rhonew[i][j][k] == 0.0){
						atomicnum[i][j][k] = 0;
					}
						
					if(i >= im/2-15 && i < im/2+15 && j >= jm/2-15 && j < jm/2+15 && k >= km/2-15 && k < km/2+15){
						if(Ti_max < Tinew[i][j][k] * T0 / qe / 1000.0){
							Ti_max = Tinew[i][j][k] * T0 / qe / 1000.0;
						}
						if(rho_max < rhonew[i][j][k] * rho0){
							rho_max = rhonew[i][j][k] * rho0;
						}
					}
					
				}
			}
		}

		totalU = totalK + totalT;
		if(input_energy == 0.0){
			input_energy = totalU;
		}

		DTmass_cal = 0.0;
		#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(atomicnum[i][j][k] == 1){
						DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
					}
				}
			}
		}
	
		///////////////RMS////
		total_DT_rho = 0.0;
		total_DT_Ti = 0.0;
		total_DT_mesh = 0.0;
		Ti_ave = 0.0;
		rho_ave = 0.0;
		rhoR_ave = 0.0;
		RMS_Ti = 0.0; 
		RMS_rho = 0.0;
		RMS_rhoR = 0.0;

		#pragma omp parallel for private(j,k), reduction(+:total_DT_rho,total_DT_Ti,total_DT_mesh)
		for (i = im/2-30; i < im/2+30; i++) {
			for (j = jm/2-30; j < jm/2+30; j++) {
				for (k = km/2-30; k < km/2+30; k++) {
					if(atomicnum[i][j][k] == 1){
						total_DT_Ti += Tinew[i][j][k];
						total_DT_rho += rhonew[i][j][k];
						total_DT_mesh += 1.0;
					}
				
				}	
			}
		}
		Ti_ave = total_DT_Ti / total_DT_mesh;	
		rho_ave = total_DT_rho / total_DT_mesh;

		#pragma omp parallel for private(j,k), reduction(+:RMS_Ti,RMS_rho)
		for (i = im/2-30; i < im/2+30; i++) {
			for (j = jm/2-30; j < jm/2+30; j++) {
				for (k = km/2-30; k < km/2+30; k++) {
					if(atomicnum[i][j][k] == 1){
						RMS_Ti += pow(Ti_ave - Tinew[i][j][k],2.0);
						RMS_rho += pow(rho_ave - rhonew[i][j][k],2.0);
					}
				
				}	
			}
		}
		RMS_Ti = sqrt(RMS_Ti / total_DT_mesh / pow(Ti_ave,2.0));
		RMS_rho = sqrt(RMS_rho / total_DT_mesh / pow(rho_ave,2.0));

		if(eoeFlag == 1){
			rhoR_ave = rhoR;
			RMS_rhoR = pow(rhoR_ave - rhoR_1,2.0) + pow(rhoR_ave - rhoR_2,2.0) + pow(rhoR_ave - rhoR_3,2.0) + pow(rhoR_ave - rhoR_4,2.0) + pow(rhoR_ave - rhoR_5,2.0) + pow(rhoR_ave - rhoR_6,2.0) + pow(rhoR_ave - rhoR_7,2.0) + pow(rhoR_ave - rhoR_8,2.0) + pow(rhoR_ave - rhoR_9,2.0) + pow(rhoR_ave - rhoR_10,2.0) + pow(rhoR_ave - rhoR_11,2.0) + pow(rhoR_ave - rhoR_12,2.0) + pow(rhoR_ave - rhoR_13,2.0) + pow(rhoR_ave - rhoR_14,2.0);
			RMS_rhoR = sqrt(RMS_rhoR / 14.0 / pow(rhoR_ave,2.0));
		}
		else{
			RMS_rhoR = 0.0;
		}


		
		FILE*outputfile;
	
		sprintf(output,"../output_euler/output_2d/ij/output_ij_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile=fopen(output,"w");
		

		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
		//		for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0; //[mm]
					Yout = dY * j * L0 * 1000.0; //[mm]
					Zout = dZ * k * L0 * 1000.0; //[mm]

					fprintf(outputfile, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\t%e\t%e\t%e\t%e\n", i, j, Xout, Yout, unew[i][j][km/2] * u0, vnew[i][j][km/2] * u0, wnew[i][j][km/2] * u0, rhonew[i][j][km/2] * rho0, Tinew[i][j][km/2] * T0 / qe / 1000.0, Tenew[i][j][km/2] * T0 / qe / 1000.0, Trnew[i][j][km/2] * T0 / qe / 1000.0, pinew[i][j][km/2]*p0, penew[i][j][km/2]*p0, prnew[i][j][km/2]*p0, Nnew[i][j][km/2]*N0, charge[i][j][km/2], nanew[i][j][km/2]*N0, atomicnum[i][j][km/2], rhoR, qnew[i][j][km/2] * p0, CVinew[i][j][km/2]*CV0, CVenew[i][j][km/2]*CV0, CVrnew[i][j][km/2]*CV0);
					if (j == jm-1) {
						fprintf(outputfile, "\n");
					}
				
		//		}	
			}
		}

		fclose(outputfile);


		FILE*outputfile_jk;

		sprintf(output_jk,"../output_euler/output_2d/jk/output_jk_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile_jk = fopen(output_jk,"w");

		//for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;	//[mm]
					Yout = dY * j * L0 * 1000.0;	//[mm]
					Zout = dZ * k * L0 * 1000.0;	//[mm]

					fprintf(outputfile_jk, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\n", j, k, Yout, Zout, unew[im/2][j][k] * u0, vnew[im/2][j][k] * u0, wnew[im/2][j][k] * u0, rhonew[im/2][j][k] * rho0, Tinew[im/2][j][k] * T0 / qe / 1000.0, Tenew[im/2][j][k] * T0 / qe / 1000.0, Trnew[im/2][j][k] * T0 / qe / 1000.0, pinew[im/2][j][k]*p0, penew[im/2][j][k]*p0, prnew[im/2][j][k]*p0, Nnew[im/2][j][k]*N0, charge[im/2][j][k], meos[im/2][j][k], nanew[im/2][j][k]*N0, atomicnum[im/2][j][k], qnew[im/2][j][k]*p0);
					if (k == km-1) {
						fprintf(outputfile_jk, "\n");
					}
				
				}	
		//	}
		}
	
			fclose(outputfile_jk);		
		

////////////////////////


		FILE*outputfile1;		
		
		sprintf(output1,"../output_euler/output_3d/output_n_%08d.csv",nn);
		outputfile1=fopen(output1,"w");

			fprintf(outputfile1, "i,j,k,rho,Ti\n");	

			for (i = im/2-50; i <= im/2+50; i++) {
				for (j = jm/2-50; j <= jm/2+50; j++) {
					for (k = km/2-50; k <= km/2+50; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}


		fclose(outputfile1);

		if(t == initial_t){
			//FILE*outputfile1;		
			
			sprintf(output1,"../output_euler/output_3d/initial/output_n_%08d.csv",nn);
			outputfile1=fopen(output1,"w");
	
			fprintf(outputfile1, "i,j,k,rho,Ti\n");	
			for (i = 2; i <= im-2; i++) {
				for (j = 2; j <= jm-2; j++) {
					for (k = 2; k <= km-2; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}
			fclose(outputfile1);
		}

//////////////////

		FILE*outputfile2;
	
		sprintf(output2,"../output_euler/output_energy.dat");
		outputfile2=fopen(output2,"a+");
		
			fprintf(outputfile2, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, energyU_i[im/2][jm/2][km/2], energyU_e[im/2][jm/2][km/2], energyU_r[im/2][jm/2][km/2], energyK[im/2][jm/2][km/2], totalT, totalK, totalU);
					
		fclose(outputfile2);

///////////////////////////

		FILE*outputfile3;
	
		sprintf(output3,"../output_euler/output_rhoR.dat");
		outputfile3=fopen(output3,"a+");
		
			fprintf(outputfile3, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, rhoR, DTmass_cal, Ti_max,rho_max, Ti_ave*T0/qe/1000.0, rho_ave*rho0, ave_rho3);
					
		fclose(outputfile3);

///////////////////////////


		FILE*outputfile4;
	
		sprintf(output4,"../output_euler/output_FusionGain.dat");
		outputfile4=fopen(output4,"a+");
		
			fprintf(outputfile4, "%e\t%e\t%e\t%e\n", t*1.0e+9, total_output_energy / input_energy, input_energy, total_output_energy);
					
		fclose(outputfile4);

///////////////////////////
/*

		FILE*outputfile5;
	
		sprintf(output5,"output_tracking/output_n_%08d_t_%e.dat",nn,t);
		outputfile5 = fopen(output5,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
				fprintf(outputfile5, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[0]) {
					fprintf(outputfile5, "\n");
				}
			}
		}

		fclose(outputfile5);

*/
//////////////////
/*
		FILE*outputfile6;
	
		sprintf(output6,"output_tracking/output_2_%d.dat",nn);
		outputfile6 = fopen(output6,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[2]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[2]; Point_index_phi++){
				fprintf(outputfile6, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Y[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Z[2][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[2]) {
					fprintf(outputfile6, "\n");
				}
			}
		}


		fclose(outputfile6);
*/
///////////
		
		FILE*outputfile8;
	
		sprintf(output8,"../output_euler/output_RMS.dat");
		outputfile8=fopen(output8,"a+");
		
			fprintf(outputfile8, "%e\t%e\t%e\t%e\n", t*1.0e+9, RMS_Ti*100.0, RMS_rho*100.0, RMS_rhoR*100.0);
					
		fclose(outputfile8);


	//	OutputTime = t + 0.001e-8; //OutputStep; //fusion
	//	OutputTime = t + 1.0e-12; //OutputStep; //core
		OutputTime = OutputStep;
		printf("OutputTime = %e\n", OutputTime);


		#pragma omp parallel for private(j,k)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(atomicnum[i][j][k] == 0){
						atomicnum[i][j][k] = 1;
					}
					
				}
			}
		}


}



==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/relax.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


//#include"MS.cpp"
#include <omp.h>

void relax(void) {

	int i, j, k;
	int mk,mi,mj,pivot;
	double amax,Akk,Aik,ax;
	int N;

	#pragma omp parallel for private(j,k,lambdaEI,gsaiIg,Ig,omegai,omegar,phii,phir,betai,betar,G,alphai,alphar,gammma,lambda,Xg,Yg,Ag,Bg,gsaii0,gsair0,Ci,Cr,pivot,mk,amax,Akk,Aik,mi,mj,ax)
	for (i = 2; i<im-1; i++) {
		for (j = 2; j<jm-1; j++) {
			for (k = 2; k<km-1; k++) {
				if (Tinew[i][j][k]>0. && Tenew[i][j][k]>0. && Trnew[i][j][k]>0. && rhonew[i][j][k]>0. && atomicnum[i][j][k]!=0) {
					//J convert to K 
					Tistar[i][j][k] = Tinew[i][j][k] / kb;
					Testar[i][j][k]= Tenew[i][j][k] / kb;
					Trstar[i][j][k] = Trnew[i][j][k] / kb;

					atomicmassnumber[i][j][k] = meos[i][j][k] * M0 / (1.9926e-26)*12.;

					if (Tenew[i][j][k] * T0*6.241e18<10) {
						lambdaEI = 15.;
					}
					if (Tenew[i][j][k] * T0*6.241e18>10) {
						lambdaEI = 15.0;
					}
					gsaiIg = Testar[i][j][k] / Trstar[i][j][k];
					Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
					if (gsaiIg>1.e10) {
						Ig = 1.;
					}

					omegai = 1. / (32.*sqrt(2.*M_PI))*(Nnew[i][j][k] * N0*pow(charge[i][j][k], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber[i][j][k]) / (pow(Tenew[i][j][k] * T0, 3. / 2.));
					aw[i][j][k] = 1000.0 * M0*meos[i][j][k] * Na;  
					omegar = 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0);


					if (isinf(omegar) || isnan(omegar)) {
						printf("%d %d %d %e %e %e %e %e %e %e %e\n", i, j, k, charge[i][j][k], Nnew[i][j][k], Testar[i][j][k], CVenew[i][j][k], 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0), CVrnew[i][j][k], Trnew[i][j][k], CVenew[i][j][k]);
						getchar();
					}

					if (isnan(omegai)) { printf("omegai %d %d %d\n ", i, j, k); exit(0); }
					if (isnan(omegar)) { printf("omegar %d %d %d\n ", i, j, k); exit(0); }

					phii = 0.;
					phir = 0.;

					betai = 1.0 + CVinew[i][j][k] / CVenew[i][j][k];
					betar = 1.0 + CVenew[i][j][k] / CVrnew[i][j][k];

					G = CVinew[i][j][k] / CVenew[i][j][k];

					alphai = (phir + betar * phii)*omegar;
					alphar = (phii*G + betai * phir)*omegai;

					gammma = (betai*betar - G)*omegai*omegar;

					lambda = betai * omegai + betar * omegar;

					Xg = -0.5*lambda + 0.5*sqrt(lambda*lambda - 4.0*gammma);
					Yg = -0.5*lambda - 0.5*sqrt(lambda*lambda - 4.0*gammma);

					Ag = (exp(Xg*Dtnew*t0) - 1.0) / (Xg*Dtnew*t0) - (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					if (Xg == 0.) {
						Ag = -(exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					}
					else if (Yg == 0.) {
						Ag = 0.;
					}

					if (isnan(Ag)) { printf("Ag %e %d %d %d %e %e %e %e %e %e %e\n ", Ag, i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma), omegai, omegar, betai, betar); exit(0); }
					Bg = (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);

					if (Yg == 0.) {
						Bg = 0.;
					}
					if (Dtnew == 0.) {
						Ag = 0.;
						Bg = 0.;
					}

					gsaii0 = Tistar[i][j][k] * T0 - Testar[i][j][k] * T0;
					gsair0 = Testar[i][j][k] * T0 - Trstar[i][j][k] * T0;

					Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - alphai / gammma)) + 0.5*(gsaii0 - alphai / gammma);
					Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - alphar / gammma)) + 0.5*(gsair0 - alphar / gammma);
					if (alphai == 0.) { Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - 0.)) + 0.5*(gsaii0 - 0.); }
					if (alphar == 0.) { Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - 0.)) + 0.5*(gsair0 - 0.); }

					if (isnan(Ag)) { printf("Ag %d %d %d %e %e %e\n ", i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma)); exit(0); }
					if (isnan(Bg)) { printf("Bg %d %d %d\n ", i, j, k); exit(0); }

					
						MatA[i][0][0] = 1 + Dtnew * t0*omegai;
						MatA[i][0][1] = -Dtnew * t0*omegai;
						MatA[i][0][2] = 0.;
						MatA[i][0][3] = Tistar[i][j][k] * T0;
						MatA[i][1][0] = -Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai;
						MatA[i][1][1] = 1.0 + Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai + Dtnew * t0*omegar;
						MatA[i][1][2] = -Dtnew * t0*omegar;
						MatA[i][1][3] = Testar[i][j][k] * T0;
						MatA[i][2][0] = 0.0;
						MatA[i][2][1] = -Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][2] = 1.0 + Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][3] = Trstar[i][j][k] * T0;
	
						//matrix(3);
						N = 3;
		
				//forward arase
				for(mk=0;mk<N-1;++mk){
					//partial pivot selection
					pivot=mk;	
					amax=fabs(MatA[i][mk][mk]);
					for(mi=mk+1;mi<N;++mi){
						if(fabs(MatA[i][mi][mk])>amax){
							amax=fabs(MatA[i][mi][mk]);
							pivot=mi;
						}
					}	
					if(pivot!=mk){		
						for(mi=mk;mi<N+1;mi++){
							S[i][mi]=MatA[i][pivot][mi];
							MatA[i][pivot][mi]=MatA[i][mk][mi];
							MatA[i][mk][mi]=S[i][mi];
						}
					}	
					Akk=MatA[i][mk][mk];
					for(mi=mk+1;mi<N;++mi){
						Aik=MatA[i][mi][mk];
						for(mj=mk;mj<N+1;++mj){
							MatA[i][mi][mj]=MatA[i][mi][mj]-Aik*(MatA[i][mk][mj]/Akk);
						}
					}
				}
			
				//back substitution
				MatA[i][N-1][N]=MatA[i][N-1][N]/MatA[i][N-1][N-1];
				for(mi=N-2;mi>=0;--mi){
					ax=0.0;
					for(mj=mi+1;mj<N;++mj){
						ax+=MatA[i][mi][mj]*MatA[i][mj][N];
					}
					MatA[i][mi][N]=(MatA[i][mi][N]-ax)/MatA[i][mi][mi];
				}
		
							Tinew[i][j][k] = MatA[i][0][3] * kb / T0;
							Tenew[i][j][k] = MatA[i][1][3] * kb / T0;
							Trnew[i][j][k] = MatA[i][2][3] * kb / T0;
							if (isnan(Tinew[i][j][k])) { printf("%d %d %d\n ", i, j, k); }
					}
				}
			}
		}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Trnew[i][j][1] = Trnew[i][j][2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			Tinew[i][j][km-1] = Tinew[i][j][km-1];
			Tenew[i][j][km-1] = Tenew[i][j][km-1];
			Trnew[i][j][km-1] = Trnew[i][j][km-1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}	
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Trnew[i][1][k] = Trnew[i][2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}	
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Trnew[1][j][k] = Trnew[2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}	
	}

	
}


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/relax_define.h <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax_define.h"                                                                       
//                                                                                       
// The definition of variables for calculating three-temperature relaxations among Ti,
// Te and Tr
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_relax_define_h_
#define INCLUDED_relax_define_h_

//define variables//
double	***Tistar, ***Testar, ***Trstar;
double  gsaiIg, Ig, lambdaEI, omegai, omegar, ***aw, phii, phir, betai, betar, alphai, alphar, gammma, lambda, Xg, Yg, Ag, Bg, gsaii0, gsair0, Ci, Cr, gsaii, omegaiav, omegarav, phiiav, phirav, alphaiav, alpharav, gammaav, gsair, Kie, Kre, G, omegab, omegac; 

double ElectronMass = 9.129e-31 / M0;
double EnergyCheck1, EnergyCheck2;
//double ElectronMass = me/M0; 
double ProtonMass = 1.672621890e-27/M0;
double ***atomicmassnumber;

int flag;

#endif


==> anc/SourceCode+DirectoryStructure/source_DT_collision/src_euler/rhoR_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "rhoR_ECSH.cpp"                                                                       
//                                                                                       
// rhoR_ECSH(): a procedure to calculate rhoR. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void rhoR_ECSH()
{
			int i,j,k;
	
			double DTmass_cal = 0.0;
			#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(rhonew[i][j][k] > 0.0){
							atomicnum[i][j][k] = 1;
						}
						else{
							atomicnum[i][j][k] = 0;
						}

						if(atomicnum[i][j][k] == 1){
							DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
						}
					}
				}
			}
			
			double mass_i = 0.0;
			double mass_j = 0.0;		
			double mass_k = 0.0;

			#pragma omp parallel for private(j,k), reduction(+:mass_i,mass_j,mass_k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 1){
							mass_i += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (i-2));
							mass_j += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (j-2));
							mass_k += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (k-2));						
						}
					}
				}
			}
			//r_g = sqrt(pow(mass_i *dX / DTmass_cal,2.0) + pow(mass_j * dY / DTmass_cal,2.0) + pow(mass_k * dZ / DTmass_cal,2.0));

			i_g = (mass_i / DTmass_cal)+0.5;
			j_g = (mass_j / DTmass_cal)+0.5;
			k_g = (mass_k / DTmass_cal)+0.5;

			printf("\ti_g = %d j_g = %d k_g = %d\n", (int)i_g, (int)j_g, (int)k_g);
			printf("\trhonew[i_g][j_g][k_g] = %e\n", rhonew[(int)i_g][(int)j_g][(int)k_g]*rho0);
	
			int theta_rhoR, phi_rhoR, r_rhoR;
			int r_max = im*2;
			double rho_rhoR;	//[theta][phi]
			double rhoR1[theta_max+1][phi_max+1];	//[theta][phi]
			double r_Length_rhoR[theta_max+1][phi_max+1];

			for(theta_rhoR = 0; theta_rhoR <= theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR <= phi_max; phi_rhoR++){
					rhoR1[theta_rhoR][phi_rhoR] = 0.0;
					r_Length_rhoR[theta_rhoR][phi_rhoR] = 0;
				}		
			}

			double di_rhoR, dj_rhoR, dk_rhoR;

			int Point_index_theta;
		  	int Point_index_phi;
			
			
			double r_Length,r_boundary;

			double i_rhoR, j_rhoR, k_rhoR;
			double i_rhoR_shifted,j_rhoR_shifted,k_rhoR_shifted;

			double PointInMesh_i_shifted_1, PointInMesh_j_shifted_1, PointInMesh_k_shifted_1;
			double PointInMesh_i_shifted_2, PointInMesh_j_shifted_2, PointInMesh_k_shifted_2;
			double PointInMesh_i,PointInMesh_j,PointInMesh_k;

			double i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1;
			double i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2;
	
			#pragma omp parallel for private(rho_rhoR,phi_rhoR,r_rhoR,i_rhoR,j_rhoR,k_rhoR,i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1,i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2,PointInMesh_i,PointInMesh_j,PointInMesh_k,PointInMesh_i_shifted_1,PointInMesh_j_shifted_1,PointInMesh_k_shifted_1,PointInMesh_i_shifted_2,PointInMesh_j_shifted_2,PointInMesh_k_shifted_2), reduction(+:mass_i,mass_j,mass_k)
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					for(r_rhoR = 0; r_rhoR < r_max; r_rhoR++){
						i_rhoR = ((double)r_rhoR * sin((double)theta_rhoR/(double)theta_max*pi) * cos(2.0*(double)phi_rhoR/(double)phi_max*pi) + i_g);	
						j_rhoR = ((double)r_rhoR * sin((double)theta_rhoR/(double)theta_max*pi) * sin(2.0*(double)phi_rhoR/(double)phi_max*pi) + j_g);	
						k_rhoR = ((double)r_rhoR * cos(theta_rhoR/theta_max*pi) + k_g);
						if((int)i_rhoR < 0 && (int)i_rhoR > im && (int)j_rhoR < 0 && (int)j_rhoR > jm && (int)k_rhoR < 0 && (int)k_rhoR > km){
							break;
						}
						else{
							if(atomicnum[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] == 1){
								r_Length_rhoR[theta_rhoR][phi_rhoR] = r_rhoR;

								i_rhoR_shifted_1 = i_rhoR + 0.5;
								j_rhoR_shifted_1 = j_rhoR + 0.5;
								k_rhoR_shifted_1 = k_rhoR + 0.5;

								i_rhoR_shifted_2 = i_rhoR - 0.5;
								j_rhoR_shifted_2 = j_rhoR - 0.5;
								k_rhoR_shifted_2 = k_rhoR - 0.5;

								PointInMesh_i = i_rhoR - (int)i_rhoR;
								PointInMesh_j = j_rhoR - (int)j_rhoR;
								PointInMesh_k = k_rhoR - (int)k_rhoR;

								PointInMesh_i_shifted_1 = i_rhoR + 0.5 - (int)i_rhoR_shifted_1;
								PointInMesh_j_shifted_1 = j_rhoR + 0.5 - (int)j_rhoR_shifted_1;
								PointInMesh_k_shifted_1 = k_rhoR + 0.5 - (int)k_rhoR_shifted_1;

								PointInMesh_i_shifted_2 = i_rhoR - 0.5 - (int)i_rhoR_shifted_2;
								PointInMesh_j_shifted_2 = j_rhoR - 0.5 - (int)j_rhoR_shifted_2;
								PointInMesh_k_shifted_2 = k_rhoR - 0.5 - (int)k_rhoR_shifted_2;
									
								rho_rhoR = PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]									
														+ PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)];


								if(rho_rhoR > 0.0){
								//	printf("Ti_mode3 = %e rho_mode3 = %e\n",Ti_mode3[r_mode][theta_mode][phi_mode],rho_mode3[r_mode][theta_mode][phi_mode]);
								}
								else{ 
									break;
								}

								rhoR1[theta_rhoR][phi_rhoR] += rho_rhoR * rho0 * dX * L0 * 1.0e-1;
							}
							else{
								break;
							}			
						}
					}
				}		
			}


			double rhoR2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					rhoR2 += rhoR1[theta_rhoR][phi_rhoR]; 
				}		
			}
 
			ave_rho2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					ave_rho2 += rhoR1[theta_rhoR][phi_rhoR] / (double)r_Length_rhoR[theta_rhoR][phi_rhoR];
				}		
			}
			rhoR = rhoR2 / (double)(theta_max*phi_max);
			ave_rho3 = ave_rho2 / (double)(theta_max*phi_max);

			#pragma omp parallel for private(j,k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 0){
							atomicnum[i][j][k] = 1;
						}
					}
				}
			}

			printf("\trhoR = %e\n", rhoR);


}


==> anc/SourceCode+DirectoryStructure/source_fusion/CodeO-SUKI-N-fusion-start.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "CodeO-SUKI-N-fusion-start.sh"                                                                       
#                                                                                       
#      All the fusion simulation process is performed in its intergrated way by using the 
#   script of "CodeO-SUKI-N-fusion-start.sh" 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////
#!/bin/sh
ulimit -s unlimited #Make the stack size infinite
ulimit -c unlimited #Make the size infinite
cd src_lagrange3D #Goto src_lagrange
sh setup_fusion.sh #remove all file and set up the output file
g++ main_LC.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_convert3D && g++ main_convert.cpp -g -fopenmp -O3 && time ./a.out && cd ../src_euler3D && g++ main_ECSH.cpp -g -fopenmp -O3 && time ./a.out #Complie the main function and execute it


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Te_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron tempurature the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Te/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Te/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_Te_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Te_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Te_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the electron temperature the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Te/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:10"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Te/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_Te_YZ_Eu.gif




==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Ti_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Ti/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Ti/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_Ti_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Ti_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the ion temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Ti/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:9"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Ti/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_Ti_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Tr_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/Tr/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/Tr/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_Tr_XY_Eu.gif


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_Tr_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Tr_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the radiation temperature on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/Tr/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:11"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/Tr/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_Tr_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_atomic_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/ij/output_ij_n_*.png
rm ../pic_Eu/atomic/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:18"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/atomic/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_atomic_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_atomic_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_atomic_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the atomic number on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_ij_n_*.png
rm ../pic_Eu/atomic/jk/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "se key at 7, 7.5" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic Y}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Times-Italic T_i} {/Times [keV]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:21"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/atomic/jk
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_atomic_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_rho_XY.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_XY.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the XY plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/output_ij_n_*.png
rm ../pic_Eu/rho/ij/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/ij/output_ij_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/ij/output_ij_n_*.png ../pic_Eu/rho/ij
convert -density 72 -delay 10 ../output_euler/output_2d/ij/output_ij_n_*.png ../Animation/AnimationG_rho_XY_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Animation_rho_YZ.sh <==
#///////////////////////////////////////////////////////////////////////////////////////////////////////
# "Animation_rho_YZ.sh"                                                                       
#                                                                                       
#      This shell file visualizes the distributions of the mass deinsity on the YZ plane for each
# output data in the Euler code.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm ../output_euler/output_2d/jk/output_jk_n_*.png
rm ../pic_Eu/rho/*.png
echo "set term png enhanced" > a.bat
#echo "set view 30,20" >> a.bat
#echo "set ticslevel 0" >> a.bat
echo "set pm3d map" >> a.bat
echo "set size square" >> a.bat
#echo "set xr [0:2]" >> a.bat
#echo "set yr [-2:2]" >> a.bat
echo "unse key" >> a.bat
#echo "se si ra 2" >> a.bat
#echo "se xlab font \",28\"" >>a.bat
#echo "se ylab font \",28\"" >>a.bat
#echo "se cblab font \",28\"" >>a.bat
#echo "se tics font \",24\"" >>a.bat
#echo "se xlab  \"{/Times-Italic R}{/Times [mm]}\"" >>a.bat
#echo "se ylab  \"{/Times-Italic Z}{/Times [mm]}\"" >>a.bat
#echo "se cblab  \"{/Symbol r}{/Times [kg/m^3]}\"" >>a.bat
#echo "se xlab offset 0,-1.5" >>a.bat
#echo "se ylab offset -2" >>a.bat
#echo "se cblab offset 6" >>a.bat
#echo "se cblab rotate by 270" >>a.bat

j=0
for i in ../output_euler/output_2d/jk/output_jk_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "splot\"$i\" u 3:4:8"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
cp ../output_euler/output_2d/jk/output_jk_n_*.png ../pic_Eu/rho/
convert -density 72 -delay 10 ../output_euler/output_2d/jk/output_jk_n_*.png ../Animation/AnimationG_rho_YZ_Eu.gif



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/Fusiongain.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "Fusiongain.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the fusion energy gain.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/FusionGain.png\"" >> a.bat
echo "p \"../output_euler/output_FusionGain.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/a.bat <==
set term png
unse key
se xl 'Time [s]'
se output "../pic_Eu/rhoR.png"
p "../output_euler/output_rhoR.dat" u 1:2 w l lw 3


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_euler/rhoR.sh <==
#/////////////////////////////////////////////////////////////////////////////////////////////////////////
# "rhoR.sh"                                                                       
#                                                                                       
#      This shell file plots the history of the rhoR.
#
#  Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
#  *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
#    *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
#   **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
#  ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                         
#/////////////////////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "unse key" >> a.bat
echo "se xl 'Time [s]'" >> a.bat

echo "se output \"../pic_Eu/rhoR.png\"" >> a.bat
echo "p \"../output_euler/output_rhoR.dat\" u 1:2 w l lw 3" >> a.bat
gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_lagrange/Animation_Ti_MODE.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "Animation_Ti_MODE.sh"                                                                       
#                                                                                       
#      This shell file visualizes the mode analysis results for the ion temperature 
# distribution of DT layer calculated in the ”Legendre.cpp” in Lagrange code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/TiMode
#echo "set term postscript enhanced color eps font 'Century,24'" > a.bat
echo "set term png" > a.bat
echo "set view 60,75" >> a.bat
echo "unse key" >> a.bat
echo "se xlab  \"Mode n\"" >>a.bat
echo "se xlab  \"Mode m\"" >>a.bat
echo "se zlab  \"Amplitude\"" >>a.bat
echo "se ticslevel 0" >> a.bat


j=0
for i in ../output/Mode_n_*.dat
do

	echo "set output \"$i.png" >> a.bat
	echo "sp\"$i\" u 3:4:(\$3!=0 && \$4!=0 ? \$5:1/0) w i lw 5 lc rgb 'black'"  >> a.bat
	j=`expr $j + 1`
done
gnuplot "a.bat"
mkdir ../pic_La/TiMode
mv ../output/Mode_n_*.png ../pic_La/TiMode/



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_lagrange/ImplosionVelocity.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "ImplosionVelocity.sh"                                                                       
#                                                                                       
#      This shell plots the time histories of the implosion speed averaged over 
# the azimuthal direction for the DT inner surface, the DT outer surface and the averaged
# DT speed.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term png" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Speed [m/s]'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "p \"../output/Result_ImplosionSpeed.dat\" u 2:3 w l lw 3 title 'inner DT inner surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:6 w l lw 3 title 'DT outer surface'" >> a.bat
echo "se output \"../pic_La/ImpVelocity.png\"" >> a.bat
echo "rep \"../output/Result_ImplosionSpeed.dat\" u 2:7 w l lw 3 title 'Averaged DT'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_lagrange/RMSoutput.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "RMSoutput.sh"                                                                       
#                                                                                       
#      This shell file plots the time histories of the root-mean-square (RMS) for the ion
# temperature and the mass density in the DT layer and Al layer. The RMS data is 
# calculated by ”RMS.cpp” in the Lagrangian code.
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
echo "set term post eps enhanced color font \"Courier,25\"" > a.bat
echo "se xl 'Time [ns]'" >> a.bat
echo "se yl 'Non uniformity [%]'" >> a.bat

echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_DT_output.dat\" u 2:3 w l lw 7 title 'Ion Temperature'" >> a.bat
echo "se output \"../pic_La/RMS_DT_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_DT_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat


echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "p \"../output/RMS_Al_output.dat\" u 2:3 w l lw 7 title 'Ion temperature'" >> a.bat
echo "se output \"../pic_La/RMS_Al_TiRho.eps\"" >> a.bat
echo "rep \"../output/RMS_Al_output.dat\" u 2:6 w l lw 7 title 'Density'" >> a.bat

gnuplot "a.bat"


==> anc/SourceCode+DirectoryStructure/source_fusion/shell_lagrange/SLC_t_r.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
# "SLC_t_r.sh"                                                                       
#                                                                                       
#      A script outputs the time history of pellet radius obtained by slicing 
# a surface at a fixed theta. 
#
# Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
# *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
#  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
# **Department of Physics, Varna Technical University, Varna, Bulgaria                   
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

#!/bin/sh
rm -r ../pic_La/SLC
mkdir ../pic_La/SLC

echo "set term png" > a.bat
echo "unse key" >> a.bat

##########################################
# INPUT THE RADIAL MESH NUMBER FOR EACH LAYER BOUNDARY
#Boundary k mesh:
DT=32 #DT-Al
Al=87 #Al-Pb
Pb=92 #Outer

DTm=`expr $DT - 1`
Alp=`expr $Al + 1`

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc00.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc01.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc02.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc03.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################

echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh0_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc10.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh0_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc11.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc12.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh1_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc13.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh1_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc20.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc21.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc22.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh2_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc23.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh2_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done


##########################
##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh0_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc30.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh0_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh1_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc31.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh1_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh2_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc32.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh2_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done

##########################
echo "unse key" >> a.bat
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat

echo "plot \"../output/slc_i/SLC_output_nPh3_nTh3_i_2.dat\" u 2:3 lc rgb 'red' w l"  >> a.bat
for i in `seq 2 $DTm`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'red' w l" >> a.bat
done

for i in `seq $DT $Al`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'blue' w l" >> a.bat
done

for i in `seq $Alp $Pb`
do
echo "set output \"../pic_La/SLC/slc33.png" >> a.bat
echo "replot \"../output/slc_i/SLC_output_nPh3_nTh3_i_$i.dat\" u 2:3 lc rgb 'black' w l" >> a.bat
done



############################
gnuplot "a.bat"



==> anc/SourceCode+DirectoryStructure/source_fusion/shell_lagrange/a.bat <==
set term png
set view 60,75
unse key
se xlab  "Mode n"
se xlab  "Mode m"
se zlab  "Amplitude"
se ticslevel 0
set output "../output/Mode_n_00000000_t_0.000000e+00.dat.png
sp"../output/Mode_n_00000000_t_0.000000e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000002_t_1.509696e-01.dat.png
sp"../output/Mode_n_00000002_t_1.509696e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000004_t_2.271466e-01.dat.png
sp"../output/Mode_n_00000004_t_2.271466e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000007_t_3.120916e-01.dat.png
sp"../output/Mode_n_00000007_t_3.120916e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000012_t_4.037533e-01.dat.png
sp"../output/Mode_n_00000012_t_4.037533e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000020_t_5.031908e-01.dat.png
sp"../output/Mode_n_00000020_t_5.031908e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000031_t_6.038682e-01.dat.png
sp"../output/Mode_n_00000031_t_6.038682e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000045_t_7.041919e-01.dat.png
sp"../output/Mode_n_00000045_t_7.041919e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000062_t_8.041055e-01.dat.png
sp"../output/Mode_n_00000062_t_8.041055e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000082_t_9.040689e-01.dat.png
sp"../output/Mode_n_00000082_t_9.040689e-01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000104_t_1.000603e+00.dat.png
sp"../output/Mode_n_00000104_t_1.000603e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000130_t_1.103138e+00.dat.png
sp"../output/Mode_n_00000130_t_1.103138e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000157_t_1.200862e+00.dat.png
sp"../output/Mode_n_00000157_t_1.200862e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000187_t_1.302391e+00.dat.png
sp"../output/Mode_n_00000187_t_1.302391e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000218_t_1.401906e+00.dat.png
sp"../output/Mode_n_00000218_t_1.401906e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000250_t_1.500588e+00.dat.png
sp"../output/Mode_n_00000250_t_1.500588e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000284_t_1.602237e+00.dat.png
sp"../output/Mode_n_00000284_t_1.602237e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000318_t_1.701529e+00.dat.png
sp"../output/Mode_n_00000318_t_1.701529e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000353_t_1.801997e+00.dat.png
sp"../output/Mode_n_00000353_t_1.801997e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000388_t_1.901237e+00.dat.png
sp"../output/Mode_n_00000388_t_1.901237e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000424_t_2.002467e+00.dat.png
sp"../output/Mode_n_00000424_t_2.002467e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000459_t_2.100374e+00.dat.png
sp"../output/Mode_n_00000459_t_2.100374e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000495_t_2.200809e+00.dat.png
sp"../output/Mode_n_00000495_t_2.200809e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000531_t_2.301197e+00.dat.png
sp"../output/Mode_n_00000531_t_2.301197e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000567_t_2.401486e+00.dat.png
sp"../output/Mode_n_00000567_t_2.401486e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000603_t_2.501753e+00.dat.png
sp"../output/Mode_n_00000603_t_2.501753e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000639_t_2.602020e+00.dat.png
sp"../output/Mode_n_00000639_t_2.602020e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000675_t_2.702342e+00.dat.png
sp"../output/Mode_n_00000675_t_2.702342e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000711_t_2.802660e+00.dat.png
sp"../output/Mode_n_00000711_t_2.802660e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000746_t_2.900250e+00.dat.png
sp"../output/Mode_n_00000746_t_2.900250e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000782_t_3.000675e+00.dat.png
sp"../output/Mode_n_00000782_t_3.000675e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000818_t_3.101127e+00.dat.png
sp"../output/Mode_n_00000818_t_3.101127e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000854_t_3.201679e+00.dat.png
sp"../output/Mode_n_00000854_t_3.201679e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000890_t_3.302264e+00.dat.png
sp"../output/Mode_n_00000890_t_3.302264e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000925_t_3.400155e+00.dat.png
sp"../output/Mode_n_00000925_t_3.400155e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000961_t_3.500934e+00.dat.png
sp"../output/Mode_n_00000961_t_3.500934e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00000997_t_3.601775e+00.dat.png
sp"../output/Mode_n_00000997_t_3.601775e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001033_t_3.702767e+00.dat.png
sp"../output/Mode_n_00001033_t_3.702767e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001068_t_3.800948e+00.dat.png
sp"../output/Mode_n_00001068_t_3.800948e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001104_t_3.901923e+00.dat.png
sp"../output/Mode_n_00001104_t_3.901923e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001140_t_4.002480e+00.dat.png
sp"../output/Mode_n_00001140_t_4.002480e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001175_t_4.100140e+00.dat.png
sp"../output/Mode_n_00001175_t_4.100140e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001211_t_4.200316e+00.dat.png
sp"../output/Mode_n_00001211_t_4.200316e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001247_t_4.300401e+00.dat.png
sp"../output/Mode_n_00001247_t_4.300401e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001283_t_4.400363e+00.dat.png
sp"../output/Mode_n_00001283_t_4.400363e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001319_t_4.500311e+00.dat.png
sp"../output/Mode_n_00001319_t_4.500311e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001355_t_4.600005e+00.dat.png
sp"../output/Mode_n_00001355_t_4.600005e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001392_t_4.702467e+00.dat.png
sp"../output/Mode_n_00001392_t_4.702467e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001428_t_4.802102e+00.dat.png
sp"../output/Mode_n_00001428_t_4.802102e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001464_t_4.901779e+00.dat.png
sp"../output/Mode_n_00001464_t_4.901779e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001500_t_5.001426e+00.dat.png
sp"../output/Mode_n_00001500_t_5.001426e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001536_t_5.101008e+00.dat.png
sp"../output/Mode_n_00001536_t_5.101008e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001572_t_5.200811e+00.dat.png
sp"../output/Mode_n_00001572_t_5.200811e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001608_t_5.300605e+00.dat.png
sp"../output/Mode_n_00001608_t_5.300605e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001644_t_5.400816e+00.dat.png
sp"../output/Mode_n_00001644_t_5.400816e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001680_t_5.501150e+00.dat.png
sp"../output/Mode_n_00001680_t_5.501150e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001716_t_5.602101e+00.dat.png
sp"../output/Mode_n_00001716_t_5.602101e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001751_t_5.700506e+00.dat.png
sp"../output/Mode_n_00001751_t_5.700506e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001787_t_5.801511e+00.dat.png
sp"../output/Mode_n_00001787_t_5.801511e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001823_t_5.901647e+00.dat.png
sp"../output/Mode_n_00001823_t_5.901647e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001859_t_6.000960e+00.dat.png
sp"../output/Mode_n_00001859_t_6.000960e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001896_t_6.102234e+00.dat.png
sp"../output/Mode_n_00001896_t_6.102234e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001933_t_6.202437e+00.dat.png
sp"../output/Mode_n_00001933_t_6.202437e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00001970_t_6.301571e+00.dat.png
sp"../output/Mode_n_00001970_t_6.301571e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002008_t_6.402337e+00.dat.png
sp"../output/Mode_n_00002008_t_6.402337e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002046_t_6.501978e+00.dat.png
sp"../output/Mode_n_00002046_t_6.501978e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002084_t_6.600425e+00.dat.png
sp"../output/Mode_n_00002084_t_6.600425e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002123_t_6.700050e+00.dat.png
sp"../output/Mode_n_00002123_t_6.700050e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002163_t_6.800547e+00.dat.png
sp"../output/Mode_n_00002163_t_6.800547e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002204_t_6.901830e+00.dat.png
sp"../output/Mode_n_00002204_t_6.901830e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002245_t_7.001396e+00.dat.png
sp"../output/Mode_n_00002245_t_7.001396e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002287_t_7.101176e+00.dat.png
sp"../output/Mode_n_00002287_t_7.101176e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002331_t_7.201931e+00.dat.png
sp"../output/Mode_n_00002331_t_7.201931e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002376_t_7.301161e+00.dat.png
sp"../output/Mode_n_00002376_t_7.301161e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002423_t_7.400836e+00.dat.png
sp"../output/Mode_n_00002423_t_7.400836e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002474_t_7.501717e+00.dat.png
sp"../output/Mode_n_00002474_t_7.501717e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002529_t_7.600581e+00.dat.png
sp"../output/Mode_n_00002529_t_7.600581e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002590_t_7.700779e+00.dat.png
sp"../output/Mode_n_00002590_t_7.700779e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002657_t_7.801322e+00.dat.png
sp"../output/Mode_n_00002657_t_7.801322e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002728_t_7.901123e+00.dat.png
sp"../output/Mode_n_00002728_t_7.901123e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002805_t_8.000916e+00.dat.png
sp"../output/Mode_n_00002805_t_8.000916e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002889_t_8.100372e+00.dat.png
sp"../output/Mode_n_00002889_t_8.100372e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00002981_t_8.200317e+00.dat.png
sp"../output/Mode_n_00002981_t_8.200317e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003080_t_8.300213e+00.dat.png
sp"../output/Mode_n_00003080_t_8.300213e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003186_t_8.400376e+00.dat.png
sp"../output/Mode_n_00003186_t_8.400376e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003298_t_8.500299e+00.dat.png
sp"../output/Mode_n_00003298_t_8.500299e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003417_t_8.600302e+00.dat.png
sp"../output/Mode_n_00003417_t_8.600302e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003545_t_8.700560e+00.dat.png
sp"../output/Mode_n_00003545_t_8.700560e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003681_t_8.800339e+00.dat.png
sp"../output/Mode_n_00003681_t_8.800339e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003827_t_8.900333e+00.dat.png
sp"../output/Mode_n_00003827_t_8.900333e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00003983_t_9.000281e+00.dat.png
sp"../output/Mode_n_00003983_t_9.000281e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00004152_t_9.100026e+00.dat.png
sp"../output/Mode_n_00004152_t_9.100026e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00004338_t_9.200467e+00.dat.png
sp"../output/Mode_n_00004338_t_9.200467e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00004544_t_9.300365e+00.dat.png
sp"../output/Mode_n_00004544_t_9.300365e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00004777_t_9.400196e+00.dat.png
sp"../output/Mode_n_00004777_t_9.400196e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00005042_t_9.500134e+00.dat.png
sp"../output/Mode_n_00005042_t_9.500134e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00005345_t_9.600073e+00.dat.png
sp"../output/Mode_n_00005345_t_9.600073e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00005693_t_9.700108e+00.dat.png
sp"../output/Mode_n_00005693_t_9.700108e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00006091_t_9.800160e+00.dat.png
sp"../output/Mode_n_00006091_t_9.800160e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00006540_t_9.900122e+00.dat.png
sp"../output/Mode_n_00006540_t_9.900122e+00.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00007037_t_1.000005e+01.dat.png
sp"../output/Mode_n_00007037_t_1.000005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00007577_t_1.010015e+01.dat.png
sp"../output/Mode_n_00007577_t_1.010015e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00008154_t_1.020003e+01.dat.png
sp"../output/Mode_n_00008154_t_1.020003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00008778_t_1.030001e+01.dat.png
sp"../output/Mode_n_00008778_t_1.030001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00009444_t_1.040001e+01.dat.png
sp"../output/Mode_n_00009444_t_1.040001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00010145_t_1.050011e+01.dat.png
sp"../output/Mode_n_00010145_t_1.050011e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00010873_t_1.060009e+01.dat.png
sp"../output/Mode_n_00010873_t_1.060009e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00011620_t_1.070002e+01.dat.png
sp"../output/Mode_n_00011620_t_1.070002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00012380_t_1.080006e+01.dat.png
sp"../output/Mode_n_00012380_t_1.080006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00013141_t_1.090005e+01.dat.png
sp"../output/Mode_n_00013141_t_1.090005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00013898_t_1.100002e+01.dat.png
sp"../output/Mode_n_00013898_t_1.100002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00014647_t_1.110002e+01.dat.png
sp"../output/Mode_n_00014647_t_1.110002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00015386_t_1.120013e+01.dat.png
sp"../output/Mode_n_00015386_t_1.120013e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00016113_t_1.130009e+01.dat.png
sp"../output/Mode_n_00016113_t_1.130009e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00016827_t_1.140001e+01.dat.png
sp"../output/Mode_n_00016827_t_1.140001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00017531_t_1.150009e+01.dat.png
sp"../output/Mode_n_00017531_t_1.150009e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00018224_t_1.160006e+01.dat.png
sp"../output/Mode_n_00018224_t_1.160006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00018904_t_1.170001e+01.dat.png
sp"../output/Mode_n_00018904_t_1.170001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00019574_t_1.180013e+01.dat.png
sp"../output/Mode_n_00019574_t_1.180013e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00020236_t_1.190001e+01.dat.png
sp"../output/Mode_n_00020236_t_1.190001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00020896_t_1.200001e+01.dat.png
sp"../output/Mode_n_00020896_t_1.200001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00021571_t_1.210008e+01.dat.png
sp"../output/Mode_n_00021571_t_1.210008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00022268_t_1.220011e+01.dat.png
sp"../output/Mode_n_00022268_t_1.220011e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00022990_t_1.230006e+01.dat.png
sp"../output/Mode_n_00022990_t_1.230006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00023740_t_1.240010e+01.dat.png
sp"../output/Mode_n_00023740_t_1.240010e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00024514_t_1.250002e+01.dat.png
sp"../output/Mode_n_00024514_t_1.250002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00025310_t_1.260012e+01.dat.png
sp"../output/Mode_n_00025310_t_1.260012e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00026120_t_1.270003e+01.dat.png
sp"../output/Mode_n_00026120_t_1.270003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00026943_t_1.280010e+01.dat.png
sp"../output/Mode_n_00026943_t_1.280010e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00027776_t_1.290004e+01.dat.png
sp"../output/Mode_n_00027776_t_1.290004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00028622_t_1.300008e+01.dat.png
sp"../output/Mode_n_00028622_t_1.300008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00029479_t_1.310003e+01.dat.png
sp"../output/Mode_n_00029479_t_1.310003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00030347_t_1.320005e+01.dat.png
sp"../output/Mode_n_00030347_t_1.320005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00031223_t_1.330004e+01.dat.png
sp"../output/Mode_n_00031223_t_1.330004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00032104_t_1.340005e+01.dat.png
sp"../output/Mode_n_00032104_t_1.340005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00032987_t_1.350006e+01.dat.png
sp"../output/Mode_n_00032987_t_1.350006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00033870_t_1.360001e+01.dat.png
sp"../output/Mode_n_00033870_t_1.360001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00034753_t_1.370007e+01.dat.png
sp"../output/Mode_n_00034753_t_1.370007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00035633_t_1.380002e+01.dat.png
sp"../output/Mode_n_00035633_t_1.380002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00036510_t_1.390008e+01.dat.png
sp"../output/Mode_n_00036510_t_1.390008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00037384_t_1.400010e+01.dat.png
sp"../output/Mode_n_00037384_t_1.400010e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00038252_t_1.410010e+01.dat.png
sp"../output/Mode_n_00038252_t_1.410010e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00039117_t_1.420010e+01.dat.png
sp"../output/Mode_n_00039117_t_1.420010e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00039976_t_1.430005e+01.dat.png
sp"../output/Mode_n_00039976_t_1.430005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00040829_t_1.440004e+01.dat.png
sp"../output/Mode_n_00040829_t_1.440004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00041677_t_1.450005e+01.dat.png
sp"../output/Mode_n_00041677_t_1.450005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00042519_t_1.460002e+01.dat.png
sp"../output/Mode_n_00042519_t_1.460002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00043357_t_1.470006e+01.dat.png
sp"../output/Mode_n_00043357_t_1.470006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00044200_t_1.480001e+01.dat.png
sp"../output/Mode_n_00044200_t_1.480001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00045051_t_1.490009e+01.dat.png
sp"../output/Mode_n_00045051_t_1.490009e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00045907_t_1.500005e+01.dat.png
sp"../output/Mode_n_00045907_t_1.500005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00046769_t_1.510004e+01.dat.png
sp"../output/Mode_n_00046769_t_1.510004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00047638_t_1.520006e+01.dat.png
sp"../output/Mode_n_00047638_t_1.520006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00048516_t_1.530001e+01.dat.png
sp"../output/Mode_n_00048516_t_1.530001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00049404_t_1.540003e+01.dat.png
sp"../output/Mode_n_00049404_t_1.540003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00050301_t_1.550006e+01.dat.png
sp"../output/Mode_n_00050301_t_1.550006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00051206_t_1.560004e+01.dat.png
sp"../output/Mode_n_00051206_t_1.560004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00052120_t_1.570005e+01.dat.png
sp"../output/Mode_n_00052120_t_1.570005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00053042_t_1.580001e+01.dat.png
sp"../output/Mode_n_00053042_t_1.580001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00053972_t_1.590008e+01.dat.png
sp"../output/Mode_n_00053972_t_1.590008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00054909_t_1.600001e+01.dat.png
sp"../output/Mode_n_00054909_t_1.600001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00055855_t_1.610003e+01.dat.png
sp"../output/Mode_n_00055855_t_1.610003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00056809_t_1.620004e+01.dat.png
sp"../output/Mode_n_00056809_t_1.620004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00057772_t_1.630007e+01.dat.png
sp"../output/Mode_n_00057772_t_1.630007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00058743_t_1.640001e+01.dat.png
sp"../output/Mode_n_00058743_t_1.640001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00059723_t_1.650003e+01.dat.png
sp"../output/Mode_n_00059723_t_1.650003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00060711_t_1.660002e+01.dat.png
sp"../output/Mode_n_00060711_t_1.660002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00061709_t_1.670002e+01.dat.png
sp"../output/Mode_n_00061709_t_1.670002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00062725_t_1.680004e+01.dat.png
sp"../output/Mode_n_00062725_t_1.680004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00063758_t_1.690007e+01.dat.png
sp"../output/Mode_n_00063758_t_1.690007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00064805_t_1.700002e+01.dat.png
sp"../output/Mode_n_00064805_t_1.700002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00065866_t_1.710006e+01.dat.png
sp"../output/Mode_n_00065866_t_1.710006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00066938_t_1.720002e+01.dat.png
sp"../output/Mode_n_00066938_t_1.720002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00068022_t_1.730004e+01.dat.png
sp"../output/Mode_n_00068022_t_1.730004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00069116_t_1.740005e+01.dat.png
sp"../output/Mode_n_00069116_t_1.740005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00070219_t_1.750005e+01.dat.png
sp"../output/Mode_n_00070219_t_1.750005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00071330_t_1.760006e+01.dat.png
sp"../output/Mode_n_00071330_t_1.760006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00072447_t_1.770008e+01.dat.png
sp"../output/Mode_n_00072447_t_1.770008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00073568_t_1.780001e+01.dat.png
sp"../output/Mode_n_00073568_t_1.780001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00074695_t_1.790006e+01.dat.png
sp"../output/Mode_n_00074695_t_1.790006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00075825_t_1.800007e+01.dat.png
sp"../output/Mode_n_00075825_t_1.800007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00076956_t_1.810000e+01.dat.png
sp"../output/Mode_n_00076956_t_1.810000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00078090_t_1.820007e+01.dat.png
sp"../output/Mode_n_00078090_t_1.820007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00079224_t_1.830007e+01.dat.png
sp"../output/Mode_n_00079224_t_1.830007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00080358_t_1.840006e+01.dat.png
sp"../output/Mode_n_00080358_t_1.840006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00081492_t_1.850004e+01.dat.png
sp"../output/Mode_n_00081492_t_1.850004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00082626_t_1.860003e+01.dat.png
sp"../output/Mode_n_00082626_t_1.860003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00083760_t_1.870000e+01.dat.png
sp"../output/Mode_n_00083760_t_1.870000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00084895_t_1.880000e+01.dat.png
sp"../output/Mode_n_00084895_t_1.880000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00086032_t_1.890007e+01.dat.png
sp"../output/Mode_n_00086032_t_1.890007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00087170_t_1.900008e+01.dat.png
sp"../output/Mode_n_00087170_t_1.900008e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00088310_t_1.910006e+01.dat.png
sp"../output/Mode_n_00088310_t_1.910006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00089453_t_1.920006e+01.dat.png
sp"../output/Mode_n_00089453_t_1.920006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00090600_t_1.930007e+01.dat.png
sp"../output/Mode_n_00090600_t_1.930007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00091776_t_1.940006e+01.dat.png
sp"../output/Mode_n_00091776_t_1.940006e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00093105_t_1.950007e+01.dat.png
sp"../output/Mode_n_00093105_t_1.950007e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00094613_t_1.960002e+01.dat.png
sp"../output/Mode_n_00094613_t_1.960002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00096257_t_1.970004e+01.dat.png
sp"../output/Mode_n_00096257_t_1.970004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00097896_t_1.980004e+01.dat.png
sp"../output/Mode_n_00097896_t_1.980004e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00099364_t_1.990005e+01.dat.png
sp"../output/Mode_n_00099364_t_1.990005e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00100751_t_2.000001e+01.dat.png
sp"../output/Mode_n_00100751_t_2.000001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00102156_t_2.010000e+01.dat.png
sp"../output/Mode_n_00102156_t_2.010000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00103725_t_2.020002e+01.dat.png
sp"../output/Mode_n_00103725_t_2.020002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00105542_t_2.030002e+01.dat.png
sp"../output/Mode_n_00105542_t_2.030002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00107470_t_2.040002e+01.dat.png
sp"../output/Mode_n_00107470_t_2.040002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00109832_t_2.050003e+01.dat.png
sp"../output/Mode_n_00109832_t_2.050003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00112670_t_2.060000e+01.dat.png
sp"../output/Mode_n_00112670_t_2.060000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00115602_t_2.070002e+01.dat.png
sp"../output/Mode_n_00115602_t_2.070002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00119198_t_2.080000e+01.dat.png
sp"../output/Mode_n_00119198_t_2.080000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00122704_t_2.090003e+01.dat.png
sp"../output/Mode_n_00122704_t_2.090003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00125829_t_2.100001e+01.dat.png
sp"../output/Mode_n_00125829_t_2.100001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00130016_t_2.110002e+01.dat.png
sp"../output/Mode_n_00130016_t_2.110002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00134627_t_2.120002e+01.dat.png
sp"../output/Mode_n_00134627_t_2.120002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00138539_t_2.130001e+01.dat.png
sp"../output/Mode_n_00138539_t_2.130001e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00141470_t_2.140002e+01.dat.png
sp"../output/Mode_n_00141470_t_2.140002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00145332_t_2.150002e+01.dat.png
sp"../output/Mode_n_00145332_t_2.150002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00149704_t_2.160002e+01.dat.png
sp"../output/Mode_n_00149704_t_2.160002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00153175_t_2.170003e+01.dat.png
sp"../output/Mode_n_00153175_t_2.170003e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00155747_t_2.180002e+01.dat.png
sp"../output/Mode_n_00155747_t_2.180002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00158121_t_2.190002e+01.dat.png
sp"../output/Mode_n_00158121_t_2.190002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00162371_t_2.200002e+01.dat.png
sp"../output/Mode_n_00162371_t_2.200002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00165706_t_2.210002e+01.dat.png
sp"../output/Mode_n_00165706_t_2.210002e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'
set output "../output/Mode_n_00169620_t_2.220000e+01.dat.png
sp"../output/Mode_n_00169620_t_2.220000e+01.dat" u 3:4:($3!=0 && $4!=0 ? $5:1/0) w i lw 10 lc rgb 'black'


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/GenerateEulerMesh.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// GenerateEulerMesh(): a procedure to determine the number of the Euler meshes 
//                      and to secure the necessary memory, just before 
//                      the down conversion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


void GenerateEulerMesh(void) {
	//get minimum length of mesh from Lagrange code
	double Length;
	int ii;
	//MeshLength = 100./L0;
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;

	im_Eu = 2.*R_Length / MeshLength;
	jm_Eu = 2.*R_Length / MeshLength;
	km_Eu = 2.*R_Length / MeshLength;




	printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
	if (im_Eu > convert_max) {
		printf("******Mesh number reduce******\n");
		printf("Mesh ratio: %.5f\n", (double)(im_Eu / convert_max));
		im_Eu = convert_max; jm_Eu = convert_max; km_Eu = convert_max;
		//int im0 = pow(2, max_down_count);
		//while (im_Eu % im0 != 0) { im_Eu++; jm_Eu++; km_Eu++; }
		DX = 2.*R_Length / (double)im_Eu; DY = 2.*R_Length / (double)jm_Eu; DZ = 2.*R_Length / (double)km_Eu; MeshLength = 2.*R_Length / (double)im_Eu;
		im_Eu += 2; jm_Eu += 2; km_Eu += 2;
		printf("im_Eu = %d, jm_Eu = %d, km_Eu = %d MaxMesh = %d\n", im_Eu, jm_Eu, km_Eu, convert_max);
		printf("R_Length = %e MeshLength = %e\n", R_Length, MeshLength);
	}


	//set matrix

	X_Eu = (double *)malloc(sizeof(double)*im_Eu + 1);
	Y_Eu = (double *)malloc(sizeof(double)*jm_Eu + 1);
	Z_Eu = (double *)malloc(sizeof(double)*km_Eu + 1);
	Down1D = (double *)malloc(sizeof(double)*im_Eu + 1);

	unew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	vnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	wnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Tinew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Tenew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Trnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Nnew_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	atomicnum_Eu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	//MatSize_Eu = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Down3D = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	rhonew_Down = (double ***)malloc3D(sizeof(double), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	Flag_NotExist_u = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_v = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_w = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	Flag_NotExist_center = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	MeshNumberOnLagrange_u_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_u_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_v_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_w_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_i = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_j = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	MeshNumberOnLagrange_center_k = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);
	passEu = (int ***)malloc3D(sizeof(int), im_Eu + 1, jm_Eu + 1, km_Eu + 1);

	printf("size = %d\t", malloc_usable_size(unew_Eu));
	printf("sizeof(double *) = %d\t", sizeof(double *));
	printf("size = %d\n", malloc_usable_size(unew_Eu));

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) { X_Eu[i_Eu] = -R_Length + ((double)i_Eu - 2.)*DX; }
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) { Y_Eu[j_Eu] = -R_Length + ((double)j_Eu - 2.)*DY; }
	for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) { Z_Eu[k_Eu] = -R_Length + ((double)k_Eu - 2.)*DZ; }

	//set grid

	variables_pointer_Eu[0] = &unew_Eu[0][0][0];
	variables_pointer_Eu[1] = &vnew_Eu[0][0][0];
	variables_pointer_Eu[2] = &wnew_Eu[0][0][0];
	variables_pointer_Eu[3] = &Tinew_Eu[0][0][0];
	variables_pointer_Eu[4] = &Tenew_Eu[0][0][0];
	variables_pointer_Eu[5] = &Trnew_Eu[0][0][0];
	variables_pointer_Eu[6] = &rhonew_Eu[0][0][0];
	variables_pointer_Eu[7] = &Nnew_Eu[0][0][0];

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				unew_Eu[i_Eu][j_Eu][k_Eu] = 0.; vnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; wnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
				rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.;
			}
		}
	}



}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/Interpolation.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "Interpolation.cpp"                                                                       
//                                                                                       
// Interpolation(): a procedure to interpolate the data on the Lagrangian mesh to 
//                  the meshes on the Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include<omp.h>

void Interpolation(void){

	int i, j, k, kin;
	int i_La, j_La, k_La, k_La2;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	double X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center;
	double dist_i_j_k, dist_ip1_j_k, dist_i_jp1_k, dist_ip1_jp1_k, dist_i_j_kp1, dist_ip1_j_kp1, dist_i_jp1_kp1, dist_ip1_jp1_kp1;
	double Cx, Cy, Cz, Cr, sum;
	J_Eu = pow(MeshLength, 3.);
	
	#pragma omp parallel for private(j_Eu,k_Eu,i_La,j_La,k_La, k_La2, Cx, Cy, Cz, Cr, k, j, i, kin,  X_u, Y_u, Z_u, X_v, Y_v, Z_v, X_w, Y_w, Z_w, X_center, Y_center, Z_center, sum, dist_i_j_k,dist_ip1_j_k,dist_i_jp1_k,dist_ip1_jp1_k,dist_i_j_kp1,dist_ip1_j_kp1,dist_i_jp1_kp1,dist_ip1_jp1_kp1)
	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		X_u = X_Eu[i_Eu];	X_v = X_Eu[i_Eu] + 0.5*DX;	X_w = X_Eu[i_Eu] + 0.5*DX; X_center = X_Eu[i_Eu] + 0.5*DX;	
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			Y_u = Y_Eu[j_Eu] + 0.5*DY;	Y_v = Y_Eu[j_Eu];	Y_w = Y_Eu[j_Eu] + 0.5*DY; Y_center = Y_Eu[j_Eu] + 0.5*DY;
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Z_u = Z_Eu[k_Eu] + 0.5*DZ;	Z_v = Z_Eu[k_Eu] + 0.5*DZ;	Z_w = Z_Eu[k_Eu]; Z_center = Z_Eu[k_Eu] + 0.5*DZ;

				//for u
				if (Flag_NotExist_u[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];

					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_u - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_u - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_u - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_u - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);
					
					dist_i_j_k = pow(dist_i_j_k, 2.);
					dist_ip1_j_k = pow(dist_ip1_j_k, 2.);
					dist_i_jp1_k = pow(dist_i_jp1_k, 2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k, 2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1, 2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1, 2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1, 2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1, 2.);

					unew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*unew_La[k_La][j_La][i_La] + dist_ip1_j_k * unew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * unew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * unew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * unew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * unew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * unew_La[k_La2][j_La + 1][i_La + 1]);
				}


				//for v
				if (Flag_NotExist_v[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_v - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_v - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_v - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_v - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					vnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*vnew_La[k_La][j_La][i_La] + dist_ip1_j_k * vnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * vnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * vnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * vnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * vnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * vnew_La[k_La2][j_La + 1][i_La + 1]);					
				}

				//for w
				if (Flag_NotExist_w[i_Eu][j_Eu][k_Eu] == 1) {
					i_La = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
					if (k_La == km_La) { k_La2 = 1; }
					else { k_La2 = k_La + 1; }

					dist_i_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La], 2.))) + eps);
					dist_ip1_j_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_k = 1. / (fabs(sqrt(pow(X_w - X_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La][j_La + 1][i_La + 1], 2.))) + eps);
					dist_i_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La], 2.))) + eps);
					dist_ip1_j_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La][i_La + 1], 2.))) + eps);
					dist_i_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La], 2.))) + eps);
					dist_ip1_jp1_kp1 = 1. / (fabs(sqrt(pow(X_w - X_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Y_w - Y_La[k_La2][j_La + 1][i_La + 1], 2.) + pow(Z_w - Z_La[k_La2][j_La + 1][i_La + 1], 2.))) + eps);

					dist_i_j_k = pow(dist_i_j_k,2.);
					dist_ip1_j_k = pow(dist_ip1_j_k,2.);
					dist_i_jp1_k = pow(dist_i_jp1_k,2.);
					dist_ip1_jp1_k = pow(dist_ip1_jp1_k,2.);
					dist_i_j_kp1 = pow(dist_i_j_kp1,2.);
					dist_ip1_j_kp1 = pow(dist_ip1_j_kp1,2.);
					dist_i_jp1_kp1 = pow(dist_i_jp1_kp1,2.);
					dist_ip1_jp1_kp1 = pow(dist_ip1_jp1_kp1,2.);

					wnew_Eu[i_Eu][j_Eu][k_Eu] = (1. / (dist_i_j_k + dist_ip1_j_k + dist_i_jp1_k + dist_ip1_jp1_k + dist_i_j_kp1 + dist_ip1_j_kp1 + dist_i_jp1_kp1 + dist_ip1_jp1_kp1))
						*(dist_i_j_k*wnew_La[k_La][j_La][i_La] + dist_ip1_j_k * wnew_La[k_La][j_La][i_La + 1] + dist_i_jp1_k * wnew_La[k_La][j_La + 1][i_La] + dist_ip1_jp1_k * wnew_La[k_La][j_La + 1][i_La + 1] + dist_i_j_kp1 * wnew_La[k_La2][j_La][i_La] + dist_ip1_j_kp1 * wnew_La[k_La2][j_La][i_La + 1] + dist_i_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La] + dist_ip1_jp1_kp1 * wnew_La[k_La2][j_La + 1][i_La + 1]);
				}

				//for center
				if (Flag_NotExist_center[i_Eu][j_Eu][k_Eu] == 1) {
				
					i_La = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
					j_La = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
					k_La = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];

					

					if (VCell[k_La][j_La][i_La] < J_Eu) {
						sum = 0.;
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									sum += pow(Cr, 2.);
								}
							}
						}
						for (k = k_La - 1; k <= k_La + 1; k++) {
							for (j = j_La - 1; j <= j_La + 1; j++) {
								for (i = i_La - 1; i <= i_La + 1; i++) {
									if (i == 1 || i == im_La - 1)continue;
									if (j == 1 || j == jm_La - 1)continue;
									if (k == 0) { kin = km_La; }
									else if (k == km_La + 1) { kin = 1; }
									else { kin = k; }
									Cx = X_center - X_La_center[kin][j][i]; Cy = Y_center - Y_La_center[kin][j][i]; Cz = Z_center - Z_La_center[kin][j][i];
									Cr = 1 / sqrt(Cx*Cx + Cy * Cy + Cz * Cz);
									Tinew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tinew_La[kin][j][i];
									Tenew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Tenew_La[kin][j][i];
									Trnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr*Trnew_La[kin][j][i];
									rhonew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* rhonew_La[kin][j][i];
									Nnew_Eu[i_Eu][j_Eu][k_Eu] += (1 / sum)*Cr*Cr* Nnew_La[kin][j][i];
								}
							}
						}
					}
					else {
						rhonew_Eu[i_Eu][j_Eu][k_Eu] = rhonew_La[k_La][j_La][i_La];
						Nnew_Eu[i_Eu][j_Eu][k_Eu] = Nnew_La[k_La][j_La][i_La];
						Tinew_Eu[i_Eu][j_Eu][k_Eu] = Tinew_La[k_La][j_La][i_La];
						Tenew_Eu[i_Eu][j_Eu][k_Eu] = Tenew_La[k_La][j_La][i_La];
						Trnew_Eu[i_Eu][j_Eu][k_Eu] = Trnew_La[k_La][j_La][i_La];
					}				

				}

			}
		}
	}

	X_Eu[1] = X_Eu[2] - DX; X_Eu[0] = X_Eu[1] - DX;
	Y_Eu[1] = Y_Eu[2] - DY; Y_Eu[0] = Y_Eu[1] - DY;
	Z_Eu[1] = Z_Eu[2] - DZ; Z_Eu[0] = Z_Eu[1] - DZ;
	X_Eu[im_Eu] = X_Eu[im_Eu - 1] + DX;
	Y_Eu[im_Eu] = Y_Eu[jm_Eu - 1] + DY;
	Z_Eu[km_Eu] = Z_Eu[km_Eu - 1] + DZ;
	
	//boundary condition
	#pragma omp parallel for private(j_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			rhonew_Eu[i_Eu][j_Eu][1] = 2.*rhonew_Eu[i_Eu][j_Eu][2] - rhonew_Eu[i_Eu][j_Eu][3];
			Nnew_Eu[i_Eu][j_Eu][1] = 2.*Nnew_Eu[i_Eu][j_Eu][2] - Nnew_Eu[i_Eu][j_Eu][3];
			Tinew_Eu[i_Eu][j_Eu][1] = 2.*Tinew_Eu[i_Eu][j_Eu][2] - Tinew_Eu[i_Eu][j_Eu][3];
			Tenew_Eu[i_Eu][j_Eu][1] = 2.*Tenew_Eu[i_Eu][j_Eu][2] - Tenew_Eu[i_Eu][j_Eu][3];
			Trnew_Eu[i_Eu][j_Eu][1] = 2.*Trnew_Eu[i_Eu][j_Eu][2] - Trnew_Eu[i_Eu][j_Eu][3];
			vnew_Eu[i_Eu][j_Eu][1] = vnew_Eu[i_Eu][j_Eu][2];
			unew_Eu[i_Eu][j_Eu][1] = unew_Eu[i_Eu][j_Eu][2];

			rhonew_Eu[i_Eu][j_Eu][0] = rhonew_Eu[i_Eu][j_Eu][1];
			Nnew_Eu[i_Eu][j_Eu][0] = Nnew_Eu[i_Eu][j_Eu][1];
			Tinew_Eu[i_Eu][j_Eu][0] = Tinew_Eu[i_Eu][j_Eu][1];
			Tenew_Eu[i_Eu][j_Eu][0] = Tenew_Eu[i_Eu][j_Eu][1];
			Trnew_Eu[i_Eu][j_Eu][0] = Trnew_Eu[i_Eu][j_Eu][1];
			vnew_Eu[i_Eu][j_Eu][0] = vnew_Eu[i_Eu][j_Eu][1];
			unew_Eu[i_Eu][j_Eu][0] = unew_Eu[i_Eu][j_Eu][1];

			rhonew_Eu[i_Eu][j_Eu][km_Eu] = 2.*rhonew_Eu[i_Eu][j_Eu][km_Eu - 1] - rhonew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Nnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Nnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Nnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tinew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tinew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tinew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Tenew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Tenew_Eu[i_Eu][j_Eu][km_Eu - 1] - Tenew_Eu[i_Eu][j_Eu][km_Eu - 2];
			Trnew_Eu[i_Eu][j_Eu][km_Eu] = 2.*Trnew_Eu[i_Eu][j_Eu][km_Eu - 1] - Trnew_Eu[i_Eu][j_Eu][km_Eu - 2];
			vnew_Eu[i_Eu][j_Eu][km_Eu] = vnew_Eu[i_Eu][j_Eu][km_Eu - 1];
			unew_Eu[i_Eu][j_Eu][km_Eu] = unew_Eu[i_Eu][j_Eu][km_Eu - 1];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[i_Eu][1][k_Eu] = 2.*rhonew_Eu[i_Eu][2][k_Eu] - rhonew_Eu[i_Eu][3][k_Eu];
			Nnew_Eu[i_Eu][1][k_Eu] = 2.*Nnew_Eu[i_Eu][2][k_Eu] - Nnew_Eu[i_Eu][3][k_Eu];
			Tinew_Eu[i_Eu][1][k_Eu] = 2.*Tinew_Eu[i_Eu][2][k_Eu] - Tinew_Eu[i_Eu][3][k_Eu];
			Tenew_Eu[i_Eu][1][k_Eu] = 2.*Tenew_Eu[i_Eu][2][k_Eu] - Tenew_Eu[i_Eu][3][k_Eu];
			Trnew_Eu[i_Eu][1][k_Eu] = 2.*Trnew_Eu[i_Eu][2][k_Eu] - Trnew_Eu[i_Eu][3][k_Eu];
			unew_Eu[i_Eu][1][k_Eu] = unew_Eu[i_Eu][2][k_Eu];
			vnew_Eu[i_Eu][1][k_Eu] = vnew_Eu[i_Eu][2][k_Eu];
			wnew_Eu[i_Eu][1][k_Eu] = wnew_Eu[i_Eu][2][k_Eu];

			rhonew_Eu[i_Eu][0][k_Eu] = rhonew_Eu[i_Eu][1][k_Eu];
			Nnew_Eu[i_Eu][0][k_Eu] = Nnew_Eu[i_Eu][1][k_Eu];
			Tinew_Eu[i_Eu][0][k_Eu] = Tinew_Eu[i_Eu][1][k_Eu];
			Tenew_Eu[i_Eu][0][k_Eu] = Tenew_Eu[i_Eu][1][k_Eu];
			Trnew_Eu[i_Eu][0][k_Eu] = Trnew_Eu[i_Eu][1][k_Eu];
			unew_Eu[i_Eu][0][k_Eu] = unew_Eu[i_Eu][1][k_Eu];
			vnew_Eu[i_Eu][0][k_Eu] = vnew_Eu[i_Eu][1][k_Eu];
			wnew_Eu[i_Eu][0][k_Eu] = wnew_Eu[i_Eu][1][k_Eu];

			rhonew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*rhonew_Eu[i_Eu][jm_Eu - 1][k_Eu] - rhonew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Nnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Nnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Nnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tinew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tinew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tinew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Tenew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Tenew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Tenew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			Trnew_Eu[i_Eu][jm_Eu][k_Eu] = 2.*Trnew_Eu[i_Eu][jm_Eu - 1][k_Eu] - Trnew_Eu[i_Eu][jm_Eu - 2][k_Eu];
			unew_Eu[i_Eu][jm_Eu][k_Eu] = unew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			vnew_Eu[i_Eu][jm_Eu][k_Eu] = vnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
			wnew_Eu[i_Eu][jm_Eu][k_Eu] = wnew_Eu[i_Eu][jm_Eu - 1][k_Eu];
		}
	}

	#pragma omp parallel for private(k_Eu)
	for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
		for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
			rhonew_Eu[1][j_Eu][k_Eu] = 2.*rhonew_Eu[2][j_Eu][k_Eu] - rhonew_Eu[3][j_Eu][k_Eu];
			Nnew_Eu[1][j_Eu][k_Eu] = 2.*Nnew_Eu[2][j_Eu][k_Eu] - Nnew_Eu[3][j_Eu][k_Eu];
			Tinew_Eu[1][j_Eu][k_Eu] = 2.*Tinew_Eu[2][j_Eu][k_Eu] - Tinew_Eu[3][j_Eu][k_Eu];
			Tenew_Eu[1][j_Eu][k_Eu] = 2.*Tenew_Eu[2][j_Eu][k_Eu] - Tenew_Eu[3][j_Eu][k_Eu];
			Trnew_Eu[1][j_Eu][k_Eu] = 2.*Trnew_Eu[2][j_Eu][k_Eu] - Trnew_Eu[3][j_Eu][k_Eu];
			unew_Eu[1][j_Eu][k_Eu] = unew_Eu[2][j_Eu][k_Eu];
			vnew_Eu[1][j_Eu][k_Eu] = vnew_Eu[2][j_Eu][k_Eu];
			wnew_Eu[1][j_Eu][k_Eu] = wnew_Eu[2][j_Eu][k_Eu];

			rhonew_Eu[0][j_Eu][k_Eu] = rhonew_Eu[1][j_Eu][k_Eu];
			Nnew_Eu[0][j_Eu][k_Eu] = Nnew_Eu[1][j_Eu][k_Eu];
			Tinew_Eu[0][j_Eu][k_Eu] = Tinew_Eu[1][j_Eu][k_Eu];
			Tenew_Eu[0][j_Eu][k_Eu] = Tenew_Eu[1][j_Eu][k_Eu];
			Trnew_Eu[0][j_Eu][k_Eu] = Trnew_Eu[1][j_Eu][k_Eu];
			unew_Eu[0][j_Eu][k_Eu] = unew_Eu[1][j_Eu][k_Eu];
			vnew_Eu[0][j_Eu][k_Eu] = vnew_Eu[1][j_Eu][k_Eu];
			wnew_Eu[0][j_Eu][k_Eu] = wnew_Eu[1][j_Eu][k_Eu];

			rhonew_Eu[im_Eu][j_Eu][k_Eu] = 2.*rhonew_Eu[im_Eu - 1][j_Eu][k_Eu] - rhonew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Nnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Nnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Nnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tinew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tinew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tinew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Tenew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Tenew_Eu[im_Eu - 1][j_Eu][k_Eu] - Tenew_Eu[im_Eu - 2][j_Eu][k_Eu];
			Trnew_Eu[im_Eu][j_Eu][k_Eu] = 2.*Trnew_Eu[im_Eu - 1][j_Eu][k_Eu] - Trnew_Eu[im_Eu - 2][j_Eu][k_Eu];
			unew_Eu[im_Eu][j_Eu][k_Eu] = unew_Eu[im_Eu - 1][j_Eu][k_Eu];
			vnew_Eu[im_Eu][j_Eu][k_Eu] = vnew_Eu[im_Eu - 1][j_Eu][k_Eu];
			wnew_Eu[im_Eu][j_Eu][k_Eu] = wnew_Eu[im_Eu - 1][j_Eu][k_Eu];
		}
	}

	#pragma omp parallel for private(j_Eu,k_Eu)
	for (i_Eu = 1; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 1; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 1; k_Eu <= km_Eu; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu]<0.) { rhonew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Nnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Nnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tinew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Tenew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Tenew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
				if (Trnew_Eu[i_Eu][j_Eu][k_Eu]<0.) { Trnew_Eu[i_Eu][j_Eu][k_Eu] = 0.; }
			}
		}
	}


}












==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/MeshSearch.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "MeshSearch.cpp"                                                                       
//                                                                                       
// MeshSearch(): a procedure to examine the location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z):
//    A function of the judgment the relationship between faces and points.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"


double Adot_BcrossC(double,double,double,double,double,double,double,double,double);


void MeshSearch(void){
	//k_Eu and l_Eu is mesh number of Euler code
	//calcurate coordinate of defining point
	int i_Eu, j_Eu, k_Eu, i_La, j_La, k_La, Flag;
	int xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn;
	double vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z;
	double vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z;
	double vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z;
	double vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z;
	double vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z;
	double vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z;
	double vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z;
	double vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z;
	double vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z;
	double vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z;
	double vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z;
	double vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z;
	double vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z;
	double vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z;
	double vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z;
	double vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z;
	double vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z;
	double vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z;
	double vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z;
	double vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z;
	double vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z;
	double vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z;
	double vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z;
	double vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z;
	double vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z;
	double vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z;
	double vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z;
	double vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z;
	double vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z;
	double vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z;
	double vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z;
	double vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z;
	double vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z;
	double vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z;
	double vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z;
	double vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z;
	double vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z;
	double vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z;
	double vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z;
	double vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z;
	double vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z;
	double vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z;
	double vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z;
	double vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z;
	double vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z;
	double vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z;
	double vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z;
	double vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z;
	double V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48;
	Flag = 0;
	
#pragma omp parallel for private(k_Eu, j_Eu, i_Eu, j_La, i_La, xLneari, yLnearj, zLneark, kmin, kmax, jmin, jmax, imin, imax, needn, vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z, vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z, vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z, vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z, vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z, vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z, vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z, vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z, vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z, vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z, vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z, vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z, vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z, vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z, vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z, vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z, vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z, vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z, vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z, vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z, vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z, vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z, vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z, vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z, vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z, vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z, vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z, vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z, vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z, vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z, vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z, vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z, vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z, vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z, vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z, vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z, vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z, vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z, vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z, vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z, vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z, vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z, vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z, vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z, vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z, vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z, vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z, vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z, V1dotV1crossV1, V2dotV2crossV2, V3dotV3crossV3, V4dotV4crossV4, V5dotV5crossV5, V6dotV6crossV6, V7dotV7crossV7, V8dotV8crossV8, V9dotV9crossV9, V10dotV10crossV10, V11dotV11crossV11, V12dotV12crossV12, V13dotV13crossV13, V14dotV14crossV14, V15dotV15crossV15, V16dotV16crossV16, V17dotV17crossV17, V18dotV18crossV18, V19dotV19crossV19, V20dotV20crossV20, V21dotV21crossV21, V22dotV22crossV22, V23dotV23crossV23, V24dotV24crossV24, V25dotV25crossV25, V26dotV26crossV26, V27dotV27crossV27, V28dotV28crossV28, V29dotV29crossV29, V30dotV30crossV30, V31dotV31crossV31, V32dotV32crossV32, V33dotV33crossV33, V34dotV34crossV34, V35dotV35crossV35, V36dotV36crossV36, V37dotV37crossV37, V38dotV38crossV38, V39dotV39crossV39, V40dotV40crossV40, V41dotV41crossV41, V42dotV42crossV42, V43dotV43crossV43, V44dotV44crossV44, V45dotV45crossV45, V46dotV46crossV46, V47dotV47crossV47, V48dotV48crossV48)
	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {
			for (i_La = 2; i_La < im_La - 1; i_La++) {			

				if (X_La[k_La][j_La][i_La] > 1.5*R_Length || X_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Y_La[k_La][j_La][i_La] > 1.5*R_Length || Y_La[k_La][j_La][i_La] < -1.5*R_Length)continue;
				if (Z_La[k_La][j_La][i_La] > 1.5*R_Length || Z_La[k_La][j_La][i_La] < -1.5*R_Length)continue;

				xLneari = (int)((X_La_center[k_La][j_La][i_La] - X_Eu[2]) / MeshLength) + 2;
				yLnearj = (int)((Y_La_center[k_La][j_La][i_La] - Y_Eu[2]) / MeshLength) + 2;
				zLneark = (int)((Z_La_center[k_La][j_La][i_La] - Z_Eu[2]) / MeshLength) + 2;
				needn = (int)(highL[k_La][j_La][i_La] / MeshLength);

				printf("k_La = %d j_La = %d i_La = %d X:%e Y:%e Z:%e Needn:%d Euler[i:%d j:%d k:%d] Flag:%d\n", k_La, j_La, i_La, X_La_center[k_La][j_La][i_La], Y_La_center[k_La][j_La][i_La], Z_La_center[k_La][j_La][i_La], needn, xLneari, yLnearj, zLneark, Flag);
				
				if (needn < 0.1*im_Eu) { needn = 0.1*im_Eu; }

				//for u
				//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
				vector1_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector1_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector1_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector1_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector1_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector1_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector2_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector2_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector2_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector2_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector2_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector2_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector3_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector3_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector3_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector3_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector3_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector3_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector4_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector4_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La + 1];
				vector4_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector4_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
				vector5_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector5_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector5_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector6_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector6_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector6_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector7_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector7_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector7_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector8_1_X = vector4_2_X;
				vector8_1_Y = vector4_2_Y;
				vector8_1_Z = vector4_2_Z;
				vector8_2_X = vector4_1_X;
				vector8_2_Y = vector4_1_Y;
				vector8_2_Z = vector4_1_Z;

				//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
				vector9_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector9_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector9_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector10_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector10_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector10_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector11_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector11_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector11_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector12_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La + 1];
				vector12_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La + 1];
				vector12_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La + 1];
				vector12_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La][i_La + 1];
				vector12_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La][i_La + 1];
				vector12_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La][i_La + 1];

				//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
				vector13_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector13_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector13_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector13_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector14_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector14_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector14_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector14_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector14_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector14_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector15_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector15_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector15_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector15_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector15_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector15_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector16_1_X = vector12_2_X;
				vector16_1_Y = vector12_2_Y;
				vector16_1_Z = vector12_2_Z;
				vector16_2_X = vector12_1_X;
				vector16_2_Y = vector12_1_Y;
				vector16_2_Z = vector12_1_Z;

				//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
				vector17_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector17_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector17_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];
				vector17_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector17_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector17_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				vector18_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector18_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector18_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La][i_La];
				vector18_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La][i_La];
				vector18_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La][i_La];

				vector19_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector19_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector19_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];
				vector19_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector19_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector19_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];

				vector20_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector20_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector20_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector20_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector20_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector20_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
				vector21_1_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_1_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector21_2_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector22_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_X = X_La[k_La2][j_La][i_La + 1] - X_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Y = Y_La[k_La2][j_La][i_La + 1] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector22_2_Z = Z_La[k_La2][j_La][i_La + 1] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector23_1_X = X_La[k_La2][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Y = Y_La[k_La2][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_1_Z = Z_La[k_La2][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector23_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				vector24_1_X = vector20_2_X;
				vector24_1_Y = vector20_2_Y;
				vector24_1_Z = vector20_2_Z;
				vector24_2_X = vector20_1_X;
				vector24_2_Y = vector20_1_Y;
				vector24_2_Z = vector20_1_Z;

				//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
				vector25_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector25_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector25_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];
				vector25_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector25_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector25_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector26_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector26_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector26_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector26_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La][i_La];
				vector26_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La][i_La];
				vector26_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La][i_La];

				vector27_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector27_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector27_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector27_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector28_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];
				vector28_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La + 1][i_La];
				vector28_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La + 1][i_La];
				vector28_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La + 1][i_La];

				//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
				vector29_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector29_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector29_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector29_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector30_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector30_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector30_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector30_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector31_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector31_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector31_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector31_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector32_1_X = vector28_2_X;
				vector32_1_Y = vector28_2_Y;
				vector32_1_Z = vector28_2_Z;
				vector32_2_X = vector28_1_X;
				vector32_2_Y = vector28_1_Y;
				vector32_2_Z = vector28_1_Z;

				//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
				vector33_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector33_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector33_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector33_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector33_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector33_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];

				vector34_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];
				vector34_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector34_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector34_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector35_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La][j_La][i_La];
				vector35_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La][j_La][i_La];
				vector35_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La][j_La][i_La];
				vector35_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La][i_La];
				vector35_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La][i_La];
				vector35_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La][i_La];

				vector36_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La];
				vector36_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La];
				vector36_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La];
				vector36_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La];
				vector36_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La];
				vector36_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La];

				//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
				vector37_1_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector37_1_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector37_1_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];
				vector37_2_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector37_2_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector37_2_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector38_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector38_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector38_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector38_2_X = X_La[k_La][j_La][i_La + 1] - X_La[k_La2][j_La][i_La + 1];
				vector38_2_Y = Y_La[k_La][j_La][i_La + 1] - Y_La[k_La2][j_La][i_La + 1];
				vector38_2_Z = Z_La[k_La][j_La][i_La + 1] - Z_La[k_La2][j_La][i_La + 1];

				vector39_1_X = X_La[k_La2][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_1_Y = Y_La[k_La2][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_1_Z = Z_La[k_La2][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];
				vector39_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La][i_La + 1];
				vector39_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La][i_La + 1];
				vector39_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La][i_La + 1];

				vector40_1_X = vector36_2_X;
				vector40_1_Y = vector36_2_Y;
				vector40_1_Z = vector36_2_Z;
				vector40_2_X = vector36_1_X;
				vector40_2_Y = vector36_1_Y;
				vector40_2_Z = vector36_1_Z;

				//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
				vector41_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];
				vector41_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector41_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector42_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector42_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La][j_La + 1][i_La + 1];
				vector42_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La][j_La + 1][i_La + 1];

				vector43_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La][j_La + 1][i_La + 1];
				vector43_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La][j_La + 1][i_La + 1];
				vector43_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La][j_La + 1][i_La + 1];

				vector44_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La + 1];
				vector44_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La + 1];

				//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
				vector45_1_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector45_1_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector45_1_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector45_2_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector45_2_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector45_2_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];

				vector46_1_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_1_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_1_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];
				vector46_2_X = X_La[k_La][j_La + 1][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector46_2_Y = Y_La[k_La][j_La + 1][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector46_2_Z = Z_La[k_La][j_La + 1][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector47_1_X = X_La[k_La2][j_La + 1][i_La + 1] - X_La[k_La2][j_La + 1][i_La];
				vector47_1_Y = Y_La[k_La2][j_La + 1][i_La + 1] - Y_La[k_La2][j_La + 1][i_La];
				vector47_1_Z = Z_La[k_La2][j_La + 1][i_La + 1] - Z_La[k_La2][j_La + 1][i_La];
				vector47_2_X = X_La_center[k_La][j_La][i_La] - X_La[k_La2][j_La + 1][i_La];
				vector47_2_Y = Y_La_center[k_La][j_La][i_La] - Y_La[k_La2][j_La + 1][i_La];
				vector47_2_Z = Z_La_center[k_La][j_La][i_La] - Z_La[k_La2][j_La + 1][i_La];

				vector48_1_X = vector44_2_X;
				vector48_1_Y = vector44_2_Y;
				vector48_1_Z = vector44_2_Z;
				vector48_2_X = vector44_1_X;
				vector48_2_Y = vector44_1_Y;
				vector48_2_Z = vector44_1_Z;

				//kmin = zLneark - 1.5 * needn;
				//if (kmin < 2) { kmin = 2; }
				//if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				//kmax = zLneark + 1.5 * needn + 1;
				//if (kmax < 2) { kmax = 2; }
				//if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				//jmin = yLnearj - 1.5 * needn;
				//if (jmin < 2) { jmin = 2; }
				//if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				//jmax = yLnearj + 1.5 * needn + 1;
				//if (jmax < 2) { jmax = 2; }
				//if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				//imin = xLneari - 1.5 * needn;
				//if (imin < 2) { imin = 2; }
				//if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				//imax = xLneari + 1.5 * needn + 1;
				//if (imax < 2) { imax = 2; }
				//if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				imin = 2; imax = im_Eu - 1; jmin = 2; jmax = jm_Eu - 1; kmin = 1; kmax = km_Eu - 1;

				kmin = zLneark - 1.5 * needn;
				if (kmin < 2) { kmin = 2; }
				if (kmin > km_Eu - 1) { kmin = km_Eu - 1; }
				kmax = zLneark + 1.5 * needn + 1;
				if (kmax < 2) { kmax = 2; }
				if (kmax > km_Eu - 1) { kmax = km_Eu - 1; }
				jmin = yLnearj - 1.5 * needn;
				if (jmin < 2) { jmin = 2; }
				if (jmin > jm_Eu - 1) { jmin = jm_Eu - 1; }
				jmax = yLnearj + 1.5 * needn + 1;
				if (jmax < 2) { jmax = 2; }
				if (jmax > jm_Eu - 1) { jmax = jm_Eu - 1; }
				imin = xLneari - 1.5 * needn;
				if (imin < 2) { imin = 2; }
				if (imin > im_Eu - 1) { imin = im_Eu - 1; }
				imax = xLneari + 1.5 * needn + 1;
				if (imax < 2) { imax = 2; }
				if (imax > im_Eu - 1) { imax = im_Eu - 1; }

				for (i_Eu = imin; i_Eu <= imax; i_Eu++) {
					for (j_Eu = jmin; j_Eu <= jmax; j_Eu++) {
						for (k_Eu = kmin; k_Eu <= kmax; k_Eu++) {
							passEu[i_Eu][j_Eu][k_Eu] = 1;

							//for u				
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_u[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//for v
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_v[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//for w	
							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_w[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

 			

							//for center

							//Triangular prism1	(i,j,k),(i+1,j,k),(i,j+1,k),C			
							vector1_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector1_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector1_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V1dotV1crossV1 = Adot_BcrossC(vector1_1_X, vector1_1_Y, vector1_1_Z, vector1_2_X, vector1_2_Y, vector1_2_Z, vector1_3_X, vector1_3_Y, vector1_3_Z);

							vector2_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector2_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector2_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V2dotV2crossV2 = Adot_BcrossC(vector2_1_X, vector2_1_Y, vector2_1_Z, vector2_2_X, vector2_2_Y, vector2_2_Z, vector2_3_X, vector2_3_Y, vector2_3_Z);

							vector3_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector3_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector3_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V3dotV3crossV3 = Adot_BcrossC(vector3_1_X, vector3_1_Y, vector3_1_Z, vector3_2_X, vector3_2_Y, vector3_2_Z, vector3_3_X, vector3_3_Y, vector3_3_Z);

							vector4_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector4_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector4_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V4dotV4crossV4 = Adot_BcrossC(vector4_1_X, vector4_1_Y, vector4_1_Z, vector4_2_X, vector4_2_Y, vector4_2_Z, vector4_3_X, vector4_3_Y, vector4_3_Z);

							if (V1dotV1crossV1 > 0.0 && V2dotV2crossV2 > 0.0 && V3dotV3crossV3 > 0.0 && V4dotV4crossV4 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}


							//Triangular prism2 (i+1,j+1,k),(i+1,j,k),(i,j+1,k),C				
							vector5_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector5_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V5dotV5crossV5 = Adot_BcrossC(vector5_1_X, vector5_1_Y, vector5_1_Z, vector5_2_X, vector5_2_Y, vector5_2_Z, vector5_3_X, vector5_3_Y, vector5_3_Z);

							vector6_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector6_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V6dotV6crossV6 = Adot_BcrossC(vector6_1_X, vector6_1_Y, vector6_1_Z, vector6_2_X, vector6_2_Y, vector6_2_Z, vector6_3_X, vector6_3_Y, vector6_3_Z);

							vector7_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector7_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V7dotV7crossV7 = Adot_BcrossC(vector7_1_X, vector7_1_Y, vector7_1_Z, vector7_2_X, vector7_2_Y, vector7_2_Z, vector7_3_X, vector7_3_Y, vector7_3_Z);

							vector8_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector8_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector8_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V8dotV8crossV8 = Adot_BcrossC(vector8_1_X, vector8_1_Y, vector8_1_Z, vector8_2_X, vector8_2_Y, vector8_2_Z, vector8_3_X, vector8_3_Y, vector8_3_Z);

							if (V5dotV5crossV5 > 0.0 && V6dotV6crossV6 > 0.0 && V7dotV7crossV7 > 0.0 && V8dotV8crossV8 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism3	(i+1,j+1,k),(i+1,j,k),(i+1,j+1,k+1),C				
							vector9_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector9_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V9dotV9crossV9 = Adot_BcrossC(vector9_1_X, vector9_1_Y, vector9_1_Z, vector9_2_X, vector9_2_Y, vector9_2_Z, vector9_3_X, vector9_3_Y, vector9_3_Z);

							vector10_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector10_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V10dotV10crossV10 = Adot_BcrossC(vector10_1_X, vector10_1_Y, vector10_1_Z, vector10_2_X, vector10_2_Y, vector10_2_Z, vector10_3_X, vector10_3_Y, vector10_3_Z);

							vector11_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector11_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V11dotV11crossV11 = Adot_BcrossC(vector11_1_X, vector11_1_Y, vector11_1_Z, vector11_2_X, vector11_2_Y, vector11_2_Z, vector11_3_X, vector11_3_Y, vector11_3_Z);

							vector12_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector12_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector12_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La + 1];
							V12dotV12crossV12 = Adot_BcrossC(vector12_1_X, vector12_1_Y, vector12_1_Z, vector12_2_X, vector12_2_Y, vector12_2_Z, vector12_3_X, vector12_3_Y, vector12_3_Z);


							if (V9dotV9crossV9 > 0.0 && V10dotV10crossV10 > 0.0 && V11dotV11crossV11 > 0.0 && V12dotV12crossV12 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism4	(i+1,j,k+1),(i+1,j+1,k+1),(i+1,j,k),C				
							vector13_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector13_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector13_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V13dotV13crossV13 = Adot_BcrossC(vector13_1_X, vector13_1_Y, vector13_1_Z, vector13_2_X, vector13_2_Y, vector13_2_Z, vector13_3_X, vector13_3_Y, vector13_3_Z);

							vector14_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector14_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector14_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V14dotV14crossV14 = Adot_BcrossC(vector14_1_X, vector14_1_Y, vector14_1_Z, vector14_2_X, vector14_2_Y, vector14_2_Z, vector14_3_X, vector14_3_Y, vector14_3_Z);

							vector15_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector15_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector15_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V15dotV15crossV15 = Adot_BcrossC(vector15_1_X, vector15_1_Y, vector15_1_Z, vector15_2_X, vector15_2_Y, vector15_2_Z, vector15_3_X, vector15_3_Y, vector15_3_Z);

							vector16_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La + 1];
							vector16_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La + 1];
							vector16_3_Z = Z_Eu[k_Eu] + 0.5*DY - Z_La[k_La][j_La][i_La + 1];
							V16dotV16crossV16 = Adot_BcrossC(vector16_1_X, vector16_1_Y, vector16_1_Z, vector16_2_X, vector16_2_Y, vector16_2_Z, vector16_3_X, vector16_3_Y, vector16_3_Z);

							if (V13dotV13crossV13 > 0.0 && V14dotV14crossV14 > 0.0 && V15dotV15crossV15 > 0.0 && V16dotV16crossV16 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La; 
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism5	(i,j,k+1),(i,j+1,k+1),(i+1,j,k+1),C				
							vector17_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector17_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector17_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V17dotV17crossV17 = Adot_BcrossC(vector17_1_X, vector17_1_Y, vector17_1_Z, vector17_2_X, vector17_2_Y, vector17_2_Z, vector17_3_X, vector17_3_Y, vector17_3_Z);

							vector18_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector18_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector18_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V18dotV18crossV18 = Adot_BcrossC(vector18_1_X, vector18_1_Y, vector18_1_Z, vector18_2_X, vector18_2_Y, vector18_2_Z, vector18_3_X, vector18_3_Y, vector18_3_Z);

							vector19_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector19_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector19_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V19dotV19crossV19 = Adot_BcrossC(vector19_1_X, vector19_1_Y, vector19_1_Z, vector19_2_X, vector19_2_Y, vector19_2_Z, vector19_3_X, vector19_3_Y, vector19_3_Z);

							vector20_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector20_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector20_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V20dotV20crossV20 = Adot_BcrossC(vector20_1_X, vector20_1_Y, vector20_1_Z, vector20_2_X, vector20_2_Y, vector20_2_Z, vector20_3_X, vector20_3_Y, vector20_3_Z);

							if (V17dotV17crossV17 > 0.0 && V18dotV18crossV18 > 0.0 && V19dotV19crossV19 > 0.0 && V20dotV20crossV20 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism6	(i+1,j+1,k+1),(i+1,j,k+1),(i,j+1,k+1),C				
							vector21_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector21_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V21dotV21crossV21 = Adot_BcrossC(vector21_1_X, vector21_1_Y, vector21_1_Z, vector21_2_X, vector21_2_Y, vector21_2_Z, vector21_3_X, vector21_3_Y, vector21_3_Z);

							vector22_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector22_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V22dotV22crossV22 = Adot_BcrossC(vector22_1_X, vector22_1_Y, vector22_1_Z, vector22_2_X, vector22_2_Y, vector22_2_Z, vector22_3_X, vector22_3_Y, vector22_3_Z);

							vector23_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector23_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V23dotV23crossV23 = Adot_BcrossC(vector23_1_X, vector23_1_Y, vector23_1_Z, vector23_2_X, vector23_2_Y, vector23_2_Z, vector23_3_X, vector23_3_Y, vector23_3_Z);

							vector24_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector24_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector24_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V24dotV24crossV24 = Adot_BcrossC(vector24_1_X, vector24_1_Y, vector24_1_Z, vector24_2_X, vector24_2_Y, vector24_2_Z, vector24_3_X, vector24_3_Y, vector24_3_Z);

							if (V21dotV21crossV21 > 0.0 && V22dotV22crossV22 > 0.0 && V23dotV23crossV23 > 0.0 && V24dotV24crossV24 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism7	(i,j,k),(i,j+1,k),(i,j,k+1),C				
							vector25_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector25_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector25_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V25dotV25crossV25 = Adot_BcrossC(vector25_1_X, vector25_1_Y, vector25_1_Z, vector25_2_X, vector25_2_Y, vector25_2_Z, vector25_3_X, vector25_3_Y, vector25_3_Z);

							vector26_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector26_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector26_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V26dotV26crossV26 = Adot_BcrossC(vector26_1_X, vector26_1_Y, vector26_1_Z, vector26_2_X, vector26_2_Y, vector26_2_Z, vector26_3_X, vector26_3_Y, vector26_3_Z);

							vector27_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector27_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector27_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V27dotV27crossV27 = Adot_BcrossC(vector27_1_X, vector27_1_Y, vector27_1_Z, vector27_2_X, vector27_2_Y, vector27_2_Z, vector27_3_X, vector27_3_Y, vector27_3_Z);

							vector28_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector28_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector28_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V28dotV28crossV28 = Adot_BcrossC(vector28_1_X, vector28_1_Y, vector28_1_Z, vector28_2_X, vector28_2_Y, vector28_2_Z, vector28_3_X, vector28_3_Y, vector28_3_Z);

							if (V25dotV25crossV25 > 0.0 && V26dotV26crossV26 > 0.0 && V27dotV27crossV27 > 0.0 && V28dotV28crossV28 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism8	(i,j+1,k+1),(i,j,k+1),(i,j+1,k),C				
							vector29_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector29_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector29_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V29dotV29crossV29 = Adot_BcrossC(vector29_1_X, vector29_1_Y, vector29_1_Z, vector29_2_X, vector29_2_Y, vector29_2_Z, vector29_3_X, vector29_3_Y, vector29_3_Z);

							vector30_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector30_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector30_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V30dotV30crossV30 = Adot_BcrossC(vector30_1_X, vector30_1_Y, vector30_1_Z, vector30_2_X, vector30_2_Y, vector30_2_Z, vector30_3_X, vector30_3_Y, vector30_3_Z);

							vector31_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector31_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector31_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V31dotV31crossV31 = Adot_BcrossC(vector31_1_X, vector31_1_Y, vector31_1_Z, vector31_2_X, vector31_2_Y, vector31_2_Z, vector31_3_X, vector31_3_Y, vector31_3_Z);

							vector32_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La];
							vector32_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La];
							vector32_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La];
							V32dotV32crossV32 = Adot_BcrossC(vector32_1_X, vector32_1_Y, vector32_1_Z, vector32_2_X, vector32_2_Y, vector32_2_Z, vector32_3_X, vector32_3_Y, vector32_3_Z);

							if (V29dotV29crossV29 > 0.0 && V30dotV30crossV30 > 0.0 && V31dotV31crossV31 > 0.0 && V32dotV32crossV32 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism9	(i,j,k),(i,j,k+1),(i+1,j,k),C				
							vector33_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector33_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector33_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V33dotV33crossV33 = Adot_BcrossC(vector33_1_X, vector33_1_Y, vector33_1_Z, vector33_2_X, vector33_2_Y, vector33_2_Z, vector33_3_X, vector33_3_Y, vector33_3_Z);

							vector34_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector34_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector34_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V34dotV34crossV34 = Adot_BcrossC(vector34_1_X, vector34_1_Y, vector34_1_Z, vector34_2_X, vector34_2_Y, vector34_2_Z, vector34_3_X, vector34_3_Y, vector34_3_Z);

							vector35_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La][i_La];
							vector35_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La][i_La];
							vector35_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La][i_La];
							V35dotV35crossV35 = Adot_BcrossC(vector35_1_X, vector35_1_Y, vector35_1_Z, vector35_2_X, vector35_2_Y, vector35_2_Z, vector35_3_X, vector35_3_Y, vector35_3_Z);

							vector36_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector36_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector36_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V36dotV36crossV36 = Adot_BcrossC(vector36_1_X, vector36_1_Y, vector36_1_Z, vector36_2_X, vector36_2_Y, vector36_2_Z, vector36_3_X, vector36_3_Y, vector36_3_Z);

							if (V33dotV33crossV33 > 0.0 && V34dotV34crossV34 > 0.0 && V35dotV35crossV35 > 0.0 && V36dotV36crossV36 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism10	(i+1,j,k+1),(i+1,j,k),(i,j,k+1),C				
							vector37_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector37_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector37_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V37dotV37crossV37 = Adot_BcrossC(vector37_1_X, vector37_1_Y, vector37_1_Z, vector37_2_X, vector37_2_Y, vector37_2_Z, vector37_3_X, vector37_3_Y, vector37_3_Z);

							vector38_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector38_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector38_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V38dotV38crossV38 = Adot_BcrossC(vector38_1_X, vector38_1_Y, vector38_1_Z, vector38_2_X, vector38_2_Y, vector38_2_Z, vector38_3_X, vector38_3_Y, vector38_3_Z);

							vector39_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La + 1];
							vector39_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La + 1];
							vector39_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La + 1];
							V39dotV39crossV39 = Adot_BcrossC(vector39_1_X, vector39_1_Y, vector39_1_Z, vector39_2_X, vector39_2_Y, vector39_2_Z, vector39_3_X, vector39_3_Y, vector39_3_Z);

							vector40_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La][i_La];
							vector40_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La][i_La];
							vector40_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La][i_La];
							V40dotV40crossV40 = Adot_BcrossC(vector40_1_X, vector40_1_Y, vector40_1_Z, vector40_2_X, vector40_2_Y, vector40_2_Z, vector40_3_X, vector40_3_Y, vector40_3_Z);

							if (V37dotV37crossV37 > 0.0 && V38dotV38crossV38 > 0.0 && V39dotV39crossV39 > 0.0 && V40dotV40crossV40 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism11	(i+1,j+1,k),(i+1,j+1,k+1),(i,j+1,k),C				
							vector41_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector41_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V41dotV41crossV41 = Adot_BcrossC(vector41_1_X, vector41_1_Y, vector41_1_Z, vector41_2_X, vector41_2_Y, vector41_2_Z, vector41_3_X, vector41_3_Y, vector41_3_Z);

							vector42_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector42_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V42dotV42crossV42 = Adot_BcrossC(vector42_1_X, vector42_1_Y, vector42_1_Z, vector42_2_X, vector42_2_Y, vector42_2_Z, vector42_3_X, vector42_3_Y, vector42_3_Z);

							vector43_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La][j_La + 1][i_La + 1];
							vector43_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La][j_La + 1][i_La + 1];
							V43dotV43crossV43 = Adot_BcrossC(vector43_1_X, vector43_1_Y, vector43_1_Z, vector43_2_X, vector43_2_Y, vector43_2_Z, vector43_3_X, vector43_3_Y, vector43_3_Z);

							vector44_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector44_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V44dotV44crossV44 = Adot_BcrossC(vector44_1_X, vector44_1_Y, vector44_1_Z, vector44_2_X, vector44_2_Y, vector44_2_Z, vector44_3_X, vector44_3_Y, vector44_3_Z);

							if (V41dotV41crossV41 > 0.0 && V42dotV42crossV42 > 0.0 && V43dotV43crossV43 > 0.0 && V44dotV44crossV44 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}

							//Triangular prism12	(i,j+1,k+1),(i,j+1,k),(i+1,j+1,k+1),C				
							vector45_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector45_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector45_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V45dotV45crossV45 = Adot_BcrossC(vector45_1_X, vector45_1_Y, vector45_1_Z, vector45_2_X, vector45_2_Y, vector45_2_Z, vector45_3_X, vector45_3_Y, vector45_3_Z);

							vector46_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector46_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector46_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V46dotV46crossV46 = Adot_BcrossC(vector46_1_X, vector46_1_Y, vector46_1_Z, vector46_2_X, vector46_2_Y, vector46_2_Z, vector46_3_X, vector46_3_Y, vector46_3_Z);

							vector47_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La];
							vector47_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La];
							vector47_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La];
							V47dotV47crossV47 = Adot_BcrossC(vector47_1_X, vector47_1_Y, vector47_1_Z, vector47_2_X, vector47_2_Y, vector47_2_Z, vector47_3_X, vector47_3_Y, vector47_3_Z);

							vector48_3_X = X_Eu[i_Eu] + 0.5*DX - X_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Y = Y_Eu[j_Eu] + 0.5*DY - Y_La[k_La2][j_La + 1][i_La + 1];
							vector48_3_Z = Z_Eu[k_Eu] + 0.5*DZ - Z_La[k_La2][j_La + 1][i_La + 1];
							V48dotV48crossV48 = Adot_BcrossC(vector48_1_X, vector48_1_Y, vector48_1_Z, vector48_2_X, vector48_2_Y, vector48_2_Z, vector48_3_X, vector48_3_Y, vector48_3_Z);

							if (V45dotV45crossV45 > 0.0 && V46dotV46crossV46 > 0.0 && V47dotV47crossV47 > 0.0 && V48dotV48crossV48 > 0.0) {
								MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] = i_La;
								MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu] = j_La;
								MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu] = k_La;
								Flag_NotExist_center[i_Eu][j_Eu][k_Eu] = 1;
								//Flag++;
							}



						}
					}	
				}
			}					
		}
	}
}


double Adot_BcrossC(double A_X, double A_Y, double A_Z, double B_X, double B_Y, double B_Z, double C_X, double C_Y, double C_Z){
	//int a;
	//a = A_X*B_Y*C_Z + A_Y*B_X*C_X + A_Z*B_X*C_Y - (A_Z*B_Y*C_X + A_Y*B_X*C_Z + A_X*B_Z*C_Y);

	//return a;
	return A_X*B_Y*C_Z+A_Y*B_Z*C_X+A_Z*B_X*C_Y-(A_Z*B_Y*C_X+A_Y*B_X*C_Z+A_X*B_Z*C_Y);
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/boundary_set.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "boundary_set.cpp"                                                                       
//                                                                                       
// boundary_set(): a procedure to make the boundary point between DT and Al.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"
#include <omp.h>

void boundary_set(void){

	
	int i_La, j_La, k_La;

	//for material boundary between DT and Al
	index_theta = 0;
	index_phi = 0;
	index_phi2 = 0;
	index_phi3 = 0;
	BoundaryMesh_X_1[0][0] = X_La[1][2][i_boundary_1];	//i=r j=theta=0 k=phi=0
	BoundaryMesh_Y_1[0][0] = Y_La[1][2][i_boundary_1];
	BoundaryMesh_Z_1[0][0] = Z_La[1][2][i_boundary_1];

	for (k_La = 1; k_La <= km_La; k_La++) {	//k=phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_theta[j_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_theta_max[j_La] < SplitNumber_theta[j_La]) {
				SplitNumber_theta_max[j_La] = SplitNumber_theta[j_La];
			}
			Vec_X = X_La[k_La2][j_La][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La2][j_La][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La2][j_La][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];
			VecLength = sqrt(pow(Vec_X, 2.) + pow(Vec_Y, 2.) + pow(Vec_Z, 2.));
			SplitNumber_phi[k_La] = (int)(VecLength / MeshLength_down) / 3 + 1;
			if (SplitNumber_phi_max[k_La] < SplitNumber_phi[k_La]) {
				SplitNumber_phi_max[k_La] = SplitNumber_phi[k_La];
			}
		}
	}


	for (k_La = 1; k_La <= km_La; k_La++) {	//k = phi
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (j_La = 2; j_La < jm_La - 1; j_La++) {	//j=theta
			Vec_X = X_La[k_La][j_La + 1][i_boundary_1] - X_La[k_La][j_La][i_boundary_1];
			Vec_Y = Y_La[k_La][j_La + 1][i_boundary_1] - Y_La[k_La][j_La][i_boundary_1];
			Vec_Z = Z_La[k_La][j_La + 1][i_boundary_1] - Z_La[k_La][j_La][i_boundary_1];

			for (Split_theta = 0; Split_theta <= SplitNumber_theta_max[j_La] - 1; Split_theta++) {
				BoundaryMesh_X_1_theta[index_theta][k_La] = (double)Split_theta*Vec_X / (double)SplitNumber_theta_max[j_La] + X_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Y_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Y / (double)SplitNumber_theta_max[j_La] + Y_La[k_La][j_La][i_boundary_1];
				BoundaryMesh_Z_1_theta[index_theta][k_La] = (double)Split_theta*Vec_Z / (double)SplitNumber_theta_max[j_La] + Z_La[k_La][j_La][i_boundary_1];
				index_theta += 1;
			}
			BoundaryMesh_X_1_theta[index_theta][k_La] = X_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Y_1_theta[index_theta][k_La] = Y_La[k_La][j_La + 1][i_boundary_1];
			BoundaryMesh_Z_1_theta[index_theta][k_La] = Z_La[k_La][j_La + 1][i_boundary_1];
		}
		if (k_La == 1) { index_max_theta = index_theta; }
		index_theta = 0;
	}

	for (k_La = 1; k_La <= km_La; k_La++) {
		int k_La2;
		if (k_La == km_La) { k_La2 = 1; }
		else { k_La2 = k_La + 1; }
		for (index_theta = 0; index_theta <= index_max_theta; index_theta++) {
			Vec_X = BoundaryMesh_X_1_theta[index_theta][k_La2] - BoundaryMesh_X_1_theta[index_theta][k_La];
			Vec_Y = BoundaryMesh_Y_1_theta[index_theta][k_La2] - BoundaryMesh_Y_1_theta[index_theta][k_La];
			Vec_Z = BoundaryMesh_Z_1_theta[index_theta][k_La2] - BoundaryMesh_Z_1_theta[index_theta][k_La];

			for (Split_phi = 0; Split_phi <= SplitNumber_phi_max[k_La] - 1; Split_phi++) {
				BoundaryMesh_X_1[index_theta][index_phi3] = (double)Split_phi*Vec_X / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_X_1_theta[index_theta][k_La];
				BoundaryMesh_Y_1[index_theta][index_phi3] = (double)Split_phi*Vec_Y / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Y_1_theta[index_theta][k_La];
				BoundaryMesh_Z_1[index_theta][index_phi3] = (double)Split_phi*Vec_Z / (double)SplitNumber_phi_max[k_La] + BoundaryMesh_Z_1_theta[index_theta][k_La];

				index_phi += 1;
				index_phi3 = index_phi + index_max_phi;
			}

			BoundaryMesh_X_1[index_theta][index_phi3] = BoundaryMesh_X_1_theta[index_theta][k_La2];
			BoundaryMesh_Y_1[index_theta][index_phi3] = BoundaryMesh_Y_1_theta[index_theta][k_La2];
			BoundaryMesh_Z_1[index_theta][index_phi3] = BoundaryMesh_Z_1_theta[index_theta][k_La2];

			if (index_theta == 0) {
				index_phi2 += index_phi;
			}

			index_phi = 0;
			index_phi3 = 0;

		}

		index_max_phi += index_phi2;
		index_phi2 = 0;

	}

	indmax_theta[0] = index_max_theta;
	indmax_phi[0] = index_max_phi;

	printf("indmax_theta[0] = %d\n", indmax_theta[0]);
	printf("indmax_phi[0] = %d\n", indmax_phi[0]);

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/check_quantities.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "check_quantities.cpp"                                                                       
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//                                                                                       
// check_quantities(): a procedure to output the data of the transformed Euler mesh.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                       
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

double CVtf_Eu_DT(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_Eu_Al(int i, int j, int k) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_Eu[i][j][k] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_Eu[i][j][k] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}

void check_quantities(void) {
	
	int i_La, j_La, k_La;
	int i_Eu, j_Eu, k_Eu;
	int i_Eu_down, j_Eu_down, k_Eu_down;
	int i, j, k, basecount, count;

	FILE*outputUVWfile;
	FILE*outputTfile;

	outputUVWfile = fopen("../output_convert/Speed.csv", "w");
	outputTfile = fopen("../output_convert/Tempurature.csv", "w");

	fprintf(outputUVWfile, "i,j,k,X,Y,Z,u,v,w\n");
	fprintf(outputTfile, "i,j,k,X,Y,Z,Ti\n");

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				Xout = L0 * (X_Eu[i_Eu] + MeshLength_down / 2.) * 1000;
				Yout = L0 * (Y_Eu[j_Eu] + MeshLength_down / 2.) * 1000;
				Zout = L0 * (Z_Eu[k_Eu] + MeshLength_down / 2.) * 1000;
				u = u0 * unew_Eu[i_Eu][j_Eu][k_Eu];
				v = u0 * vnew_Eu[i_Eu][j_Eu][k_Eu];
				w = u0 * wnew_Eu[i_Eu][j_Eu][k_Eu];
				Ti = T0 * Tinew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.); //[k]
				Te = T0 * Tenew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				Tr = T0 * Trnew_Eu[i_Eu][j_Eu][k_Eu] / (1.602e-19*1000.);
				rho = rho0 * rhonew_Eu[i_Eu][j_Eu][k_Eu];

				fprintf(outputUVWfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, u, v, w);
				fprintf(outputTfile, "%d,%d,%d,%e,%e,%e,%e\n", i_Eu, j_Eu, k_Eu, Xout, Yout, Zout, Ti, Te, Tr);
			}                                                                                           // 1~16: The number specify the data location position in the data file.
			fprintf(outputUVWfile, "\n"); fprintf(outputTfile, "\n");
		}
	}

	for (i_Eu = 2; i_Eu <= im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu <= jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu <= km_Eu - 1; k_Eu++) {
				if (Tinew_Eu[i_Eu][j_Eu][k_Eu] == 0) {
					basecount = 0; count = 0;
					for (i = i_Eu - 1; i <= i_Eu + 1; i++) {
						for (j = j_Eu - 1; j <= j_Eu + 1; j++) {
							for (k = k_Eu - 1; k <= k_Eu + 1; k++) {
								if (i == 1 || i == im_Eu || j == 1 || j == jm_Eu || k == 1 || k == km_Eu)continue;
								basecount++;
								if (Tinew_Eu[i][j][k] != 0.) { count++; }
							}
						}
					}
					if (basecount == count) { printf("***** Ion tempurature %d %d %d *****\n", i_Eu, j_Eu, k_Eu); }
				}
			}  
		}
	}


	fclose(outputUVWfile); fclose(outputTfile);

	FILE*outputboundary;

	outputboundary = fopen("../output_convert/Euler_check_boundary.dat", "w");
	int n, m;
	for (n = 0; n<5000; n++) {
		for (m = 0; m<5000; m++) {
			fprintf(outputboundary, "%e\t%e\t%e\n", BoundaryMesh_X_1[n][m] * L0*1.e3, BoundaryMesh_Y_1[n][m] * L0*1.e3, BoundaryMesh_Z_1[n][m] * L0*1.e3);

		}
	}

	//check conservation
	totalMass_Eu = 0.;
	totalMass_Eu_down = 0.;
	J_Eu = pow(MeshLength, 3.);
	J_Eu_down = pow(MeshLength_down, 3.);

	double uC, vC, wC, Cen_SP;

	for (i_Eu = 2; i_Eu < im_Eu - 1; i_Eu++) {
		for (j_Eu = 2; j_Eu < jm_Eu - 1; j_Eu++) {
			for (k_Eu = 2; k_Eu < km_Eu - 1; k_Eu++) {
				if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.&&MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu] < i_boundary_1) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu_DT = totalK_Eu_DT + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu_DT = totalJi_Eu_DT + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu_DT = totalJe_Eu_DT + J_Eu * JV0* CVtf_Eu_DT(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu_DT = totalJr_Eu_DT + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu_DT += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
				else if (rhonew_Eu[i_Eu][j_Eu][k_Eu] != 0.) {
					uC = 0.5*(unew_Eu[i_Eu][j_Eu][k_Eu] + unew_Eu[i_Eu + 1][j_Eu][k_Eu]);
					vC = 0.5*(vnew_Eu[i_Eu][j_Eu][k_Eu] + vnew_Eu[i_Eu][j_Eu + 1][k_Eu]);
					wC = 0.5*(wnew_Eu[i_Eu][j_Eu][k_Eu] + wnew_Eu[i_Eu][j_Eu][k_Eu + 1]);
					Cen_SP = sqrt(uC*uC + vC * vC + wC * wC);
					totalK_Eu = totalK_Eu + 0.5*J_Eu*rhonew_Eu[i_Eu][j_Eu][k_Eu] * M0* pow(Cen_SP * u0, 2);
					totalJi_Eu = totalJi_Eu + 1.5*Nnew_Eu[i_Eu][j_Eu][k_Eu] * N0 * J_Eu * JV0* Tinew_Eu[i_Eu][j_Eu][k_Eu] * T0;
					totalJe_Eu = totalJe_Eu + J_Eu * JV0* CVtf_Eu_Al(i_Eu, j_Eu, k_Eu) * CV0* Tenew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb * rhonew_Eu[i_Eu][j_Eu][k_Eu] * rho0;
					totalJr_Eu = totalJr_Eu + 4.* sigma*pow(Trnew_Eu[i_Eu][j_Eu][k_Eu] * T0 / kb, 4.) *J_Eu * JV0 / C;
					totalDTMass_Eu += rhonew_Eu[i_Eu][j_Eu][k_Eu] * J_Eu*M0;
					//totalJ += J_Eu * JV0;
				}
						
			}
		}
	}

	totalDTMass_Eu = totalDTMass_Eu + totalDTMass_Eu_DT;
	totalE_Eu_DT = totalK_Eu_DT + totalJi_Eu_DT + totalJe_Eu_DT + totalJr_Eu_DT;
	totalK_Eu = totalK_Eu + totalK_Eu_DT;
	totalJi_Eu = totalJi_Eu + totalJi_Eu_DT;
	totalJe_Eu = totalJe_Eu + totalJe_Eu_DT;
	totalJr_Eu = totalJr_Eu + totalJr_Eu_DT;
	totalE_Eu = totalK_Eu + totalJi_Eu + totalJe_Eu + totalJr_Eu;
	


	printf("In Euler(DT)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	printf("In Euler(All)    : Mass_Eu = %e totalJ = %e totalK = %e totalJi = %e totalJe = %e totalJr = %e \n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);



}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/define_convert.h <==
//////////////////////////////////////////////////////////////////////////////////////////
// "define_convert.h"                                                                       
//                                                                                       
// The definition of normalization factor and variables.          
//                                                                                       
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/** Normalization Factor **/
 
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define sigma  5.6704e-8          // Stefan-Boltzmann constant [W/(m^2*K^4)]
#define kb  1.3806e-23           // Boltzmann constant  [J/K]
#define C  299792458.            // Speed of light in vaccum, in m/s
#define  Na  6.02214199e23         // Avogadro constant   [1/mol]

double tf_A[14];


int bestNo = -1;
int im_Eu, jm_Eu, km_Eu, im_La, jm_La, km_La;
int n;
int max_thread;
int convert_max;
double Beaminput;
int DownConvertFlag, DownNumber;
int im_Eu_down, jm_Eu_down, km_Eu_down;
int i_boundary_1, i_boundary_2;
int i,j,k;
double t;
double MeshLength, MeshLength_down;
double R_Length;
double cutL;
double R_Length_fix;
double totalMass_Eu, totalMass_Eu_down, totalJ;
double matrix_output;

int **MeshNumberOnLagrange_v_k_load;
int matrix_test;


//In Lagrange
double ***X_La, ***Y_La, ***Z_La, ***R_La;
double ***X_La_center, ***Y_La_center, ***Z_La_center;
double ***unew_La, ***vnew_La, ***wnew_La;
double***Tinew_La, ***Tenew_La, ***Trnew_La;
double ***rhonew_La, ***Nnew_La;
double ***VCell, ***highL;
int keep_i, keep_j, keep_k, keep_XYZ, i_end;
double distIN, distDTAl;
double totalE_La, totalK_La, totalJi_La, totalJe_La, totalJr_La, totalDTMass_La;
double totalE_La_DT, totalK_La_DT, totalJi_La_DT, totalJe_La_DT, totalJr_La_DT, totalDTMass_La_DT;

//In Euler
double *X_Eu, *Y_Eu, *Z_Eu;
double ***unew_Eu, ***vnew_Eu, ***wnew_Eu;
double ***Tinew_Eu, ***Tenew_Eu, ***Trnew_Eu;
double ***rhonew_Eu, ***Nnew_Eu;
int ***atomicnum_Eu;
double J_Eu;
double totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu, totalDTMass_Eu;
double totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT, totalDTMass_Eu_DT;


//for DownConvert
double *Down1D;
double ***Down3D;
double ***rhonew_Down;
double J_Eu_down;

int ***Flag_NotExist_u, ***Flag_NotExist_v, ***Flag_NotExist_w, ***Flag_NotExist_center;
int ***MeshNumberOnLagrange_u_i, ***MeshNumberOnLagrange_u_j, ***MeshNumberOnLagrange_u_k;
int ***MeshNumberOnLagrange_v_i, ***MeshNumberOnLagrange_v_j, ***MeshNumberOnLagrange_v_k;
int ***MeshNumberOnLagrange_w_i, ***MeshNumberOnLagrange_w_j, ***MeshNumberOnLagrange_w_k;
int ***MeshNumberOnLagrange_center_i, ***MeshNumberOnLagrange_center_j, ***MeshNumberOnLagrange_center_k;
int ***passEu;


double *base_matrix;
int *base_matrix_int;

double *variables_pointer_Eu[20], *variables_pointer_La[20];

double DX, DY, DZ;

double Vec_X, Vec_Y, Vec_Z, VecLength;
int indmax[3];
int indmax_phi[2], indmax_theta[2];
int index_max_theta;
int index_max_phi;
int index_theta, index_phi, index_phi2, index_phi3;
double BoundaryMesh_X_1[5000][5000], BoundaryMesh_Y_1[5000][5000], BoundaryMesh_Z_1[5000][5000];
double BoundaryMesh_X_1_theta[5000][200], BoundaryMesh_Y_1_theta[5000][200], BoundaryMesh_Z_1_theta[5000][200];
int SplitNumber_theta_max[5000], SplitNumber_phi_max[5000];
int SplitNumber_theta[5000], SplitNumber_phi[5000];
int Split_theta, Split_phi;

double Xout, Yout, Zout, u, v, w, Ti, Te, Tr, rho, p, pe, pr;

FILE*readfile;




#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/getMatrix.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "GenerateEulerMesh.cpp"                                                                       
//                                                                                       
// *malloc3D(): a procedure to get 3D matrix. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                     
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void *malloc3D(size_t size, int i, int j, int k)
{
	char ***x, **y, *z;
	int  t = size * k;

	x = (char***)malloc((sizeof(*x) + sizeof(**x) * j + t * j) * i);

	if (x) {
		y = (char**)(x + i);
		z = (char *)(y + i * j);

		for (int idx1 = 0; idx1 < i; idx1++) {
			x[idx1] = y;
			for (int idx2 = 0; idx2 < j; idx2++) {
				y[idx2] = z;
				z += t;
			}
			y += j;
		}

		return x;
	}

	return NULL;
}

==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/load_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "load_search.cpp"                                                                       
//                                                                                       
// load_search(): a procedure to load the stored data for the location of each Euler mesh
//                among the Lagrangian meshes. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void load_search(){

	FILE*loadsearchfile;

	int i_Eu, j_Eu, k_Eu;

	int loadsize;
	int location = 0;

	loadsearchfile = fopen("../output_convert/search.dat", "rb");

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_u_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_v_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}
	
	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_w_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_i[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_j[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				MeshNumberOnLagrange_center_k[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_u[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_v[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_w[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

	for(k_Eu=0;k_Eu<=km_Eu;k_Eu++){
		for(j_Eu=0;j_Eu<=jm_Eu;j_Eu++){
			for(i_Eu=0;i_Eu<=im_Eu;i_Eu++){
				fread(&matrix_test, sizeof(int), 1, loadsearchfile);
				Flag_NotExist_center[k_Eu][j_Eu][i_Eu] = matrix_test;
				fseek(loadsearchfile, sizeof(int), location);
				location += (int)sizeof(int);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/main_convert.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "main_convert.cpp"                                                                       
//                                                                                       
// main(): a main procedure of the conversion code. This procedure selects the output 
//         Lagrangian data transferred to the Euler code among the Lagrangian data sets
//         obtained in the Lagrangian code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria          
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <math.h>
#include <malloc.h>
#include <omp.h>
#include "define_convert.h"
#include "read_variables.cpp"
#include "GenerateEulerMesh.cpp"
#include "MeshSearch.cpp"
#include "Interpolation.cpp"
#include "output.cpp"
#include "check_quantities.cpp"
#include "save_search.cpp"
#include "boundary_set.cpp"

int main(void) {
	
	FILE*MassEnergy;
	FILE*input;
	char memo[250];
	int instep, inEuler, inmesh;
	int EulerNo = 1, minMesh = 10000;
	double intime;
	int step[25], NeedMesh[25];


	int Check;
	MassEnergy = fopen("../convert_memo.dat","w");
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;

	//read Lagragne output date memo file
	
	if ((input = fopen("../output/Euler/out_memo.dat", "r")) == NULL) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	while (fgets(memo, sizeof(memo), input)) {
		if (strncmp(memo, "//", 2) == 0 || strcmp(memo, "\n") == 0) continue;
		if (sscanf(memo, "%d %lf %d %d", &instep, &intime, &inmesh, &inEuler) == 4) {
			NeedMesh[EulerNo] = inmesh;
			printf("EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			fprintf(MassEnergy, "EulerNo:%d NeedMesh:%d\n", EulerNo, inmesh);
			EulerNo++;
		}
	}
	if (EulerNo == 1) {
		printf("WARNING: no data that can converte. \n");
		exit(0);
	}
	EulerNo--;
	for (i = EulerNo; i > EulerNo - 10; i--) {
		if (minMesh > NeedMesh[i]) { bestNo = i; minMesh = NeedMesh[i]; }
		if (i < 2) {
			break;
		}
	}
	printf("Best Euler file No is %d\n", bestNo);
	fprintf(MassEnergy, "Best Euler file No is %d\n", bestNo);
	
	//initialize
	read_variables();

	printf("im_La = %d jm_La = %d km_La = %d\n", im_La, jm_La, km_La);
	printf("i_boundary_1 = %d, i_boundary_2 = %d i_end = %d\n", i_boundary_1, i_boundary_2, i_end);
	GenerateEulerMesh();
	printf("X(2,2,2) = %lf Y(2,2,2) = %lf Z(2,2,2) = %lf \n", X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//Mesh search
	MeshSearch();
	save_search();

	//Interpolation
	Interpolation();

	im_Eu_down = im_Eu; jm_Eu_down = jm_Eu; km_Eu_down = km_Eu; MeshLength_down = MeshLength; 

	boundary_set();
				
	printf("%d %d %d X[2][2][2]= %lf Y[2][2][2]= %lf Z[2][2][2]= %lf\n", im_Eu, jm_Eu, km_Eu, X_Eu[2], Y_Eu[2], Z_Eu[2]);

	//output
	check_quantities();
	fprintf(MassEnergy, "DT Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu_DT, totalE_Eu_DT, totalK_Eu_DT, totalJi_Eu_DT, totalJe_Eu_DT, totalJr_Eu_DT);
	fprintf(MassEnergy, "All Mass in Eu:%e\ttotalE in Eu:%e\ttotalK in Eu:%e\ttotalJi in Eu:%e\ttotalJe in Eu:%e\ttotalJr in Eu:%e\n", totalDTMass_Eu, totalE_Eu, totalK_Eu, totalJi_Eu, totalJe_Eu, totalJr_Eu);

	printf("Length = %e down = %e cutL = %e\n", MeshLength, MeshLength_down, R_Length);
	printf("im=%d jm=%d km=%d down=%d\n", im_Eu, jm_Eu, km_Eu, DownConvertFlag);
	
	output();

	printf("3D Lagrange code and Convert code finished. Please start Euler code in manually.\n");
	

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/output.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "output.cpp"                                                                       
//                                                                                       
// output(): a procedure to output the converted data.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void output(void){
	
	int i_Eu, j_Eu, k_Eu;

	FILE*outputconvertfile;
	FILE*boundaryfile;

	outputconvertfile = fopen("../src_euler3D/initial_condition/convert3D.dat", "wb");
	boundaryfile = fopen("../src_euler3D/initial_condition/boundary3D.dat", "wb");

	//if(DownConvertFlag ==1){
	fwrite(&im_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&jm_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&km_Eu_down, sizeof(int), 1, outputconvertfile);
	fwrite(&n, sizeof(int), 1, outputconvertfile);
	fwrite(&t, sizeof(double), 1, outputconvertfile);
	fwrite(&MeshLength_down, sizeof(double), 1, outputconvertfile);
	fwrite(&R_Length, sizeof(double), 1, outputconvertfile);


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = unew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = vnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = wnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tinew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Tenew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Trnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = rhonew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_output = Nnew_Eu[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_output, sizeof(double), 1, outputconvertfile);
			}
		}
	}

	fwrite(&Beaminput, sizeof(double), 1, outputconvertfile);

	matrix_test = indmax_theta[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	matrix_test = indmax_phi[0];
	fwrite(&matrix_test, sizeof(int), 1, boundaryfile);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_X_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Y_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			matrix_output = BoundaryMesh_Z_1[i][j];
			fwrite(&matrix_output, sizeof(double), 1, boundaryfile);
		}
	}
	
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/read_variables.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "read_variables.cpp"                                                                       
// 
// min3(double x, double y, double z): The function of selecting the minimum value from three values.
//
// max3(double x, double y, double z): The function of selecting the maximum value from three values                                                                                     
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
//
// CVtf_La_DT(): a procedure to calculate the DT electron specific heat in the Thomas-Fermi model.
//
// CVtf_La_Al(): a procedure to calculate the Al electron specific heat in the Thomas-Fermi model.
//
// read_variables(): a procedure to read the file data output by the Lagrange code, after
//                   the Lagrangian data set selection.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


#include "define_convert.h"
#include "getMatrix.cpp"



double min3(double x, double y, double z) {


	if (x <= y && x <= z)return x;
	if (y <= x && y <= z)return y;
	if (z <= x && z <= y)return z;

}
double max3(double x, double y, double z) {


	if (x >= y && x >= z)return x;
	if (y >= x && y >= z)return y;
	if (z >= x && z >= y)return z;

}
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------
double CVtf_La_DT(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 1.;
	am = 1000 * M0 * Na;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew;
	return CVtfnew;
}
double CVtf_La_Al(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = 13.;
	am = 1000 * M0 * Na * 10.727924;      //atomic weight[g]
	yr = rho0 * rhonew_La[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew_La[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / 10.727924;
	return CVtfnew;
}


void read_variables(void) {

	FILE*readfile;

	int datasize, i, j, k;
	double sp1, sp2, sp3, sp4, sp5, sp6, sp7, sp8, Cen_SP;

	char openoutput[80];

	sprintf(openoutput, "../output/Euler/Euler_%02d.dat", bestNo);
	readfile = fopen(openoutput, "rb");

	int location = 0;
	//read mesh size of Lagrange code
	fread(&n, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&t, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);

	fread(&im_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&jm_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	fread(&km_La, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);
	im_La += 1;
	jm_La += 1;
	km_La += 1;

	//read boundary mesh of material
	fread(&i_boundary_1, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&i_boundary_2, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("%d %d %d\n", im_La, jm_La, km_La);

	//set matrix (using "malloc3D" fanction | x_La[km_La][jm_La][im_La])
	X_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	R_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	X_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Y_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Z_La_center = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	unew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	vnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	wnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tinew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Tenew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Trnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	rhonew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	Nnew_La = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	VCell = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);
	highL = (double ***)malloc3D(sizeof(double), km_La, jm_La, im_La);

	variables_pointer_La[0] = &X_La[0][0][0];
	variables_pointer_La[1] = &Y_La[0][0][0];
	variables_pointer_La[2] = &Z_La[0][0][0];
	variables_pointer_La[3] = &unew_La[0][0][0];
	variables_pointer_La[4] = &vnew_La[0][0][0];
	variables_pointer_La[5] = &wnew_La[0][0][0];
	variables_pointer_La[6] = &Tinew_La[0][0][0];
	variables_pointer_La[7] = &Tenew_La[0][0][0];
	variables_pointer_La[8] = &Trnew_La[0][0][0];
	variables_pointer_La[9] = &rhonew_La[0][0][0];
	variables_pointer_La[10] = &Nnew_La[0][0][0];

	int re_num;
	for (re_num = 0; re_num <= 10; re_num++) {
		fread(variables_pointer_La[re_num], sizeof(double), im_La*jm_La*km_La, readfile);
		fseek(readfile, sizeof(double)*im_La*jm_La*km_La, location);
		location += (int)sizeof(double)*im_La*jm_La*km_La;
	}
	fread(&Beaminput, sizeof(double), 1, readfile);
	fseek(readfile, sizeof(double), location);
	location += (int)sizeof(double);
	fread(&convert_max, sizeof(int), 1, readfile);
	fseek(readfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("Beaminput is %e convert_max is %d\n", Beaminput, convert_max);

	im_La -= 1;
	jm_La -= 1;
	km_La -= 1;

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {
				X_La_center[k][j][i] = 0.125*(X_La[k][j][i] + X_La[k][j][i + 1] + X_La[k][j + 1][i + 1] + X_La[k][j + 1][i] + X_La[k2][j][i] + X_La[k2][j][i + 1] + X_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);
				Y_La_center[k][j][i] = 0.125*(Y_La[k][j][i] + Y_La[k][j][i + 1] + Y_La[k][j + 1][i + 1] + Y_La[k][j + 1][i] + Y_La[k2][j][i] + Y_La[k2][j][i + 1] + Y_La[k2][j + 1][i + 1] + Y_La[k2][j + 1][i]);
				Z_La_center[k][j][i] = 0.125*(Z_La[k][j][i] + Z_La[k][j][i + 1] + Z_La[k][j + 1][i + 1] + Z_La[k][j + 1][i] + Z_La[k2][j][i] + Z_La[k2][j][i + 1] + Z_La[k2][j + 1][i + 1] + Z_La[k2][j + 1][i]);

			}
		}
	}

	int th, XYZ;
	double dxi, dyi, dzi, dxj, dyj, dzj, dxk, dyk, dzk, min_dr, min_dri, min_drj, min_drk;

	
	MeshLength = 1000.0;	

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La; j++) {
			for (i = 2; i < im_La; i++) {

				R_La[k][j][i] = sqrt(X_La[k][j][i] * X_La[k][j][i] + Y_La[k][j][i] * Y_La[k][j][i] + Z_La[k][j][i] * Z_La[k][j][i]);
				dxi = X_La[k][j][i + 1] - X_La[k][j][i]; dyi = Y_La[k][j][i + 1] - Y_La[k][j][i]; dzi = Z_La[k][j][i + 1] - Z_La[k][j][i];
				dxj = X_La[k][j + 1][i] - X_La[k][j][i]; dyj = Y_La[k][j + 1][i] - Y_La[k][j][i]; dzj = Z_La[k][j + 1][i] - Z_La[k][j][i];
				dxk = X_La[k2][j][i] - X_La[k][j][i]; dyk = Y_La[k2][j][i] - Y_La[k][j][i]; dzk = Z_La[k2][j][i] - Z_La[k][j][i];
				min_dri = sqrt(dxi * dxi + dyi * dyi + dzi * dzi);
				min_drj= sqrt(dxj * dxj + dyj * dyj + dzj * dzj);
				min_drk = sqrt(dxk * dxk + dyk * dyk + dzk * dzk);

				if (i == im_La - 1) { min_dri = 10.; }
				if (j == jm_La - 1) { min_drj = 10.; }
				if (j == 2 || j == jm_La - 1) { min_drk = 10.; }

				min_dr = min3(min_dri, min_drj, min_drk);
				if (min_dr == min_dri) { XYZ = 1; }
				if (min_dr == min_drj) { XYZ = 2; }
				if (min_dr == min_drk) { XYZ = 3; }

				if (min_dr < MeshLength) { MeshLength = min_dr; keep_i = i; keep_j = j; keep_k = k; keep_XYZ = XYZ; }
			}
		}
	}

	MeshLength_down = MeshLength;
	DX = MeshLength;
	DY = MeshLength;
	DZ = MeshLength;

	distIN = 10.; distDTAl = 0.;

	for (k = 1; k <= km_La; k++) {
		for (j = 2; j < jm_La; j++) {
			if (distIN > R_La[k][j][2]) { distIN = R_La[k][j][2]; }
			if (distDTAl < R_La[k][j][i_boundary_1]) { distDTAl = R_La[k][j][i_boundary_1]; }
		}
	}
	R_Length = distIN + 3.0*(distDTAl - distIN);

	

	//R_Length = 2.05;

	double max_L;
	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < im_La - 1; i++) {

				th = omp_get_thread_num();

				double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, SM, VM, SML, VML;
				double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
				double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
				x1 = X_La[k][j][i + 1];	y1 = Y_La[k][j][i + 1];	z1 = Z_La[k][j][i + 1];
				x2 = X_La[k][j + 1][i + 1];	y2 = Y_La[k][j + 1][i + 1];	z2 = Z_La[k][j + 1][i + 1];
				x3 = X_La[k2][j][i + 1];	y3 = Y_La[k2][j][i + 1];	z3 = Z_La[k2][j][i + 1];
				x4 = X_La[k2][j + 1][i + 1];	y4 = Y_La[k2][j + 1][i + 1];	z4 = Z_La[k2][j + 1][i + 1];
				x5 = X_La[k][j][i];	y5 = Y_La[k][j][i];	z5 = Z_La[k][j][i];
				x6 = X_La[k][j + 1][i];	y6 = Y_La[k][j + 1][i];	z6 = Z_La[k][j + 1][i];
				x7 = X_La[k2][j][i];	y7 = Y_La[k2][j][i];	z7 = Z_La[k2][j][i];
				x8 = X_La[k2][j + 1][i];	y8 = Y_La[k2][j + 1][i];	z8 = Z_La[k2][j + 1][i];

				l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
				l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
				l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
				l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
				l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
				l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
				l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
				t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
				t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
				sT1 = t123 + t234;                sT2 = t567 + t678;
				hM = (l15 + l26 + l37 + l48) / 4.;     VCell[k][j][i] = hM * (sT1 + sT2) / 2.;
				SM = sT1;           // cout<<SM[iM][jM][kM]<<endl;
				SML = pow(SM, 0.5);
				VML = pow(VCell[k][j][i], 0.3333333333333);

				highL[k][j][i] = max3(hM, SML, VML);				

			}
		}
	}

	printf("R_Length = %e MeshLength = %e i= %d j = %d k = %d RorZ = %d\n", R_Length, MeshLength, keep_i, keep_j, keep_k, keep_XYZ);

	for (k = 1; k <= km_La; k++) {
		int k2;
		if (k == km_La) { k2 = 1; }
		else { k2 = k + 1; }
		for (j = 2; j < jm_La - 1; j++) {
			for (i = 2; i < i_boundary_1; i++) {
				sp1 = sqrt(unew_La[k][j][i] * unew_La[k][j][i] + vnew_La[k][j][i] * vnew_La[k][j][i] + wnew_La[k][j][i] * wnew_La[k][j][i]);
				sp2 = sqrt(unew_La[k][j][i + 1] * unew_La[k][j][i + 1] + vnew_La[k][j][i + 1] * vnew_La[k][j][i + 1] + wnew_La[k][j][i + 1] * wnew_La[k][j][i + 1]);
				sp3 = sqrt(unew_La[k][j + 1][i + 1] * unew_La[k][j + 1][i + 1] + vnew_La[k][j + 1][i + 1] * vnew_La[k][j + 1][i + 1] + wnew_La[k][j + 1][i + 1] * wnew_La[k][j + 1][i + 1]);
				sp4 = sqrt(unew_La[k][j + 1][i] * unew_La[k][j + 1][i] + vnew_La[k][j + 1][i] * vnew_La[k][j + 1][i] + wnew_La[k][j + 1][i] * wnew_La[k][j + 1][i]);
				sp5 = sqrt(unew_La[k2][j][i] * unew_La[k2][j][i] + vnew_La[k2][j][i] * vnew_La[k2][j][i] + wnew_La[k2][j][i] * wnew_La[k2][j][i]);
				sp6 = sqrt(unew_La[k2][j][i + 1] * unew_La[k2][j][i + 1] + vnew_La[k2][j][i + 1] * vnew_La[k2][j][i + 1] + wnew_La[k2][j][i + 1] * wnew_La[k2][j][i + 1]);
				sp7 = sqrt(unew_La[k2][j + 1][i + 1] * unew_La[k2][j + 1][i + 1] + vnew_La[k2][j + 1][i + 1] * vnew_La[k2][j + 1][i + 1] + wnew_La[k2][j + 1][i + 1] * wnew_La[k2][j + 1][i + 1]);
				sp8 = sqrt(unew_La[k2][j + 1][i] * unew_La[k2][j + 1][i] + vnew_La[k2][j + 1][i] * vnew_La[k2][j + 1][i] + wnew_La[k2][j + 1][i] * wnew_La[k2][j + 1][i]);
				Cen_SP = 0.125*(sp1 + sp2 + sp3 + sp4 + sp5 + sp6 + sp7 + sp8);

				if (i < i_boundary_1) {
					totalK_La_DT = totalK_La_DT + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La_DT = totalJi_La_DT + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La_DT = totalJe_La_DT + VCell[k][j][i] * JV0* CVtf_La_DT(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La_DT = totalJr_La_DT + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La_DT = totalDTMass_La_DT + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}
				else {
					totalK_La = totalK_La + 0.5*rhonew_La[k][j][i] *VCell[k][j][i]* M0* pow(Cen_SP * u0, 2);
					totalJi_La = totalJi_La + 1.5*Nnew_La[k][j][i] * N0 * VCell[k][j][i] * JV0* Tinew_La[k][j][i] * T0;
					totalJe_La = totalJe_La + VCell[k][j][i] * JV0* CVtf_La_Al(k,j,i) * CV0* Tenew_La[k][j][i] * T0 / kb * rhonew_La[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr_La = totalJr_La + 4.* sigma*pow(Trnew_La[k][j][i] * T0 / kb, 4.) *VCell[k][j][i] * JV0 / C;
					totalDTMass_La = totalDTMass_La + rhonew_La[k][j][i] * VCell[k][j][i] * M0;
				}

			}
		}
	}
	totalDTMass_La += totalDTMass_La_DT;
	totalE_La_DT = totalK_La_DT + totalJi_La_DT + totalJe_La_DT + totalJr_La_DT;
	totalK_La += totalK_La_DT;
	totalJi_La += totalJi_La_DT;
	totalJe_La += totalJe_La_DT;
	totalJr_La += totalJr_La_DT;
	totalE_La = totalK_La + totalJi_La + totalJe_La + totalJr_La;
	

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_convert3D/save_search.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "save_search.cpp"                                                                       
//                                                                                       
// save_search(): a procedure to store examined location of each Euler mesh among 
//                the Lagrangian meshes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include "define_convert.h"

void save_search(){
	
	int i_Eu, j_Eu, k_Eu; int Flagout = 0; int Flagoutu = 0; int Flagoutv = 0; int Flagoutw = 0; int FlagoutC = 0;

	FILE*searchfile;
	
	searchfile = fopen("../output_convert/search.dat", "wb");

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_u_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_v_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_w_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}
	
	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_i[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_j[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}	

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = MeshNumberOnLagrange_center_k[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_u[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_v[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_w[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}

	for (i_Eu = 0; i_Eu <= im_Eu; i_Eu++) {
		for (j_Eu = 0; j_Eu <= jm_Eu; j_Eu++) {
			for (k_Eu = 0; k_Eu <= km_Eu; k_Eu++) {
				matrix_test = Flag_NotExist_center[i_Eu][j_Eu][k_Eu];
				fwrite(&matrix_test, sizeof(int), 1,searchfile);
			}
		}
	}


	
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/BoundaryTracking.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "BoundaryTracking.cpp"                                                                 
//                                                                                        
// BoundaryTracking(int Line): a function to track the material boundary lines.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void BoundaryTracking(int Line) //material:1 = (DT and Al) | 2 = (Al and Pb)
{


	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	int MeshNumber_i_shifted, MeshNumber_j_shifted, MeshNumber_k_shifted;
	double PointInMesh_i_shifted, PointInMesh_j_shifted, PointInMesh_k_shifted;
	double BoundaryVelocity_X, BoundaryVelocity_Y, BoundaryVelocity_Z;
	double PointInMesh_i,PointInMesh_j,PointInMesh_k;
	int Point_index_theta;
	int Point_index_phi;
	


	for (LineNumber = 0; LineNumber <= Line-1; LineNumber++) {
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,MeshNumber_i_shifted, MeshNumber_j_shifted,MeshNumber_k_shifted,PointInMesh_i_shifted,PointInMesh_j_shifted, PointInMesh_k_shifted,PointInMesh_i,PointInMesh_j,PointInMesh_k,BoundaryVelocity_X,BoundaryVelocity_Y,BoundaryVelocity_Z)
		for (Point_index_theta = 0; Point_index_theta <= indmax_theta[LineNumber]; Point_index_theta++) {
			for (Point_index_phi = 0; Point_index_phi <= indmax_phi[LineNumber]; Point_index_phi++) {
				//Convert　Boundary mesh to Euler coordinate Point_index 
				BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] / dX;
				BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] / dY;
				BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] / dZ;
				MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
				MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];


					MeshNumber_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
					MeshNumber_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5;
	
					PointInMesh_i = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_i;
					PointInMesh_j = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_j;
					PointInMesh_k = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - MeshNumber_k;
					
					PointInMesh_i_shifted = BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_i_shifted;
					PointInMesh_j_shifted = BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_j_shifted;
					PointInMesh_k_shifted = BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] - 0.5 - MeshNumber_k_shifted;
					
					
	
					BoundaryVelocity_X = PointInMesh_i * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * PointInMesh_k_shifted * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * PointInMesh_j_shifted * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]
									+ PointInMesh_i * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k_shifted) * unow[(int)MeshNumber_i + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k_shifted]; 

					BoundaryVelocity_Y = PointInMesh_i_shifted * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * PointInMesh_k_shifted * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted + 1]
									+ PointInMesh_i_shifted * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j + 1][(int)MeshNumber_k_shifted]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j][(int)MeshNumber_k_shifted]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j) * (1.0 - PointInMesh_k_shifted) * vnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j][(int)MeshNumber_k_shifted];

					BoundaryVelocity_Z = PointInMesh_i_shifted * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k + 1]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * PointInMesh_k * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k + 1]
									+ PointInMesh_i_shifted * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * PointInMesh_j_shifted * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted + 1][(int)MeshNumber_k]
									+ (1.0 - PointInMesh_i_shifted) * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted][(int)MeshNumber_j_shifted][(int)MeshNumber_k]
									+ PointInMesh_i_shifted * (1.0 - PointInMesh_j_shifted) * (1.0 - PointInMesh_k) * wnow[(int)MeshNumber_i_shifted + 1][(int)MeshNumber_j_shifted][(int)MeshNumber_k]; 




				

					BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_X * Dtnew);
					BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Y * Dtnew);
					BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] = (BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi] + BoundaryVelocity_Z * Dtnew);

			}
		}



	}
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/GenerateMatrix.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "GenerateMatrix.cpp"                                                                       
//                                                                                       
// GenerateMatrix(): a procedure to define all the variables required in Euler code 
//                   based on the total mesh number (km, lm) loaded from the converded data. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void GenerateMatrix() {

	int i,j,k;


	FILE* convert;

	double matrix_read;
	int matrix_read_int;
	
	int location = 0;

	convert = fopen("initial_condition/convert3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fclose(convert);

	printf("im=%d jm=%d km=%d\n", im, jm, km);
	Vdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw1 = (double ***)malloc((im+1) * sizeof(double **));
	Udifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifu2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifv2 = (double ***)malloc((im+1) * sizeof(double **));
	Udifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Vdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	Wdifw2 = (double ***)malloc((im+1) * sizeof(double **));
	du = (double ***)malloc((im+1) * sizeof(double **));
	dv = (double ***)malloc((im+1) * sizeof(double **));
	dw = (double ***)malloc((im+1) * sizeof(double **));
	du1 = (double ***)malloc((im+1) * sizeof(double **));
	dv1 = (double ***)malloc((im+1) * sizeof(double **));
	dw1 = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa = (double ***)malloc((im+1) * sizeof(double **));
	gammaaa1 = (double ***)malloc((im+1) * sizeof(double **));
	meos = (double ***)malloc((im+1) * sizeof(double **));
	u_exact = (double ***)malloc((im+1) * sizeof(double **));
	rho_exact = (double ***)malloc((im+1) * sizeof(double **));
	atomicnum = (int ***)malloc((im+1) * sizeof(double **));
	phi = (double ***)malloc((im+1) * sizeof(double **));
	N = (double ***)malloc((im+1) * sizeof(double **));
	m = (double ***)malloc((im+1) * sizeof(double **));
	dist = (double ***)malloc((im+1) * sizeof(double **));
	sped = (double ***)malloc((im+1) * sizeof(double **));
	Mass = (double ***)malloc((im+1) * sizeof(double **));
	Tinew = (double ***)malloc((im+1) * sizeof(double **));
	Tenew = (double ***)malloc((im+1) * sizeof(double **));
	Trnew = (double ***)malloc((im+1) * sizeof(double **));
	Tinow = (double ***)malloc((im+1) * sizeof(double **));
	Tenow = (double ***)malloc((im+1) * sizeof(double **));
	Trnow = (double ***)malloc((im+1) * sizeof(double **));
	unow = (double ***)malloc((im+1) * sizeof(double **));
	vnow = (double ***)malloc((im+1) * sizeof(double **));
	wnow = (double ***)malloc((im+1) * sizeof(double **));
	pinew = (double ***)malloc((im+1) * sizeof(double **));
	penew = (double ***)malloc((im+1) * sizeof(double **));
	prnew = (double ***)malloc((im+1) * sizeof(double **));
	pinow = (double ***)malloc((im+1) * sizeof(double **));
	penow = (double ***)malloc((im+1) * sizeof(double **));
	prnow = (double ***)malloc((im+1) * sizeof(double **));
	pnow = (double ***)malloc((im+1) * sizeof(double **));
	rhonow = (double ***)malloc((im+1) * sizeof(double **));
	taunow = (double ***)malloc((im+1) * sizeof(double **));
	unew = (double ***)malloc((im+1) * sizeof(double **));
	vnew = (double ***)malloc((im+1) * sizeof(double **));
	wnew = (double ***)malloc((im+1) * sizeof(double **));
	pnew = (double ***)malloc((im+1) * sizeof(double **));
	rhonew = (double ***)malloc((im+1) * sizeof(double **));
	taunew = (double ***)malloc((im+1) * sizeof(double **));
	qnow = (double ***)malloc((im+1) * sizeof(double **));
	qnew = (double ***)malloc((im+1) * sizeof(double **));
	qxnew = (double ***)malloc((im+1) * sizeof(double **));
	qynew = (double ***)malloc((im+1) * sizeof(double **));
	qznew = (double ***)malloc((im+1) * sizeof(double **));
	Ua = (double ***)malloc((im+1) * sizeof(double **));
	Va = (double ***)malloc((im+1) * sizeof(double **));
	Wa = (double ***)malloc((im+1) * sizeof(double **));
	Ub = (double ***)malloc((im+1) * sizeof(double **));
	Vb = (double ***)malloc((im+1) * sizeof(double **));
	Wb = (double ***)malloc((im+1)* sizeof(double **));
	UbD = (double ***)malloc((im+1) * sizeof(double **));
	VbD = (double ***)malloc((im+1) * sizeof(double **));
	WbD = (double ***)malloc((im+1)* sizeof(double **));
	UbT = (double ***)malloc((im+1) * sizeof(double **));
	VbT = (double ***)malloc((im+1) * sizeof(double **));
	WbT = (double ***)malloc((im+1)* sizeof(double **));
//	Uba = (double ***)malloc((im+1) * sizeof(double **));
//	Vba = (double ***)malloc((im+1) * sizeof(double **));
//	Wba = (double ***)malloc((im+1)* sizeof(double **));
	Ubr = (double ***)malloc((im+1) * sizeof(double **));
	Vbr = (double ***)malloc((im+1) * sizeof(double **));
	Uc = (double ***)malloc((im+1) * sizeof(double **));
	Vc = (double ***)malloc((im+1) * sizeof(double **));
//	j = (double ***)malloc(im * sizeof(int **));
	J = (double ***)malloc(im * sizeof(double **));
	rhoa = (double ***)malloc((im+1) * sizeof(double **));
	rhob = (double ***)malloc((im+1) * sizeof(double **));
	Ta = (double ***)malloc((im+1) * sizeof(double **));
	Tb = (double ***)malloc((im+1) * sizeof(double **));
	Tc = (double ***)malloc((im+1) * sizeof(double **));
	Tia = (double ***)malloc((im+1) * sizeof(double **));
	Tea = (double ***)malloc((im+1) * sizeof(double **));
	Tra = (double ***)malloc((im+1) * sizeof(double **));
	Tib = (double ***)malloc((im+1) * sizeof(double **));
	Teb = (double ***)malloc((im+1) * sizeof(double **));
	Trb = (double ***)malloc((im+1) * sizeof(double **));
	Tic = (double ***)malloc((im+1) * sizeof(double **));
	Tec = (double ***)malloc((im+1) * sizeof(double **));
	Trc = (double ***)malloc((im+1) * sizeof(double **));
	ddqra = (double ***)malloc((im+1) * sizeof(double **));
	ddqza = (double ***)malloc((im+1) * sizeof(double **));
	ddqrf = (double ***)malloc((im+1) * sizeof(double **));
	ddqzf = (double ***)malloc((im+1)* sizeof(double **));
	aa = (double ***)malloc((im+1) * sizeof(double **));
	bb = (double ***)malloc((im+1) * sizeof(double **));
	cc = (double ***)malloc((im+1) * sizeof(double **));
	theta = (double ***)malloc((im+1) * sizeof(double **));
	Nnew = (double ***)malloc((im+1) * sizeof(double **));
	Nnow = (double ***)malloc((im+1) * sizeof(double **));
	nHe3now = (double ***)malloc((im+1) * sizeof(double **));
	nHe3new = (double ***)malloc((im+1) * sizeof(double **));
	CVinew = (double ***)malloc((im+1) * sizeof(double **));
	CVenew = (double ***)malloc((im+1) * sizeof(double **));
	CVrnew = (double ***)malloc((im+1) * sizeof(double **));
	CVinow = (double ***)malloc((im+1) * sizeof(double **));
	CVenow = (double ***)malloc((im+1) * sizeof(double **));
	CVrnow = (double ***)malloc((im+1) * sizeof(double **));
	BTinew = (double ***)malloc((im+1) * sizeof(double **));
	BTenew = (double ***)malloc((im+1) * sizeof(double **));
	BTrnew = (double ***)malloc((im+1) * sizeof(double **));
	BTinow = (double ***)malloc((im+1) * sizeof(double **));
	BTenow = (double ***)malloc((im+1) * sizeof(double **));
	BTrnow = (double ***)malloc((im+1) * sizeof(double **));
	charge = (double ***)malloc((im+1) * sizeof(double **));
//	MatA = (double ***)malloc((im+1) * sizeof(int **));
	SX = (double ***)malloc((im+1) * sizeof(double **));
	SY = (double ***)malloc((im+1) * sizeof(double **));
	SZ = (double ***)malloc((im+1) * sizeof(double **));
	kappai = (double ***)malloc((im+1) * sizeof(double **));
	kappae = (double ***)malloc((im+1) * sizeof(double **));
	kappar = (double ***)malloc((im+1) * sizeof(double **));
	kappar_i = (double ***)malloc((im+1) * sizeof(double **));
	kappar_j = (double ***)malloc((im+1) * sizeof(double **));
	kappar_k = (double ***)malloc((im+1) * sizeof(double **));
	Rmfp = (double ***)malloc((im+1) * sizeof(double **));
	Lr_DT = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Al = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Ar = (double ***)malloc((im+1) * sizeof(double **));
	Lr_Pb = (double ***)malloc((im+1) * sizeof(double **));
	CVnew = (double ***)malloc((im+1) * sizeof(double **));
	vacume_l1 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_l2 = (int ***)malloc((im+1) * sizeof(double **));
	vacume_k = (int ***)malloc((im+1) * sizeof(double **));
	A1 = (double ***)malloc((im+1) * sizeof(double **));
	A2 = (double ***)malloc((im+1) * sizeof(double **));
	B1 = (double ***)malloc((im+1) * sizeof(double **));
	B2 = (double ***)malloc((im+1) * sizeof(double **));
	C1 = (double ***)malloc((im+1) * sizeof(double **));
	C2 = (double ***)malloc((im+1) * sizeof(double **));
	check = (int ***)malloc((im+1) * sizeof(double **));
	R_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Z_Lr = (double ***)malloc((im+1) * sizeof(double **));
	M_Lr = (double ***)malloc((im+1) * sizeof(double **));
	T0_Lr = (double ***)malloc((im+1) * sizeof(double **));
	TF_Lr = (double ***)malloc((im+1) * sizeof(double **));
	c_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Tf_Lr = (double ***)malloc((im+1) * sizeof(double **));
	A_Lr = (double ***)malloc((im+1) * sizeof(double **));
	B_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q1_Lr = (double ***)malloc((im+1) * sizeof(double **));
	Q_Lr = (double ***)malloc((im+1) * sizeof(double **));
	x_Lr = (double ***)malloc((im+1) * sizeof(double **));
	aveM = (double ***)malloc((im+1) * sizeof(double **));
	aveM2 = (double ***)malloc((im+1) * sizeof(double **));
	Lra = (double ***)malloc((im+1) * sizeof(double **));
	Lrb = (double ***)malloc((im+1) * sizeof(double **));
	Trnew_exact = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState2 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_DT = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Al = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_Pb = (int ***)malloc((im+1) * sizeof(int **));
	material_old = (int ***)malloc((im+1) * sizeof(int **));
	MaterialTest = (int ***)malloc((im+1) * sizeof(int **));
	gradcheck = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_DT_j = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_i = (int ***)malloc((im+1) * sizeof(int **));
	MeshNumber_Al_j = (int ***)malloc((im+1) * sizeof(int **));
	energyU_i = (double ***)malloc((im+1) * sizeof(double **));
	energyU_e = (double ***)malloc((im+1) * sizeof(double **));
	energyU_r = (double ***)malloc((im+1) * sizeof(double **));
	energyK = (double ***)malloc((im+1) * sizeof(double **));
	nDnow = (double ***)malloc((im+1) * sizeof(double **));
	nDnew = (double ***)malloc((im+1) * sizeof(double **));
	nTnow = (double ***)malloc((im+1) * sizeof(double **));
	nTnew = (double ***)malloc((im+1) * sizeof(double **));
	nanow = (double ***)malloc((im+1) * sizeof(double **));
	nanew = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nD = (double ***)malloc((im+1) * sizeof(double **));
	reaction_nT = (double ***)malloc((im+1) * sizeof(double **));
	lambda_a = (double ***)malloc((im+1) * sizeof(double **));
	Ai1 = (double ***)malloc((im+1) * sizeof(double **));
	Ai2 = (double ***)malloc((im+1) * sizeof(double **));
	Bj1 = (double ***)malloc((im+1) * sizeof(double **));
	Bj2 = (double ***)malloc((im+1) * sizeof(double **));
	Ck1 = (double ***)malloc((im+1) * sizeof(double **));
	Ck2 = (double ***)malloc((im+1) * sizeof(double **));
	a_tdma = (double ***)malloc((im+1) * sizeof(double **));
	b_tdma = (double ***)malloc((im+1) * sizeof(double **)); 
	c_tdma = (double ***)malloc((im+1) * sizeof(double **));
	d_tdma = (double ***)malloc((im+1) * sizeof(double **));
	x_tdma = (double ***)malloc((im+1) * sizeof(double **));
	P_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Q_tdma = (double ***)malloc((im+1) * sizeof(double **));
	Tistar = (double ***)malloc((im+1) * sizeof(double **));
	Testar = (double ***)malloc((im+1) * sizeof(double **));
	Trstar = (double ***)malloc((im+1) * sizeof(double **));
	aw = (double ***)malloc((im+1) * sizeof(double **));
	atomicmassnumber = (double ***)malloc((im+1) * sizeof(double **));
	MaterialState_check1 = (int ***)malloc((im+1) * sizeof(int **));
	MaterialState_check2 = (int ***)malloc((im+1) * sizeof(int **));
	tau_i = (double ***)malloc((im+1) * sizeof(double **));
	tau_e = (double ***)malloc((im+1) * sizeof(double **));
	tau = (double ***)malloc((im+1) * sizeof(double **)); 
	//#pragma omp parallel for private(j,k)
	for (i = 0; i <= im+1; i++) {
		Vdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifu2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wdifv2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Udifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vdifw2[i] =(double **)malloc((jm+1) * sizeof(double *));
		Wdifw2[i] = (double **)malloc((jm+1) * sizeof(double *));
		du[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw[i] = (double **)malloc((jm+1) * sizeof(double *));
		du1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dv1[i] = (double **)malloc((jm+1) * sizeof(double *));
		dw1[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa[i] = (double **)malloc((jm+1) * sizeof(double *));
		gammaaa1[i] = (double **)malloc((jm+1) * sizeof(double *));
		meos[i] = (double **)malloc((jm+1) * sizeof(double *));
		u_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		rho_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicnum[i] = (int **)malloc((jm+1) * sizeof(int *));
		phi[i] = (double **)malloc((jm+1) * sizeof(double *));
		N[i] = (double **)malloc((jm+1) * sizeof(double *));
		m[i] = (double **)malloc((jm+1) * sizeof(double *));
		dist[i] = (double **)malloc((jm+1) * sizeof(double *));
		sped[i] = (double **)malloc((jm+1) * sizeof(double *));
		Mass[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unow[i] = (double **)malloc((jm+1) * sizeof(double*));
		vnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		penew[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		penow[i] = (double **)malloc((jm+1) * sizeof(double *));
		prnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonow[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunow[i] = (double **)malloc((jm+1) * sizeof(double *));
		unew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		wnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		pnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhonew[i] = (double **)malloc((jm+1) * sizeof(double *));
		taunew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		qnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qxnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qynew[i] = (double **)malloc((jm+1) * sizeof(double *));
		qznew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ua[i] = (double **)malloc((jm+1) * sizeof(double *));
		Va[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wa[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ub[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Wb[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbD[i] = (double **)malloc((jm+1) * sizeof(double *));
		UbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		VbT[i] = (double **)malloc((jm+1) * sizeof(double *));
		WbT[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Uba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Vba[i] = (double **)malloc((jm+1) * sizeof(double *));
//		Wba[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ubr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vbr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Uc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Vc[i] = (double **)malloc((jm+1) * sizeof(double *));
	//	j[i] = (double **)malloc(jm * sizeof(int *));
		J[i] = (double **)malloc(jm * sizeof(double *));
		rhoa[i] = (double **)malloc((jm+1) * sizeof(double *));
		rhob[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tc[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tia[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tea[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tib[i] = (double **)malloc((jm+1) * sizeof(double *));
		Teb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tic[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tec[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trc[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqra[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqza[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqrf[i] = (double **)malloc((jm+1) * sizeof(double *));
		ddqzf[i] = (double **)malloc((jm+1) * sizeof(double *));
		aa[i] = (double **)malloc((jm+1) * sizeof(double *));
		bb[i] = (double **)malloc((jm+1) * sizeof(double *));
		cc[i] = (double **)malloc((jm+1) * sizeof(double *));
		theta[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		Nnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3now[i] = (double **)malloc((jm+1) * sizeof(double *));
		nHe3new[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTinow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTenow[i] = (double **)malloc((jm+1) * sizeof(double *));
		BTrnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		charge[i] = (double **)malloc((jm+1) * sizeof(double *));
//		MatA[i] = (double **)malloc((jm+1) * sizeof(int *));
		SX[i] = (double **)malloc((jm+1) * sizeof(double *));
		SY[i] = (double **)malloc((jm+1) * sizeof(double *));
		SZ[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappai[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappae[i] = (double **)malloc((jm+1)* sizeof(double *));
		kappar[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_j[i] = (double **)malloc((jm+1) * sizeof(double *));
		kappar_k[i] = (double **)malloc((jm+1) * sizeof(double *));
		Rmfp[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_DT[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Al[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Ar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lr_Pb[i] = (double **)malloc((jm+1) * sizeof(double *));
		CVnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		vacume_l1[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_l2[i] = (int **)malloc((jm+1) * sizeof(int *));
		vacume_k[i] = (int **)malloc((jm+1) * sizeof(int *));
		A1[i] = (double **)malloc((jm+1) * sizeof(double *));
		A2[i] = (double **)malloc((jm+1) * sizeof(double *));
		B1[i] = (double **)malloc((jm+1) * sizeof(double *));
		B2[i] = (double **)malloc((jm+1) * sizeof(double *));
		C1[i] = (double **)malloc((jm+1) * sizeof(double *));
		C2[i] = (double **)malloc((jm+1) * sizeof(double *));
		check[i] = (int **)malloc((jm+1) * sizeof(int *));
		R_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Z_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		M_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		T0_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		TF_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		c_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tf_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		A_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		B_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q1_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_Lr[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM[i] = (double **)malloc((jm+1) * sizeof(double *));
		aveM2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lra[i] = (double **)malloc((jm+1) * sizeof(double *));
		Lrb[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trnew_exact[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState2[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_DT[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Al[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_Pb[i] = (int **)malloc((jm+1) * sizeof(int *));
		material_old[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialTest[i] = (int **)malloc((jm+1) * sizeof(int *));
		gradcheck[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_DT_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_i[i] = (int **)malloc((jm+1) * sizeof(int *));
		MeshNumber_Al_j[i] = (int **)malloc((jm+1) * sizeof(int *));
		energyU_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyU_r[i] = (double **)malloc((jm+1) * sizeof(double *));
		energyK[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nDnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nTnew[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanow[i] = (double **)malloc((jm+1) * sizeof(double *));
		nanew[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nD[i] = (double **)malloc((jm+1) * sizeof(double *));
		reaction_nT[i] = (double **)malloc((jm+1) * sizeof(double *));
		lambda_a[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ai2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Bj2[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck1[i] = (double **)malloc((jm+1) * sizeof(double *));
		Ck2[i] = (double **)malloc((jm+1) * sizeof(double *));
		a_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		b_tdma[i] = (double **)malloc((jm+1) * sizeof(double *)); 
		c_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		d_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		x_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		P_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Q_tdma[i] = (double **)malloc((jm+1) * sizeof(double *));
		Tistar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Testar[i] = (double **)malloc((jm+1) * sizeof(double *));
		Trstar[i] = (double **)malloc((jm+1) * sizeof(double *));
		aw[i] = (double **)malloc((jm+1) * sizeof(double *));
		atomicmassnumber[i] = (double **)malloc((jm+1) * sizeof(double *));
		MaterialState_check1[i] = (int **)malloc((jm+1) * sizeof(int *));
		MaterialState_check2[i] = (int **)malloc((jm+1) * sizeof(int *));
		tau_i[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau_e[i] = (double **)malloc((jm+1) * sizeof(double *));
		tau[i] = (double **)malloc((jm+1) * sizeof(double *));



		for(j=0; j <= jm+1; j++){
			Vdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifu2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifv2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Udifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wdifw2[i][j] = (double *)malloc((km+1) * sizeof(double));
			du[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw[i][j] = (double *)malloc((km+1) * sizeof(double));
			du1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dv1[i][j] = (double *)malloc((km+1) * sizeof(double));
			dw1[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa[i][j] = (double *)malloc((km+1) * sizeof(double));
			gammaaa1[i][j] = (double *)malloc((km+1) * sizeof(double));
			meos[i][j] = (double *)malloc((km+1) * sizeof(double));
			u_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			rho_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicnum[i][j] = (int *)malloc((km+1) * sizeof(int));
			phi[i][j] = (double *)malloc((km+1) * sizeof(double));
			N[i][j] = (double *)malloc((km+1) * sizeof(double));
			m[i][j] = (double *)malloc((km+1) * sizeof(double));
			dist[i][j] = (double *)malloc((km+1) * sizeof(double));
			sped[i][j] = (double *)malloc((km+1) * sizeof(double));
			Mass[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unow[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			penew[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			penow[i][j] = (double *)malloc((km+1) * sizeof(double));
			prnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonow[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunow[i][j] = (double *)malloc((km+1) * sizeof(double));
			unew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			wnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			pnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhonew[i][j] = (double *)malloc((km+1) * sizeof(double));
			taunew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			qnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qxnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qynew[i][j] = (double *)malloc((km+1) * sizeof(double));
			qznew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ua[i][j] = (double *)malloc((km+1) * sizeof(double));
			Va[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wa[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ub[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Wb[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbD[i][j] = (double *)malloc((km+1) * sizeof(double));
			UbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			VbT[i][j] = (double *)malloc((km+1) * sizeof(double));
			WbT[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Uba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Vba[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		Wba[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ubr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vbr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Uc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Vc[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		j[i][j] = (double *)malloc(km * sizeof(int));
			J[i][j] = (double *)malloc(km * sizeof(double));
			rhoa[i][j] = (double *)malloc((km+1) * sizeof(double));
			rhob[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tc[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tia[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tea[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tib[i][j] = (double *)malloc((km+1) * sizeof(double));
			Teb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tic[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tec[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trc[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqra[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqza[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqrf[i][j] = (double *)malloc((km+1) * sizeof(double));
			ddqzf[i][j] = (double *)malloc((km+1) * sizeof(double));
			aa[i][j] = (double *)malloc((km+1) * sizeof(double));
			bb[i][j] = (double *)malloc((km+1) * sizeof(double));
			cc[i][j] = (double *)malloc((km+1) * sizeof(double));
			theta[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			Nnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3now[i][j] = (double *)malloc((km+1) * sizeof(double));
			nHe3new[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTinow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTenow[i][j] = (double *)malloc((km+1) * sizeof(double));
			BTrnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			charge[i][j] = (double *)malloc((km+1) * sizeof(double));
	//		MatA[i][j]  = (double *)malloc((km+1) * sizeof(int));
			SX[i][j] = (double *)malloc((km+1) * sizeof(double));
			SY[i][j] = (double *)malloc((km+1) * sizeof(double));
			SZ[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappai[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappae[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_j[i][j] = (double *)malloc((km+1) * sizeof(double));
			kappar_k[i][j] = (double *)malloc((km+1) * sizeof(double));
			Rmfp[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_DT[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Al[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Ar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lr_Pb[i][j] = (double *)malloc((km+1) * sizeof(double));
			CVnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			vacume_l1[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_l2[i][j] = (int *)malloc((km+1) * sizeof(int));
			vacume_k[i][j] = (int *)malloc((km+1) * sizeof(int));
			A1[i][j] = (double *)malloc((km+1) * sizeof(double));
			A2[i][j] = (double *)malloc((km+1) * sizeof(double));
			B1[i][j] = (double *)malloc((km+1) * sizeof(double));
			B2[i][j] = (double *)malloc((km+1) * sizeof(double));
			C1[i][j] = (double *)malloc((km+1) * sizeof(double));
			C2[i][j] = (double *)malloc((km+1) * sizeof(double));
			check[i][j] = (int *)malloc((km+1) * sizeof(int));
			R_Lr[i][j] = (double *)malloc((km+1)* sizeof(double));
			Z_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			M_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			T0_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			TF_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			c_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tf_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			A_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			B_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q1_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_Lr[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM[i][j] = (double *)malloc((km+1) * sizeof(double));
			aveM2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lra[i][j] = (double *)malloc((km+1) * sizeof(double));
			Lrb[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trnew_exact[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState2[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_DT[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Al[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_Pb[i][j] = (int *)malloc((km+1) * sizeof(int));
			material_old[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialTest[i][j] = (int *)malloc((km+1) * sizeof(int));
			gradcheck[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_DT_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_i[i][j] = (int *)malloc((km+1) * sizeof(int));
			MeshNumber_Al_j[i][j] = (int *)malloc((km+1) * sizeof(int));
			energyU_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyU_r[i][j] = (double *)malloc((km+1) * sizeof(double));
			energyK[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nDnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nTnew[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanow[i][j] = (double *)malloc((km+1) * sizeof(double));
			nanew[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nD[i][j] = (double *)malloc((km+1) * sizeof(double));
			reaction_nT[i][j] = (double *)malloc((km+1) * sizeof(double));
			lambda_a[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ai2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Bj2[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck1[i][j] = (double *)malloc((km+1) * sizeof(double));
			Ck2[i][j] = (double *)malloc((km+1) * sizeof(double));
			a_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			b_tdma[i][j] = (double *)malloc((km+1) * sizeof(double)); 
			c_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			d_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			x_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			P_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Q_tdma[i][j] = (double *)malloc((km+1) * sizeof(double));
			Tistar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Testar[i][j] = (double *)malloc((km+1) * sizeof(double));
			Trstar[i][j] = (double *)malloc((km+1) * sizeof(double));
			aw[i][j] = (double *)malloc((km+1) * sizeof(double));
			atomicmassnumber[i][j] = (double *)malloc((km+1) * sizeof(double));
			MaterialState_check1[i][j] = (int *)malloc((km+1) * sizeof(int));
			MaterialState_check2[i][j] = (int *)malloc((km+1) * sizeof(int));
			tau_i[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau_e[i][j] = (double *)malloc((km+1) * sizeof(double));
			tau[i][j] = (double *)malloc((km+1) * sizeof(double)); 
		}
	}

	#pragma omp parallel for private(j,k)
	for (i=0;i <= im;i++) {
		for (j=0;j <= jm;j++) {
			for (k=0;k <= km;k++) {
			Vdifu1[i][j][k] = 0.0;
			Wdifu1[i][j][k] = 0.0;
			Udifv1[i][j][k] = 0.0;
			Wdifv1[i][j][k] = 0.0;
			Udifw1[i][j][k] = 0.0;
			Vdifw1[i][j][k] = 0.0;
			Udifu2[i][j][k] = 0.0;
			Vdifu2[i][j][k] = 0.0;
			Wdifu2[i][j][k] = 0.0;
			Udifv2[i][j][k] = 0.0;
			Vdifv2[i][j][k] = 0.0; 
			Wdifv2[i][j][k] = 0.0; 
			Udifw2[i][j][k] = 0.0;
			Vdifw2[i][j][k] = 0.0;
			Wdifw2[i][j][k] = 0.0;
			du[i][j][k] = 0.0;
			dv[i][j][k] = 0.0;
			dw[i][j][k] = 0.0;
			du1[i][j][k] = 0.0;
			dv1[i][j][k] = 0.0;
			dw1[i][j][k] = 0.0;
			gammaaa[i][j][k] = 0.0;
			gammaaa1[i][j][k] = 0.0; 
			meos[i][j][k] = 0.0;
			u_exact[i][j][k] = 0.0;
			rho_exact[i][j][k] = 0.0;
			atomicnum[i][j][k] = 0;
			phi[i][j][k] = 0.0; 
			N[i][j][k] = 0.0;
			m[i][j][k] = 0.0;
			dist[i][j][k] = 0.0; 
			sped[i][j][k] = 0.0; 
			Mass[i][j][k] = 0.0;
			Tinew[i][j][k] = 0.0; 
			Tenew[i][j][k] = 0.0; 
			Trnew[i][j][k] = 0.0; 
			Tinow[i][j][k] = 0.0; 
			Tenow[i][j][k] = 0.0; 
			Trnow[i][j][k] = 0.0; 
			unow[i][j][k] = 0.0; 
			vnow[i][j][k] = 0.0; 
			wnow[i][j][k] = 0.0;
			pinew[i][j][k] = 0.0; 
			penew[i][j][k] = 0.0; 
			prnew[i][j][k] = 0.0; 
			pinow[i][j][k] = 0.0; 
			penow[i][j][k] = 0.0; 
			prnow[i][j][k] = 0.0; 
			pnow[i][j][k] = 0.0; 
			rhonow[i][j][k] = 0.0; 
			taunow[i][j][k] = 0.0; 
			unew[i][j][k] = 0.0; 
			vnew[i][j][k] = 0.0; 
			wnew[i][j][k] = 0.0;
			pnew[i][j][k] = 0.0; 
			rhonew[i][j][k] = 0.0; 
			taunew[i][j][k] = 0.0;
			qnow[i][j][k] = 0.0;
			qnew[i][j][k] = 0.0;
			qxnew[i][j][k] = 0.0;
			qynew[i][j][k] = 0.0; 
			qznew[i][j][k] = 0.0; 
			Ua[i][j][k] = 0.0; 
			Va[i][j][k] = 0.0; 
			Wa[i][j][k] = 0.0;
			Ub[i][j][k] = 0.0;
			Vb[i][j][k] = 0.0; 
			Wb[i][j][k] = 0.0;
			UbD[i][j][k] = 0.0;
			VbD[i][j][k] = 0.0; 
			WbD[i][j][k] = 0.0;
			UbT[i][j][k] = 0.0;
			VbT[i][j][k] = 0.0; 
			WbT[i][j][k] = 0.0;
		//	Uba[i][j][k] = 0.0;
		//	Vba[i][j][k] = 0.0; 
		//	Wba[i][j][k] = 0.0;
			Ubr[i][j][k] = 0.0; 
			Vbr[i][j][k] = 0.0; 
			Uc[i][j][k] = 0.0; 
			Vc[i][j][k] = 0.0; 
		//	j[i][j][k] = 0.0;
			J[i][j][k] = 0.0;
			rhoa[i][j][k] = 0.0;
			rhob[i][j][k] = 0.0;
			Ta[i][j][k] = 0.0;
			Tb[i][j][k] = 0.0;
			Tc[i][j][k] = 0.0;
			Tia[i][j][k] = 0.0;
			Tea[i][j][k] = 0.0;
			Tra[i][j][k] = 0.0;
			Tib[i][j][k] = 0.0;
			Teb[i][j][k] = 0.0;
			Trb[i][j][k] = 0.0;
			Tic[i][j][k] = 0.0;
			Tec[i][j][k] = 0.0;
			Trc[i][j][k] = 0.0;
			ddqra[i][j][k] = 0.0;
			ddqza[i][j][k] = 0.0;
			ddqrf[i][j][k] = 0.0;
			ddqzf[i][j][k] = 0.0;
			aa[i][j][k] = 0.0;
			bb[i][j][k] = 0.0;
			cc[i][j][k] = 0.0;
			theta[i][j][k] = 0.0;
			Nnew[i][j][k] = 0.0;
			Nnow[i][j][k] = 0.0;
			nHe3now[i][j][k] = 0.0;
			nHe3new[i][j][k] = 0.0;
			CVinew[i][j][k] = 0.0; 
			CVenew[i][j][k] = 0.0;
			CVrnew[i][j][k] = 0.0; 
			CVinow[i][j][k] = 0.0; 
			CVenow[i][j][k] = 0.0; 
			CVrnow[i][j][k] = 0.0; 
			BTinew[i][j][k] = 0.0; 
			BTenew[i][j][k] = 0.0; 
			BTrnew[i][j][k] = 0.0;
			BTinow[i][j][k] = 0.0; 
			BTenow[i][j][k] = 0.0; 
			BTrnow[i][j][k] = 0.0;
			charge[i][j][k] = 0.0;
	//		MatA[i][j][k] = 0.0;
			SX[i][j][k] = 0.0;
			SY[i][j][k] = 0.0;
			SZ[i][j][k] = 0.0;
			kappai[i][j][k] = 0.0;
			kappae[i][j][k] = 0.0;
			kappar[i][j][k] = 0.0;
			kappar_i[i][j][k] = 0.0;
			kappar_j[i][j][k] = 0.0;
			kappar_k[i][j][k] = 0.0;
			Rmfp[i][j][k] = 0.0;
			Lr_DT[i][j][k] = 0.0;
			Lr_Al[i][j][k] = 0.0;
			Lr_Ar[i][j][k] = 0.0;
			Lr_Pb[i][j][k] = 0.0;
			CVnew[i][j][k] = 0.0;
			vacume_l1[i][j][k] = 0;
			vacume_l2[i][j][k] = 0;
			vacume_k[i][j][k] = 0;
			A1[i][j][k] = 0.0;
			A2[i][j][k] = 0.0;
			B1[i][j][k] = 0.0;
			B2[i][j][k] = 0.0;
			C1[i][j][k] = 0.0;
			C2[i][j][k] = 0.0;
			check[i][j][k] = 0;
			R_Lr[i][j][k] = 0.0;
			Z_Lr[i][j][k] = 0.0;
			M_Lr[i][j][k] = 0.0;
			T0_Lr[i][j][k] = 0.0; 
			TF_Lr[i][j][k] = 0.0;
			c_Lr[i][j][k] = 0.0;
			Tf_Lr[i][j][k] = 0.0;
			A_Lr[i][j][k] = 0.0; 
			B_Lr[i][j][k] = 0.0;
			Q1_Lr[i][j][k] = 0.0;
			Q_Lr[i][j][k] = 0.0;
			x_Lr[i][j][k] = 0.0;
			aveM[i][j][k] = 0.0;
			aveM2[i][j][k] = 0.0;
			Lra[i][j][k] = 0.0;
			Lrb[i][j][k] = 0.0;
			Trnew_exact[i][j][k] = 0.0;
			MaterialState[i][j][k] = 0;
			MaterialState2[i][j][k] = 0;
			MaterialState_DT[i][j][k] = 0;
			MaterialState_Al[i][j][k] = 0;
			MaterialState_Pb[i][j][k] = 0;
			material_old[i][j][k] = 0;
			MaterialTest[i][j][k] = 0;
			gradcheck[i][j][k] = 0;
			MeshNumber_DT_i[i][j][k] = 0;
			MeshNumber_DT_j[i][j][k] = 0;
			MeshNumber_Al_i[i][j][k] = 0;
			MeshNumber_Al_j[i][j][k] = 0;
			energyU_i[i][j][k] = 0.0;
			energyU_e[i][j][k] = 0.0;
			energyU_r[i][j][k] = 0.0;
			energyK[i][j][k] = 0.0;
			nDnow[i][j][k] = 0.0;
			nDnew[i][j][k] = 0.0;
			nTnow[i][j][k] = 0.0;
			nTnew[i][j][k] = 0.0;
			nanow[i][j][k] = 0.0;
			nanew[i][j][k] = 0.0;
			reaction_nD[i][j][k] = 0.0;
			reaction_nT[i][j][k] = 0.0;
			lambda_a[i][j][k] = 0.0;
			Ai1[i][j][k] = 0.0;
			Ai2[i][j][k] = 0.0;
			Bj1[i][j][k] = 0.0;
			Bj2[i][j][k] = 0.0;
			Ck1[i][j][k] = 0.0;
			Ck2[i][j][k] = 0.0;
			a_tdma[i][j][k] = 0.0;
			b_tdma[i][j][k] = 0.0; 
			c_tdma[i][j][k] = 0.0;
			d_tdma[i][j][k] = 0.0;
			x_tdma[i][j][k] = 0.0;
			P_tdma[i][j][k] = 0.0;
			Q_tdma[i][j][k] = 0.0;
			Tistar[i][j][k] = 0.0;
			Testar[i][j][k] = 0.0;
			Trstar[i][j][k] = 0.0;
			aw[i][j][k] = 0.0;
			atomicmassnumber[i][j][k] = 0.0;
			MaterialState_check1[i][j][k] = 0;
			MaterialState_check2[i][j][k] = 0;
			tau_i[i][j][k] = 0.0;
			tau_e[i][j][k] = 0.0;
			tau[i][j][k] = 0.0; 
			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/Init_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to initialize the variables. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include"define.h"
#include <omp.h>


void Init_ECSH(void)
{
	int i, j, k;

	/***** coefficients for the Equation of State (EOS) based on Thomas-Fermi model ***/

	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12*1.01e-5; tf_A[7] = 6.760e-13*1.01e-5;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	B[0] = 1.5311e-6;  B[1] = 0.;         B[2] = 0.48075;    B[3] = 0.43462;
	B[4] = 6.92013e-2; B[5] = 5.9472e-2;  B[6] = -4.9688e-3;  B[7] = 4.3386e-4;
	C[1] = 0.;         C[2] = 0.48075;    C[3] = 0.;         C[4] = 0.06934;
	C[5] = 9.7e-3;     C[6] = 3.3704e-3;

	/**********************************************************************************/

	#pragma omp parallel for private(j)	
	for (i = 0; i <= im - 1; i++) {
		for (j = 0; j <= jm - 1; j++) {
			rhonew[i][j][0] = rhonew[i][j][1];
			pnew[i][j][0] = pnew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			unew[i][j][0] = unew[i][j][1];
			unew[i][j][km-1] = unew[i][j][km-2];
			vnew[i][j][0] = vnew[i][j][1];
			vnew[i][j][km-1] = vnew[i][j][km-2];
			wnew[i][j][0] = wnew[i][j][1];
			wnew[i][j][km-1] = wnew[i][j][km-2];
			rhonew[i][j][km] = rhonew[i][j][km - 1];
			pnew[i][j][km] = pnew[i][j][km - 1];
			Trnew[i][j][km] = Trnew[i][j][km - 1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im - 1; i++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[i][0][k] = rhonew[i][1][k];
			pnew[i][0][k] = pnew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			unew[i][0][k] = unew[i][1][k];
			unew[i][jm-1][k] = unew[i][jm-2][k];
			vnew[i][0][k] = vnew[i][1][k];
			vnew[i][jm-1][k] = vnew[i][jm-2][k];
			wnew[i][0][k] = wnew[i][1][k];
			wnew[i][jm-1][k] = wnew[i][jm-2][k];
			rhonew[i][jm][k] = rhonew[i][jm - 1][k];
			pnew[i][jm][k] = pnew[i][jm - 1][k];
			Trnew[i][jm][k] = Trnew[i][jm - 1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm - 1; j++) {
		for (k = 0; k <= km - 1; k++) {
			rhonew[0][j][k] = rhonew[1][j][k];
			pnew[0][j][k] = pnew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			unew[0][j][k] = unew[1][j][k];
			unew[im-1][j][k] = unew[im-2][j][k];
			vnew[0][j][k] = vnew[1][j][k];
			vnew[im-1][j][k] = vnew[im-2][j][k];
			wnew[0][j][k] = wnew[1][j][k];
			wnew[im-1][j][k] = wnew[im-2][j][k];
			rhonew[im][j][k] = rhonew[im - 1][j][k];
			pnew[im][j][k] = pnew[im - 1][j][k];
			Trnew[im][j][k] = Trnew[im - 1][j][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				rhonow[i][j][k] = rhonew[i][j][k];
				pnow[i][j][k] = pnew[i][j][k];
				Trnow[i][j][k] = Trnew[i][j][k];
				unow[i][j][k] = unew[i][j][k];
				vnow[i][j][k] = vnew[i][j][k];
				wnow[i][j][k] = wnew[i][j][k];
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/InitialCondition_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "init_ECSH.cpp"                                                                       
//                                                                                       
// init_ECSH(): a procedure to set initial conditions.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include <math.h>
#include"define.h"
#include <omp.h>


void InitialCondition_ECSH(void)
{
	FILE* convert;
	FILE* boundaryfile;
	int i,j,k;

	double matrix_read;
	int matrix_read_int;

	int i2,j2,k2;
	
	int location = 0;
	
	convert = fopen("initial_condition/convert3D.dat", "rb");
	boundaryfile = fopen("initial_condition/boundary3D.dat", "rb");

	fread(&im, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&jm, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&km, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	printf("\tim = %d jm = %d km = %d\n", im, jm, km);

	fread(&nn, sizeof(int), 1, convert);
	fseek(convert, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&t, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	t = t*1.0e-9;

	fread(&dX, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	dX = dX;
	dY = dX;
	dZ = dX;

	fread(&R_Length, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);
	
	printf("\tn = %d\n",nn);
	printf("\tt = %e\n",t);
	printf("\tMesh_Length = %e\n",dX);
	printf("\tR_Length = %e\n",R_Length);

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
			                unew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					vnew[i][j][k] = matrix_read;
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);
					wnew[i][j][k] = matrix_read;		
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tinew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Tenew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Trnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					rhonew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				fread(&matrix_read, sizeof(double), 1, convert);

					Nnew[i][j][k] = matrix_read;
				
				fseek(convert, sizeof(double), location);
				location += (int)sizeof(double);
			}
		}
	}

	fread(&input_energy, sizeof(double), 1, convert);
	fseek(convert, sizeof(double), location);
	location += (int)sizeof(double);

	printf("\tim = %d jm = %d km = %d input_energy = %e [MJ]\n", im, jm, km, input_energy*1.e-6);

	//printf("\tim = %d jm = %d km = %d\n", im, jm, km);
	

	location = 0;

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_theta[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	fread(&matrix_read_int, sizeof(int), 1, boundaryfile);
	indmax_phi[0] = matrix_read_int;
	fseek(boundaryfile, sizeof(int), location);
	location += (int)sizeof(int);

	printf("indmax_theta[0] = %d indmax_phi[0] = %d\n", indmax_theta[0], indmax_phi[0]);

	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_X[0][i][j] = matrix_read + dX * im/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Y[0][i][j] = matrix_read + dY * jm/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}
	for (i = 0; i <= indmax_theta[0]; i++) {
		for (j = 0; j <= indmax_phi[0]; j++) {
			fread(&matrix_read, sizeof(double), 1, boundaryfile);
			BoundaryMesh_Z[0][i][j] = matrix_read + dZ * km/2;
			fseek(boundaryfile, sizeof(int), location);
			location += (int)sizeof(double);
		}
	}

	initial_t = t;
	
	printf("t = %e\n", t);

	fclose(convert);
	fclose(boundaryfile);

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/MS.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int N): a procedure to solve matrix by the Gauss elimination method.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix(int N){
	int k,i,j,pivot;
	double amax,Akk,Aik,ax;
	
	//forward arase
	for(k=0;k<N-1;++k){
		//partial pivot selection
		pivot=k;	
		amax=fabs(MatA[k][k]);
		for(i=k+1;i<N;++i){
			if(fabs(MatA[i][k])>amax){
				amax=fabs(MatA[i][k]);
				pivot=i;
			}
		}	
		if(pivot!=k){		
			for(i=k;i<N+1;i++){
				S[i]=MatA[pivot][i];
				MatA[pivot][i]=MatA[k][i];
				MatA[k][i]=S[i];
			}
		}	
		Akk=MatA[k][k];
		for(i=k+1;i<N;++i){
			Aik=MatA[i][k];
			for(j=k;j<N+1;++j){
				MatA[i][j]=MatA[i][j]-Aik*(MatA[k][j]/Akk);
			}
		}
	}
	
	//back substitution
	MatA[N-1][N]=MatA[N-1][N]/MatA[N-1][N-1];
	for(i=N-2;i>=0;--i){
		ax=0.0;
		for(j=i+1;j<N;++j){
			ax+=MatA[i][j]*MatA[j][N];
		}
		MatA[i][N]=(MatA[i][N]-ax)/MatA[i][i];
	}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/MS_TDMA.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MS_TDMA.cpp"                                                                       
//                                                                                       
// matrix_TDMA(int N): a procedure to solve matrix by TDMA (TriDiagonal-Matrix Algorithm).
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


void matrix_TDMA(int N, int i, int j, int k) {	//Matrix Solver - TDMA -

	int it;
	
	P_tdma[1] = b_tdma[1] / a_tdma[1];
	if (b_tdma[1] == 0.) { P_tdma[1] = 0; }
	if (a_tdma[1] == 1.) { P_tdma[1] = b_tdma[1]; }
	if (isnan(P_tdma[1])) { P_tdma[1] = b_tdma[1]; }

	Q_tdma[1] = d_tdma[1] / a_tdma[1];
	if (d_tdma[1] == 0.) { Q_tdma[1] = 0; }
	if (a_tdma[1] == 0.) { Q_tdma[1] = d_tdma[1]; }
	if (isnan(Q_tdma[1]) || isnan(Q_tdma[1])) {
	}

	for (it = 2; it <= N; it++) {
		P_tdma[it] = b_tdma[it] / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (b_tdma[it] == 0.) { P_tdma[it] = 0.; }
		Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]) / (a_tdma[it] - c_tdma[it] * P_tdma[it - 1]);
		if (isnan(Q_tdma[it]) || isinf(Q_tdma[it])) {

			Q_tdma[it] = (d_tdma[it] + c_tdma[it] * Q_tdma[it - 1]);
		}
	}

	x_tdma[N] = Q_tdma[N];

	if (isnan(x_tdma[N]) || isinf(x_tdma[N])) {
		printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N], b_tdma[N], c_tdma[N], d_tdma[N], P_tdma[N], Q_tdma[N]);
		for (i = it; it <= N; it++) {
		}
	}

	for (it = N - 1; it>0; it--) {
		x_tdma[it] = P_tdma[it] * x_tdma[it + 1] + Q_tdma[it];

		if (isnan(x_tdma[it]) || isinf(x_tdma[it])) {
			printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it], b_tdma[it], c_tdma[it], d_tdma[it], P_tdma[it], Q_tdma[it], x_tdma[it + 1]);
		}

	}


}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/MaterialRecognition.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "MaterialDiscrimination.cpp"                                                                       
//                                                                                       
// MaterialDiscrimination(int Line): a procedure to discriminate or distinguish each material by 
//                                   the material boundary lines.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
#include "PaintMaterial.cpp"

void MaterialRecognition(int Line){
	int solution_int, MeshNumber_i_next, MeshNumber_j_next, MeshNumber_k_next, ii, jj, kk, CollisionState;
	int MtEmFlag, MtEmCount;
	int Point_index_theta;
	int Point_index_phi;

	int i,j,k;
	int j2;

	int MeshNumber_i, MeshNumber_j, MeshNumber_k;
	double Vec_i, Vec_j, Vec_k, VecLength;
 	int Split, SplitNumber;
	double MeshNumber_i1, MeshNumber_j1, MeshNumber_k1;
	double Vec_i2, Vec_j2, Vec_k2, VecLength2;
	int Split2, SplitNumber2;
	int MeshNumber_i2, MeshNumber_j2, MeshNumber_k2;
	double Vec_i3, Vec_j3, Vec_k3, VecLength3;
	int Split3, SplitNumber3;
	int MeshNumber_i3, MeshNumber_j3, MeshNumber_k3;

	int min_DT_i, min_DT_j, min_DT_k, min_Al_i, min_Al_j, min_Al_k;
	int max_DT_i, max_DT_j, max_DT_k, max_Al_i, max_Al_j, max_Al_k;
	int min_DT_i2, min_DT_j2, max_DT_i2, max_DT_j2, min_Al_i2, min_Al_j2, max_Al_i2, max_Al_j2;

	int flag_i, flag_j;

	int material_num;
	material_num = 20;

	while(1){

		min_DT_i = im;
		min_DT_j = jm;
		min_Al_i = im;
		min_Al_j = jm;
		max_DT_i = 0;
		max_DT_j = 0;
		max_Al_i = 0;
		max_Al_j = 0;
	

	min_DT_k = km;
	min_Al_k = km;
	max_DT_k = 0;
	max_Al_k = 0;
	min_DT_i2 = im;
	max_DT_i2 = 0;
	min_DT_j2 = jm;
	max_DT_j2 = 0;
	min_Al_i2 = im;
	min_Al_j2 = jm;
	max_Al_j2 = 0;
	max_Al_i2 = 0;

	L1:

	flag_i = 0;
	flag_j = 0;


	MtEmFlag=0;
	MtEmCount=0;


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				MaterialState_DT[i][j][k] = 0;
				MaterialState_Al[i][j][k] = 0;
				MaterialState_Pb[i][j][k] = 0;
				MaterialState[i][j][k] = 0;
				MaterialState_check1[i][j][k] = 0;
				MaterialState_check2[i][j][k] = 0;
				if(Line == 2){
					meos[i][j][k] = Pbmass;
					atomicnum[i][j][k] = 82;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
				else if(Line == 1){				
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	printf("\tcal_BoundaryLine\n");
	

	for(LineNumber=0;LineNumber<=Line-1;LineNumber++){	
		#pragma omp parallel for private(Point_index_phi,MeshNumber_i,MeshNumber_j,MeshNumber_k,Vec_i,Vec_j,Vec_k,VecLength,SplitNumber,Split,MeshNumber_i1,MeshNumber_j1,MeshNumber_k1,MeshNumber_i2,MeshNumber_j2,MeshNumber_k2,Vec_i2,Vec_j2,Vec_k2,VecLength2,SplitNumber2,Split2,MeshNumber_i3,MeshNumber_j3,MeshNumber_k3,Vec_i3,Vec_j3,Vec_k3,VecLength3,SplitNumber3,Split3), shared(min_DT_i,max_DT_i,min_DT_j,max_DT_j,min_DT_k,max_DT_k,min_Al_i,max_Al_i,min_Al_j,max_Al_j,min_Al_k,max_Al_k)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[LineNumber]-1;Point_index_theta++){
		//	printf("theta:%d/%d\n", Point_index_theta, indmax_theta[LineNumber]-1);
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[LineNumber]-1;Point_index_phi++){
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi]/dZ;
					MeshNumber_i = (int)BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
					MeshNumber_j = (int)BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];	
					MeshNumber_k = (int)BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];		
					if(MeshNumber_i>im){MeshNumber_i = im;}
					if(MeshNumber_j>jm){MeshNumber_j = jm;}
					if(MeshNumber_k>km){MeshNumber_k = km;}
					if(MeshNumber_i<1){MeshNumber_i = 1;}
					if(MeshNumber_j<1){MeshNumber_j = 1;}
					if(MeshNumber_k<1){MeshNumber_k = 1;}

					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta][Point_index_phi+1]/dZ;
					BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_X[LineNumber][Point_index_theta+1][Point_index_phi+1]/dX;
					BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Y[LineNumber][Point_index_theta+1][Point_index_phi+1]/dY;
					BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1] = BoundaryMesh_Z[LineNumber][Point_index_theta+1][Point_index_phi+1]/dZ;

					MaterialState[MeshNumber_i][MeshNumber_j][MeshNumber_k] = LineNumber+1;
					if(LineNumber == 0){
						if(MeshNumber_k == center_k){
							if(min_DT_i > MeshNumber_i){
								min_DT_i = MeshNumber_i;
							}
							if(max_DT_i < MeshNumber_i){
								max_DT_i = MeshNumber_i;
							}
							if(min_DT_j > MeshNumber_j){
								min_DT_j = MeshNumber_j;
							}
							if(max_DT_j < MeshNumber_j){
								max_DT_j = MeshNumber_j;
							}
						}
						if(min_DT_k > MeshNumber_k){
							min_DT_k = MeshNumber_k;
						}
						if(max_DT_k < MeshNumber_k){
							max_DT_k = MeshNumber_k;
						}					
					}

					if(LineNumber == 1){
						if(MeshNumber_k == center_k){
							if(min_Al_i > MeshNumber_i){
								min_Al_i = MeshNumber_i;
							}
							if(max_Al_i < MeshNumber_i){
								max_Al_i = MeshNumber_i;
							}
							if(min_Al_j > MeshNumber_j){
								min_Al_j = MeshNumber_j;
							}
							if(max_Al_j < MeshNumber_j){
								max_Al_j = MeshNumber_j;
							}
						}
						if(min_Al_k > MeshNumber_k){
							min_Al_k = MeshNumber_k;
						}
						if(max_Al_k < MeshNumber_k){
							max_Al_k = MeshNumber_k;
						}
					}
			
					Vec_i = BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_j = BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1];
					Vec_k = BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi]-BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1];
					VecLength = sqrt(pow(Vec_i,2.0)+pow(Vec_j,2.0)+pow(Vec_k,2.0)) + 1.0;
					SplitNumber = (int)(VecLength)*material_num;
					for(Split=1;Split<=SplitNumber;Split++){
						MeshNumber_i1 = (double)((double)Split*Vec_i/(double)SplitNumber+BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_j1 = (double)((double)Split*Vec_j/(double)SplitNumber+BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi+1]);
						MeshNumber_k1 = (double)((double)Split*Vec_k/(double)SplitNumber+BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi+1]);

						Vec_i2 = MeshNumber_i1 - BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi];
						Vec_j2 = MeshNumber_j1 - BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi];
						Vec_k2 = MeshNumber_k1 - BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi];
						VecLength2 = sqrt(pow(Vec_i2,2.0)+pow(Vec_j2,2.0)+pow(Vec_k2,2.0)) + 1.0;
						SplitNumber2 = (int)(VecLength2)*material_num;
				//		if(Split == SplitNumber){printf("hello4\n");}
						for(Split2=1;Split2<=SplitNumber2;Split2++){
				//			if(Split2 == SplitNumber2){printf("hello5\n");}
							MeshNumber_i2 = (int)((double)Split2*Vec_i2/(double)SplitNumber2 + BoundaryMesh_i[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_j2 = (int)((double)Split2*Vec_j2/(double)SplitNumber2 + BoundaryMesh_j[LineNumber][Point_index_theta][Point_index_phi]);
							MeshNumber_k2 = (int)((double)Split2*Vec_k2/(double)SplitNumber2 + BoundaryMesh_k[LineNumber][Point_index_theta][Point_index_phi]);

							if(MeshNumber_i2>im){MeshNumber_i2 = im;}
							if(MeshNumber_j2>jm){MeshNumber_j2 = jm;}
							if(MeshNumber_k2>km){MeshNumber_k2 = km;}
							if(MeshNumber_i2<1){MeshNumber_i2 = 1;}
							if(MeshNumber_j2<1){MeshNumber_j2 = 1;}
							if(MeshNumber_k2<1){MeshNumber_k2 = 1;}

							MaterialState[MeshNumber_i2][MeshNumber_j2][MeshNumber_k2] = LineNumber+1;

							if(LineNumber== 0){
								if(MeshNumber_k2 == center_k){
									if(min_DT_i > MeshNumber_i2){
										min_DT_i = MeshNumber_i2;
									}
									if(max_DT_i < MeshNumber_i2){
										max_DT_i = MeshNumber_i2;
									}
									if(min_DT_j > MeshNumber_j2){
										min_DT_j = MeshNumber_j2;
									}
									if(max_DT_j < MeshNumber_j2){
										max_DT_j = MeshNumber_j2;
									}
								}
								if(min_DT_k > MeshNumber_k2){
									min_DT_k = MeshNumber_k2;
								}
								if(max_DT_k < MeshNumber_k2){
									max_DT_k = MeshNumber_k2;
								}					
							}

							if(LineNumber == 1){
								if(MeshNumber_k2 == center_k){
									if(min_Al_i > MeshNumber_i2){
										min_Al_i = MeshNumber_i2;
									}
									if(max_Al_i < MeshNumber_i2){
										max_Al_i = MeshNumber_i2;
									}
									if(min_Al_j > MeshNumber_j2){
										min_Al_j = MeshNumber_j2;
									}
									if(max_Al_j < MeshNumber_j2){
										max_Al_j = MeshNumber_j2;
									}
								}
								if(min_Al_k > MeshNumber_k2){
									min_Al_k = MeshNumber_k2;
								}
								if(max_Al_k < MeshNumber_k2){
									max_Al_k = MeshNumber_k2;
								}
							}							

						}


						Vec_i3 = MeshNumber_i - BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_j3 = MeshNumber_j - BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1];
						Vec_k3 = MeshNumber_k - BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1];
						VecLength3 = sqrt(pow(Vec_i3,2.0)+pow(Vec_j3,2.0)+pow(Vec_k3,2.0)) + 1.0;
						SplitNumber3 = (int)(VecLength3)*material_num;
						for(Split3=1;Split3<=SplitNumber3;Split3++){
				//			if(Split3 == SplitNumber3){printf("hello6\n");}
							MeshNumber_i3 = (int)((double)Split3*Vec_i3/(double)SplitNumber3 + BoundaryMesh_i[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_j3 = (int)((double)Split3*Vec_j3/(double)SplitNumber3 + BoundaryMesh_j[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							MeshNumber_k3 = (int)((double)Split3*Vec_k3/(double)SplitNumber3 + BoundaryMesh_k[LineNumber][Point_index_theta+1][Point_index_phi+1]);
							if(MeshNumber_i3>im){MeshNumber_i3 = im;}
							if(MeshNumber_j3>jm){MeshNumber_j3 = jm;}
							if(MeshNumber_k3>km){MeshNumber_k3 = km;}
							if(MeshNumber_i3<1){MeshNumber_i3 = 1;}
							if(MeshNumber_j3<1){MeshNumber_j3 = 1;}
							if(MeshNumber_k3<1){MeshNumber_k3 = 1;}
							MaterialState[MeshNumber_i3][MeshNumber_j3][MeshNumber_k3] = LineNumber+1;
						
							
							if(LineNumber== 0){
								if(MeshNumber_k3 == center_k){
									if(min_DT_i > MeshNumber_i3){
										min_DT_i = MeshNumber_i3;
									}
									if(max_DT_i < MeshNumber_i3){
										max_DT_i = MeshNumber_i3;
									}
									if(min_DT_j > MeshNumber_j3){
										min_DT_j = MeshNumber_j3;
									}
									if(max_DT_j < MeshNumber_j3){
										max_DT_j = MeshNumber_j3;
									}
								}
								if(min_DT_k > MeshNumber_k3){
									min_DT_k = MeshNumber_k3;
								}
								if(max_DT_k < MeshNumber_k3){
									max_DT_k = MeshNumber_k3;
								}					
							}
		
							if(LineNumber == 1){
								if(MeshNumber_k3 == center_k){
									if(min_Al_i > MeshNumber_i3){
										min_Al_i = MeshNumber_i3;
									}
									if(max_Al_i < MeshNumber_i3){
										max_Al_i = MeshNumber_i3;
									}
									if(min_Al_j > MeshNumber_j3){
										min_Al_j = MeshNumber_j3;
									}
									if(max_Al_j < MeshNumber_j3){
										max_Al_j = MeshNumber_j3;
									}
								}
								if(min_Al_k > MeshNumber_k3){
									min_Al_k = MeshNumber_k3;
								}
								if(max_Al_k < MeshNumber_k3){
									max_Al_k = MeshNumber_k3;
								}
							}
						}				
					}	
			}		
		}		
	}
	
	printf("\tcal_PaintMaterial\n");

	printf("\tmin_DT_i = %d max_DT_i = %d\n", min_DT_i, max_DT_i);	//center
	printf("\tmin_DT_j = %d max_DT_j = %d\n", min_DT_j, max_DT_j);	
	printf("\tmin_DT_k = %d max_DT_k = %d\n", min_DT_k, max_DT_k);

	if(Line == 2){
		printf("\tmin_Al_i = %d max_Al_i = %d\n", min_Al_i, max_Al_i);	
		printf("\tmin_Al_j = %d max_Al_j = %d\n", min_Al_j, max_Al_j);	
		printf("\tmin_Al_k = %d max_Al_k = %d\n", min_Al_k, max_Al_k);
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState[i][j][k] == 1){
						MaterialState_check1[i][j][k] = 1;
						MaterialState_DT[i][j][k] = 1;
						MaterialState_Al[i][j][k] = 1;
					

				}
				if(MaterialState[i][j][k] == 2){
						MaterialState_check2[i][j][k] =1;
						MaterialState_Al[i][j][k] = 1;
						MaterialState_Pb[i][j][k] = 1;
					
				}
			}
		}
	}

	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(MaterialState_check1[i][j][k] == 1){
					if(material_num <= 120){
						MaterialState[i][j][k] = 2;
					}
					else if(material_num > 120){
						if(i >= (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
								MaterialState[i-1][j-1][k] == 2;
							}
							else{
								MaterialState[i-1][j][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
								MaterialState[i-1][j+1][k] == 2;
							}
						}
						else if(i < (int)((max_DT_i + min_DT_i)/2)){
							if(j >= (int)((max_DT_j + min_DT_j) / 2)){
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
								MaterialState[i+1][j-1][k] == 2;
							}
							else{
								MaterialState[i+1][j][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
								MaterialState[i+1][j+1][k] == 2;
							}
						}
					}

				}
			//	if(MaterialState_check2[i][j][k] == 2){
			//		MaterialState[i-1][j][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i-1][j-1][k] == 2;
			//		MaterialState[i+1][j][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//		MaterialState[i+1][j+1][k] == 2;
			//	}
			}
		}
	}

	
	
	center_k = (int)((min_DT_k + max_DT_k) / 2);

	//if(fabs(max_DT_i - min_DT_i) >= 2 && fabs(max_DT_j - min_DT_j) >= 2){
	//	first_seed_DT_i[center_k] = (int)((max_DT_i + min_DT_i) / 2);
	//	first_seed_DT_j[center_k] = (int)((max_DT_j + min_DT_j) / 2);
	//	first_seed_DT_k = (int)((max_DT_k + min_DT_k) / 2);
	//	PaintMaterial(first_seed_DT_i[center_k], first_seed_DT_j[center_k], first_seed_DT_k, 1);
//
//		printf("\tfirst_seed_DT_i[%d] = %d first_seed_DT_j[%d] = %d first_seed_DT_k = %d\n", center_k, first_seed_DT_i[center_k], center_k, first_seed_DT_j[center_k], first_seed_DT_k);	
//	}


//	if(Line == 2){

	//	MeshNumber_i = (int)BoundaryMesh_i[1][1][1];
	//	MeshNumber_i_next = (int)BoundaryMesh_i[2][1][1];
	//	MeshNumber_j = (int)BoundaryMesh_j[1][1][1];
	//	MeshNumber_j_next = (int)BoundaryMesh_j[2][1][1];
	//	MeshNumber_k = (int)BoundaryMesh_k[1][1][1];
	//	MeshNumber_k_next = (int)BoundaryMesh_k[2][1][1];
	
	
	//	if(fabs(MeshNumber_k - MeshNumber_k_next) >= 1){
		//	first_seed_Al_i[center_k] = (MeshNumber_i + MeshNumber_i_next) / 2;
		//	first_seed_Al_j[center_k] = (MeshNumber_j + MeshNumber_j_next) / 2;
		//	first_seed_Al_k = (MeshNumber_k + MeshNumber_k_next) / 2;

			for(j=1;j<=jm-1;j++){
				for(k=1;k<=km-1;k++){
					MaterialState[2][j][k] = 2;	
					MaterialState[im-1][j][k] = 2;										
				
				}
			}	

			for(i=1;i<=im-1;i++){
				for(k=1;k<=km-1;k++){
					MaterialState[i][1][k] = 2;	
					MaterialState[i][jm-1][k] = 2;										
				
				}
			}		
			
			for(i=1;i<=im-1;i++){
				for(j=1;j<=jm-1;j++){
					MaterialState[i][j][1] = 2;	
					MaterialState[i][j][km-1] = 2;										
				
				}
			}	

			PaintMaterial(4, 4, 4, 13);
		
		//	printf("\tfirst_seed_Al_i[%d] = %d first_seed_Al_j[%d] = %d first_seed_Al_k = %d\n", center_k, first_seed_Al_i[center_k], center_k, first_seed_Al_j[center_k], first_seed_Al_k);
	
	//	}
//	}	

		if(atomicnum[3][3][3] == 1){
			if(material_num >= 420){
				output_ECSH();
				exit(1);
			}
			else{	
				printf("\tMaterialRecognation_failed_again\n");
				material_num += 100;
			}
		}
		else{
			break;
		}
	}


	#pragma omp parallel for private(j, k)
	for(i=0;i<=im;i++){
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				if(MaterialState[i][j][k]==1){
					meos[i][j][k] = DTmass;
					atomicnum[i][j][k] = 1;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(MaterialState[i][j][k]==2){
					meos[i][j][k] = Almass;
					atomicnum[i][j][k] = 13;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}

				if(MaterialState_check1[i][j][k] == 1){
					meos[i][j][k] = Almass;//DTmass;
					atomicnum[i][j][k] = 13;//1;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;//rhonew[i][j][k] / DTmass;
				}
			}
		}
	}

	#pragma omp parallel for private(j, k)
	for(i=1;i<=im-1;i++){
		for(j=1;j<=jm-1;j++){
			for(k=1;k<=km-1;k++){
				if(atomicnum[i][j][k]==1 ){
					meos[i][j][k]=DTmass;
					Nnew[i][j][k] = rhonew[i][j][k] / DTmass;
				}
				else if(atomicnum[i][j][k]==13){
					meos[i][j][k]=Almass;
					Nnew[i][j][k] = rhonew[i][j][k] / Almass;
				}
				else if(atomicnum[i][j][k]==82){
					meos[i][j][k]=Pbmass;
					Nnew[i][j][k] = rhonew[i][j][k] / Pbmass;
				}
			//	if(rhonew[i][j][k] == 0.0){
			//		atomicnum[i][j][k] = 0;
			//	} 
			}
		}
	}

	


	for(k=0; k<=km; k++){
		first_seed_DT_i[k] = 0;
		first_seed_DT_j[k] = 0; 
		first_seed_Al_i[k] = 0;
		first_seed_Al_j[k] = 0; 
	}


	//boundary condition
		#pragma omp parallel for private(j)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				meos[i][j][1] = meos[i][j][2];
				meos[i][j][km-1] = meos[i][j][km-2];
				atomicnum[i][j][1] = atomicnum[i][j][2];
				atomicnum[i][j][km-1] = atomicnum[i][j][km-2];
				meos[i][j][0] = meos[i][j][1];
				meos[i][j][km] = meos[i][j][km-1];
				atomicnum[i][j][0] = atomicnum[i][j][1];
				atomicnum[i][j][km] = atomicnum[i][j][km-1];
			}
		}
		
		#pragma omp parallel for private(k)
		for(i=0;i<=im;i++){
			for(k=0;k<=km;k++){
				meos[i][1][k] = meos[i][2][k];
				meos[i][jm-1][k] = meos[i][jm-2][k];
				atomicnum[i][1][k] = atomicnum[i][2][k];
				atomicnum[i][jm-1][k] = atomicnum[i][jm-2][k];
				meos[i][0][k] = meos[i][1][k];
				meos[i][jm][k] = meos[i][jm-1][k];
				atomicnum[i][0][k] = atomicnum[i][1][k];
				atomicnum[i][jm][k] = atomicnum[i][jm-1][k];
			}
		}

		#pragma omp parallel for private(k)
		for(j=0;j<=jm;j++){
			for(k=0;k<=km;k++){
				meos[1][j][k] = meos[2][j][k];
				meos[im-1][j][k] = meos[im-2][j][k];
				atomicnum[1][j][k] = atomicnum[2][j][k];
				atomicnum[im-1][j][k] = atomicnum[im-2][j][k];
				meos[0][j][k] = meos[1][j][k];
				meos[im][j][k] = meos[im-1][j][k];
				atomicnum[0][j][k] = atomicnum[1][j][k];
				atomicnum[im][j][k] = atomicnum[im-1][j][k];
			}
		}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/PaintMaterial.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// PaintMaterial(int first_seed_k, int first_seed_l, int atomicnum_int): 
//      a procedure to distribute each atomic number to meshes in closed regions divided
//      by material boundary lines using Scanline Seed Fill Algorithm.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

#include "ScanLine.cpp"
void PaintMaterial(int first_seed_i, int first_seed_j, int first_seed_k, int atomicnum_int){
	MaxLength = 0;
	MaxLength_y = 0;
	MaxLength_z = 0;
	col = atomicnum_int;
	int i;


	sIdx = buff;
	eIdx = buff+1;
	sIdx->seed_i = first_seed_i;
	sIdx->seed_j = first_seed_j;
	sIdx->seed_k = first_seed_k;
	
	do{
		/*left_x, right_x: the i coordinate at both ends of the line segment to be filled*/
		left_x = sIdx->seed_i;
		right_x = sIdx->seed_i;

		/*y_Line: j coordinate at the line segment to be filled, z_Line: k coordinate at the line segment to be filled*/
		y_Line = sIdx->seed_j;
		z_Line = sIdx->seed_k;

		if(++sIdx == &buff[30000000] )sIdx = buff;

		/*Ignored if processed seed*/
		if(atomicnum[left_x][y_Line][z_Line]!=1) continue;

		/*Head towards i direction mesh number im (right) and find boundary*/
		while(right_x<im){
			if(MaterialState[right_x+1][y_Line][z_Line]!=0)break;
			right_x++;
		}

		/*Head towards i direction mesh number 2 (left) and find boundary*/
		while(left_x>1){
			if(MaterialState[left_x-1][y_Line][z_Line]!=0)break;
			left_x--;
		}

		/*Fill a line segment of (right_x - left_x) with applicable material*/
		for(i=left_x;i<=right_x;i++){atomicnum[i][y_Line][z_Line] = col;}

		if(right_x-left_x>MaxLength){
			MaxLength = right_x-left_x;
			MaxLength_y = y_Line;
			MaxLength_z = z_Line;
		}
		if(y_Line==jm/2 && z_Line==km/2){
			center_left = left_x;
			center_right = right_x;	
		}

		/*Scan the line directly above (toward j direction mesh number jm)*/		
		if(y_Line>=1){
			ScanLine(left_x,right_x,y_Line-1,z_Line);
		}

		/*Scan the line directly below (toward j direction mesh number 2)*/
		if(y_Line<=jm-1){
			ScanLine(left_x,right_x,y_Line+1,z_Line);
		}

		/*Scan the line directly above (toward k direction mesh number km)*/		
		if(z_Line>=1){
			ScanLine(left_x,right_x,y_Line,z_Line-1);
		}

		/*Scan the line directly below (toward k direction mesh number 2)*/
		if(z_Line<=km-1){
			ScanLine(left_x,right_x,y_Line,z_Line+1);
		}
	} while(sIdx != eIdx);
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/RMFP_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "RMFP_ECSH.cpp"                                                                       
//                                                                                       
// Lr_LC(): a procedure to calculate the Rosseland mean free path.
//          For the Rosseland mean free path, see the following reference:
//   by Ya. B. Zel’dovich, Yu. P. Raizer, "Physics of Shock Waves and High-Temperature
//   Hydrodynamic Phenomena", Dover Books on Physics. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Lr_LC(void)
{
	int i,j,k;

	kbr = 1.380648e-16;
	Ih = 13.60;
	alpha_Lr = 14.3139;
	beta_Lr = 0.6624;
	c1_Lr = -0.366667;
	c2_Lr = 0.983333;
	a1_Lr = 0.003323;
	a2_Lr = 0.971832;
	a3_Lr = 9.26148e-5;
	a4_Lr = 3.10165;
	b0_Lr = -1.7630;
	b1_Lr = 1.43175;
	b2_Lr = 0.315463;

	/*------------Rosseland mean free path <= DT------------------------*/
//	double Lr_DTa[im + 1][jm + 1][km + 1];

	/*------------Rosseland mean free path <= vaccume-------------------*/

//	#pragma omp parallel for private(j,k,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr,alpha_Lr,beta_Lr)
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
				if (atomicnum[i][j][k] == 1 || meos[i][j][k] == DTmass) {
					Z_Lr[i][j][k] = 1.;
				//	M_Lr[i][j][k] = 1.008;
					M_Lr[i][j][k] = 2.515;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1.0 + x_Lr[i][j][k] + sqrt(1.0 + 2.0 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_DT[i][j][k] = 400.*pow(Trnew[i][j][k] * T0*8.61734e-5*1.e-3, 7. / 2.) / (pow(rhonew[i][j][k] * rho0*1.e-3, 2.) + 1.0e-30);
					Lr_DT[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / (pow(Nnew[i][j][k] * N0 * 1.0e-6, 2.0)* aveM[i][j][k] * pow((aveM[i][j][k] + 1.0), 2.0));
				//	Lr_DT[i][j][k] = 0.9e+7 * pow(Trnew[i][j][k] * T0, 2.0) / (Nnew[i][j][k] * N0 * 1.0e-6) * exp((13.6*1.60218e-19)/Trnew[i][j][k]*T0);
					Rmfp[i][j][k] = Lr_DT[i][j][k];
				}

				if (atomicnum[i][j][k] == 13 || meos[i][j][k] == Almass) {
					/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 13.0;
					M_Lr[i][j][k] = 26.981;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4.0 / 3.0);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1.0 + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.0));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1.0 / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
				//	Lr_Al[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]
					Lr_Al[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7.0 / 2.0) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.0)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.0)) + 1.0e-30);			//Rosseland mean free path [cm]

					Rmfp[i][j][k] = Lr_Al[i][j][k];
				}
				if (atomicnum[i][j][k] == 82 || meos[i][j][k] == Pbmass) {
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
					Z_Lr[i][j][k] = 82.;
					M_Lr[i][j][k] = 207.2;
					R_Lr[i][j][k] = rhonew[i][j][k] * rho0*1.e-3 / (Z_Lr[i][j][k] * M_Lr[i][j][k]);
					T0_Lr[i][j][k] = (Trnew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
				//	T0_Lr[i][j][k] = (Tinew[i][j][k] * T0)*8.61734e-5 / pow(Z_Lr[i][j][k], 4. / 3.);
					TF_Lr[i][j][k] = T0_Lr[i][j][k] / (1. + T0_Lr[i][j][k]);
					c_Lr[i][j][k] = c1_Lr * TF_Lr[i][j][k] + c2_Lr;
					A_Lr[i][j][k] = a1_Lr * pow(T0_Lr[i][j][k], a2_Lr) + a3_Lr * pow(T0_Lr[i][j][k], a4_Lr);
					B_Lr[i][j][k] = -exp(b0_Lr + b1_Lr * TF_Lr[i][j][k] + b2_Lr * pow(TF_Lr[i][j][k], 7.));
					Q1_Lr[i][j][k] = A_Lr[i][j][k] * pow(R_Lr[i][j][k], B_Lr[i][j][k]);
					Q_Lr[i][j][k] = pow((pow(R_Lr[i][j][k], c_Lr[i][j][k]) + pow(Q1_Lr[i][j][k], c_Lr[i][j][k])), 1. / c_Lr[i][j][k]);
					x_Lr[i][j][k] = alpha_Lr * pow(Q_Lr[i][j][k], beta_Lr);
					aveM[i][j][k] = (Z_Lr[i][j][k] * x_Lr[i][j][k] / (1 + x_Lr[i][j][k] + sqrt(1 + 2 * x_Lr[i][j][k])));//+1.e-9;
			//		Lr_Pb[i][j][k] = 4.4e22*pow(Tinew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);
					Lr_Pb[i][j][k] = 4.4e22*pow(Trnew[i][j][k] * T0, 7. / 2.) / ((pow(Nnew[i][j][k] * N0*1.e-6, 2.)*aveM[i][j][k] * pow((aveM[i][j][k] + 1), 2.)) + 1.0e-30);

					Rmfp[i][j][k] = Lr_Pb[i][j][k];
				}
		//		if (Tinew[i][j][k] == 0.) {
		//			Rmfp[i][j][k] = 0.;
		//		}
			}
		}
	}


		/*----------------------------------------------------------------------------*/

	#pragma omp parallel for private(k)
	for (j = 1; j <= jm; j++){
		for (k = 1; k <= km; k++) {
			Rmfp[1][j][k] = Rmfp[2][j][k];
			Rmfp[im][j][k] = Rmfp[im - 1][j][k];
		}
	}
	#pragma omp parallel for private(k)
	for (i = 1; i <= im; i++){
		for (k = 1; k <= km; k++) {
			Rmfp[i][1][k] = Rmfp[i][2][k];
			Rmfp[i][jm][k] = Rmfp[i][jm - 1][k];
		}
	}
	#pragma omp parallel for private(j)
	for (i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			Rmfp[i][j][1] = Rmfp[i][j][2];
			Rmfp[i][j][km] = Rmfp[i][j][km - 1];
		}
	}
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/RemeshBoundary.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "RemeshBoundary.cpp"                                                                 
//                                                                                        
// RemeshBoundary(): a procedure to adjust boundary mesh number.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include "define.h"
#include <omp.h>


void RemeshBoundary(void){
	int index_rm_theta, index_rm_phi, index_rm_zero, index_rm_zero2;
	int flag_theta[1000000], flag_phi[1000000];
	int flag_reduce;
	double BoundaryLength_theta, BoundaryLength_phi;
	int increase_end, reduce_end;
	int theta_num, phi_num;

	int Point_index_theta,Point_index_theta2;
	int Point_index_phi,Point_index_phi2;
	int remesh_number;

	double dX_theta_min, dX_phi_min, dX_theta_max, dX_phi_max;

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);


	printf("\tstart_reduce\n");
	remesh_number = 0;

	////////reduce////////


	if(indmax_theta[0] > 2500){
		flag_dX_theta += 2;
	}
	if(indmax_phi[0] > 2500){
		flag_dX_phi += 2;
	}
	
	dX_theta_min = flag_dX_theta * dX;
	dX_theta_max = flag_dX_theta * 2.3*dX;

	dX_phi_min = flag_dX_phi * dX;
	dX_phi_max = flag_dX_phi * 2.3*dX;






	while(1){
	
		reduce_end = 1;

		//theta//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-2;Point_index_theta++){
			flag_reduce = 0;
		//	#pragma omp parallel for private(BoundaryLength_theta), shared(flag_reduce)
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));				
				if(BoundaryLength_theta > dX_theta_min){
					flag_reduce = 1;
					break;
				}
			}
			
			if(flag_reduce == 0){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi2 = 0; Point_index_phi2 <= indmax_phi[0]; Point_index_phi2++){
					for(index_rm_theta = Point_index_theta+1; index_rm_theta <= indmax_theta[0]-1; index_rm_theta++){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_X[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Y[0][index_rm_theta+1][Point_index_phi2];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi2] = BoundaryMesh_Z[0][index_rm_theta+1][Point_index_phi2];
					}
				}

				indmax_theta[0] -= 1;
				reduce_end = 0;
				remesh_number += 1;
			}
		}
		if(reduce_end == 1){break;}
	}

	while(1){
	
		reduce_end = 1;
		//phi ->//
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-2;Point_index_phi++){
				flag_reduce = 0;
			//	#pragma omp parallel for private(BoundaryLength_phi), shared(flag_reduce)
				for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
					BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));				
					if(BoundaryLength_phi > dX_phi_min){
						flag_reduce = 1;
						break;
					}
				}

				if(flag_reduce == 0){
					#pragma omp parallel for private(index_rm_phi)
					for(Point_index_theta2 = 0; Point_index_theta2 <= indmax_theta[0]; Point_index_theta2++){
						for(index_rm_phi = Point_index_phi+1; index_rm_phi <= indmax_phi[0]-1; index_rm_phi++){
							BoundaryMesh_X[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta2][index_rm_phi+1];
							BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta2][index_rm_phi+1];
						}
					}

					indmax_phi[0] -= 1;
					reduce_end = 0;
					remesh_number += 1;
				}
			
			}


			if(reduce_end == 1){break;}

	}

	printf("\t\treduce_number = %d\n", remesh_number);


	printf("\tstart_increase\n");

	remesh_number = 0;


	while(1){
		increase_end = 1;

		#pragma omp parallel for private(Point_index_phi)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0];Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				flag_theta[Point_index_theta] = 0;
				flag_phi[Point_index_phi] = 0;
			}
		}

		//increase//
		//check the distance//
		#pragma omp parallel for private(Point_index_phi, BoundaryLength_theta), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			for(Point_index_phi=0;Point_index_phi<=indmax_phi[0];Point_index_phi++){
				//theta//
				BoundaryLength_theta = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi], 2.0));
				if(BoundaryLength_theta > dX_theta_max){
					flag_theta[Point_index_theta] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		#pragma omp parallel for private(Point_index_theta, BoundaryLength_phi), shared(increase_end), reduction(+:remesh_number)
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			for(Point_index_theta=1;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
				//phi//
				BoundaryLength_phi = sqrt(pow(BoundaryMesh_X[0][Point_index_theta][Point_index_phi]-BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Y[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1], 2.0) + pow(BoundaryMesh_Z[0][Point_index_theta][Point_index_phi]-BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1], 2.0));
				if(BoundaryLength_phi > dX_phi_max){
					flag_phi[Point_index_phi] = 1;
					increase_end = 0;
					remesh_number += 1;
				}
			}
		}

		//theta_increase//
		for(Point_index_theta=0;Point_index_theta<=indmax_theta[0]-1;Point_index_theta++){
			if(flag_theta[Point_index_theta] == 1){
				#pragma omp parallel for private(index_rm_theta)
				for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
					for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
						BoundaryMesh_X[0][index_rm_theta][Point_index_phi] = BoundaryMesh_X[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Y[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Y[0][index_rm_theta-1][Point_index_phi];
						BoundaryMesh_Z[0][index_rm_theta][Point_index_phi] = BoundaryMesh_Z[0][index_rm_theta-1][Point_index_phi];
					}
					BoundaryMesh_X[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta+2][Point_index_phi]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta+1][Point_index_phi] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta+2][Point_index_phi]) / 2.0;
				
					
				}

				for(index_rm_theta = indmax_theta[0]+1; index_rm_theta > Point_index_theta+1; index_rm_theta--){
					flag_theta[index_rm_theta] = flag_theta[index_rm_theta-1];
				}

				flag_theta[Point_index_theta+1] = 0;
				indmax_theta[0] += 1;
			}					
		}

		//phi_increase//
		for(Point_index_phi=0;Point_index_phi<=indmax_phi[0]-1;Point_index_phi++){
			if(flag_phi[Point_index_phi] == 1){
				#pragma omp parallel for private(index_rm_phi)
				for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
					for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
						BoundaryMesh_X[0][Point_index_theta][index_rm_phi] = BoundaryMesh_X[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Y[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Y[0][Point_index_theta][index_rm_phi-1];
						BoundaryMesh_Z[0][Point_index_theta][index_rm_phi] = BoundaryMesh_Z[0][Point_index_theta][index_rm_phi-1];
					}
					BoundaryMesh_X[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_X[0][Point_index_theta][Point_index_phi] + BoundaryMesh_X[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Y[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+1] = (BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] + BoundaryMesh_Z[0][Point_index_theta][Point_index_phi+2]) / 2.0;
					
				}

				for(index_rm_phi = indmax_phi[0]+1; index_rm_phi > Point_index_phi+1; index_rm_phi--){
					flag_phi[index_rm_phi] = flag_phi[index_rm_phi-1];
				}

				flag_phi[Point_index_phi+1] = 0;
				indmax_phi[0] += 1;
			}					
		}
	

		if(increase_end == 1){break;}
	
	}

	printf("\t\tincrease_number = %d\n", remesh_number);

	printf("\tindmax_theta[0] = %d\n", indmax_theta[0]);
	printf("\tindmax_phi[0] = %d\n", indmax_phi[0]);

}







==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/ScanLine.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "PaintMaterial.cpp"                                                                       
//                                                                                       
// ScanLine(int left_x, int right_x, int y): a procedure to search the seed from 
//                                           the line segment and register it 
//                                           in the buffer. It is a process for Scanline
//                                           Seed Fill Algorithm
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void ScanLine(int left_x, int right_x, int y, int z){

	while(left_x <= right_x){

		/*Skip non-applicable material*/
		for (;left_x <= right_x;left_x++){
			if(MaterialState[left_x][y][z] == 0) break;
		}
		if (right_x < left_x) break;

		/*Skip applicable material*/
		for (;left_x <= right_x;left_x++ ){
      		if (MaterialState[left_x][y][z] != 0) break;
      		}

      	eIdx->seed_i = left_x-1;
      	eIdx->seed_j = y;
      	eIdx->seed_k = z;
      	if ( ++eIdx == &buff[30000000] ) eIdx = buff;
	}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/artv_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH.cpp"                                                                       
//                                                                                       
// artv_ECSH(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.              
//                                                                                       
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

		#pragma omp parallel for private(j,k), shared(Tmax)
		for (i = 2; i <= im - 1; i++) {
			for (j = 2; j <= jm - 1; j++) {
				for (k = 2; k <= km - 1; k++) {
					if(CVinow[i][j][k] > 0.0){
						gammaaa[i][j][k] = 1.0 + kb / (CVinew[i][j][k] * CV0 * meos[i][j][k] * M0);
					}
					else{
						gammaaa[i][j][k] = 0.0;
					}
					
					if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
						Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
					}
				}
			}
		}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}			


		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<=im-1;i++){
			for(j=0;j<=jm-1;j++){
				for(k=0;k<=km-1;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); 					
						Cq = 2.0;
					
						du1[i][j][k] = (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0 - (unew[i][j][k] + unow[i][j][k]) / 2.0;
						dv1[i][j][k] = (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0 - (vnew[i][j][k] + vnow[i][j][k]) / 2.0;
						dw1[i][j][k] = (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0 - (wnew[i][j][k] + wnow[i][j][k]) / 2.0;
	
						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * rhonow[i][j][k] * (gammaaa[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs(rhonow[i][j][k] * sqrt(gammaaa[i][j][k] * pinew[i][j][k] / rhonow[i][j][k]) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}
					}

				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/artv_ECSH2.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "artv_ECSH2.cpp"                                                                       
//                                                                                        
// artv_ECSH2(): a procedure to calculate the artificial viscosity.                       
//      Cq: an artificial viscosity coefficient.               
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include <omp.h>


void artv_ECSH2(void)
{

	int i,j,k;
	double Cq;
	double CL;
	double Tmax;

	Cq = 0;
	CL = 0;
	Tmax = 0;

	#pragma omp parallel for private(j,k)
	for (i = 2; i <= im - 1; i++) {
		for (j = 2; j <= jm - 1; j++) {
			for (k = 2; k <= km - 1; k++) {
				if (Tmax < T0 * Tinew[i][j][k] / (1.602e-19*1000.)) {
					Tmax = T0 * Tinew[i][j][k] / (1.602e-19*1000.);
				}
				if(CVinew[i][j][k] > 0.0){
					gammaaa1[i][j][k] = 1.0 + kb / ((CVinew[i][j][k] + CVinow[i][j][k])*CV0 / 2.0 * meos[i][j][k] * M0);
				}
				else{
					gammaaa1[i][j][k] = 0.0;
				}
			}
		}
	}

	if (Tmax>11.) {
		CL = 1.0;
	}
	if (Tmax <= 11.) {
		CL = 0.5;
	}

		#pragma omp parallel for private(j,k,Cs,Cq)
		for(i=0;i<im;i++){
			for(j=0;j<jm;j++){
				for(k=0;k<km;k++){
					if (Tinow[i][j][k] == 0.0) {
						qnew[i][j][k] = 0.0;
					}		
					else{
						Cq = 2.0;

						du1[i][j][k] = (unew[i+1][j][k] - unew[i][j][k]);
						dv1[i][j][k] = (vnew[i][j+1][k] - vnew[i][j][k]);
						dw1[i][j][k] = (wnew[i][j][k+1] - wnew[i][j][k]);

						if(du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k] < 0.0){
							qnew[i][j][k] = 2.0 * (rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * (gammaaa1[i][j][k] + 1.0) / 2.0 * (pow(du1[i][j][k],2.0) + pow(dv1[i][j][k],2.0) + pow(dw1[i][j][k],2.0)) + CL * fabs((rhonow[i][j][k] + rhonew[i][j][k]) / 2.0 * sqrt(gammaaa1[i][j][k] * (pinow[i][j][k] + pinew[i][j][k]) / (rhonow[i][j][k] + rhonew[i][j][k])) * (du1[i][j][k] + dv1[i][j][k] + dw1[i][j][k]));
						}
						else{
							qnew[i][j][k] = 0.0;
						}	
					}
				}
			}
		}

		#pragma omp parallel for private(j)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				qxnew[i][j][km] = qxnew[i][j][km-1];	
				qynew[i][j][km] = qynew[i][j][km-1];	
				qznew[i][j][km] = qznew[i][j][km-1];					
			}
		}
		#pragma omp parallel for private(k)
		for (i = 0; i <= im; i++) {
			for (k = 0; k <= km; k++) {
				qxnew[i][jm][k] = qxnew[i][jm-1][k];	
				qynew[i][jm][k] = qynew[i][jm-1][k];
				qznew[i][jm][k] = qznew[i][jm-1][k];				
			}
		}
		#pragma omp parallel for private(k)
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				qxnew[im][j][k] = qxnew[im-1][j][k];	
				qynew[im][j][k] = qynew[im-1][j][k];
				qznew[im][j][k] = qznew[im-1][j][k];				
			}
		}

}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/cotc_define.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_define.h"                                                                        
//                                                                                        
// The definition of variables for thermal conduction calculation                         
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_cotc_define_h_
#define INCLUDED_cotc_define_h_

/** define variables **/
	int xx,yy,zz; //kk,ll;


#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/cotc_ele_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ele_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ele_ECSH(): a procedure to calculate the heat conduction of electron energy.      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ele_ECSH(void) 
{


double Tmax4_Ti, Tmax4_Te, Tmax4_Tr;

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tenew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
				if (Tenew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 1.83e-10*pow(Tenew[i][j][k] * T0, 5. / 2.) / (lambdaEI*charge[i][j][k]);
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tenew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tenew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tenew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tenew[i][j][k] = x_tdma[i-1][j][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;

				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		

			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tenew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tenew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tenew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tenew[i][j][k] = x_tdma[i][j-1][k];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}
				if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
					printf("T0*Tenew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tenew[i][j][k] = Tenow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}


	printf("\tTenew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tenew[i][j][k] = Tenew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tenew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tenew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tenew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tenew[i][j][k] = x_tdma[i][j][k-1];
				Tenew[i][j][k] = Tenew[i][j][k] * kb / T0;
				if (T0*Tenew[i][j][k]<0.) {
					printf("Tenew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tenew[i][j][k]);
					Tenew[i][j][k] = 0.;
				}

			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tenew[i][j][1] = Tenew[i][j][2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tenew[i][1][k] = Tenew[i][2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tenew[1][j][k] = Tenew[2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}

	printf("\tTenew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tenew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/cotc_ion_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_ion_ECSH.cpp"                                                                    
//                                                                                        
// cotc_ion_ECSH(): a procedure to calculate the heat conduction of ion energy.           
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_ion_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_e[im + 1][jm + 1][km + 1];
	double distmax,lambdaEI;

	distmax = 0.0;


	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im -1; i++) {
		for (j = 1; j<=jm - 1; j++) {
			for (k = 1; k<km - 1; k++) {
				if(Tinew[i][j][k] > 0.0 && CVenew[i][j][k] > 0.0){
					atonum_e[i][j][k] = 1;
				}
				else{
					atonum_e[i][j][k] = 0;
				}	

				lambdaEI = 15.0;
				
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
				if (Tinew[i][j][k] > 0. && rhonew[i][j][k] > 0. ) {
					kappae[i][j][k] = 4.3e-12*pow(T0*Tinew[i][j][k], 5. / 2.) / (15.*sqrt(meos[i][j][k] * M0 / (1.9926e-26)*12.)*pow(charge[i][j][k], 4.));
				}
				else {
					kappae[i][j][k] = 0.; 
				}			
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {
			for (k = 2; k<=km-2; k++) {
				A1[i][j][k] = ((kappae[i+1][j][k] + kappae[i][j][k]) / 2.0) / (dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappae[i][j+1][k] + kappae[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappae[i][j][k+1] + kappae[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappae[i][j][k] + kappae[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);

				
				if (atonum_e[i+1][j][k] == 0 && atonum_e[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_e[i][j+1][k] == 0 && atonum_e[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k+1] == 0 && atonum_e[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] != 0 && atonum_e[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_e[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)	
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVenew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Tinew[2][j][k] * T0;
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVenew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Tinew[im-2][j][k] * T0;
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVenew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVenew[i+1][j][k]);
				d_tdma[i][j][k] = Tinew[i+1][j][k] * T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}
		
			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Tinew[i][j][k] = x_tdma[i-1][j][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;

				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotc_e -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}		


	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_i[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);
	

	////////////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVenew[i][2][k]);
			d_tdma[i][1][k] = Tinew[i][2][k]*T0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVenew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Tinew[i][jm-2][k]*T0;
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVenew[i][j+1][k]);
				d_tdma[i][j][k] = Tinew[i][j+1][k]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Tinew[i][j][k] = x_tdma[i][j-1][k];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
				if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
					printf("T0*Tinew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Tinew[i][j][k] = Tinow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}


	printf("\tTinew_j[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 1; i<=im-1; i++) {
		for (j = 1; j<=jm-1 ; j++) {
			for (k = 1; k<=km-1 ; k++) {
				Tinew[i][j][k] = Tinew[i][j][k] / kb;
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVenew[i][j][2]);
			d_tdma[i][j][1] = Tinew[i][j][2]*T0;
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVenew[i][j][km-2]);
			d_tdma[i][j][km-3] = Tinew[i][j][km-2]*T0;
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVenew[i][j][k+1]);
				d_tdma[i][j][k] = Tinew[i][j][k+1]*T0;
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Tinew[i][j][k] = x_tdma[i][j][k-1];
				Tinew[i][j][k] = Tinew[i][j][k] * kb / T0;
				if (T0*Tinew[i][j][k]<0.) {
					printf("Tinew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_e[i][j][k], Tinew[i][j][k]);
					Tinew[i][j][k] = 0.;
				}
	
			}
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
		}
	}

	printf("\tTinew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Tinew[im/2][jm/2][km/2]*T0/qe/1000.0);

}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/cotc_rad_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////
// "cotc_rad_ECSH.cpp"                                                                    
//                                                                                        
// cotc_rad_ECSH(): a procedure to calculate the heat conduction of radiation energy.     
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void cotc_rad_ECSH(void) 
{

	int rr;	
	int i,j,k;

	int N,it;

	int atonum_r[im + 1][jm + 1][km + 1];

	/*specific heat*/
	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if (Trnew[i][j][k] == 0. || atomicnum[i][j][k] == 0) {
					CVnew[i][j][k] = 0.;
					atonum_r[i][j][k] = 0;
				}
				else{
					CVnew[i][j][k] = 16.* sigma / (rhonew[i][j][k] * rho0*lightCC) / CV0;
					atonum_r[i][j][k] = 1;
					Trnew[i][j][k] = Trnew[i][j][k] / kb;  //[J]->[K]	
				}	
			}
		}
	}


	/*Rosseland mean free path*/
	Lr_LC();


	/*thermal conductivity*/
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				if (Trnew[i][j][k] == 0.) {
					Rmfp[i][j][k] = 0.;
				}
				else{
					Rmfp[i][j][k] = Rmfp[i][j][k] * 1.e-2;		//[cm]->[m]
				}

				if (Trnew[i][j][k] == 0. || rhonew[i][j][k] == 0. || Tinew[i][j][k] == 0. || Tenew[i][j][k] == 0.) {
					kappar[i][j][k] = 0.;
				}
				else{
					kappar[i][j][k] = 16.0 / 3.0 * sigma * Rmfp[i][j][k];
	
					kappar_i[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i+1][j][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i-1][j][k] * T0) / 2.0) / (dX * L0)));
			//		kappar_i[i][j][k] = kappar[i][j][k];
					kappar_j[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j+1][k] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j-1][k] * T0) / 2.0) / (dY * L0)));
			//		kappar_j[i][j][k] = kappar[i][j][k];
					kappar_k[i][j][k] = kappar[i][j][k] / (1. + 4. / 3.*Rmfp[i][j][k] / (Trnew[i][j][k] * T0)*
								fabs(((Trnew[i][j][k+1] * T0 + Trnew[i][j][k] * T0) / 2.0 - (Trnew[i][j][k] * T0 + Trnew[i][j][k-1] * T0) / 2.0) / (dZ * L0)));
			//		kappar_k[i][j][k] = kappar[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			
				A1[i][j][k] = ((kappar_i[i+1][j][k] + kappar_i[i][j][k]) / 2.0)/(dX * L0 * dX * L0);
				A2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i-1][j][k]) / 2.0)/(dX * L0 * dX* L0);
				B1[i][j][k] = ((kappar_i[i][j+1][k] + kappar_i[i][j][k]) / 2.0)/(dY * L0 * dY * L0);
				B2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j-1][k]) / 2.0)/(dY * L0 * dY * L0);
				C1[i][j][k] = ((kappar_i[i][j][k+1] + kappar_i[i][j][k]) / 2.0)/(dZ * L0 * dZ * L0);
				C2[i][j][k] = (-1.0) * ((kappar_i[i][j][k] + kappar_i[i][j][k-1]) / 2.0)/(dZ * L0 * dZ * L0);


				if (atonum_r[i+1][j][k] == 0 && atonum_r[i][j][k] != 0) {
					A1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i-1][j][k] == 0) {
					A2[i][j][k] = 0.;
				}
				if (atonum_r[i][j+1][k] == 0 && atonum_r[i][j][k] != 0) {
					B1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j-1][k] == 0) {
					B2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k+1] == 0 && atonum_r[i][j][k] != 0) {
					C1[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] != 0 && atonum_r[i][j][k-1] == 0) {
					C2[i][j][k] = 0.;
				}
				if (atonum_r[i][j][k] == 0) {
					A1[i][j][k] = 0.0;
					A2[i][j][k] = 0.0;
					B1[i][j][k] = 0.0;
					B2[i][j][k] = 0.0;
					C1[i][j][k] = 0.0;
					C2[i][j][k] = 0.0;
				}
			}
		}
	}


	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {
			a_tdma[1][j][k] = 1.0 + Dtnew * t0 * (A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = Dtnew * t0 * (-A1[2][j][k]) / (rho0 * rhonew[2][j][k] * CV0 * CVnew[2][j][k]);
			b_tdma[1][j][k] = -b_tdma[1][j][k];
			d_tdma[1][j][k] = Trnew[2][j][k];
			if(A1[2][j][k] == 0.0){
				a_tdma[1][j][k] = 1.0;
				b_tdma[1][j][k] = 0.0;
			}

			
			a_tdma[im - 3][j][k] = 1.0 + Dtnew * t0 * (-A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *  CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = Dtnew * t0 * (A2[im-2][j][k]) / (rho0 * rhonew[im-2][j][k] *CV0 * CVnew[im-2][j][k]);
			c_tdma[im - 3][j][k] = -c_tdma[im-3][j][k];
			d_tdma[im - 3][j][k] = Trnew[im-2][j][k];
			if(A2[im-2][j][k] == 0.0){
				a_tdma[im-3][j][k] = 1.0;
				c_tdma[im-3][j][k] = 0.0;
			}

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (A1[i+1][j][k] - A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] *CV0 * CVnew[i+1][j][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-A1[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (A2[i+1][j][k]) / (rho0 * rhonew[i+1][j][k] * CV0 * CVnew[i+1][j][k]);
				d_tdma[i][j][k] = Trnew[i+1][j][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(A1[i+1][j][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(A1[i+1][j][k] - A2[i+1][j][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(A2[i+1][j][k] == 0.0){c_tdma[i][j][k] = 0.0;}			
			}

			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

	//		if (isnan(x_tdma[N][j][k]) || isinf(x_tdma[N][j][k])) {
	//			printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[N][j][k], b_tdma[N][j][k], c_tdma[N][j][k], d_tdma[N][j][k], P_tdma[N][j][k], Q_tdma[N][j][k]);
	//		}

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}


			//extract calculation results
			for (i = 2; i <= im-2; i++) {
				Trnew[i][j][k] = pow(x_tdma[i-1][j][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;

				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_A %d %d %d %e %e %e\n", i, j, k, a_tdma[1][j][k], A1[i][j][k], A2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}


	printf("\tTrnew_i[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);



	////////////////////////////////////////////////////////////////////////////////

	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
					Trnew[i][j][k] = Trnew[i][j][k] / kb;
					Trnew[i][j][k] = pow(Trnew[i][j][k] * T0, 4.0);
			}
		}
	}

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
				//initialize matrix 


		//set matrix
		//boundary 
			a_tdma[i][1][k] = 1.0 + Dtnew * t0 * (B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0 * (-B1[i][2][k]) / (rho0 * rhonew[i][2][k] * CV0 * CVnew[i][2][k]);
			d_tdma[i][1][k] = Trnew[i][2][k];
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			if(B1[i][2][k] == 0.0){
				a_tdma[i][1][k] = 1.0;
				b_tdma[i][1][k] = 0.0;
			}

			a_tdma[i][jm-3][k] = 1.0 + Dtnew * t0 * (-B2[i][jm-2][k]) / (rho0 * rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			c_tdma[i][jm-3][k] = Dtnew * t0 * (B2[i][jm-2][k]) / (rho0*rhonew[i][jm-2][k] * CV0 * CVnew[i][jm-2][k]);
			d_tdma[i][jm-3][k] = Trnew[i][jm-2][k];
			c_tdma[i][jm-3][k] = -c_tdma[i][jm-3][k];
			if(B2[i][jm-2][k] == 0.0){
				a_tdma[i][jm-3][k] = 1.0;
				c_tdma[i][jm-3][k] = 0.0;
			}

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (B1[i][j+1][k] - B2[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-B1[i][j+1][k]) / (rho0 * rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * (B2[i][j+1][k]) / (rho0*rhonew[i][j+1][k] * CV0 * CVnew[i][j+1][k]);
				d_tdma[i][j][k] = Trnew[i][j+1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(B1[i][j+1][k] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(B1[i][j+1][k] - B2[i][j+1][k] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(B2[i][j+1][k] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}
	

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				Trnew[i][j][k] = pow(x_tdma[i][j-1][k] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
				if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
					printf("T0*Trnew(matrix2) => error_B %d %d %d %e %e %e\n", i, j, k, a_tdma[i][1][k], B1[i][j][k], B2[i][j][k]);
					Trnew[i][j][k] = Trnow[i][j][k];
				}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_j[%d][%d][%d] = %e[keV]\n",im/2,jm/2,km/2, Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);

	/////////////////////////////////////////////////////////////////////////



	#pragma omp parallel for private(j,k)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				Trnew[i][j][k] = Trnew[i][j][k] / kb;
				Trnew[i][j][k] = pow(Trnew[i][j][k] * T0,4.0);
			}
		}
	}

	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {		
				//initialize matrix 

		//set matrix
		//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-C1[i][j][2]) / (rho0 * rhonew[i][j][2] * CV0 * CVnew[i][j][2]);
			d_tdma[i][j][1] = Trnew[i][j][2];
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			if(C1[i][j][2] == 0.0){
				a_tdma[i][j][1] = 1.0;
				b_tdma[i][j][1] = 0.0;
			}

			a_tdma[i][j][km-3] = 1.0 + Dtnew * t0 * (-C2[i][j][km-2]) / (rho0 * rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			c_tdma[i][j][km-3] = Dtnew * t0 * (C2[i][j][km-2]) / (rho0*rhonew[i][j][km-2] * CV0 * CVnew[i][j][km-2]);
			d_tdma[i][j][km-3] = Trnew[i][j][km-2];
			c_tdma[i][j][km-3] = -c_tdma[i][j][km-3];	
			if(C2[i][j][km-2] == 0.0){
				a_tdma[i][j][km-3] = 1.0;
				c_tdma[i][j][km-3] = 0.0;
			}

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0 * (C1[i][j][k+1] - C2[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-C1[i][j][k+1]) / (rho0 * rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * (C2[i][j][k+1]) / (rho0*rhonew[i][j][k+1] * CV0 * CVnew[i][j][k+1]);
				d_tdma[i][j][k] = Trnew[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				if(C1[i][j][k+1] == 0.0){b_tdma[i][j][k] = 0.0;}
				if(C1[i][j][k+1] - C2[i][j][k+1] == 0.0){a_tdma[i][j][k] = 1.0;}
				if(C2[i][j][k+1] == 0.0){c_tdma[i][j][k] = 0.0;}
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
				}

			}
			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				Trnew[i][j][k] = pow(x_tdma[i][j][k-1] , 1.0/4.0);
				Trnew[i][j][k] = Trnew[i][j][k] * kb / T0;
				if (T0*Trnew[i][j][k]<0.) {
					printf("Trnew cotcr -\n %d %d %d %d %e\n", i, j, k, atonum_r[i][j][k], Trnew[i][j][k]);
					Trnew[i][j][k] = 0.;
				}
			//	if (isnan(Trnew[i][j][k]) || isinf(Trnew[i][j][k])) {
			//		printf("T0*Trnew(matrix2) => error_C %d %d %d %e %e %e %e\n", i, j, k, a_tdma[1], C1[i][j][k], C2[i][j][k], Trnew[i][j][k]);
			//		Trnew[i][j][k] = Trnow[i][j][k];
			//	}
			}
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Trnew[i][1][k] = Trnew[i][2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im;i++){
		for(j = 0; j <= jm; j++){
			Trnew[i][j][1] = Trnew[i][j][2];
			Trnew[i][j][km-1] = Trnew[i][j][km-2];
			Trnew[i][j][0] = Trnew[i][j][1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {	
			Trnew[1][j][k] = Trnew[2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}
	}

	printf("\tTrnew_k[%d][%d][%d] = %e[keV]\n", im/2,jm/2,km/2,Trnew[im/2][jm/2][km/2]*T0/qe/1000.0);
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/define.h <==
///////////////////////////////////////////////////////////////////////////////////////////////////////////
// "define_ECSH.h"                                                                         
//                                                                                        
// The definition of a constant value                                                      
//      outputstep[ns]: output interval of simulation results.                            
//      input_energy[J]: total energy of input beam set by the user in Lagrangian code.   
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>


#ifndef INCLUDE_define_h_
#define INCLUDE_define_h_
#define kb_n 1.3806503

#define dr 1.e-3
#define rp 4.e-3
#define SWAP(a,b) tempr=(a);(a)=(b);(b)=tempr


#define mass 6.6464764e-27  //4.0026/Avogadro constant
#define mass_n 6.6464764
#define Hemass 1.591444

/** constant **/
#define pi 3.141592654             //Circular constant
#define kb 1.3806e-23              //Boltzmann constant  [J/K]
#define qe 1.60217733e-19          //Electron Charge     [C]
#define Na 6.02214199e+23           //Avogadro constant   [1/mol]
#define sigma   5.6704e-8          //Stefan-Boltzmann constant [W/(m^2*K^4)]
#define lightCC 2.99792458e+8       //speed of light in vaccum  [m/s]

/** Normalization Factor **/
#define t0   1.e-9                 //Time   [s] /*******/
#define L0   1.e-3                 //Length [m]
#define M0   4.17638e-27           //Mass   [kg]
#define jS0  1.e-6                 //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
#define JV0  1.e-9                 //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
#define u0   1.e+6                 //Velocity                   :u0  = L0/t0 [m/s]	   
#define p0   4.17638e-6            //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
#define q0   4.17638e-6            //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
#define T0   4.17638e-15           //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
#define N0   1.e+9                 //Number density             :N0  = 1/J0             [1/m^3]
#define rho0 4.17638e-18           //Mass density               :rho0= N0*M0            [kg/m^3]
#define tau0 2.39442e17            //Specific volume            :tau0= 1/rho0           [m^3/kg]
#define energy0   26.0668          //Energy                     :energy0 = T0/qe        [keV] 
#define epsilon0  6.2415e27        //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
#define CV0       3305.73          //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
#define BT0       2.394418e29      //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
#define DTdensity 4.56735e19       //The average of the solid density of D and T        :190.75/rho0
#define DTmass    1.               //The average of the mass of D and T                 :4.17638e-27/M0
#define Aldensity 6.46288e20       //Density of Al :2698.9/rho0 
#define Almass    10.727924        //Mass of Al    :4.4803894e-26/M0
#define Pbdensity 2.7177e21        //Density of Pb :11350/rho0 
#define Pbmass    82.38            //Mass of Pb    :3.4406e-25/M0
#define Ardensity 4.27164e20	//Density of Ar :1784/rho0
#define Armass    7.159	       //Mass of Ar    :2.98897e-26/M0
#define eps	      1.e-20
#define kappa0 1.380649e-11	    //Thermal conductivity	   :kappa0 = kb/(t0*L0)

int im,jm,km;

#define theta_max 90
#define phi_max 180

#define nm 5000

double dX;
double dY;
double dZ;


int n;
double ***Vdifu1,***Wdifu1,***Udifv1,***Wdifv1,***Udifw1,***Vdifw1;
double ***Udifu2,***Vdifu2,***Wdifu2,***Udifv2,***Vdifv2,***Wdifv2,***Udifw2,***Vdifw2,***Wdifw2;
double ***du,***dv,***dw;
double ***du1,***dv1,***dw1;
double dt;
double ***gammaaa,***gammaaa1;
double ***meos;
double ***u_exact,***rho_exact;
double ***Trnew_exact;

double OutputTime;
double OutputStep;

double t=0.;
char output[256];
char output_jk[256];
char output1[256];
char output2[256];
char output3[256];
char output4[256];
char output5[256];
char output6[256];
char output7[256];
char output8[256];



double alpha = 0.08;
double V, Cs;
double input_energy = 4.6e+6;  //input energy[J]
double eps0 = 26.0668; 	//unit:keV

double max_time = 18.0e-9;//6.0e-9;

double N_minus, nD_minus, nT_minus;
double Na_minus;
int fu;
double initial_t;

double before_energy;
double count_time = 0.0;


 /** The definition of a variable **/
  int count;
  double N_init;
  int ***atomicnum;
  double tf_A[14];
  double B[8];
  double C[7];
  double ***phi;
  double u, v, Ti, Te, Tr, p, q, rho, spd, Rout,Zout,Jout,jout, Dt;
  double ***N, ***m;
  double ***dist, ***sped, ***Mass;   //dist is distance from the center point to a mesh point 
  double ***Tinew, ***Tenew, ***Trnew;
  double ***Tinow, ***Tenow, ***Trnow;
  double ***unow, ***vnow, ***wnow;
  double ***pinew, ***penew, ***prnew;
  double ***pinow, ***penow, ***prnow;
  double ***pnow, ***rhonow, ***taunow;
  double ***unew, ***vnew, ***wnew;
  double ***pnew, ***rhonew, ***taunew;
  double ***qnow, ***qnew;
  double ***qxnew,***qynew,***qznew;
  double ***Ua, ***Va, ***Wa;
  double ***Ub, ***Vb, ***Wb;
  double ***UaD, ***VaD, ***WaD;
  double ***UbD, ***VbD, ***WbD;
  double ***UaT, ***VaT, ***WaT;
  double ***UbT, ***VbT, ***WbT;
  double ***Uan, ***Van, ***Wan;
  double ***Ubn, ***Vbn, ***Wbn;
  double ***Ubr, ***Vbr;
  double ***Uc, ***Vc;
  double ***j,  ***J;
  double ***rhoa, ***rhob;
  double ***Ta, ***Tb, ***Tc;
  double ***Tia, ***Tea, ***Tra;
  double ***Tib, ***Teb, ***Trb;
  double ***Tic, ***Tec, ***Trc;
  double ***ddqra, ***ddqza;
  double ***ddqrf, ***ddqzf;
  double ***aa, ***bb, ***cc;
  double ***theta;
  double ***Nnew, ***Nnow, ***nHe3now, ***nHe3new;
  double ***alpha_test, ***alpha_test2;


/* CV:specific heat, BT:compressibility */
  double ***CVinew, ***CVenew, ***CVrnew;
  double ***CVinow, ***CVenow, ***CVrnow;
  double ***BTinew, ***BTenew, ***BTrnew;
  double ***BTinow, ***BTenow, ***BTrnow;
  char bufoutput[256];
  char CodeName[256];
   const int material = 1;
  int LineNumber;
  int indmax_theta[material];
  int indmax_phi[material];

  double BoundaryMesh_X[material][5000][5000], BoundaryMesh_Y[material][5000][5000], BoundaryMesh_Z[material][5000][5000];
  double BoundaryMesh_i[material][5000][5000], BoundaryMesh_j[material][5000][5000], BoundaryMesh_k[material][5000][5000]; 
  int ***MaterialState, ***MaterialState2, ***MaterialState_DT, ***MaterialState_Al, ***MaterialState_Pb, ***material_old;
  int MeshNumber_i_old[material][5000][5000], MeshNumber_j_old[material][5000][5000], MeshNumber_k_old[material][5000][5000];
  int ***MaterialTest, CollidedLine[4];
  int ***gradcheck;
  double totalMass, initialMass, OutflowMass, totalParticleNumber, initialNumber;
  int ***MeshNumber_DT_i, ***MeshNumber_DT_j; 
  int ***MeshNumber_Al_i, ***MeshNumber_Al_j;
  int ***MaterialState_check1, ***MaterialState_check2;
 

  int flag_boundary[5000][5000];
	
  int flag_dX_theta = 1;
  int flag_dX_phi = 1;



/** eos **/
  int eosswitch=2;   //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas
  double ***charge;
  double ztf0, am, yT, yr, zT, zv, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1,ztfi, ztfq, ztfx, zz2; 
  double p1, p2, p3, p4, p5;
  double qr, qz;
  double ptfnew;

  double dut1, dut3, dut4, CVtfnew;




/** ScanLine**/
  struct BufStr{
	int seed_i;
	int seed_j;
	int seed_k;
  };
  struct BufStr buff[30000000];
  struct BufStr *sIdx, *eIdx;
  int left_x, right_x;
  int y_Line, z_Line;
  int col;
  int FirstSeedFlag;
  int first_seed_DT_i[1000], first_seed_DT_j[1000], first_seed_Al_i[1000], first_seed_Al_j[1000], first_seed_DT_k, first_seed_Al_k;
  int MaxLength, MaxLength_y, MaxLength_z, center_left, center_right, seed_checking; 


/*cotc*/
  double kbr,Ih;
  double ***SX,***SY,***SZ;
  double ***kappai,***kappae,***kappar, ***kappar_i, ***kappar_j, ***kappar_k;
  double ***Rmfp,***Lr_DT,***Lr_Al,***Lr_Ar,***Lr_Pb,***CVnew; 
  int ***vacume_l1,***vacume_l2,***vacume_k;
  double ***Ai1,***Ai2;
  double ***Bj1,***Bj2;
  double ***Ck1,***Ck2;
  double ***jnew,***Jnew;
  double ***A1,***A2;
  double ***B1,***B2;
  double ***C1,***C2;
  int ***check;
 
  double alpha_Lr,beta_Lr,c1_Lr,c2_Lr,a1_Lr,a2_Lr,a3_Lr,a4_Lr,b0_Lr,b1_Lr,b2_Lr;
  double ***R_Lr,***Z_Lr,***M_Lr;
  double ***T0_Lr,***TF_Lr,***c_Lr;
  double ***Tf_Lr,***A_Lr,***B_Lr,***Q1_Lr,***Q_Lr;
  double ***x_Lr;
  double ***aveM;
  double ***aveM2;
  double ***Lra,***Lrb;

//TDMA
  double ***a_tdma,***b_tdma,***c_tdma,***d_tdma,***x_tdma;
  double ***P_tdma,***Q_tdma;

double Dtnow,Dtnew,Dthalf,Dt3;

double aaa,bbb,ccc;
double fi,fi2;
int nn;
double totalT, totalK, totalU;
double ***energyU_i, ***energyU_e, ***energyU_r;
double ***energyK;

//fusion
double x[5], x2[5], x3[5];
double ***nDnow, ***nDnew;
double ***nTnow, ***nTnew;
double ***nDTnow, ***nDTnew;
double ***nanow, ***nanew;
double ***rama, ***lambda_a;
double va, v_a;
//double Fr[im+1][jm+1][km+1], Fz[im+1][jm+1][km+1];
//double fi[im+1][jm+1][km+1];
double nD, nT, na, nDT;
double D_amount,T_amount,DT_amount;
 double initial_D_amount,initial_T_amount,initial_DT_amount;
 double initialMassOfDT,MassOfDT;
 double ***Ub3He,***Vb3He;
 double nDTfNnow,nDTfNnew;
 double initial_DT_from_N_amount,DT_from_N_amount;
 double initial_DT_rho;
 double ***DT_rho,***DT_rho_par;
double ***Da_r,***Da_z;
double ***flux_limit_r,***flux_limit_z;
  double initial_N,total_N;
  double ***flagf;
double ***reaction_nD,***reaction_nT;
double ***rpn_DT,total_rpn_DT;
double total_output_energy = 0.0;
double output_energy;
double ***ddist;
double rhoR;
double rhoR_X,rhoR_Y,rhoR_Z;
double reaction_nDT_amount;

double cal_DD, cal_DT;

double ***lambda_ai,***lambda_ae,***Inai,***Inae;



double ***tau_i,***tau_e,***tau;

int eoeFlag;
int eoeCount;
int eoeFlagNumber;
int eoeFlagBuffer;
int MeshTotal;
int MtEmError;

int center_k;

double rho_min;

double DTmass_cal;

//////


int RMS_check = 0;

int burning_check = 0;

int i_g,j_g,k_g;
double r_g;

/* Legendre function */
 #define ThetaM 90
 #define PhiM 180

 #define jm_La 90
 #define km_La 180


  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km_La + 1][jm_La + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2*modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

 double ave_rho2;
 double ave_rho3;
 double R_Length;

#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/dif_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dif_ECSH.cpp"                                                                         
//                                                                                        
// dif_ECSH(): a procedure to solve the equation of motion.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void dif_ECSH(void)
{
	int i,j,k;


	
	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k= 2; k <= km - 2; k++) {
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

					Vdifu1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i - 1][j][k] + vnow[i][j + 1][k] + vnow[i - 1][j + 1][k]);
					Wdifu1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i - 1][j][k] + wnow[i][j][k + 1] + wnow[i - 1][j][k + 1]);
					Udifv1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j - 1][k] + unow[i + 1][j][k] + unow[i + 1][j - 1][k]);
					Wdifv1[i][j][k] = 0.25*(wnow[i][j][k] + wnow[i][j - 1][k] + wnow[i][j][k + 1] + wnow[i][j - 1][k + 1]);
					Udifw1[i][j][k] = 0.25*(unow[i][j][k] + unow[i][j][k - 1] + unow[i + 1][j][k] + unow[i + 1][j][k - 1]);
					Vdifw1[i][j][k] = 0.25*(vnow[i][j][k] + vnow[i][j][k - 1] + vnow[i][j + 1][k] + vnow[i][j + 1][k - 1]);
					
					/*dif_about_u*/
					if (unow[i][j][k] >= 0.) {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i][j][k] - unow[i - 1][j][k]) / dX);
					}
					else {
						Udifu2[i][j][k] = unow[i][j][k] * ((unow[i + 1][j][k] - unow[i][j][k]) / dX);
					}
					if (Vdifu1[i][j][k] >= 0.) {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j - 1][k]) / dY);
					}
					else {
						Vdifu2[i][j][k] = Vdifu1[i][j][k] * ((unow[i][j + 1][k] - unow[i][j][k]) / dY);
					}
					if (Wdifu1[i][j][k] >= 0.) {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k] - unow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifu2[i][j][k] = Wdifu1[i][j][k] * ((unow[i][j][k + 1] - unow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0) / 2.0 <= rho_min){
						unew[i][j][k] = unow[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]);
					}
					else{
						unew[i][j][k] = unew[i][j][k] - Dthalf * (Udifu2[i][j][k] + Vdifu2[i][j][k] + Wdifu2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i-1][j][k] + rhonew[i-1][j][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i-1][j][k] + penow[i-1][j][k] + prnow[i-1][j][k] + pinew[i-1][j][k] + penew[i-1][j][k] + prnew[i-1][j][k])/2.0 + qnew[i-1][j][k])) / dX)));
					}
					

					/*dif_about_v*/
					if (Udifv1[i][j][k] >= 0.) {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i][j][k] - vnow[i - 1][j][k]) / dX);
					}
					else {
						Udifv2[i][j][k] = Udifv1[i][j][k] * ((vnow[i + 1][j][k] - vnow[i][j][k]) / dX);
					}
					if (vnow[i][j][k] >= 0.) {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j][k] - vnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifv2[i][j][k] = vnow[i][j][k] * ((vnow[i][j + 1][k] - vnow[i][j][k]) / dY);
					}
					if (Wdifv1[i][j][k] >= 0.) {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k] - vnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifv2[i][j][k] = Wdifv1[i][j][k] * ((vnow[i][j][k + 1] - vnow[i][j][k]) / dZ);
					}

				//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0) / 2.0 <= rho_min){
						vnew[i][j][k] = vnow[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]);
					}
					else{
						vnew[i][j][k] = vnew[i][j][k] - Dthalf * (Udifv2[i][j][k] + Vdifv2[i][j][k] + Wdifv2[i][j][k]
							+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j-1][k] + rhonew[i][j-1][k])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j-1][k] + penow[i][j-1][k] + prnow[i][j-1][k] + pinew[i][j-1][k] + penew[i][j-1][k] + prnew[i][j-1][k])/2.0 + qnew[i][j-1][k])) / dY)));
					}

					/*dif_about_w*/
					if (Udifw1[i][j][k] >= 0.) {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i][j][k] - wnow[i - 1][j][k]) / dX);
					}
					else {
						Udifw2[i][j][k] = Udifw1[i][j][k] * ((wnow[i + 1][j][k] - wnow[i][j][k]) / dX);
					}
					if (Vdifw1[i][j][k] >= 0.) {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j][k] - wnow[i][j - 1][k]) / dY);
					}
					else {
						Vdifw2[i][j][k] = Vdifw1[i][j][k] * ((wnow[i][j + 1][k] - wnow[i][j][k]) / dY);
					}
					if (wnow[i][j][k] >= 0.) {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k] - wnow[i][j][k - 1]) / dZ);
					}
					else {
						Wdifw2[i][j][k] = wnow[i][j][k] * ((wnow[i][j][k + 1] - wnow[i][j][k]) / dZ);
					}

					//	if(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) == 0.0){
					if(((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0) / 2.0 <= rho_min){
						wnew[i][j][k] = wnow[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]);
					}
					else{
						wnew[i][j][k] = wnew[i][j][k] - Dthalf * (Udifw2[i][j][k] + Vdifw2[i][j][k] + Wdifw2[i][j][k]
						+ ((2.0 / ((rhonow[i][j][k] + rhonew[i][j][k])/2.0 + (rhonow[i][j][k-1] + rhonew[i][j][k-1])/2.0))*(((pinow[i][j][k] + penow[i][j][k] + prnow[i][j][k] + pinew[i][j][k] + penew[i][j][k] + prnew[i][j][k])/2.0 + qnew[i][j][k] - ((pinow[i][j][k-1] + penow[i][j][k-1] + prnow[i][j][k-1] + pinew[i][j][k-1] + penew[i][j][k-1] + prnew[i][j][k-1])/2.0 + qnew[i][j][k-1])) / dZ)));
					}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				unew[i][j][1] = unew[i][j][2];
				unew[i][j][0] = unew[i][j][1];
				vnew[i][j][0] = vnew[i][j][1];
				vnew[i][j][1] = vnew[i][j][2];
				wnew[i][j][1] = wnew[i][j][2];
				wnew[i][j][0] = wnew[i][j][1];
				unew[i][j][km-1] = unew[i][j][km-2];
				unew[i][j][km] = unew[i][j][km-1];
				vnew[i][j][km-1] = vnew[i][j][km-2];
				vnew[i][j][km] = vnew[i][j][km-1];
				wnew[i][j][km-1] = wnew[i][j][km-2];
				wnew[i][j][km] = wnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				unew[i][1][k] = unew[i][2][k];
				unew[i][0][k] = unew[i][1][k];
				vnew[i][1][k] = vnew[i][2][k];
				vnew[i][0][k] = vnew[i][1][k];
				wnew[i][1][k] = wnew[i][2][k];
				wnew[i][0][k] = wnew[i][1][k];
				unew[i][jm-1][k] = unew[i][jm-2][k];
				unew[i][jm][k] = unew[i][jm-1][k];
				vnew[i][jm-1][k] = vnew[i][jm-2][k];
				vnew[i][jm][k] = vnew[i][jm-1][k];
				wnew[i][jm-1][k] = wnew[i][jm-2][k];
				wnew[i][jm][k] = wnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				unew[1][j][k] = unew[2][j][k];
				unew[0][j][k] = unew[1][j][k];
				vnew[1][j][k] = vnew[2][j][k];
				vnew[0][j][k] = vnew[1][j][k];
				wnew[1][j][k] = wnew[2][j][k];
				wnew[0][j][k] = wnew[1][j][k];
				unew[im-1][j][k] = unew[im-2][j][k];
				unew[im][j][k] = unew[im-1][j][k];	
				vnew[im-1][j][k] = vnew[im-2][j][k];
				vnew[im][j][k] = vnew[im-1][j][k];
				wnew[im-1][j][k] = wnew[im-2][j][k];
				wnew[im][j][k] = wnew[im-1][j][k];				
		}
	}



}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/dt_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "dt_ECSH.cpp"                                                                         
//                                                                                        
// dt_ECSH(): a procedure to calculate and control the time step in order to satisfy
//            the numerical stability condition.
//       alpha=0.08 at present. "alpha" is the Courant number. 
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


#include <omp.h>

void dt_ECSH()
{
	int i,j,k;

	double beta;
	double beta0;

	beta = 1000.0;


	/*calculation of step size time*/
	#pragma omp parallel for private(j,k,V,Cs,beta0), shared(beta)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
					Cs = sqrt(Tinew[i][j][k] / meos[i][j][k]); //sound velocity//
					if (isnan(Cs) || isinf(Cs)) {;
					}
					else{
						V = (sqrt(unew[i][j][k] * unew[i][j][k] + vnew[i][j][k] * vnew[i][j][k] + wnew[i][j][k] * wnew[i][j][k]) + sqrt(unow[i][j][k] * unow[i][j][k] + vnow[i][j][k] * vnow[i][j][k] + wnow[i][j][k] * wnow[i][j][k])) / 2.;
						beta0 = dX / (Cs + V);
						if (beta0<beta) {
							beta = beta0;
						}
					}
			}
		}
	}
	

	Dtnew = alpha * beta;
	Dthalf = .5*(Dtnew + Dtnow);

	printf("Dtnew = %e\n", Dtnew);
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/eod_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eod_ECSH.cpp"                                                                         
//                                                                                        
// eod_ECSH(): a procedure to solve the continuity equation.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eod_ECSH(void)
{
	int i,j,k;

	#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i][j][k] - Nnow[i - 1][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i][j][k] - nDnow[i - 1][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i][j][k] - nTnow[i - 1][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i][j][k] - nanow[i - 1][j][k]) / dX);
					}
					else {
						Ub[i][j][k] = Ua[i][j][k] * ((Nnow[i + 1][j][k] - Nnow[i][j][k]) / dX);
						UbD[i][j][k] = Ua[i][j][k] * ((nDnow[i + 1][j][k] - nDnow[i][j][k]) / dX);
						UbT[i][j][k] = Ua[i][j][k] * ((nTnow[i + 1][j][k] - nTnow[i][j][k]) / dX);
				//		Uba[i][j][k] = Ua[i][j][k] * ((nanow[i + 1][j][k] - nanow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j - 1][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j - 1][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j - 1][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j][k] - nanow[i][j - 1][k]) / dY);
					}
					else {
						Vb[i][j][k] = Va[i][j][k] * ((Nnow[i][j + 1][k] - Nnow[i][j][k]) / dY);
						VbD[i][j][k] = Va[i][j][k] * ((nDnow[i][j + 1][k] - nDnow[i][j][k]) / dY);
						VbT[i][j][k] = Va[i][j][k] * ((nTnow[i][j + 1][k] - nTnow[i][j][k]) / dY);
				//		Vba[i][j][k] = Va[i][j][k] * ((nanow[i][j + 1][k] - nanow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k] - Nnow[i][j][k - 1]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k] - nDnow[i][j][k - 1]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k] - nTnow[i][j][k - 1]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k] - nanow[i][j][k - 1]) / dZ);
					}
					else {
						Wb[i][j][k] = Wa[i][j][k] * ((Nnow[i][j][k + 1] - Nnow[i][j][k]) / dZ);
						WbD[i][j][k] = Wa[i][j][k] * ((nDnow[i][j][k + 1] - nDnow[i][j][k]) / dZ);
						WbT[i][j][k] = Wa[i][j][k] * ((nTnow[i][j][k + 1] - nTnow[i][j][k]) / dZ);
				//		Wba[i][j][k] = Wa[i][j][k] * ((nanow[i][j][k + 1] - nanow[i][j][k]) / dZ);
					}


						Nnew[i][j][k] = Nnow[i][j][k] - Dtnew * (Nnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (Ub[i][j][k] + Vb[i][j][k] + Wb[i][j][k]));
						nDnew[i][j][k] = nDnow[i][j][k] - Dtnew * (nDnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbD[i][j][k] + VbD[i][j][k] + WbD[i][j][k]));
						nTnew[i][j][k] = nTnow[i][j][k] - Dtnew * (nTnow[i][j][k] * (
							((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX)
							+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
							+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ)
							) + (UbT[i][j][k] + VbT[i][j][k] + WbT[i][j][k]));
						if(atomicnum[i][j][k] == 13){
							nanew[i][j][k] = 0.0;
							nanow[i][j][k] = 0.0;
						}
						rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
						if(rhonew[i][j][k] <= 0.0){
							rhonew[i][j][k] = 0.0;
							Nnew[i][j][k] = 0.0;
							Mass[i][j][k] = 0.0;
						}
						Mass[i][j][k] = dX*dY*dZ * rhonew[i][j][k];
						if(nDnew[i][j][k] < 0.0){
							nDnew[i][j][k] = 0.0;
						}
						if(nTnew[i][j][k] < 0.0){
							nTnew[i][j][k] = 0.0;
						}
				}
			}
		}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				rhonew[i][j][1] = rhonew[i][j][2];
				rhonew[i][j][0] = rhonew[i][j][1];
				rhonew[i][j][km-1] = rhonew[i][j][km-2];
				rhonew[i][j][km] = rhonew[i][j][km-1];
				Nnew[i][j][1] = Nnew[i][j][2];
				Nnew[i][j][0] = Nnew[i][j][1];
				Nnew[i][j][km-1] = Nnew[i][j][km-2];
				Nnew[i][j][km] = Nnew[i][j][km-1];
				nDnew[i][j][1] = nDnew[i][j][2];
				nDnew[i][j][0] = nDnew[i][j][1];
				nDnew[i][j][km-1] = nDnew[i][j][km-2];
				nDnew[i][j][km] = nDnew[i][j][km-1];		
				nTnew[i][j][1] = nTnew[i][j][2];
				nTnew[i][j][0] = nTnew[i][j][1];
				nTnew[i][j][km-1] = nTnew[i][j][km-2];
				nTnew[i][j][km] = nTnew[i][j][km-1];			
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				rhonew[i][1][k] = rhonew[i][2][k];
				rhonew[i][0][k] = rhonew[i][1][k];
				rhonew[i][jm-1][k] = rhonew[i][jm-2][k];
				rhonew[i][jm][k] = rhonew[i][jm-1][k];
				Nnew[i][1][k] = Nnew[i][2][k];
				Nnew[i][0][k] = Nnew[i][1][k];
				Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
				Nnew[i][jm][k] = Nnew[i][jm-1][k];
				nDnew[i][1][k] = nDnew[i][2][k];
				nDnew[i][0][k] = nDnew[i][1][k];
				nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
				nDnew[i][jm][k] = nDnew[i][jm-1][k];	
				nTnew[i][1][k] = nTnew[i][2][k];
				nTnew[i][0][k] = nTnew[i][1][k];
				nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
				nTnew[i][jm][k] = nTnew[i][jm-1][k];				
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				rhonew[1][j][k] = rhonew[2][j][k];
				rhonew[0][j][k] = rhonew[1][j][k];
				rhonew[im-1][j][k] = rhonew[im-2][j][k];
				rhonew[im][j][k] = rhonew[im-1][j][k];
				Nnew[1][j][k] = Nnew[2][j][k];
				Nnew[0][j][k] = Nnew[1][j][k];
				Nnew[im-1][j][k] = Nnew[im-2][j][k];
				Nnew[im][j][k] = Nnew[im-1][j][k];
				nDnew[1][j][k] = nDnew[2][j][k];
				nDnew[0][j][k] = nDnew[1][j][k];
				nDnew[im-1][j][k] = nDnew[im-2][j][k];
				nDnew[im][j][k] = nDnew[im-1][j][k];	
				nTnew[1][j][k] = nTnew[2][j][k];
				nTnew[0][j][k] = nTnew[1][j][k];
				nTnew[im-1][j][k] = nTnew[im-2][j][k];
				nTnew[im][j][k] = nTnew[im-1][j][k];				
		}
	}


}





==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/eoenergy_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eoenergy_ECSH.cpp"                                                                         
//                                                                                        
// eoenrgy_ECSH(): a procedure to solve the equation of energy.                                                      
//                                                                                        
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void eoenergy_ECSH(void)
{
	int i,j,k;

		#pragma omp parallel for private(j,k)
		for (i = 2; i <= im - 2; i++) {
			for (j = 2; j <= jm - 2; j++) {
				for(k = 2; k <= km - 2; k++) {
					if (Ua[i][j][k] >= 0.) {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i][j][k] - Tinow[i - 1][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i][j][k] - Tenow[i - 1][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i][j][k] - Trnow[i - 1][j][k]) / dX);
					}
					else {
						Tia[i][j][k] = Ua[i][j][k] * ((Tinow[i + 1][j][k] - Tinow[i][j][k]) / dX);
						Tea[i][j][k] = Ua[i][j][k] * ((Tenow[i + 1][j][k] - Tenow[i][j][k]) / dX);
						Tra[i][j][k] = Ua[i][j][k] * ((Trnow[i + 1][j][k] - Trnow[i][j][k]) / dX);
					}
					if (Va[i][j][k] >= 0.) {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j - 1][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j - 1][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j - 1][k]) / dY);
					}
					else {
						Tib[i][j][k] = Va[i][j][k] * ((Tinow[i][j + 1][k] - Tinow[i][j][k]) / dY);
						Teb[i][j][k] = Va[i][j][k] * ((Tenow[i][j + 1][k] - Tenow[i][j][k]) / dY);
						Trb[i][j][k] = Va[i][j][k] * ((Trnow[i][j + 1][k] - Trnow[i][j][k]) / dY);
					}
					if (Wa[i][j][k] >= 0.) {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k] - Tinow[i][j][k - 1]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k] - Tenow[i][j][k - 1]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k] - Trnow[i][j][k - 1]) / dZ);
					}
					else {
						Tic[i][j][k] = Wa[i][j][k] * ((Tinow[i][j][k + 1] - Tinow[i][j][k]) / dZ);
						Tec[i][j][k] = Wa[i][j][k] * ((Tenow[i][j][k + 1] - Tenow[i][j][k]) / dZ);
						Trc[i][j][k] = Wa[i][j][k] * ((Trnow[i][j][k + 1] - Trnow[i][j][k]) / dZ);
					}

					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}

						if(rhonew[i][j][k] > rho_min){ 
							if(Tinow[i][j][k] > 0.0){
								Tinew[i][j][k] = Tinow[i][j][k] - Dtnew * (
											+ (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k])
											+ (1.0 / CVinew[i][j][k]) * (((pinew[i][j][k] + qnew[i][j][k]) / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tinew[i][j][k] = Tinew[i][j][k] - Dtnew * (Tia[i][j][k] + Tib[i][j][k] + Tic[i][j][k]);
							}
		
							if(Tenow[i][j][k] > 0.0){
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (
											+ (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k])
											+ (1.0 / CVenew[i][j][k]) * ((penew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Tenew[i][j][k] = Tenow[i][j][k] - Dtnew * (Tea[i][j][k] + Teb[i][j][k] + Tec[i][j][k]);
							}						
		
			
							if(Trnow[i][j][k] > 0.0){
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (
											+ (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k])
											+ (1.0 / CVrnew[i][j][k]) * ((rhonow[i][j][k] * BTrnew[i][j][k] + prnew[i][j][k] / rhonow[i][j][k])
											* (((((unew[i + 1][j][k] + unow[i + 1][j][k]) / 2.0) - ((unew[i][j][k] + unow[i][j][k]) / 2.0)) / dX) 
											+ ((((vnew[i][j + 1][k] + vnow[i][j + 1][k]) / 2.0) - ((vnew[i][j][k] + vnow[i][j][k]) / 2.0)) / dY)
											+ ((((wnew[i][j][k + 1] + wnow[i][j][k + 1]) / 2.0) - ((wnew[i][j][k] + wnow[i][j][k]) / 2.0)) / dZ))));
							}
							else{
								Trnew[i][j][k] = Trnow[i][j][k] - Dtnew * (Tra[i][j][k] + Trb[i][j][k] + Trc[i][j][k]);
							}
						}
						else{
							Tinew[i][j][k] = 0.0;
							Tenew[i][j][k] = 0.0;
							Trnew[i][j][k] = 0.0;
						}
	
						if(Tinew[i][j][k] < 0.0){Tinew[i][j][k] = 0.0;}
						if(Tenew[i][j][k] < 0.0){Tenew[i][j][k] = 0.0;}
						if(Trnew[i][j][k] < 0.0){Trnew[i][j][k] = 0.0;}
	
				}					
			}
		}

					

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
				Tinew[i][j][1] = Tinew[i][j][2];
				Tenew[i][j][1] = Tenew[i][j][2];
				Trnew[i][j][1] = Trnew[i][j][2];
				Tinew[i][j][0] = Tinew[i][j][1];
				Tenew[i][j][0] = Tenew[i][j][1];
				Trnew[i][j][0] = Trnew[i][j][1];
				Tinew[i][j][km-1] = Tinew[i][j][km-2];
				Tenew[i][j][km-1] = Tenew[i][j][km-2];
				Trnew[i][j][km-1] = Trnew[i][j][km-2];
				Tinew[i][j][km] = Tinew[i][j][km-1];	
				Tenew[i][j][km] = Tenew[i][j][km-1];	
				Trnew[i][j][km] = Trnew[i][j][km-1];				
		}
	}

	#pragma omp parallel for private(k)	
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
				Tinew[i][1][k] = Tinew[i][2][k];
				Tenew[i][1][k] = Tenew[i][2][k];
				Trnew[i][1][k] = Trnew[i][2][k];
				Tinew[i][0][k] = Tinew[i][1][k];
				Tenew[i][0][k] = Tenew[i][1][k];
				Trnew[i][0][k] = Trnew[i][1][k];
				Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
				Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
				Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
				Tinew[i][jm][k] = Tinew[i][jm-1][k];	
				Tenew[i][jm][k] = Tenew[i][jm-1][k];
				Trnew[i][jm][k] = Trnew[i][jm-1][k];			
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
				Tinew[1][j][k] = Tinew[2][j][k];
				Tenew[1][j][k] = Tenew[2][j][k];
				Trnew[1][j][k] = Trnew[2][j][k];
				Tinew[0][j][k] = Tinew[1][j][k];
				Tenew[0][j][k] = Tenew[1][j][k];
				Trnew[0][j][k] = Trnew[1][j][k];
				Tinew[im-1][j][k] = Tinew[im-2][j][k];
				Tenew[im-1][j][k] = Tenew[im-2][j][k];
				Trnew[im-1][j][k] = Trnew[im-2][j][k];
				Tinew[im][j][k] = Tinew[im-1][j][k];		
				Tenew[im][j][k] = Tenew[im-1][j][k];
				Trnew[im][j][k] = Trnew[im-1][j][k];		
		}
	}



}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/eos_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "eos_ECSH.cpp"                                                                         
//                                                                                        
// eos_ECSH(): a procedure to solve the equation of state.
//     eosswitch == 1: Ideal EOS
//     eosswitch == 2:  Thomas-Fermi model EOS
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

double cal_charge(int i, int j, int k);


void eos_ECSH(void)
{
	int i,j,k;
	int l;

	double TF1, Tratio1, CV_TF;

	double phos, alcoef, p_ID, ff, p_TF, pcorr;
	double N1, rhor, beta, Tm, omega, rf, cv, kai, rs, Ei, pii;

	double TF, Fermi_energy, Tratio;
	double lambda_th;
	double miu;
	double Is12, Is32, n_r0;



	//////////////////////  
	///** Ideal Gas **///
	//////////////////////  
	if (eosswitch == 1) {
	
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2)
		for (i = 0; i <= im; i++) {
			for (j = 0; j <= jm; j++) {
				for (k = 0; k <= km; k++) {
			//		cal_charge(i, j, k);

					if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > 0.0 && Tenew[i][j][k] > 0.0) {
						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.515;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT / pow(ztf0, 4. / 3.);
						zv = (ztf0*am*1.673e-24) / yr;
						ztfT0 = yT / pow(ztf0, 1.33333);
						ztfr = yr / (am*ztf0);
						ztfTf = ztfT0 / (1.0 + ztfT0);
						ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
						ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
						ztfc = -0.366667*ztfTf + 0.983333;
						ztfq1 = ztfa * pow(ztfr, ztfb);
						if (ztfa == 0.) {
							ztfq1 = 0.;
						}
						ztfi = 1. / ztfc;
						ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
						ztfx = 14.3139*pow(ztfq, 0.6624);
						zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
						charge[i][j][k] = zz2 + 1.e-9;
						if (atomicnum[i][j][k] == 1) {
							if (charge[i][j][k]>1.) {
								charge[i][j][k] = 1.;
							}
						}
						if (atomicnum[i][j][k] == 13) {
							if (charge[i][j][k]>13.) {
								charge[i][j][k] = 13.;
							}
						}
						if(atomicnum[i][j][k] == 82){
							if (charge[i][j][k]>82.) {
								charge[i][j][k] = 82.;
							}
						}
					}
					else {
						charge[i][j][k] = 1.e-9;
						zT = 0.0;
					}

					// Ion //
					if(rhonew[i][j][k] > 0.0 && Tinew[i][j][k] > 0.0){
						CVinew[i][j][k] = 1.5 / (meos[i][j][k]); 
						pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					}
					else {
						pinew[i][j][k] = 0.0;
						CVinew[i][j][k] = 0.0;
					}
					BTinew[i][j][k] = 0.;

					// electron //
					if (rhonew[i][j][k]>0. && Tenew[i][j][k] > 0.0) {
						penew[i][j][k] = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k];
						CVenew[i][j][k] = 1.5 / (meos[i][j][k])*charge[i][j][k];
					}
					else {
						penew[i][j][k] = 0.0;
						CVenew[i][j][k] = 0.;
					}
					BTenew[i][j][k] = 0.;

					// radiation //
					if (Trnew[i][j][k]>0. && rhonew[i][j][k] > 0.0) {
						CVrnew[i][j][k] = (16.0 * sigma*pow(T0*Trnew[i][j][k], 3.0)) / (pow(kb, 3.0)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
						prnew[i][j][k] = (4.0 * sigma * pow(T0*Trnew[i][j][k], 4.0)) / (3.0 * pow(kb, 4.0)*lightCC);
						prnew[i][j][k] = prnew[i][j][k] / p0;
					}
					else {
						CVrnew[i][j][k] = 0.;
						prnew[i][j][k] = 0.0;
					}
					if (prnew[i][j][k]>0.0 && rhonew[i][j][k]>0.0) {
						BTrnew[i][j][k] = -3.0 * prnew[i][j][k] / pow(rhonew[i][j][k], 2.0);
					}
					else {
						BTrnew[i][j][k] = 0.;
					}				
				//	BTrnew[i][j][k] = 0.;


					if (pinew[i][j][k]<0.) { pinew[i][j][k] = 0.; }
					if (penew[i][j][k]<0.) { penew[i][j][k] = 0.; }
					if (prnew[i][j][k]<0.) { prnew[i][j][k] = 0.; }
				}
			}
		}

	}
	


	/////////////////////////////
	///** Thomas-Fermi Gas **///
	/////////////////////////////  
	

	if (eosswitch == 2) {
		#pragma omp parallel for private(j,k,ztf0,am,yT,yr,zT,zv,ztfr,ztfTf,ztfT0,ztfa,ztfb,ztfc,ztfq1,ztfi,ztfq,ztfx,zz2,dut1,dut3,dut4,CVtfnew,p1,p2,p3,p4,p5,ptfnew,l,TF1,Tratio1,CV_TF,phos,alcoef,p_ID,ff,p_TF,pcorr,N1,rhor,beta,Tm,omega,rf,cv,kai,rs,Ei, pii,TF,Fermi_energy,Tratio,lambda_th,miu,Is12,Is32,n_r0)
			for (i = 0; i <= im; i++) {
				for (j = 0; j <= jm; j++) {
					for (k = 0; k <= km; k++) {
						if(eoeCount <= 200){
							rho_min = 1.0 / rho0;
						}
						else{
							rho_min = 0.0;
						}

						if (atomicnum[i][j][k] != 0 && rhonew[i][j][k] > rho_min && Tenew[i][j][k] > 0.0) {
							ztf0 = (double)atomicnum[i][j][k];
							if (atomicnum[i][j][k] == 1) {
								am = 2.515;
							}
							else if (atomicnum[i][j][k] == 13) {
								am = 26.98;
							}
							else if(atomicnum[i][j][k] == 82){
								am = 207.1919;
							}
							yT = T0 * Tenew[i][j][k] / qe;     //[eV]
							yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
							zT = yT / pow(ztf0, 4. / 3.);
							zv = (ztf0*am*1.673e-24) / yr;
							ztfT0 = yT / pow(ztf0, 1.33333);
							ztfr = yr / (am*ztf0);
							ztfTf = ztfT0 / (1.0 + ztfT0);
							ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
							ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
							ztfc = -0.366667*ztfTf + 0.983333;
							ztfq1 = ztfa * pow(ztfr, ztfb);
							if (ztfa == 0.) {
								ztfq1 = 0.;
							}
							ztfi = 1. / ztfc;
							ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
							ztfx = 14.3139*pow(ztfq, 0.6624);
							zz2 = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));
							charge[i][j][k] = zz2 + 1.e-9;
							if (atomicnum[i][j][k] == 1) {
								if (charge[i][j][k]>1.) {
									charge[i][j][k] = 1.;
								}
							}
							if (atomicnum[i][j][k] == 13) {
								if (charge[i][j][k]>13.) {
									charge[i][j][k] = 13.;
								}
							}
							if(atomicnum[i][j][k] == 82){
								if (charge[i][j][k]>82.) {
									charge[i][j][k] = 82.;
								}
							}
						}
						else {
							charge[i][j][k] = 1.e-9;
							zT = 0.0;
						}

					//Ion 
					pinew[i][j][k] = (Nnew[i][j][k])*Tinew[i][j][k];
					CVinew[i][j][k] = 0.;
					if (rhonew[i][j][k]>0.&& Nnew[i][j][k]>0.) {
						CVinew[i][j][k] = 1.5 / meos[i][j][k];
					}
					BTinew[i][j][k] = 0.;

					//electron (Thomas-Feri EOS) 
					if (rhonew[i][j][k]>rho_min && Tenew[i][j][k]>0. && atomicnum[i][j][k]>0) {

						ztf0 = (double)atomicnum[i][j][k];
						TF1 = pow(6.626e-34, 2.) / (8.*9.129e-31)*pow(3. / pi, 2. / 3.)*pow(charge[i][j][k], 2. / 3.)*pow(Nnew[i][j][k] * N0, 2. / 3.);
						Tratio1 = Tenew[i][j][k] * T0 / TF1;
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						else if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						else if(atomicnum[i][j][k] == 82){
							am = 207.1919;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(ztf0, -4. / 3.);
						zv = ztf0 / (Nnew[i][j][k] * N0*1.e-6);
						dut1 = 1.5;
						dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
							*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
							*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);

						if (zT == 0.) {
							dut3 = 0.;
						}
						dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);
						CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*charge[i][j][k];
						CVtfnew = CVtfnew / meos[i][j][k];
						CVtfnew = CVtfnew;//*1.e-4/CV0;

						if (isnan(CVtfnew) || isinf(CVtfnew)) {
							printf("CVtf %e %e %e %e\n", zv, zT, dut3, (1.61*tf_A[13] * pow(zT, -2.0733333)));
							exit(1);
						}
						CVenew[i][j][k] = CVtfnew;


						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						TF = pow(1.0546e-27, 2.) / (2.*9.1096e-28)*pow(3.0 * pi*pi*Nnew[i][j][k] * N0*1.e-6, 2. / 3.) / (1.3807e-16);
						Fermi_energy = 1.3807e-16*TF;
						lambda_th = sqrt(2.*pi*pow(1.0546e-27, 2.) / (9.1096e-28*Tenew[i][j][k] * T0 / kb * 1.30807e-16));
						miu = Tenew[i][j][k] * T0 / kb * 1.3807e-16*log(exp(Nnew[i][j][k] * N0*1.e-6*pow(lambda_th, 3.) / 2) - 1.) / (ztf0, 4. / 3.);

						if (miu<0.) {
							Is12 = exp(miu) - exp(2.*miu) / pow(2., 1. / 2.) + exp(3.*miu) / pow(3., 1. / 2.);
							Is32 = exp(miu) - exp(2.*miu) / pow(2., 3. / 2.) + exp(3.*miu) / pow(3., 3. / 2.);
						}
						if (miu>0.) {
							Is12 = pow(miu, 3. / 2.) / (3. / 2.*1. / 2.)*(1. + pi * pi / 6.*1. / 2.*3. / 2 * pow(miu, 2.));
							Is32 = pow(miu, 5. / 2.) / (5. / 2.*3. / 2.*1. / 2.)*(1. + pi * pi / 6.*5. / 2.*3. / 2 * pow(miu, 2.));
						}
						n_r0 = 2.*Is12 / pow(lambda_th, 3.);

						ztf0 = (double)atomicnum[i][j][k];
						if (atomicnum[i][j][k] == 1) {
							am = 2.5;
						}
						if (atomicnum[i][j][k] == 13) {
							am = 26.98;
						}
						yT = T0 * Tenew[i][j][k] / qe;     //[eV]
						yr = rho0 * rhonew[i][j][k] * 1.e-3;          //[g/cm^3]
						zT = yT * pow(charge[i][j][k], -4. / 3.);
						zv = charge[i][j][k] * am*1.673e-24 / yr;
						p1 = 1.602e-12*zT / zv;
						p2 = 0.;
						for (l = 1; l <= 5; l++) {
							p2 = p2 + tf_A[l] * pow(zv, double(l) / 6. + 0.5);
						}
						p2 = pow(p2, -2.5);
						p4 = tf_A[6] * zT;
						p5 = tf_A[7] * pow(zT, 1.61);
						p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5) + (0.75e-18)*pow(zv, -1.75)*p5;
						pcorr = pow(tf_A[8] * pow(am*1.673e-24 / yr, 0.6645) + tf_A[9] * pow(am*1.673e-24 / yr, 1.185), -2.)*pow(charge[i][j][k], -8. / 3.);
						ptfnew = (0.2*p1 + p2 + 0.8*p3) *pow(charge[i][j][k], 10. / 3.);
				//		ptfnew = ((0.2*p1 + p2 + 0.8*p3) - pcorr)*pow(charge[l][k], 10. / 3.);
						if (ptfnew <= 0.) {
							ptfnew = 1.e-5;
						}
						p_ID = (Nnew[i][j][k] * charge[i][j][k])*Tenew[i][j][k] * p0 / 0.1;
						phos = 4.5e22*am*1.6726e-24;
						alcoef = 35. / phos;
						if (atomicnum[i][j][k] == 13) {
							alcoef = 5.;
							phos = 2.69;
						}
						ff = 1.0 / (1.0 + exp((phos - yr)*alcoef));
						ptfnew = ptfnew * ff + p_ID * (1. - ff);
						p_TF = ptfnew * 0.1 / p0;

						penew[i][j][k] = p_TF;

						BTenew[i][j][k] = 0.;
					}
					else {
						charge[i][j][k] = 1.0e-8;
						CVenew[i][j][k] = 0.0;
						penew[i][j][k] = 0.;
						BTenew[i][j][k] = 0.;
					}
					// radiation 
					prnew[i][j][k] = (4.*sigma*pow(T0*Trnew[i][j][k], 4.)) / (3.*pow(kb, 4.0)*lightCC);
					prnew[i][j][k] = prnew[i][j][k] / p0;
					if (Trnew[i][j][k]>0.) {
						CVrnew[i][j][k] = (16.*sigma*pow(T0*Trnew[i][j][k], 3.)) / (pow(kb, 3.)*rho0*rhonew[i][j][k] * lightCC);
						CVrnew[i][j][k] = CVrnew[i][j][k] / CV0;
					}
					else { CVrnew[i][j][k] = 0.; }

					if (prnew[i][j][k]>0.) { BTrnew[i][j][k] = -3.*prnew[i][j][k] / pow(rhonew[i][j][k], 2.); }
					else { BTrnew[i][j][k] = 0.; }
				}
			}
		}
	}
	


	//symmetry test

	/* boundary condition */

	#pragma omp parallel for private(j)
	for (k = 0; k <= km; k++) {
		for(j = 0; j <= jm; j++) {
			pinew[1][j][k] = pinew[2][j][k];
			penew[1][j][k] = penew[2][j][k];
			prnew[1][j][k] = prnew[2][j][k];
			charge[1][j][k] = charge[2][j][k];
			CVinew[1][j][k] = CVinew[2][j][k];
			CVenew[1][j][k] = CVenew[2][j][k];
			CVrnew[1][j][k] = CVrnew[2][j][k];
			BTinew[1][j][k] = BTinew[2][j][k];
			BTenew[1][j][k] = BTenew[2][j][k];
			BTrnew[1][j][k] = BTrnew[2][j][k];
			pinew[im-1][j][k] = pinew[im-2][j][k];
			penew[im-1][j][k] = penew[im-2][j][k];
			prnew[im-1][j][k] = prnew[im-2][j][k];
			charge[im-1][j][k] = charge[im-2][j][k];
			CVinew[im-1][j][k] = CVinew[im-2][j][k];
			CVenew[im-1][j][k] = CVenew[im-2][j][k];
			CVrnew[im-1][j][k] = CVrnew[im-2][j][k];
			BTinew[im-1][j][k] = BTinew[im-2][j][k];
			BTenew[im-1][j][k] = BTenew[im-2][j][k];
			BTrnew[im-1][j][k] = BTrnew[im-2][j][k];
			pinew[0][j][k] = pinew[1][j][k];
			penew[0][j][k] = penew[1][j][k];
			prnew[0][j][k] = prnew[1][j][k];
			charge[0][j][k] = charge[1][j][k];
			CVinew[0][j][k] = CVinew[1][j][k];
			CVenew[0][j][k] = CVenew[1][j][k];
			CVrnew[0][j][k] = CVrnew[1][j][k];
			BTinew[0][j][k] = BTinew[1][j][k];
			BTenew[0][j][k] = BTenew[1][j][k];
			BTrnew[0][j][k] = BTrnew[1][j][k];
			pinew[im][j][k] = pinew[im-1][j][k];
			penew[im][j][k] = penew[im-1][j][k];
			prnew[im][j][k] = prnew[im-1][j][k];
			charge[im][j][k] = charge[im-1][j][k];
			CVinew[im][j][k] = CVinew[im-1][j][k];
			CVenew[im][j][k] = CVenew[im-1][j][k];
			CVrnew[im][j][k] = CVrnew[im-1][j][k];
			BTinew[im][j][k] = BTinew[im-1][j][k];
			BTenew[im][j][k] = BTenew[im-1][j][k];
			BTrnew[im][j][k] = BTrnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			pinew[i][1][k] = pinew[i][2][k];
			penew[i][1][k] = penew[i][2][k];
			prnew[i][1][k] = prnew[i][2][k];
			charge[i][1][k] = charge[i][2][k];
			CVinew[i][1][k] = CVinew[i][2][k];
			CVenew[i][1][k] = CVenew[i][2][k];
			CVrnew[i][1][k] = CVrnew[i][2][k];
			BTinew[i][1][k] = BTinew[i][2][k];
			BTenew[i][1][k] = BTenew[i][2][k];
			BTrnew[i][1][k] = BTrnew[i][2][k];
			pinew[i][jm-1][k] = pinew[i][jm-2][k];
			penew[i][jm-1][k] = penew[i][jm-2][k];
			prnew[i][jm-1][k] = prnew[i][jm-2][k];
			charge[i][jm-1][k] = charge[i][jm-2][k];
			CVinew[i][jm-1][k] = CVinew[i][km-2][k];
			CVenew[i][jm-1][k] = CVenew[i][km-2][k];
			CVrnew[i][jm-1][k] = CVrnew[i][km-2][k];
			BTinew[i][jm-1][k] = BTinew[i][km-2][k];
			BTenew[i][jm-1][k] = BTenew[i][km-2][k];
			BTrnew[i][jm-1][k] = BTrnew[i][km-2][k];
			pinew[i][0][k] = pinew[i][1][k];
			penew[i][0][k] = penew[i][1][k];
			prnew[i][0][k] = prnew[i][1][k];
			charge[i][0][k] = charge[i][1][k];
			CVinew[i][0][k] = CVinew[i][1][k];
			CVenew[i][0][k] = CVenew[i][1][k];
			CVrnew[i][0][k] = CVrnew[i][1][k];
			BTinew[i][0][k] = BTinew[i][1][k];
			BTenew[i][0][k] = BTenew[i][1][k];
			BTrnew[i][0][k] = BTrnew[i][1][k];
			pinew[i][jm][k] = pinew[i][jm-1][k];
			penew[i][jm][k] = penew[i][jm-1][k];
			prnew[i][jm][k] = prnew[i][jm-1][k];
			charge[i][jm][k] = charge[i][jm-1][k];
			CVinew[i][jm][k] = CVinew[i][jm-1][k];
			CVenew[i][jm][k] = CVenew[i][jm-1][k];
			CVrnew[i][jm][k] = CVrnew[i][jm-1][k];
			BTinew[i][jm][k] = BTinew[i][jm-1][k];
			BTenew[i][jm][k] = BTenew[i][jm-1][k];
			BTrnew[i][jm][k] = BTrnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			pinew[i][j][1] = pinew[i][j][2];
			penew[i][j][1] = penew[i][j][2];
			prnew[i][j][1] = prnew[i][j][2];
			charge[i][j][1] = charge[i][j][2];
			CVinew[i][j][1] = CVinew[i][j][2];
			CVenew[i][j][1] = CVenew[i][j][2];
			CVrnew[i][j][1] = CVrnew[i][j][2];
			BTinew[i][j][1] = BTinew[i][j][2];
			BTenew[i][j][1] = BTenew[i][j][2];
			BTrnew[i][j][1] = BTrnew[i][j][2];
			pinew[i][j][km-1] = pinew[i][j][km-2];
			penew[i][j][km-1] = penew[i][j][km-2];
			prnew[i][j][km-1] = prnew[i][j][km-2];
			charge[i][j][km-1] = charge[i][j][km-2];
			CVinew[i][j][km-1] = CVinew[i][j][km-2];
			CVenew[i][j][km-1] = CVenew[i][j][km-2];
			CVrnew[i][j][km-1] = CVrnew[i][j][km-2];
			BTinew[i][j][km-1] = BTinew[i][j][km-2];
			BTenew[i][j][km-1] = BTenew[i][j][km-2];
			BTrnew[i][j][km-1] = BTrnew[i][j][km-2];
			pinew[i][j][0] = pinew[i][j][1];
			penew[i][j][0] = penew[i][j][1];
			prnew[i][j][0] = prnew[i][j][1];
			charge[i][j][0] = charge[i][j][1];
			CVinew[i][j][0] = CVinew[i][j][1];
			CVenew[i][j][0] = CVenew[i][j][1];
			CVrnew[i][j][0] = CVrnew[i][j][1];
			BTinew[i][j][0] = BTinew[i][j][1];
			BTenew[i][j][0] = BTenew[i][j][1];
			BTrnew[i][j][0] = BTrnew[i][j][1];
			pinew[i][j][km] = pinew[i][j][km-1];
			penew[i][j][km] = penew[i][j][km-1];
			prnew[i][j][km] = prnew[i][j][km-1];
			charge[i][j][km] = charge[i][j][km-1];
			CVinew[i][j][km] = CVinew[i][j][km-1];
			CVenew[i][j][km] = CVenew[i][j][km-1];
			CVrnew[i][j][km] = CVrnew[i][j][km-1];
			BTinew[i][j][km] = BTinew[i][j][km-1];
			BTenew[i][j][km] = BTenew[i][j][km-1];
			BTrnew[i][j][km] = BTrnew[i][j][km-1];
		}
	}


	



	


	
}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/fusion.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "fusion.cpp"                                                                       
//                                                                                       
// Do_Fusion(): a procedure to calculate the neutron yield by D-D reaction and D-T
//              reaction, then calculate the output energy.                      
// Do_Alpha_Diffusion(): a procedure to calculate the number density of alpha particles   
//                       by alpha particle diffusion. 
// Do_Alpah_Deposition(): a procedure to calculete the number density of alpha particles                                                                                       
//                        decreased by alpha particle collision and the energy deposition
//                        into ions and electrons. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>

void Do_Fusion()
{
	double Nnew1[im + 1][jm + 1][km + 1],nanew1[im + 1][jm + 1][km + 1],nDnew1[im + 1][jm + 1][km + 1],nTnew1[im + 1][jm + 1][km + 1];
	int i,j,k;
	double na_max, na_min,nD_max,nD_min,nT_max,nT_min;
;
	//a-particle initalize by energy deposition
	#pragma omp parallel for private(j,k)
	for(i = 1; i <= im; i++){
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
			//	if(atomicnum[i][j][k] == 1){
					nDnew1[i][j][k] = nDnew[i][j][k]; //[1/m^3]
					nTnew1[i][j][k] = nTnew[i][j][k]; //[1/m^3]
					nDnow[i][j][k] = nDnew[i][j][k] * N0; //[1/m^3]
					nTnow[i][j][k] = nTnew[i][j][k] * N0; //[1/m^3]
					nanow[i][j][k] = nanew[i][j][k] * N0;
					Nnew1[i][j][k] = Nnew[i][j][k];
			//	}
			}
		}
	}




	double x[5], x1[5], x2[5];
	double Ti;
	double ratesDDpn, ratesDDnH;
	double ratesDD, ratesDT;
	double nanow1;
	double Tmax4_Ti, Tmax4_Te, Tmax4_Tr, max_rho;
//	double max_Nnew, min_Nnew;

	#pragma omp parallel for private(j,k,Ti,ratesDDpn,ratesDDnH,ratesDD,ratesDT)
	for (i = 1; i <= im - 1; i++) {
		for (j = 1; j <= jm - 1; j++) {
			for (k = 1; k <= km - 1; k++) {
				if (atomicnum[i][j][k] == 1) {

					Ti = ((Tinew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
															//rates DD
					x[0] = -49.1789720673151;
					x[1] = 15.3267580380585;
					x[2] = -4168271.58512757;
					x[3] = 36677.9694366768;
					x[4] = 0.365303247159742;

					ratesDDpn = exp(x[0] - x[1] / pow((Ti), x[4]) + x[2] * (Ti) / pow((Ti + x[3]), 2.0)); //[m^3/s]

					x1[0] = -48.9931165228571;
					x1[1] = 15.6125104498645;
					x1[2] = -430753.061085177;
					x1[3] = 16887.3131502532;
					x1[4] = 0.362023326564475;

					ratesDDnH = exp(x1[0] - x1[1] / pow((Ti), x1[4]) + x1[2] * (Ti) / pow((Ti + x1[3]), 2.0)); //[m^3/s]	

					ratesDD = ratesDDpn + ratesDDnH; //[m^3/s]

					if (isnan(ratesDD) || isinf(ratesDD)) {
						ratesDD = 0.;
					}
					//rates DT
					x2[0] = -48.9580809680824;
					x2[1] = 18.1155080330636;
					x2[2] = 895.149425658926;
					x2[3] = 135.888636700177;
					x2[4] = 0.366290140624939;

					ratesDT = exp(x2[0] - x2[1] / pow(Ti, x2[4]) + x2[2] / (Ti + x2[3])); //[m^3/s]
					
					if (isnan(ratesDT) || isinf(ratesDT)) {
						ratesDT = 0.;
					}

					//decrease nD by fusion reaction
					reaction_nD[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]	

					//decrease and increase nT by fusion reaction
					reaction_nT[i][j][k] = (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0; //[1/m^3]

					//nD
					nDnew[i][j][k] = nDnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT + 0.5 * nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;
					//nT
					nTnew[i][j][k] = nTnew[i][j][k] * N0 - (nDnow[i][j][k] * nTnow[i][j][k] * ratesDT - 0.25*nDnow[i][j][k] * nDnow[i][j][k] * ratesDD)*Dtnew*t0;

				}
				if (isinf(nanew[i][j][k]) || isnan(nanew[i][j][k])) {
					printf("nanew[i][j][k] =>error %d %d %d %e %e %e %e", i, j, k, nDnow[i][j][k], nTnow[i][j][k], ratesDT, Tinew[i][j][k]);

				}

				if (atomicnum[i][j][k] == 1) {
					nanew[i][j][k] = nDnow[i][j][k] * nTnow[i][j][k] * ratesDT * Dtnew * t0;
					Nnew[i][j][k] = Nnew[i][j][k] - 2.0 * nanew[i][j][k] / N0;

					if (Nnew[i][j][k]<0.) {
						Nnew[i][j][k] = 0.;
					}

				}
				else {
					nanew[i][j][k] = 0.0;
				}
				if (nDnew[i][j][k] < 0.0) { nDnew[i][j][k] = 0.0; }
				if (nTnew[i][j][k] < 0.0) { nTnew[i][j][k] = 0.0; }
				
			}
		}
	}


	//reaction particle number DT and output energy
	//total_rpn_DT = 0.0; //initialize
	output_energy = 0.0; //initialize

	#pragma omp parallel for private(j,k), reduction(+:output_energy)
	for (i = 1; i <= im; i++) {
		for (j = 1; j <= jm; j++) {
			for (k = 1; k <= km; k++) {
				if (atomicnum[i][j][k] == 1) {
					output_energy = output_energy + 14.1e+6*qe*dX*dY*dZ * JV0*nanew[i][j][k]; //[J]
				}
				nDnow[i][j][k] = nDnow[i][j][k] / N0;
				nTnow[i][j][k] = nTnow[i][j][k] / N0;
				if (atomicnum[i][j][k] == 1) {
					nDnew[i][j][k] = nDnew[i][j][k] / N0;
					nTnew[i][j][k] = nTnew[i][j][k] / N0;
				}
				rhonew[i][j][k] = Nnew[i][j][k] * meos[i][j][k];
				taunew[i][j][k] = 1.0 / rhonew[i][j][k];
				Mass[i][j][k] = rhonew[i][j][k] * J[i][j][k];
				nanow[i][j][k] = nanew[i][j][k] + nanow[i][j][k];
				if (isnan(nanow[i][j][k]) || (isinf(nanow[i][j][k]))) {
					printf("a_diffusion_nanow_error %d %d %d\n", i, j, k);
				}
				nanew[i][j][k] = nanew[i][j][k] / N0;
			}
		}
	}

	total_output_energy = total_output_energy + output_energy;


	#pragma omp parallel for private(j)
	for (i = 0; i<=im;i++){
		for(j=0; j<= jm; j++){
			nanew[i][j][1] = nanew[i][j][2];
			nDnew[i][j][1] = nDnew[i][j][2];
			nTnew[i][j][1] = nTnew[i][j][2];
			Nnew[i][j][1] = Nnew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nDnew[i][j][km-1] = nDnew[i][j][km-2];
			nTnew[i][j][km-1] = nTnew[i][j][km-2];
			Nnew[i][j][km-1] = Nnew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nDnew[i][j][0] = nDnew[i][j][1];
			nTnew[i][j][0] = nTnew[i][j][1];
			Nnew[i][j][0] = Nnew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
			nDnew[i][j][km] = nDnew[i][j][km-1];
			nTnew[i][j][km] = nTnew[i][j][km-1];
			Nnew[i][j][km] = Nnew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nDnew[1][j][k] = nDnew[2][j][k];
			nTnew[1][j][k] = nTnew[2][j][k];
			Nnew[1][j][k] = Nnew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nDnew[im-1][j][k] = nDnew[im-2][j][k];
			nTnew[im-1][j][k] = nTnew[im-2][j][k];
			Nnew[im-1][j][k] = Nnew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nDnew[0][j][k] = nDnew[1][j][k];
			nTnew[0][j][k] = nTnew[1][j][k];
			Nnew[0][j][k] = Nnew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
			nDnew[im][j][k] = nDnew[im-1][j][k];
			nTnew[im][j][k] = nTnew[im-1][j][k];
			Nnew[im][j][k] = Nnew[im-1][j][k];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nDnew[i][1][k] = nDnew[i][2][k];
			nTnew[i][1][k] = nTnew[i][2][k];
			Nnew[i][1][k] = Nnew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nDnew[i][jm-1][k] = nDnew[i][jm-2][k];
			nTnew[i][jm-1][k] = nTnew[i][jm-2][k];
			Nnew[i][jm-1][k] = Nnew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nDnew[i][0][k] = nDnew[i][1][k];
			nTnew[i][0][k] = nTnew[i][1][k];
			Nnew[i][0][k] = Nnew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
			nDnew[i][jm][k] = nDnew[i][jm-1][k];
			nTnew[i][jm][k] = nTnew[i][jm-1][k];
			Nnew[i][jm][k] = Nnew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanow[i][j][k] = nanew[i][j][k];
				if(atomicnum[i][j][k] == 1){
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];		
				}

			}
		}
	}

}

void Do_Alpha_Diffusion()
{
	int i,j,k;
	int atonum_f[im + 1][jm + 1][km + 1];

	int N,it;

	double Te, rho;
	double delta = 3.0;
	double m_a = 6.664e-27;	//[kg]
	double E_a = 3.5*1.e6*qe;  //[J] (=3.5MeV)
	double v_a;
	double D_a[im + 1][jm + 1][km + 1];
	double D_a_i[im + 1][jm + 1][km + 1], D_a_j[im + 1][jm + 1][km + 1], D_a_k[im + 1][jm + 1][km + 1];
	
	double na_max, na_min;
	v_a = sqrt(2.0*E_a / m_a);


	#pragma omp parallel for private(j,k,Te,rho)
	for (i = 0; i<im + 1; i++) {
		for (j = 0; j<jm + 1; j++) {
			for (k = 0; k<km + 1; k++) {
				if(eoeCount <= 200){
					if (rhonew[i][j][k] > 1.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				else{
					if (rhonew[i][j][k] > 0.0/rho0 && atomicnum[i][j][k] != 0) {
						atonum_f[i][j][k] = 1;
					}
					else {
						atonum_f[i][j][k] = 0;
					}
				}
				

				//a-particl meen free path
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				rho = rhonew[i][j][k] * rho0 * 1.0e-3;	//[g/cm^3]
				lambda_a[i][j][k] = (((1.9*delta) / (1.0 + 122.0 / pow(Te, 1.25))) / (rho));	//[cm]
				lambda_a[i][j][k] = lambda_a[i][j][k] * 1.0e-2;	//[m]

				if (nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){;}
				else{nanew[i][j][k] = 1.0e-8;}
			}
		}
	}

	//flux limiter divided//
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im + 1; i++) {
		for (j = 1; j<jm + 1; j++) {
			for (k = 1; k<km + 1; k++) {
			//	if(nanew[i][j][k] > 1.0e-8 && lambda_a[i][j][k] > 0.0){
					D_a_i[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_i[i][j][k] = D_a_i[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i+1][j][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i-1][j][k]*N0) / 2.0) / (dX*L0)) / (nanew[i][j][k]*N0));
					D_a_j[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_j[i][j][k] = D_a_j[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j+1][k]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j-1][k]*N0) / 2.0) / (dY*L0)) / (nanew[i][j][k]*N0));
					D_a_k[i][j][k] = (1.0 / 3.0) * v_a * lambda_a[i][j][k];
					D_a_k[i][j][k] = D_a_k[i][j][k] / (1.0 + 4.0 / 3.0 * lambda_a[i][j][k] * fabs(((nanew[i][j][k+1]*N0 + nanew[i][j][k]*N0) / 2.0 - (nanew[i][j][k]*N0 + nanew[i][j][k-1]*N0) / 2.0) / (dZ*L0)) / (nanew[i][j][k]*N0));

			}
		}
	}

	//first initialize
	#pragma omp parallel for private(j,k)
	for (i = 1; i<im; i++) {
		for (j = 1; j<jm; j++) {
			for (k = 1; k<km; k++) {
				Ai1[i][j][k] = ((D_a_i[i+1][j][k] + D_a_i[i][j][k]) / 2.0) / (dX*L0*dX*L0); 
				Ai2[i][j][k] = (-1.0) * ((D_a_i[i][j][k] + D_a_i[i-1][j][k]) / 2.0) / (dX*L0*dX*L0);
				Bj1[i][j][k] = ((D_a_j[i][j+1][k] + D_a_j[i][j][k]) / 2.0) / (dY*L0*dY*L0);
				Bj2[i][j][k] = (-1.0) * ((D_a_j[i][j][k] + D_a_j[i][j-1][k]) / 2.0) / (dY*L0*dY*L0);
				Ck1[i][j][k] = ((D_a_k[i][j][k+1] + D_a_k[i][j][k]) / 2.0) / (dZ*L0*dZ*L0);
				Ck2[i][j][k] = (-1.0) * ((D_a_k[i][j][k] + D_a_k[i][j][k-1]) / 2.0) / (dZ*L0*dZ*L0);

				if (atonum_f[i+1][j][k] == 0 && atonum_f[i][j][k] != 0) {
					Ai1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i-1][j][k] == 0) {
					Ai2[i][j][k] = 0.;
				}
				if (atonum_f[i][j+1][k] == 0 && atonum_f[i][j][k] != 0) {
					Bj1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j-1][k] == 0) {
					Bj2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k+1] == 0 && atonum_f[i][j][k] != 0) {
					Ck1[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] != 0 && atonum_f[i][j][k-1] == 0) {
					Ck2[i][j][k] = 0.;
				}
				if (atonum_f[i][j][k] == 0) {
					Ai1[i][j][k] = 0.0;
					Ai2[i][j][k] = 0.0;
					Bj1[i][j][k] = 0.0;
					Bj2[i][j][k] = 0.0;
					Ck1[i][j][k] = 0.0;
					Ck2[i][j][k] = 0.0;
				}

			}
		}
	}

	//j,k fixed i direction sweep
	#pragma omp parallel for private(k,i,it)
	for (j = 2; j<=jm-2; j++) {
		for (k = 2; k<=km-2; k++) {	
			//set matrix
			//boundary 
			a_tdma[1][j][k] = 1. + Dtnew * t0 * (Ai1[2][j][k]);
			b_tdma[1][j][k]  = Dtnew * t0 * (-Ai1[2][j][k]);
			b_tdma[1][j][k]  = -b_tdma[1][j][k] ;
			d_tdma[1][j][k]  = nanew[2][j][k] * N0;

			a_tdma[im - 3][j][k]  = 1. + Dtnew * t0 * (-Ai2[im - 2][j][k]);
			c_tdma[im - 3][j][k]  = Dtnew * t0 * Ai2[im - 2][j][k];
			c_tdma[im - 3][j][k]  = -c_tdma[im - 3][j][k] ;
			d_tdma[im - 3][j][k] = nanew[im - 2][j][k] * N0;

			for (i = 2; i <= im - 4; i++) {
				a_tdma[i][j][k]  = 1. + Dtnew * t0 * (Ai1[i + 1][j][k] - Ai2[i + 1][j][k]);
				b_tdma[i][j][k]  = Dtnew * t0 * (-Ai1[i + 1][j][k]);
				c_tdma[i][j][k]  = Dtnew * t0 * Ai2[i + 1][j][k];
				b_tdma[i][j][k]  = -b_tdma[i][j][k];
				c_tdma[i][j][k]  = -c_tdma[i][j][k];
				d_tdma[i][j][k]  = nanew[i + 1][j][k] * N0;
			}


			//solve matrix
			P_tdma[1][j][k] = b_tdma[1][j][k] / a_tdma[1][j][k];
			if (b_tdma[1][j][k] == 0.) { P_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 1.) { P_tdma[1][j][k] = b_tdma[1][j][k]; }
			if (isnan(P_tdma[1][j][k])) { P_tdma[1][j][k] = b_tdma[1][j][k]; }

			Q_tdma[1][j][k] = d_tdma[1][j][k] / a_tdma[1][j][k];
			if (d_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = 0.; }
			if (a_tdma[1][j][k] == 0.) { Q_tdma[1][j][k] = d_tdma[1][j][k]; }
			if (isnan(Q_tdma[1][j][k]) || isnan(Q_tdma[1][j][k])) {
			}
			
			N = im - 3;

			for (it = 2; it <= N; it++) {
				P_tdma[it][j][k] = b_tdma[it][j][k] / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (b_tdma[it][j][k] == 0.) { P_tdma[it][j][k] = 0.; }
				Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]) / (a_tdma[it][j][k] - c_tdma[it][j][k] * P_tdma[it - 1][j][k]);
				if (isnan(Q_tdma[it][j][k]) || isinf(Q_tdma[it][j][k])) {
					Q_tdma[it][j][k] = (d_tdma[it][j][k] + c_tdma[it][j][k] * Q_tdma[it - 1][j][k]);
				}
			}

			x_tdma[N][j][k] = Q_tdma[N][j][k];

			for (it = N - 1; it>0; it--) {
				x_tdma[it][j][k] = P_tdma[it][j][k] * x_tdma[it + 1][j][k] + Q_tdma[it][j][k];

				if (isnan(x_tdma[it][j][k]) || isinf(x_tdma[it][j][k])) {
					printf("nan x_tdma_i %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[it][j][k], b_tdma[it][j][k], c_tdma[it][j][k], d_tdma[it][j][k], P_tdma[it][j][k], Q_tdma[it][j][k], x_tdma[it + 1][j][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (i = 2; i<=im-2; i++) {
				nanew[i][j][k] = x_tdma[i - 1][j][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


////////////////////////////////

	//i,k fixed j direction sweep
	#pragma omp parallel for private(k,j,it)	
	for (i = 2; i<=im-2; i++) {
		for (k = 2; k<=km-2; k++) {		
			//set matrix
			//boundary 
			a_tdma[i][1][k] = 1. + Dtnew * t0*(Bj1[i][2][k]);
			b_tdma[i][1][k] = Dtnew * t0*(-Bj1[i][2][k]);
			d_tdma[i][1][k] = nanew[i][2][k] * N0;
			b_tdma[i][1][k] = -b_tdma[i][1][k];
			a_tdma[i][jm - 3][k] = 1. + Dtnew * t0*(-Bj2[i][jm - 2][k]);
			c_tdma[i][jm - 3][k] = Dtnew * t0 * Bj2[i][jm - 2][k];
			d_tdma[i][jm - 3][k] = nanew[i][jm - 2][k] * N0;
			c_tdma[i][jm - 3][k] = -c_tdma[i][jm - 3][k];

			for (j = 2; j <= jm - 4; j++) {
				a_tdma[i][j][k] = 1. + Dtnew * t0*(Bj1[i][j + 1][k] - Bj2[i][j + 1][k]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Bj1[i][j + 1][k]);
				c_tdma[i][j][k] = Dtnew * t0 * Bj2[i][j + 1][k];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j + 1][k] * N0;
			}
			
			N = jm - 3;

			//solve matrix
			P_tdma[i][1][k] = b_tdma[i][1][k] / a_tdma[i][1][k];
			if (b_tdma[i][1][k] == 0.) { P_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 1.) { P_tdma[i][1][k] = b_tdma[i][1][k]; }
			if (isnan(P_tdma[i][1][k])) { P_tdma[i][1][k] = b_tdma[i][1][k]; }

			Q_tdma[i][1][k] = d_tdma[i][1][k] / a_tdma[i][1][k];
			if (d_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = 0; }
			if (a_tdma[i][1][k] == 0.) { Q_tdma[i][1][k] = d_tdma[i][1][k]; }
			if (isnan(Q_tdma[i][1][k]) || isnan(Q_tdma[i][1][k])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][it][k] = b_tdma[i][it][k] / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (b_tdma[i][it][k] == 0.) { P_tdma[i][it][k] = 0.; }
				Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]) / (a_tdma[i][it][k] - c_tdma[i][it][k] * P_tdma[i][it - 1][k]);
				if (isnan(Q_tdma[i][it][k]) || isinf(Q_tdma[i][it][k])) {
					Q_tdma[i][it][k] = (d_tdma[i][it][k] + c_tdma[i][it][k] * Q_tdma[i][it - 1][k]);
				}
			}

			x_tdma[i][N][k] = Q_tdma[i][N][k];

			if (isnan(x_tdma[i][N][k]) || isinf(x_tdma[i][N][k])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][N][k], b_tdma[i][N][k], c_tdma[i][N][k], d_tdma[i][N][k], P_tdma[i][N][k], Q_tdma[i][N][k]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][it][k] = P_tdma[i][it][k] * x_tdma[i][it + 1][k] + Q_tdma[i][it][k];

				if (isnan(x_tdma[i][it][k]) || isinf(x_tdma[i][it][k])) {
					printf("nan x_tdma_j %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][it][k], b_tdma[i][it][k], c_tdma[i][it][k], d_tdma[i][it][k], P_tdma[i][it][k], Q_tdma[i][it][k], x_tdma[i][it + 1][k]);
					exit(1);
				}

			}

			//extract calculation results
			for (j = 2; j<=jm-2; j++) {
				nanew[i][j][k] = x_tdma[i][j - 1][k] / N0;
			}
		}
	}

	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


///////////////////////////


	//i,j fixed k direction sweep
	#pragma omp parallel for private(j,k,it)	
	for (i = 2; i<=im-2; i++) {
		for (j = 2; j<=jm-2; j++) {	
			//set matrix
			//boundary 
			a_tdma[i][j][1] = 1.0 + Dtnew * t0 * (Ck1[i][j][2]);
			b_tdma[i][j][1] = Dtnew * t0 * (-Ck1[i][j][2]);
			b_tdma[i][j][1] = -b_tdma[i][j][1];
			d_tdma[i][j][1] = nanew[i][j][2] * N0;

			a_tdma[i][j][km - 3] = 1. + Dtnew * t0*(-Ck2[i][j][km-2]);
			c_tdma[i][j][km - 3] = Dtnew * t0 * Ck2[i][j][km - 2];
			c_tdma[i][j][km - 3] = -c_tdma[i][j][km - 3];
			d_tdma[i][j][km - 3] = nanew[i][j][km-2] * N0;

			for (k = 2; k <= km - 4; k++) {
				a_tdma[i][j][k] = 1.0 + Dtnew * t0*(Ck1[i][j][k+1] - Ck2[i][j][k+1]);
				b_tdma[i][j][k] = Dtnew * t0 * (-Ck1[i][j][k+1]);
				c_tdma[i][j][k] = Dtnew * t0 * Ck2[i][j][k+1];
				b_tdma[i][j][k] = -b_tdma[i][j][k];
				c_tdma[i][j][k] = -c_tdma[i][j][k];
				d_tdma[i][j][k] = nanew[i][j][k+1] * N0;
			}

			N = km - 3;

			//solve matrix
			P_tdma[i][j][1] = b_tdma[i][j][1] / a_tdma[i][j][1];
			if (b_tdma[i][j][1] == 0.) { P_tdma[i][j][1] = 0; }
			if (a_tdma[i][j][1]== 1.) { P_tdma[i][j][1] = b_tdma[i][j][1]; }
			if (isnan(P_tdma[i][j][1])) { P_tdma[i][j][1] = b_tdma[i][j][1]; }

			Q_tdma[i][j][1] = d_tdma[i][j][1] / a_tdma[i][j][1];
			if (d_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = 0.0; }
			if (a_tdma[i][j][1] == 0.) { Q_tdma[i][j][1] = d_tdma[i][j][1]; }
			if (isnan(Q_tdma[i][j][1]) || isnan(Q_tdma[i][j][1])) {
			}

			for (it = 2; it <= N; it++) {
				P_tdma[i][j][it] = b_tdma[i][j][it] / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (b_tdma[i][j][it] == 0.) { P_tdma[i][j][it] = 0.; }
				Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]) / (a_tdma[i][j][it] - c_tdma[i][j][it] * P_tdma[i][j][it-1]);
				if (isnan(Q_tdma[i][j][it]) || isinf(Q_tdma[i][j][it])) {
					Q_tdma[i][j][it] = (d_tdma[i][j][it] + c_tdma[i][j][it] * Q_tdma[i][j][it-1]);
				}
			}

			x_tdma[j][k][N] = Q_tdma[i][j][N];

			if (isnan(x_tdma[i][j][N]) || isinf(x_tdma[i][j][N])) {
				printf("nan x_tdma N %d %d %d %d %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][N], b_tdma[i][j][N], c_tdma[i][j][N], d_tdma[i][j][N], P_tdma[i][j][N], Q_tdma[i][j][N]);
			}

			for (it = N - 1; it>0; it--) {
				x_tdma[i][j][it] = P_tdma[i][j][it] * x_tdma[i][j][it+1] + Q_tdma[i][j][it];

				if (isnan(x_tdma[i][j][it]) || isinf(x_tdma[i][j][it])) {
					printf("nan x_tdma_k %d %d %d %d %e %e %e %e %e %e %e\n", i, j, k, it, a_tdma[i][j][it], b_tdma[i][j][it], c_tdma[i][j][it], d_tdma[i][j][it], P_tdma[i][j][it], Q_tdma[i][j][it], x_tdma[i][j][it+1]);
					exit(1);
				}

			}

			//extract calculation results
			for (k = 2; k<=km-2; k++) {
				nanew[i][j][k] = x_tdma[i][j][k - 1] / N0;
			}
		}
	}


	//boundary
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			nanew[i][j][1] = nanew[i][j][2];
			nanew[i][j][km-1] = nanew[i][j][km-2];
			nanew[i][j][0] = nanew[i][j][1];
			nanew[i][j][km] = nanew[i][j][km-1];
		}
	}
	
	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			nanew[i][1][k] = nanew[i][2][k];
			nanew[i][jm-1][k] = nanew[i][jm-2][k];
			nanew[i][0][k] = nanew[i][1][k];
			nanew[i][jm][k] = nanew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			nanew[1][j][k] = nanew[2][j][k];
			nanew[im-1][j][k] = nanew[im-2][j][k];
			nanew[0][j][k] = nanew[1][j][k];
			nanew[im][j][k] = nanew[im-1][j][k];
		}
	}


	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				if(nanew[i][j][k] <= 1.0e-8){
					nanew[i][j][k] = 0.0;
				}
				nanow[i][j][k] = nanew[i][j][k];
			}
		}
	}



}

void Do_Alpah_Deposition(void)
{
	double Te;
	double fi, fe;
	double E_a = (3.5e+6*qe);	//Nomalize [J](3.5MeV)
	double nanew_check;
	int na;
	double Tmax;
	int i,j,k;

	fu = 0;
	Tmax = 0.;

	#pragma omp parallel for private(j,k,Te,fi,fe)
	for (i = 2; i <= im - 2; i++) {
		for (j = 2; j <= jm - 2; j++) {
			for (k = 2; k <= km - 2; k++) {
				Te = ((Tenew[i][j][k] * T0) / qe)*1.0e-3;	//[keV]
				fi = Te / (Te + 32.0);
				fe = (1.0 - fi);
					if(eoeCount <= 200){
						rho_min = 1.0 / rho0;
					}
					else{
						rho_min = 0.0;
					}
					
					if (atomicnum[i][j][k] == 1 && rhonew[i][j][k] > rho_min && Tinew[i][j][k]>0.0 && Tenew[i][j][k]>0.0) {
						if (nanew[i][j][k]>0.) {
							tau_i[i][j][k] = 1. / (9.0e-8 / 2.0*(1.0 + 4.0 / (2.5)) / pow(3.5e6, 1.5)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*pow(charge[i][j][k], 2.));
							if (Te*1.e3>3.5e6 / (1836.2*4.0)) {
								tau_e[i][j][k] = 1. / (1.6e-9*2.0 / pow(Te*1.e3, 1.5)*4.0 / 4.0*15.*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}
							else{
								tau_e[i][j][k] = 1. / (1.7e-4*2.0 / pow(3.5e6, 3. / 2.)*4.0*15.0*(Nnew[i][j][k] * N0*1.e-6)*charge[i][j][k]);
							}

							if (Dtnew*t0 / tau_i[i][j][k] <= 1.) {
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi*Dtnew*t0/tau_i[i][j][k]) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tinew[i][j][k] = (Tinew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fi) / (rhonew[i][j][k] * rho0 * CVinew[i][j][k] * CV0))) / T0 * kb;
							}
							
							if (Dtnew*t0 / tau_e[i][j][k] <= 1.) {
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe*Dtnew*t0/tau_e[i][j][k]) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}
							else{
								Tenew[i][j][k] = (Tenew[i][j][k] * T0 / kb + ((E_a*nanew[i][j][k]*N0*fe) / (rhonew[i][j][k] * rho0 * CVenew[i][j][k] * CV0))) / T0 * kb;
							}

							if (isnan(Tinew[i][j][k]) || isinf(Tinew[i][j][k])) {
								printf("deposition_error_Ti : i=%d j=%d k=%d fi=%e fe=%e CVinew=%e rhonew=%e meos=%e\n",i,j,k,fi,fe,CVinew[i][j][k],rhonew[i][j][k],meos[i][j][k]);
							}
							if (isnan(Tenew[i][j][k]) || isinf(Tenew[i][j][k])) {
								printf("deposition_error_Te : i=%d j=%d k=%d fi=%e fe=%e CVenew=%e rhonew=%e charge=%e\n",i,j,k,fi,fe,CVenew[i][j][k],rhonew[i][j][k],charge[i][j][k]);
							}

						}
					}
			
			}
		}
	}			

	//boundary condition
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Tinew[i][j][km-1] = Tinew[i][j][km-2];
			Tenew[i][j][km-1] = Tenew[i][j][km-2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
		}
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
		}
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
		}
	}




	#pragma omp parallel for private(j,k)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			for (k = 0; k <= km; k++) {
				nanew[i][j][k] = 0.0;
				nanow[i][j][k] = 0.0;
			//	nanow[i][j][k] = nanew[i][j][k];
				Tinow[i][j][k] = Tinew[i][j][k];
				Tenow[i][j][k] = Tenew[i][j][k];
			}
		}
	}

}


void fusion()
{
	int i,j,k;
	Do_Fusion();
	Do_Alpha_Diffusion();
	Do_Alpah_Deposition();
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/main_ECSH.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "main_ECSH.cpp"                                                                       
//                                                                                       
// main(): a main function that summarizes all processing in the Euler method simulation.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
//#include <sys/start.h>
#include <time.h>
#include "Init_ECSH.cpp"
#include "InitialCondition_ECSH.cpp"
#include "output_ECSH.cpp"
#include "dt_ECSH.cpp"
#include "dif_ECSH.cpp"
#include "eod_ECSH.cpp"
#include "eos_ECSH.cpp"
#include "artv_ECSH2.cpp"
#include "artv_ECSH.cpp"
#include "eoenergy_ECSH.cpp"
#include "BoundaryTracking.cpp"
#include "MaterialRecognition.cpp"
#include "relax_define.h"
#include "cotc_define.h"
#include "relax.cpp"
#include "rhoR_ECSH.cpp"
#include "cotc_ion_ECSH.cpp"
#include "cotc_ele_ECSH.cpp"
#include "RMFP_ECSH.cpp"
#include "cotc_rad_ECSH.cpp"
#include "GenerateMatrix.cpp"
#include "RemeshBoundary.cpp"
#include "fusion.cpp"
#include <omp.h>

int main(){

	int i,j,k;

	GenerateMatrix();
	printf("GenerateMatrix_finished\n");

	Init_ECSH();
	printf("Init_finished\n");

	InitialCondition_ECSH();
	printf("InitialCondition_finished\n");


	eoeFlagBuffer = 0;
	MeshTotal = ((im - 2) - 2 + 1)*((jm - 2) - 2 + 1)*((km - 2) - 2 + 1);
	eoeFlag = 0;
	eoeCount = 0;
	printf("MeshTotal = %d\n", MeshTotal);
	MtEmError = 0;

	int void_max,void_min;
	void_max = 0;
	void_min = km;

		#pragma omp parallel for private(j,k), shared(void_max,void_min)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(rhonew[i][j][k]==0.0){
						if(k > void_max){
							void_max = k;
						}
						if(k < void_min){
							void_min = k;
						}
					}
				}
			}
		}
	center_k = (int)((void_max + void_min) / 2);
	printf("center_k = %d\n", center_k);

	RemeshBoundary();
	printf("Remesh_finished");

	MaterialRecognition(1);
	printf("Materi_finished\n");


	

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					if(rhonew[i][j][k] > 0.0){
						Nnew[i][j][k] = rhonew[i][j][k] / meos[i][j][k];
					}
					else{
						Nnew[i][j][k] = 0.0;
					}
					J[i][j][k] = dX * dY * dZ;
					if(atomicnum[i][j][k] == 1){
						nDnew[i][j][k] = Nnew[i][j][k] / 2.0;
						nTnew[i][j][k] = Nnew[i][j][k] / 2.0;
					}
				}
			}
		}


	eos_ECSH();
	printf("eos_finished\n");

	#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];	
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
				}
			}
		}


		nn = 1;


////////////loop////////////

	while(1){

		//Date output//
		eoeFlagNumber = 0;
		#pragma omp parallel for private(j,k),reduction(+:eoeFlagNumber)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(Tinow[i][j][k] > 0.0){
						eoeFlagNumber++;
					}
				}
			}
		}
		eoeFlagBuffer = eoeFlagNumber;
		if(eoeFlagBuffer == MeshTotal){
			eoeFlag = 1;
		}
		if(eoeFlag == 1){
			eoeCount++;
		}
		
		if(t>=OutputTime){
			if(eoeFlag == 1){
				rhoR_ECSH();
			}	
		//	Legendre(nn);
			output_ECSH();
			printf("output_finished\n");

		}

		printf("\n\nnn = %d\n",nn);
		printf("t = %e\n", t);

		nn += 1;
	
		//Calculation of step size of time//
		dt_ECSH();
		printf("dt_finished\n");

		//differential momentum equation//
		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					unow[i][j][k] = unew[i][j][k];
					vnow[i][j][k] = vnew[i][j][k];
					wnow[i][j][k] = wnew[i][j][k];
				}
			}
		}

		artv_ECSH2();
		printf("artv2_finished\n");

		/*equation of motion*/
		dif_ECSH();
		printf("dif_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					// u^n_(i+1/2.j+1/2,k+1/2)
					Ua[i][j][k] = ((unew[i][j][k] + unow[i][j][k]) / 2.0 + (unew[i+1][j][k] + unow[i+1][j][k]) / 2.0) / 2.0;
					Va[i][j][k] = ((vnew[i][j][k] + vnow[i][j][k]) / 2.0 + (vnew[i][j+1][k] + vnow[i][j+1][k]) / 2.0) / 2.0;
					Wa[i][j][k] = ((wnew[i][j][k] + wnow[i][j][k]) / 2.0 + (wnew[i][j][k+1] + wnow[i][j][k+1]) / 2.0) / 2.0;

					rhonow[i][j][k] = rhonew[i][j][k];
					Nnow[i][j][k] = Nnew[i][j][k];
					nDnow[i][j][k] = nDnew[i][j][k];
					nTnow[i][j][k] = nTnew[i][j][k];
					nanow[i][j][k] = nanew[i][j][k];
				}
			}
		}

		BoundaryTracking(1);
		printf("Tracking_finished\n");

		RemeshBoundary();
		printf("Remesh_finished\n");

		MaterialRecognition(1);
		printf("Material_finished\n");

		artv_ECSH();
		printf("artv_finished\n");

		//equation of continuity//
		eod_ECSH();
		printf("eod_finished\n");

		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					Tinow[i][j][k] = Tinew[i][j][k];
					Tenow[i][j][k] = Tenew[i][j][k];
					Trnow[i][j][k] = Trnew[i][j][k];
				}
			}
		}

		/*equation of energy*/
		eoenergy_ECSH();
		printf("ene_finished\n");


		#pragma omp parallel for private(j,k)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					pinow[i][j][k] = pinew[i][j][k];
					penow[i][j][k] = penew[i][j][k];
					prnow[i][j][k] = prnew[i][j][k];
					CVinow[i][j][k] = CVinew[i][j][k];
					CVenow[i][j][k] = CVenew[i][j][k];
					CVrnow[i][j][k] = CVrnew[i][j][k];
					BTrnow[i][j][k] = BTrnew[i][j][k];
				}
			}
		}


		eos_ECSH();
		printf("eos_finished\n");

		//fusion//
		fusion();
		printf("fusion_finished\n");

		//thermal conduction of ion//
		cotc_ion_ECSH();
		printf("cotc_ion_finished\n");

		//thermal conduction of electron//
		cotc_ele_ECSH();
		printf("cotc_ele_finished\n");

		//thermal conduction of radiation//
		cotc_rad_ECSH();
		printf("cotc_rad_finished\n");

		relax();
		printf("relax_finished\n");

		eos_ECSH();
		printf("eos_finished\n");

		printf("\tTotal_output_energy = %e Input_energy = %e FusionGain = %e\n", total_output_energy, input_energy, total_output_energy / input_energy);

		Dtnow = Dtnew;
		t = t + t0 * Dtnow;


		if (t > initial_t + max_time){
			if(eoeFlag == 1){
				printf("\nFinish\n\n");
				break;
			}
		}

		
	//	if(t > 1.1e-11){break;}


	}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/output_ECSH.cpp <==
////////////////////////////////////////////////////////////////////////////////////////////////////////
// "output_ECSH.cpp"                                                                       
//                                                                                       
// output_ECSH(int n): a procedure to store results in the Euler code.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include <omp.h>
void output_ECSH()
{

		
	
		int i, j, k;	
		int Point_index_theta;
  		int Point_index_phi;
		double implosion_speed;
		double Xout, Yout, Zout;

		double Ti_max,rho_max;

		double total_DT_rho,total_DT_Ti,total_DT_mesh;
		double Ti_ave,rho_ave,rhoR_ave;
		double RMS_Ti,RMS_rho,RMS_rhoR;

		double rhoR_1,rhoR_2,rhoR_3,rhoR_4,rhoR_5,rhoR_6,rhoR_7,rhoR_8,rhoR_9,rhoR_10,rhoR_11,rhoR_12,rhoR_13,rhoR_14;
		double mass_i,mass_j,mass_k;

		int rhoR_7_flag,rhoR_8_flag,rhoR_9_flag,rhoR_10_flag,rhoR_11_flag,rhoR_12_flag,rhoR_13_flag,rhoR_14_flag;
		int mesh_max;

	//////////////total_energy//////////////
	totalT = 0.0;
	totalK = 0.0;
	totalU = 0.0;
	Ti_max = 0.0;
	rho_max = 0.0;
	mesh_max = 0;

		#pragma omp parallel for private(j,k), reduction(+:totalT,totalK) ,shared(Ti_max,rho_max)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					energyU_i[i][j][k] = (3.0 / 2.0) * (Tinew[i][j][k] * T0) / (meos[i][j][k] * M0);
					energyU_e[i][j][k] = dX*L0*dY*L0*dZ*L0 * CVenew[i][j][k]*CV0 * Tenew[i][j][k]*T0 * rhonew[i][j][k]*rho0;
					if(rhonew[i][j][k] > 1.0 / rho0 && Trnew[i][j][k] > 0.0){
						energyU_r[i][j][k] = 4.0 * sigma * pow(Trnew[i][j][k]*T0 / kb, 4.0) / (rhonew[i][j][k]*rho0) / lightCC;
					}
					else{
						energyU_r[i][j][k] = 0.0;
					}

					if(rhonew[i][j][k] > 0.0){
						energyK[i][j][k] = 1.0/2.0 * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0 * (pow(unew[i][j][k]*u0,2.0)+pow(vnew[i][j][k]*u0,2.0)+pow(wnew[i][j][k]*u0,2.0)); // 1/2mv^2
					}
					else{
						energyK[i][j][k] = 0.0;
					}

					totalT = totalT + (energyU_i[i][j][k] + energyU_e[i][j][k] + energyU_r[i][j][k]) * dX*L0*dY*L0*dZ*L0 * rhonew[i][j][k] * rho0;
					totalK = totalK + energyK[i][j][k];

					if(rhonew[i][j][k] == 0.0){
						atomicnum[i][j][k] = 0;
					}
						
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						if(Ti_max < Tinew[i][j][k] * T0 / qe / 1000.0){
							Ti_max = Tinew[i][j][k] * T0 / qe / 1000.0 ;
						}
						if(rho_max < rhonew[i][j][k] * rho0){
							rho_max = rhonew[i][j][k] * rho0;
						}
					}
					
				}
			}
		}
	

		totalU = totalK + totalT;

		DTmass_cal = 0.0;
		#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
		for(i=0;i<=im;i++){
			for(j=0;j<=jm;j++){
				for(k=0;k<=km;k++){
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
					}
				}
			}
		}

	
		///////////////RMS////
		total_DT_rho = 0.0;
		total_DT_Ti = 0.0;
		total_DT_mesh = 0.0;
		Ti_ave = 0.0;
		rho_ave = 0.0;
		rhoR_ave = 0.0;
		RMS_Ti = 0.0; 
		RMS_rho = 0.0;
		RMS_rhoR = 0.0;

		#pragma omp parallel for private(j,k), reduction(+:total_DT_rho,total_DT_Ti,total_DT_mesh)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						total_DT_Ti += Tinew[i][j][k];
						total_DT_rho += rhonew[i][j][k];
						total_DT_mesh += 1.0;
					}
				
				}	
			}
		}
		Ti_ave = total_DT_Ti / total_DT_mesh;	
		rho_ave = total_DT_rho / total_DT_mesh;

		#pragma omp parallel for private(j,k), reduction(+:RMS_Ti,RMS_rho)
		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
						RMS_Ti += pow(Ti_ave - Tinew[i][j][k],2.0);
						RMS_rho += pow(rho_ave - rhonew[i][j][k],2.0);
					}
				
				}	
			}
		}
		RMS_Ti = sqrt(RMS_Ti / total_DT_mesh / pow(Ti_ave,2.0));
		RMS_rho = sqrt(RMS_rho / total_DT_mesh / pow(rho_ave,2.0));

		
		FILE*outputfile;
	
		sprintf(output,"../output_euler/output_2d/ij/output_ij_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile=fopen(output,"w");
		

		for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
		//		for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\t%e\t%e\t%e\t%e\t%e\n", i, j, Xout, Yout, unew[i][j][km/2] * u0, vnew[i][j][km/2] * u0, wnew[i][j][km/2] * u0, rhonew[i][j][km/2] * rho0, Tinew[i][j][km/2] * T0 / qe / 1000.0, Tenew[i][j][km/2] * T0 / qe / 1000.0, Trnew[i][j][km/2] * T0 / qe / 1000.0, pinew[i][j][km/2]*p0, penew[i][j][km/2]*p0, prnew[i][j][km/2]*p0, Nnew[i][j][km/2]*N0, charge[i][j][km/2], nanew[i][j][km/2]*N0, atomicnum[i][j][km/2], rhoR, qnew[i][j][km/2] * p0, CVinew[i][j][km/2]*CV0, CVenew[i][j][km/2]*CV0, CVrnew[i][j][km/2]*CV0);
					if (j == jm-1) {
						fprintf(outputfile, "\n");
					}
				
		//		}	
			}
		}

		fclose(outputfile);


		FILE*outputfile_jk;

		sprintf(output_jk,"../output_euler/output_2d/jk/output_jk_n_%08d_t_%e.dat",nn,t);
	//	sprintf(output,"output/output_t_%d.dat",nn);
		outputfile_jk = fopen(output_jk,"w");

		//for (i = 1; i < im; i++) {
			for (j = 1; j < jm; j++) {
				for (k = 1; k < km; k++) {
					Xout = dX * i * L0 * 1000.0;		//[mm]
					Yout = dY * j * L0 * 1000.0;
					Zout = dZ * k * L0 * 1000.0;

					fprintf(outputfile_jk, "%d\t%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%d\n", j, k, Yout, Zout, unew[im/2][j][k] * u0, vnew[im/2][j][k] * u0, wnew[im/2][j][k] * u0, rhonew[im/2][j][k] * rho0, Tinew[im/2][j][k] * T0 / qe / 1000.0, Tenew[im/2][j][k] * T0 / qe / 1000.0, Trnew[im/2][j][k] * T0 / qe / 1000.0, pinew[im/2][j][k]*p0, penew[im/2][j][k]*p0, prnew[im/2][j][k]*p0, Nnew[im/2][j][k]*N0, charge[im/2][j][k], meos[im/2][j][k], nanew[im/2][j][k]*N0, atomicnum[im/2][j][k]);
					if (k == km-1) {
						fprintf(outputfile_jk, "\n");
					}
				
				}	
		//	}
		}
	
			fclose(outputfile_jk);		
		

////////////////////////


		FILE*outputfile1;		
		
		sprintf(output1,"../output_euler/output_3d/output_n_%08d.csv",nn);
		outputfile1=fopen(output1,"w");

			fprintf(outputfile1, "i,j,k,rho,Ti\n");	

			for (i = im/2-50; i <= im/2+50; i++) {
				for (j = jm/2-50; j <= jm/2+50; j++) {
					for (k = km/2-50; k <= km/2+50; k++) {
						fprintf(outputfile1, "%d,%d,%d,%e,%e\n", i, j, k, rhonew[i][j][k]*rho0, Tinew[i][j][k] * T0 / qe / 1000.0);
					}
				}
			}

			fclose(outputfile1);
//	}



//////////////////




		FILE*outputfile2;
	
		sprintf(output2,"../output_euler/output_energy.dat");
		outputfile2=fopen(output2,"a+");
		
			fprintf(outputfile2, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, energyU_i[im/2][jm/2][km/2], energyU_e[im/2][jm/2][km/2], energyU_r[im/2][jm/2][km/2], energyK[im/2][jm/2][km/2], totalT, totalK, totalU);
					
		fclose(outputfile2);

///////////////////////////

		FILE*outputfile3;
	
		sprintf(output3,"../output_euler/output_rhoR.dat");
		outputfile3=fopen(output3,"a+");
		
			fprintf(outputfile3, "%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", t*1.0e+9, rhoR, DTmass_cal, Ti_max,rho_max, Ti_ave*T0/qe/1000.0, rho_ave*rho0, ave_rho3);
					
		fclose(outputfile3);

///////////////////////////


		FILE*outputfile4;
	
		sprintf(output4,"../output_euler/output_FusionGain.dat");
		outputfile4=fopen(output4,"a+");
		
			fprintf(outputfile4, "%e\t%e\t\n", t*1.0e+9, total_output_energy / input_energy);
					
		fclose(outputfile4);

///////////////////////////


		FILE*outputfile5;
	
		sprintf(output5,"../output_euler/output_tracking/output_n_%08d_t_%e.dat",nn,t);
		outputfile5 = fopen(output5,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[0]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[0]; Point_index_phi++){
				fprintf(outputfile5, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Y[0][Point_index_theta][Point_index_phi] * L0, BoundaryMesh_Z[0][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[0]) {
					fprintf(outputfile5, "\n");
				}
			}
		}

		fclose(outputfile5);
//////////////////
/*
		FILE*outputfile6;
	
		sprintf(output6,"output_tracking/output_2_%d.dat",nn);
		outputfile6 = fopen(output6,"w");

		for(Point_index_theta = 0; Point_index_theta <= indmax_theta[2]; Point_index_theta++){
			for(Point_index_phi = 0; Point_index_phi <= indmax_phi[2]; Point_index_phi++){
				fprintf(outputfile6, "%d\t%d\t%e\t%e\t%e\n", Point_index_theta, Point_index_phi, BoundaryMesh_X[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Y[2][Point_index_theta][Point_index_phi] * L0 , BoundaryMesh_Z[2][Point_index_theta][Point_index_phi] * L0);
				if (Point_index_phi == indmax_phi[2]) {
					fprintf(outputfile6, "\n");
				}
			}
		}


		fclose(outputfile6);
*/
///////////	
		
		FILE*outputfile8;
	
		sprintf(output8,"../output_euler/output_RMS.dat");
		outputfile8=fopen(output8,"a+");
		
			fprintf(outputfile8, "%e\t%e\t%e\t%e\n", t*1.0e+9, RMS_Ti*100.0, RMS_rho*100.0, RMS_rhoR*100.0);
					
		fclose(outputfile8);

		OutputTime = t + 0.001e-8; //OutputStep;
	//	OutputTime = OutputStep;
		printf("OutputTime = %e\n", OutputTime);
			
	
	if(atomicnum[5][5][5] == 1){
		printf("\tMaterialRecognation_failed\n");
		exit(1);
	}
	


		#pragma omp parallel for private(j,k)
		for(i=2;i<=im-2;i++){
			for(j=2;j<=jm-2;j++){
				for(k=2;k<=km-2;k++){
					if(atomicnum[i][j][k] == 0){
						atomicnum[i][j][k] = 1;
					}
					
				}
			}
		}


}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/relax.cpp <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////


//#include"MS.cpp"
#include <omp.h>

void relax(void) {

	int i, j, k;
	int mk,mi,mj,pivot;
	double amax,Akk,Aik,ax;
	int N;
	double MatA[im+1][5][5], S[im+1][5];

	#pragma omp parallel for private(j,k,lambdaEI,gsaiIg,Ig,omegai,omegar,phii,phir,betai,betar,G,alphai,alphar,gammma,lambda,Xg,Yg,Ag,Bg,gsaii0,gsair0,Ci,Cr,pivot,mk,amax,Akk,Aik,mi,mj,ax)
	for (i = 2; i<im-1; i++) {
		for (j = 2; j<jm-1; j++) {
			for (k = 2; k<km-1; k++) {
				if (Tinew[i][j][k]>0. && Tenew[i][j][k]>0. && Trnew[i][j][k]>0. && rhonew[i][j][k]>0. && atomicnum[i][j][k]!=0) {
					//J convert to K 
					Tistar[i][j][k] = Tinew[i][j][k] / kb;
					Testar[i][j][k]= Tenew[i][j][k] / kb;
					Trstar[i][j][k] = Trnew[i][j][k] / kb;

					atomicmassnumber[i][j][k] = meos[i][j][k] * M0 / (1.9926e-26)*12.;

					if (Tenew[i][j][k] * T0*6.241e18<10) {
						lambdaEI = 15.;
					}
					if (Tenew[i][j][k] * T0*6.241e18>10) {
						lambdaEI = 15.0;
					}
					gsaiIg = Testar[i][j][k] / Trstar[i][j][k];
					Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
					if (gsaiIg>1.e10) {
						Ig = 1.;
					}

					omegai = 1. / (32.*sqrt(2.*M_PI))*(Nnew[i][j][k] * N0*pow(charge[i][j][k], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber[i][j][k]) / (pow(Tenew[i][j][k] * T0, 3. / 2.));
					aw[i][j][k] = 1000.0 * M0*meos[i][j][k] * Na;  
					omegar = 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0);


					if (isinf(omegar) || isnan(omegar)) {
						printf("%d %d %d %e %e %e %e %e %e %e %e\n", i, j, k, charge[i][j][k], Nnew[i][j][k], Testar[i][j][k], CVenew[i][j][k], 8.5e-14*pow(charge[i][j][k], 3.)*Nnew[i][j][k] * N0*Ig / (atomicmassnumber[i][j][k] * sqrt(Testar[i][j][k] * T0)*CVenew[i][j][k] * CV0), CVrnew[i][j][k], Trnew[i][j][k], CVenew[i][j][k]);
						getchar();
					}

					if (isnan(omegai)) { printf("omegai %d %d %d\n ", i, j, k); exit(0); }
					if (isnan(omegar)) { printf("omegar %d %d %d\n ", i, j, k); exit(0); }

					phii = 0.;
					phir = 0.;

					betai = 1.0 + CVinew[i][j][k] / CVenew[i][j][k];
					betar = 1.0 + CVenew[i][j][k] / CVrnew[i][j][k];

					G = CVinew[i][j][k] / CVenew[i][j][k];

					alphai = (phir + betar * phii)*omegar;
					alphar = (phii*G + betai * phir)*omegai;

					gammma = (betai*betar - G)*omegai*omegar;

					lambda = betai * omegai + betar * omegar;

					Xg = -0.5*lambda + 0.5*sqrt(lambda*lambda - 4.0*gammma);
					Yg = -0.5*lambda - 0.5*sqrt(lambda*lambda - 4.0*gammma);

					Ag = (exp(Xg*Dtnew*t0) - 1.0) / (Xg*Dtnew*t0) - (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					if (Xg == 0.) {
						Ag = -(exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);
					}
					else if (Yg == 0.) {
						Ag = 0.;
					}

					if (isnan(Ag)) { printf("Ag %e %d %d %d %e %e %e %e %e %e %e\n ", Ag, i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma), omegai, omegar, betai, betar); exit(0); }
					Bg = (exp(Yg*Dtnew*t0) - 1.0) / (Yg*Dtnew*t0);

					if (Yg == 0.) {
						Bg = 0.;
					}
					if (Dtnew == 0.) {
						Ag = 0.;
						Bg = 0.;
					}

					gsaii0 = Tistar[i][j][k] * T0 - Testar[i][j][k] * T0;
					gsair0 = Testar[i][j][k] * T0 - Trstar[i][j][k] * T0;

					Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - alphai / gammma)) + 0.5*(gsaii0 - alphai / gammma);
					Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - alphar / gammma)) + 0.5*(gsair0 - alphar / gammma);
					if (alphai == 0.) { Ci = 1. / sqrt(lambda*lambda - 4.*gammma)*(phii - betai * omegai*gsaii0 + omegar * gsair0 + 0.5*lambda*(gsaii0 - 0.)) + 0.5*(gsaii0 - 0.); }
					if (alphar == 0.) { Cr = 1. / sqrt(lambda*lambda - 4.*gammma)*(phir - betar * omegar*gsair0 + G * omegai*gsaii0 + 0.5*lambda*(gsair0 - 0.)) + 0.5*(gsair0 - 0.); }

					if (isnan(Ag)) { printf("Ag %d %d %d %e %e %e\n ", i, j, k, Xg, lambda, sqrt(lambda*lambda - 4.0*gammma)); exit(0); }
					if (isnan(Bg)) { printf("Bg %d %d %d\n ", i, j, k); exit(0); }

					
						MatA[i][0][0] = 1 + Dtnew * t0*omegai;
						MatA[i][0][1] = -Dtnew * t0*omegai;
						MatA[i][0][2] = 0.;
						MatA[i][0][3] = Tistar[i][j][k] * T0;
						MatA[i][1][0] = -Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai;
						MatA[i][1][1] = 1.0 + Dtnew * t0*(CVinew[i][j][k] / CVenew[i][j][k])*omegai + Dtnew * t0*omegar;
						MatA[i][1][2] = -Dtnew * t0*omegar;
						MatA[i][1][3] = Testar[i][j][k] * T0;
						MatA[i][2][0] = 0.0;
						MatA[i][2][1] = -Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][2] = 1.0 + Dtnew * t0*(CVenew[i][j][k] / CVrnew[i][j][k])*omegar;
						MatA[i][2][3] = Trstar[i][j][k] * T0;
	
						//matrix(3);
						N = 3;
		
				//forward arase
				for(mk=0;mk<N-1;++mk){
					//partial pivot selection
					pivot=mk;	
					amax=fabs(MatA[i][mk][mk]);
					for(mi=mk+1;mi<N;++mi){
						if(fabs(MatA[i][mi][mk])>amax){
							amax=fabs(MatA[i][mi][mk]);
							pivot=mi;
						}
					}	
					if(pivot!=mk){		
						for(mi=mk;mi<N+1;mi++){
							S[i][mi]=MatA[i][pivot][mi];
							MatA[i][pivot][mi]=MatA[i][mk][mi];
							MatA[i][mk][mi]=S[i][mi];
						}
					}	
					Akk=MatA[i][mk][mk];
					for(mi=mk+1;mi<N;++mi){
						Aik=MatA[i][mi][mk];
						for(mj=mk;mj<N+1;++mj){
							MatA[i][mi][mj]=MatA[i][mi][mj]-Aik*(MatA[i][mk][mj]/Akk);
						}
					}
				}
			
				//back substitution
				MatA[i][N-1][N]=MatA[i][N-1][N]/MatA[i][N-1][N-1];
				for(mi=N-2;mi>=0;--mi){
					ax=0.0;
					for(mj=mi+1;mj<N;++mj){
						ax+=MatA[i][mi][mj]*MatA[i][mj][N];
					}
					MatA[i][mi][N]=(MatA[i][mi][N]-ax)/MatA[i][mi][mi];
				}
		
							Tinew[i][j][k] = MatA[i][0][3] * kb / T0;
							Tenew[i][j][k] = MatA[i][1][3] * kb / T0;
							Trnew[i][j][k] = MatA[i][2][3] * kb / T0;
							if (isnan(Tinew[i][j][k])) { printf("%d %d %d\n ", i, j, k); }
					}
				}
			}
		}
	
	#pragma omp parallel for private(j)
	for (i = 0; i <= im; i++) {
		for (j = 0; j <= jm; j++) {
			Tinew[i][j][1] = Tinew[i][j][2];
			Tenew[i][j][1] = Tenew[i][j][2];
			Trnew[i][j][1] = Trnew[i][j][2];
			Tinew[i][j][0] = Tinew[i][j][1];
			Tenew[i][j][0] = Tenew[i][j][1];
			Trnew[i][j][0] = Trnew[i][j][1];
			Tinew[i][j][km-1] = Tinew[i][j][km-1];
			Tenew[i][j][km-1] = Tenew[i][j][km-1];
			Trnew[i][j][km-1] = Trnew[i][j][km-1];
			Tinew[i][j][km] = Tinew[i][j][km-1];
			Tenew[i][j][km] = Tenew[i][j][km-1];
			Trnew[i][j][km] = Trnew[i][j][km-1];
		}	
	}

	#pragma omp parallel for private(k)
	for (i = 0; i <= im; i++) {
		for (k = 0; k <= km; k++) {
			Tinew[i][1][k] = Tinew[i][2][k];
			Tenew[i][1][k] = Tenew[i][2][k];
			Trnew[i][1][k] = Trnew[i][2][k];
			Tinew[i][0][k] = Tinew[i][1][k];
			Tenew[i][0][k] = Tenew[i][1][k];
			Trnew[i][0][k] = Trnew[i][1][k];
			Tinew[i][jm-1][k] = Tinew[i][jm-2][k];
			Tenew[i][jm-1][k] = Tenew[i][jm-2][k];
			Trnew[i][jm-1][k] = Trnew[i][jm-2][k];
			Tinew[i][jm][k] = Tinew[i][jm-1][k];
			Tenew[i][jm][k] = Tenew[i][jm-1][k];
			Trnew[i][jm][k] = Trnew[i][jm-1][k];
		}	
	}

	#pragma omp parallel for private(k)
	for (j = 0; j <= jm; j++) {
		for (k = 0; k <= km; k++) {
			Tinew[1][j][k] = Tinew[2][j][k];
			Tenew[1][j][k] = Tenew[2][j][k];
			Trnew[1][j][k] = Trnew[2][j][k];
			Tinew[0][j][k] = Tinew[1][j][k];
			Tenew[0][j][k] = Tenew[1][j][k];
			Trnew[0][j][k] = Trnew[1][j][k];
			Tinew[im-1][j][k] = Tinew[im-2][j][k];
			Tenew[im-1][j][k] = Tenew[im-2][j][k];
			Trnew[im-1][j][k] = Trnew[im-2][j][k];
			Tinew[im][j][k] = Tinew[im-1][j][k];
			Tenew[im][j][k] = Tenew[im-1][j][k];
			Trnew[im][j][k] = Trnew[im-1][j][k];
		}	
	}

	
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/relax_define.h <==
/////////////////////////////////////////////////////////////////////////////////////////////////////////
// "relax_define.h"                                                                       
//                                                                                       
// The definition of variables for calculating three-temperature relaxations among Ti,
// Te and Tr
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

#ifndef INCLUDED_relax_define_h_
#define INCLUDED_relax_define_h_

//define variables//
double	***Tistar, ***Testar, ***Trstar;
double  gsaiIg, Ig, lambdaEI, omegai, omegar, ***aw, phii, phir, betai, betar, alphai, alphar, gammma, lambda, Xg, Yg, Ag, Bg, gsaii0, gsair0, Ci, Cr, gsaii, omegaiav, omegarav, phiiav, phirav, alphaiav, alpharav, gammaav, gsair, Kie, Kre, G, omegab, omegac; 

double ElectronMass = 9.129e-31 / M0;
double EnergyCheck1, EnergyCheck2;
//double ElectronMass = me/M0; 
double ProtonMass = 1.672621890e-27/M0;
double ***atomicmassnumber;

int flag;

#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_euler3D/rhoR_ECSH.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "rhoR_ECSH.cpp"                                                                       
//                                                                                       
// rhoR_ECSH(): a procedure to calculate rhoR. 
//
// Code O-SUKI-N:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *H. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan 
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan         
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////////////////////

void rhoR_ECSH()
{
			int i,j,k;
	
			double DTmass_cal = 0.0;
			#pragma omp parallel for private(j,k), reduction(+:DTmass_cal)
			for(i=0;i<=im;i++){
				for(j=0;j<=jm;j++){
					for(k=0;k<=km;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							DTmass_cal += rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0;
						}
					}
				}
			}
			
			double mass_i = 0.0;
			double mass_j = 0.0;		
			double mass_k = 0.0;

			#pragma omp parallel for private(j,k), reduction(+:mass_i,mass_j,mass_k)
			for(i=2;i<=im-2;i++){
				for(j=2;j<=jm-2;j++){
					for(k=2;k<=km-2;k++){
						if(atomicnum[i][j][k] == 1 && MaterialState_check1[i][j][k] != 1){
							mass_i += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (i-2));
							mass_j += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (j-2));
							mass_k += (rhonew[i][j][k] * rho0 * dX * L0 * dY * L0 * dZ * L0 * (k-2));						
						}
					}
				}
			}
			//r_g = sqrt(pow(mass_i *dX / DTmass_cal,2.0) + pow(mass_j * dY / DTmass_cal,2.0) + pow(mass_k * dZ / DTmass_cal,2.0));

			i_g = (mass_i / DTmass_cal);
			j_g = (mass_j / DTmass_cal);
			k_g = (mass_k / DTmass_cal);
	
			int theta_rhoR, phi_rhoR, r_rhoR;
			int r_max = im*2;
			double rho_rhoR;	//[theta][phi]
			double rhoR1[theta_max+1][phi_max+1];	//[theta][phi]
			double r_Length_rhoR[theta_max+1][phi_max+1];

			for(theta_rhoR = 0; theta_rhoR <= theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR <= phi_max; phi_rhoR++){
					rhoR1[theta_rhoR][phi_rhoR] = 0.0;
					r_Length_rhoR[theta_rhoR][phi_rhoR] = 0;
				}		
			}

			double di_rhoR, dj_rhoR, dk_rhoR;

			int Point_index_theta;
		  	int Point_index_phi;
			
			
			double r_Length,r_boundary;

			double i_rhoR, j_rhoR, k_rhoR;
			double i_rhoR_shifted,j_rhoR_shifted,k_rhoR_shifted;

			double PointInMesh_i_shifted_1, PointInMesh_j_shifted_1, PointInMesh_k_shifted_1;
			double PointInMesh_i_shifted_2, PointInMesh_j_shifted_2, PointInMesh_k_shifted_2;
			double PointInMesh_i,PointInMesh_j,PointInMesh_k;

			double i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1;
			double i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2;
	
			#pragma omp parallel for private(rho_rhoR,phi_rhoR,r_rhoR,i_rhoR,j_rhoR,k_rhoR,i_rhoR_shifted_1,j_rhoR_shifted_1,k_rhoR_shifted_1,i_rhoR_shifted_2,j_rhoR_shifted_2,k_rhoR_shifted_2,PointInMesh_i,PointInMesh_j,PointInMesh_k,PointInMesh_i_shifted_1,PointInMesh_j_shifted_1,PointInMesh_k_shifted_1,PointInMesh_i_shifted_2,PointInMesh_j_shifted_2,PointInMesh_k_shifted_2), reduction(+:mass_i,mass_j,mass_k)
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					for(r_rhoR = 0; r_rhoR < r_max; r_rhoR++){
						i_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * cos(2.0*phi_rhoR/phi_max*pi) + i_g);	
						j_rhoR = (r_rhoR * sin(theta_rhoR/theta_max*pi) * sin(2.0*phi_rhoR/phi_max*pi) + j_g);	
						k_rhoR = (r_rhoR * cos(theta_rhoR/theta_max*pi) + k_g);
						if((int)i_rhoR < 0 && (int)i_rhoR > im && (int)j_rhoR < 0 && (int)j_rhoR > jm && (int)k_rhoR < 0 && (int)k_rhoR > km){
							break;
						}
						else{
							if(atomicnum[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] == 1 && MaterialState_check1[(int)i_rhoR][(int)j_rhoR][(int)k_rhoR] != 1){
								r_Length_rhoR[theta_rhoR][phi_rhoR] = r_rhoR;

								i_rhoR_shifted_1 = i_rhoR + 0.5;
								j_rhoR_shifted_1 = j_rhoR + 0.5;
								k_rhoR_shifted_1 = k_rhoR + 0.5;

								i_rhoR_shifted_2 = i_rhoR - 0.5;
								j_rhoR_shifted_2 = j_rhoR - 0.5;
								k_rhoR_shifted_2 = k_rhoR - 0.5;

								PointInMesh_i = i_rhoR - (int)i_rhoR;
								PointInMesh_j = j_rhoR - (int)j_rhoR;
								PointInMesh_k = k_rhoR - (int)k_rhoR;

								PointInMesh_i_shifted_1 = i_rhoR + 0.5 - (int)i_rhoR_shifted_1;
								PointInMesh_j_shifted_1 = j_rhoR + 0.5 - (int)j_rhoR_shifted_1;
								PointInMesh_k_shifted_1 = k_rhoR + 0.5 - (int)k_rhoR_shifted_1;

								PointInMesh_i_shifted_2 = i_rhoR - 0.5 - (int)i_rhoR_shifted_2;
								PointInMesh_j_shifted_2 = j_rhoR - 0.5 - (int)j_rhoR_shifted_2;
								PointInMesh_k_shifted_2 = k_rhoR - 0.5 - (int)k_rhoR_shifted_2;
									
								rho_rhoR = PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_1)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * PointInMesh_k_shifted_1 * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_1)]									
														+ PointInMesh_i_shifted_1 * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * PointInMesh_j_shifted_1 * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_1)][(int)(k_rhoR_shifted_2)]
														+ (1.0-PointInMesh_i_shifted_2) * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_2)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)]
														+ PointInMesh_i_shifted_1 * (1.0-PointInMesh_j_shifted_2) * (1.0-PointInMesh_k_shifted_2) * rhonew[(int)(i_rhoR_shifted_1)][(int)(j_rhoR_shifted_2)][(int)(k_rhoR_shifted_2)];


								if(rho_rhoR > 0.0){
								//	printf("Ti_mode3 = %e rho_mode3 = %e\n",Ti_mode3[r_mode][theta_mode][phi_mode],rho_mode3[r_mode][theta_mode][phi_mode]);
								}
								else{ 
									printf("error_interpolation\n");
									printf("rho_rhoR = %e\n",rho_rhoR);
									exit(1);
								}

								rhoR1[theta_rhoR][phi_rhoR] += rho_rhoR * rho0 * dX * L0 * 1.0e-1;
							}
							else{
								break;
							}			
						}
					}
				}		
			}

			double rhoR2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					rhoR2 += rhoR1[theta_rhoR][phi_rhoR]; 
				}		
			}
 
			ave_rho2 = 0.0;
			for(theta_rhoR = 0; theta_rhoR < theta_max; theta_rhoR++){
				for(phi_rhoR = 0; phi_rhoR < phi_max; phi_rhoR++){
					ave_rho2 += rhoR1[theta_rhoR][phi_rhoR] / (double)r_Length_rhoR[theta_rhoR][phi_rhoR];
				}		
			}
			rhoR = rhoR2 / (double)(theta_max*phi_max);
			ave_rho3 = ave_rho2 / (double)(theta_max*phi_max);

			printf("rhoR = %e\n",rhoR);



}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/BC_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "BC_LC.cpp"
//
// bc_jacobian3D():This function sets the boundary condition of Jacobian.
//
// bc_temperature3D():This function sets the boundary condition of temperature of ion, electron and radiation.
//
// bc_artv3D():This function sets the boundary condition of the coefficient calculated by the function artv() of
//           artv.cpp.
//
// bc_eos3D():This function sets the boundary condition of the coefficients related to the equation of state.
//
// bc_coc3D(): This function sets the boundary condition of the coefficient related to the coordinate in the
//           Lagrangian mesh.
//
// bc_dif3D():This function sets the boundary condition of coefficients related to the equation of motion.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void bc_jacobian3D(void) {

	int i, j, k;

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {
			rhonew[k][j][1] = rhonew[k][j][2];
			rhonew[k][j][im - 1] = rhonew[k][j][im - 2];
			Jnew[k][j][1] = Jnew[k][j][2];
			Jnew[k][j][im - 1] = Jnew[k][j][im - 2];
		}
	}
	/*
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				rhonew[k][1][i] = rhonew[k][2][i];
				rhonew[k][jm - 1][i] = rhonew[k][jm - 2][i];
				Jnew[k][1][i] = Jnew[k][2][i];
				Jnew[k][jm - 1][i] = Jnew[k][jm - 2][i];
			}
		}
	}
	*/
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				rhonew[1][j][i] = rhonew[2][j][i];
				rhonew[km - 1][j][i] = rhonew[km - 2][j][i];
				Jnew[1][j][i] = Jnew[km - 2][j][i];
				Jnew[km - 1][j][i] = Jnew[km - 2][j][i];
			}
		}
	}
	*/

}


void bc_temperature3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i < im; i++) {
				Tinew[1][j][i] = Tinew[2][j][i];
				Tinew[km - 1][j][i] = Tinew[km - 2][j][i];
				Tenew[1][j][i] = Tenew[2][j][i];
				Tenew[km - 1][j][i] = Tenew[km - 2][j][i];
				Trnew[1][j][i] = Trnew[2][j][i];
				Trnew[km - 1][j][i] = Trnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				Tinew[k][1][i] = Tinew[k][2][i];
				Tinew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Tenew[k][1][i] = Tenew[k][2][i];
				Tenew[k][jm - 1][i] = Tenew[k][jm - 2][i];
				Trnew[k][1][i] = Trnew[k][2][i];
				Trnew[k][jm - 1][i] = Trnew[k][jm - 2][i];
			}
		}
	}
	*/
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			Tinew[k][j][1] = Tinew[k][j][2];
			Tinew[k][j][im - 1] = Tinew[k][j][im - 2];
			Tenew[k][j][1] = Tenew[k][j][2];
			Tenew[k][j][im - 1] = Tenew[k][j][im - 2];
			Trnew[k][j][1] = Trnew[k][j][2];
			Trnew[k][j][im - 1] = Trnew[k][j][im - 2];
		}
	}

	if (mesh_status == 5 || mesh_status == 20) {
		
		for (i = 2; i < im; i++) {
			Tisum1 = 0.; Tisum2 = 0.; Tesum1 = 0.; Tesum2 = 0.; Trsum1 = 0.; Trsum2 = 0.; ksum1 = 0.; ksum2 = 0.;
			for (k = 1; k <= km; k++) {
				Tisum1 = Tisum1 + Tinew[k][2][i];
				Tisum2 = Tisum2 + Tinew[k][jm - 2][i];
				Tesum1 = Tesum1 + Tenew[k][2][i];
				Tesum2 = Tesum2 + Tenew[k][jm - 2][i];
				Trsum1 = Trsum1 + Trnew[k][2][i];
				Trsum2 = Trsum2 + Trnew[k][jm - 2][i];
				ksum1++; ksum2++;
				if (isnan(Tisum1) || isinf(Tisum1) || isnan(Tisum2) || isinf(Tisum2) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e Ti1:%e Ti2:%e\n", k, j, i, Tisum1, Tisum2, Tinew[k][2][i], Tinew[k][jm - 2 ][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tesum1) || isinf(Tesum1) || isnan(Tesum2) || isinf(Tesum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Tesum1, Tesum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trsum1) || isinf(Trsum1) || isnan(Trsum2) || isinf(Trsum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, Trsum1, Trsum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(ksum1) || isinf(ksum1) || isnan(ksum2) || isinf(ksum2)) {
					printf("k:%d j:%d i:%d Tisum1:%e Tisum2:%e \n", k, j, i, ksum1, ksum2);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
			Tisum1 = Tisum1 / ksum1;
			Tisum2 = Tisum2 / ksum2;
			Tesum1 = Tesum1 / ksum1;
			Tesum2 = Tesum2 / ksum2;
			Trsum1 = Trsum1 / ksum1;
			Trsum2 = Trsum2 / ksum2;
			for (k = 1; k <= km; k++) {
				Tinew[k][2][i] = Tisum1;
				Tinew[k][jm - 2][i] = Tisum2;
				Tenew[k][2][i] = Tesum1;
				Tenew[k][jm - 2][i] = Tesum2;
				Trnew[k][2][i] = Trsum1;
				Trnew[k][jm - 2][i] = Trsum2;
				if (isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][2][i]) || isinf(Tinew[k][2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i]) || isnan(Tinew[k][jm - 2][i]) || isinf(Tinew[k][jm - 2][i])) {
					printf("Ti[%d][1][%d]:%e Ti[%d][jm-1][%d]:%e\n", k, i, Tinew[k][2][i], k, i, Tinew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][2][i]) || isinf(Tenew[k][2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i]) || isnan(Tenew[k][jm - 2][i]) || isinf(Tenew[k][jm - 2][i])) {
					printf("Te[%d][1][%d]:%e Te[%d][jm-1][%d]:%e\n", k, i, Tenew[k][2][i], k, i, Tenew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
				if (isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][2][i]) || isinf(Trnew[k][2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i]) || isnan(Trnew[k][jm - 2][i]) || isinf(Trnew[k][jm - 2][i])) {
					printf("Tr[%d][1][%d]:%e Tr[%d][jm-1][%d]:%e\n", k, i, Trnew[k][2][i], k, i, Trnew[k][jm - 2][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}
			}
		}

	}

}

void bc_artv3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {

				qAnew[1][j][i] = qAnew[2][j][i];
				qAnew[km - 1][j][i] = qAnew[km - 2][j][i];
				qBnew[1][j][i] = qBnew[2][j][i];
				qBnew[km - 1][j][i] = qBnew[km - 2][j][i];
				qCnew[1][j][i] = qCnew[2][j][i];
				qCnew[km - 1][j][i] = qCnew[km - 2][j][i];
				qnew[1][j][i] = qnew[2][j][i];
				qnew[km - 1][j][i] = qnew[km - 2][j][i];

			}
		}
	}

	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {

				qAnew[k][1][i] = qAnew[k][2][i];
				qAnew[k][jm - 1][i] = qAnew[k][jm - 2][i];
				qBnew[k][1][i] = qBnew[k][2][i];
				qBnew[k][jm - 1][i] = qBnew[k][jm - 2][i];
				qCnew[k][1][i] = qCnew[k][2][i];
				qCnew[k][jm - 1][i] = qCnew[k][jm - 2][i];
				qnew[k][1][i] = qnew[k][2][i];
				qnew[k][jm - 1][i] = qnew[k][jm - 2][i];

			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB1new[k][j][im - 1] = qB1new[k][j][im - 2];
			qC1new[k][j][im - 1] = qC1new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB1new[k][j][1] = qB1new[k][j][2];
			qC1new[k][j][1] = qC1new[k][j][2];

			qA1new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA1new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB2new[k][j][im - 1] = qB2new[k][j][im - 2];
			qC2new[k][j][im - 1] = qC2new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB2new[k][j][1] = qB2new[k][j][2];
			qC2new[k][j][1] = qC2new[k][j][2];

			qA2new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][1] = 0.;

			qA2new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB3new[k][j][im - 1] = qB3new[k][j][im - 2];
			qC3new[k][j][im - 1] = qC3new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB3new[k][j][1] = qB3new[k][j][2];
			qC3new[k][j][1] = qC3new[k][j][2];

			qA3new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA3new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

			//qAnew[k][j][im - 1] = qAnew[k][j][im - 2];
			qB4new[k][j][im - 1] = qB4new[k][j][im - 2];
			qC4new[k][j][im - 1] = qC4new[k][j][im - 2];

			//qAnew[k][j][1] = qAnew[k][j][2];
			qB4new[k][j][1] = qB4new[k][j][2];
			qC4new[k][j][1] = qC4new[k][j][2];

			qA4new[k][j][im - 1] = 0.;
			//qBnew[k][j][im - 1] = 0.;
			//qCnew[k][j][im - 1] = 0.;

			qA4new[k][j][1] = 0.;
			//qBnew[k][j][1] = 0.;
			//qCnew[k][j][1] = 0.;

		}
	}

}

/******************/
/** --- EOS--- **/
/******************/
void bc_eos(void)
{
	/*
	for(k=1;k<=km;k++){ 
		N[1][k]   = N[2][k];			   
		N[lm-1][k]= N[lm-2][k];		
		//N[lm][k]  = N[lm-3][k];		
	}
	for(l=1;l<=lm;l++){	
		N[l][1]   = N[l][2];			   
		N[l][km]  = N[l][km-1];		
	}

	for(l=2;l<=lm-2;l++){
		pinew[l][km-1]= 0.;
		pinew[l][km]  = 0.;
		penew[l][km-1]= 0.;
		penew[l][km]  = 0.;
		prnew[l][km-1]= prnew[l][km-2];
		prnew[l][km]  = prnew[l][km-2];

		pinew[l][1]   = 0.;
		penew[l][1]   = 0.;
		prnew[l][1]   = prnew[l][2];
		if(Rnew[l][2]==0. && Rnew[l+1][2]==0.){
			pinew[l][1]= pinew[l][2];
			penew[l][1]= penew[l][2];
		}
		else if(Znew[l][2]==0. && Znew[l+1][2]==0.){
		pinew[l][1]= pinew[l][2];
		penew[l][1]= penew[l][2];
		}
	}
	for(k=1;k<=km;k++){
		pinew[1][k]   = pinew[2][k];
		pinew[lm-1][k]= pinew[lm-2][k];
		pinew[lm][k]  = pinew[lm-3][k];
		penew[1][k]   = penew[2][k];
		penew[lm-1][k]= penew[lm-2][k];
		penew[lm][k]  = penew[lm-3][k];
		prnew[1][k]   = prnew[2][k];
		prnew[lm-1][k]= prnew[lm-2][k];
		prnew[lm][k]  = prnew[lm-3][k];
	}

	for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			pnew[l][k]    = pinew[l][k]+penew[l][k]+prnew[l][k];
		} 
	}

	for(k=1;k<=km;k++){ 
		CVinew[1][k]   = CVinew[2][k];		
		BTinew[1][k]   = BTinew[2][k];	   
		CVinew[lm-1][k]= CVinew[lm-2][k];		
		BTinew[lm-1][k]= BTinew[lm-2][k];
		CVinew[lm][k]  = CVinew[lm-3][k];		
		BTinew[lm][k]  = BTinew[lm-3][k];

		CVenew[1][k]   = CVenew[2][k];		
		BTenew[1][k]   = BTenew[2][k];	   
		CVenew[lm-1][k]= CVenew[lm-2][k];		
		BTenew[lm-1][k]= BTenew[lm-2][k];
		CVenew[lm][k]  = CVenew[lm-3][k];		
		BTenew[lm][k]  = BTenew[lm-3][k];

		CVrnew[1][k]   = CVrnew[2][k];
		BTrnew[1][k]   = BTrnew[2][k];	   
		CVrnew[lm-1][k]= CVrnew[lm-2][k];		
		BTrnew[lm-1][k]= BTrnew[lm-2][k];
		CVrnew[lm][k]  = CVrnew[lm-3][k];		
		BTrnew[lm][k]  = BTrnew[lm-3][k];
	}	
	for(l=1;l<=lm;l++){	
		CVinew[l][1]   = CVinew[l][2];		
		BTinew[l][1]   = BTinew[l][2];	   
		CVinew[l][km]  = CVinew[l][km-1];		
		BTinew[l][km]  = BTinew[l][km-1];
	
		CVenew[l][1]   = CVenew[l][2];
		BTenew[l][1]   = BTenew[l][2];	   
		CVenew[l][km]  = CVenew[l][km-1];		
		BTenew[l][km]  = BTenew[l][km-1];

		CVrnew[l][1]   = CVrnew[l][2];		
		BTrnew[l][1]   = BTrnew[l][2];	   
		CVrnew[l][km]  = CVrnew[l][km-1];		
		BTrnew[l][km]  = BTrnew[l][km-1];
	}
	*/
}

void bc_eos3D(void) {

	int i, j, k;

	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j < jm; j++) {
			for (i = 1; i < im; i++) {
				pinew[1][j][i] = pinew[2][j][i];
				pinew[km - 1][j][i] = pinew[km - 2][j][i];
				penew[1][j][i] = penew[2][j][i];
				penew[km - 1][j][i] = penew[km - 2][j][i];
				prnew[1][j][i] = prnew[2][j][i];
				prnew[km - 1][j][i] = prnew[km - 2][j][i];
				CVinew[1][j][i] = CVinew[2][j][i];
				CVinew[km - 1][j][i] = CVinew[km - 2][j][i];
				CVenew[1][j][i] = CVenew[2][j][i];
				CVenew[km - 1][j][i] = CVenew[km - 2][j][i];
				CVrnew[1][j][i] = CVrnew[2][j][i];
				CVrnew[km - 1][j][i] = CVrnew[km - 2][j][i];
				N[1][j][i] = N[2][j][i];
				N[km - 1][j][i] = N[km - 2][j][i];
				BTnew[1][j][i] = BTnew[2][j][i];
				BTnew[km - 1][j][i] = BTnew[km - 2][j][i];
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i < im; i++) {
				pinew[k][1][i] = pinew[k][2][i];
				pinew[k][jm - 1][i] = pinew[k][jm - 2][i];
				penew[k][1][i] = penew[k][2][i];
				penew[k][jm - 1][i] = penew[k][jm - 2][i];
				prnew[k][1][i] = prnew[k][2][i];
				prnew[k][jm - 1][i] = prnew[k][jm - 2][i];
				CVinew[k][1][i] = CVinew[k][2][i];
				CVinew[k][jm - 1][i] = CVinew[k][jm - 2][i];
				CVenew[k][1][i] = CVenew[k][2][i];
				CVenew[k][jm - 1][i] = CVenew[k][jm - 2][i];
				CVrnew[k][1][i] = CVrnew[k][2][i];
				CVrnew[k][jm - 1][i] = CVrnew[k][jm - 2][i];
				N[k][1][i] = N[k][2][i];
				N[k][jm - 1][i] = N[k][jm - 2][i];
				BTnew[k][1][i] = BTnew[k][2][i];
				BTnew[k][jm - 1][i] = BTnew[k][jm - 2][i];
			}
		}
	}
	*/
	
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j < jm; j++) {

			//pinew[k][j][1] = pinew[k][j][2];
			//pinew[k][j][im - 1] = pinew[k][j][im - 2];
			//penew[k][j][1] = penew[k][j][2];
			//penew[k][j][im - 1] = penew[k][j][im - 2];
			prnew[k][j][1] = prnew[k][j][2];
			prnew[k][j][im - 1] = prnew[k][j][im - 2];
			CVinew[k][j][1] = CVinew[k][j][2];
			CVinew[k][j][im - 1] = CVinew[k][j][im - 2];
			CVenew[k][j][1] = CVenew[k][j][2];
			CVenew[k][j][im - 1] = CVenew[k][j][im - 2];
			CVrnew[k][j][1] = CVrnew[k][j][2];
			CVrnew[k][j][im - 1] = CVrnew[k][j][im - 2];
			N[k][j][1] = N[k][j][2];
			N[k][j][im - 1] = N[k][j][im - 2];
			BTnew[k][j][1] = BTnew[k][j][2];
			BTnew[k][j][im - 1] = BTnew[k][j][im - 2];

			pinew[k][j][1] = 0.;
			pinew[k][j][im - 1] = 0.;
			penew[k][j][1] = 0.;
			penew[k][j][im - 1] = 0.;			

		}
	}

}


/***************************/
/** --- Coordinates--- **/
/***************************/
void bc_coc(void)
{
	/*
	for(l=1;l<=lm;l++){
		if(fabs(Rnew[l][2])<=dR/40.){
			unew[l][2]=0.; 
		}
		else {
			Rnew[l][2] = Rnow[l][2]+Dtnew*unew[l][2];
		}
	}

	if(Rnew[3][2]<=dR/40.)   { Rnew[3][2] =dR/40.;}
	if(Rnew[lm-2][2]<=dR/40.){ Rnew[lm-2][2] =dR/40.;}

	for(l=2;l<=lm/4;l++){
		if(Rnew[l][2]>Rnew[l+1][2]){ Rnew[l+1][2] = Rnew[l][2]+dR/40.;}
	}
	for(l=lm-1;l>=3*lm/4;l--){
		if(Rnew[l][2]>Rnew[l-1][2]){ Rnew[l-1][2] = Rnew[l][2]+dR/40.;}
	}
	*/

//** boundary condition **//
    /*
	for(k=1;k<=km;k++){
		Rnew[1][k]   =-Rnew[3][k];
		Rnew[lm][k]  =-Rnew[lm-2][k];
		Znew[1][k]   = Znew[3][k];
		Znew[lm][k]  = Znew[lm-2][k];
		Rnew[2][k]   = 0.;
		Rnew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		Rnew[l][1] = Rnew[l][2]   - (Rnew[l][3]   -Rnew[l][2]   );
		Rnew[l][km]= Rnew[l][km-1]+ (Rnew[l][km-1]-Rnew[l][km-2]);
		Znew[l][1] = Znew[l][2]   - (Znew[l][3]   -Znew[l][2]   );
		Znew[l][km]= Znew[l][km-1]+ (Znew[l][km-1]-Znew[l][km-2]); 
    }
    for(l=1;l<=lm;l++){ 
		for(k=1;k<=km;k++){
			dist[l][k]= hypot(Rnew[l][k], Znew[l][k]);
			if(dist[l][2]<=dR/2.){
				for(l=1;l<=lm;l++){
				Rnew[l][2]=0., Rnew[l][1]=-Rnew[l][3], unew[l][2]=0., unew[l][1]=-unew[l][3]; 
				Znew[l][2]=0., Znew[l][1]=-Znew[l][3], vnew[l][2]=0., vnew[l][1]=-vnew[l][3];
				dist[l][2]=0., dist[l][1]= dist[l][3]; 
				}
			}
			Rhat[l][k]= fabs(Rnew[l][k]);
		} 
	}
	*/
}

void bc_coc3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {

				xnew[1][j][i] = xnew[3][j][i];
				xnew[km][j][i] = xnew[km - 2][j][i];

				//xnew[2][j][i] = x_memo[2][j][i];//0.;
				//xnew[km - 1][j][i] = x_memo[km - 1][j][i];//0.001 / L0;
				//xnew[1][j][i] = 2.*(xnew[2][j][i]) - xnew[3][j][i];
				//xnew[km][j][i] = 2.*(xnew[km - 1][j][i]) - xnew[km - 2][j][i];

				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				ynew[2][j][i] = y_memo[2][j][i];//0.;
				ynew[km - 1][j][i] = y_memo[km - 1][j][i];//0.001 / L0;
				ynew[1][j][i] = 2.*(ynew[2][j][i]) - ynew[3][j][i];
				ynew[km][j][i] = 2.*(ynew[km - 1][j][i]) - ynew[km - 2][j][i];
				//ynew[1][j][i] = ynew[3][j][i];
				//ynew[km][j][i] = ynew[km - 2][j][i];

				//znew[1][j][i] = znew[3][j][i];
				//znew[km][j][i] = znew[km - 2][j][i];

				//znew[2][j][i] = z_memo[2][j][i];
				//znew[km - 1][j][i] = z_memo[km - 1][j][i];
				//znew[1][j][i] = 2.*(znew[2][j][i]) - znew[3][j][i];
				//znew[km][j][i] = 2.*(znew[km - 1][j][i]) - znew[km - 2][j][i];		

			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {

				xnew[k][jm - 1][i] = x_memo[k][jm - 1][i];
				xnew[k][2][i] = x_memo[k][2][i];
				xnew[k][1][i] = 2.*(xnew[k][2][i]) - xnew[k][3][i];
				xnew[k][jm][i] = 2.*(xnew[k][jm - 1][i]) - xnew[k][jm - 2][i];

				//xnew[k][1][i] = xnew[k][3][i];
				//xnew[k][jm][i] = xnew[k][jm - 2][i];

				ynew[k][jm - 1][i] = y_memo[k][jm - 1][i];//0.001 / L0;
				ynew[k][2][i] = y_memo[k][2][i];
				ynew[k][1][i] = 2.*(ynew[k][2][i]) - ynew[k][3][i];
				ynew[k][jm][i] = 2.*(ynew[k][jm - 1][i]) - ynew[k][jm - 2][i];

				//ynew[k][1][i] = ynew[k][3][i];
				//ynew[k][jm][i] = ynew[k][jm - 2][i];

				//znew[k][jm - 1][i] = z_memo[k][jm - 1][i];//0.001 / L0;
				//znew[k][2][i] = z_memo[k][2][i];
				//znew[k][1][i] = 2.*(znew[k][2][i]) - znew[k][3][i];
				//znew[k][jm][i] = 2.*(znew[k][jm - 1][i]) - znew[k][jm - 2][i];

				znew[k][1][i] = znew[k][3][i];
				znew[k][jm][i] = znew[k][jm - 2][i];

			}
		}
	}
	*/



#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {

			//xnew[k][j][1] = xnew[k][j][3];
			//xnew[k][j][im] = xnew[k][j][im - 2];

			//xnew[k][j][2] = x_memo[k][j][2];
			//xnew[k][j][im - 1] = x_memo[k][j][im - 1];
			xnew[k][j][1] = 2.*(xnew[k][j][2]) - xnew[k][j][3];
			xnew[k][j][im] = 2.*(xnew[k][j][im - 1]) - xnew[k][j][im - 2];

			//ynew[k][j][1] = ynew[k][j][3];
			//ynew[k][j][im] = ynew[k][j][im - 2];

			//ynew[k][j][2] = y_memo[k][j][2];
			//ynew[k][j][im - 1] = y_memo[k][j][im - 1];
			ynew[k][j][1] = 2.*(ynew[k][j][2]) - ynew[k][j][3];
			ynew[k][j][im] = 2.*(ynew[k][j][im - 1]) - ynew[k][j][im - 2];

			//znew[k][j][1] = znew[k][j][3];
			//znew[k][j][im] = znew[k][j][im - 2];

			//znew[k][j][2] = z_memo[k][j][2];
			//znew[k][j][im - 1] = z_memo[k][j][im - 1];
			znew[k][j][1] = 2.*(znew[k][j][2]) - znew[k][j][3];
			znew[k][j][im] = 2.*(znew[k][j][im - 1]) - znew[k][j][im - 2];

		}
	}


}

/**************************************************/
/** --- Differential momentum equation --- **/
/**************************************************/
void bc_dif(void){
/* boundary condition */
	/*
	for(k=1;k<=km;k++){
		unew[1][k]   =-unew[3][k];
		vnew[1][k]   =-vnew[3][k];
		unew[lm][k]  =-unew[lm-2][k];
		vnew[lm][k]  =-vnew[lm-2][k];
		unew[2][k]   = 0.;
		unew[lm-1][k]= 0.;
    }
    for(l=1;l<=lm;l++){
		unew[l][1]   = unew[l][2];
		vnew[l][1]   = vnew[l][2];
		unew[l][km]  = unew[l][km-1];
		vnew[l][km]  = vnew[l][km-1];
    }
	*/
/* Vr, Vtheta, speed */
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//if(dist[l][k]==0.){
			//	theta[l][k]= ((l-2.)/(lm-3.)-.5)*(pi);
			//}
			//else{
			//theta[l][k]= 0.5*pi+asin(Znew[l][k]/dist[l][k]);  
			//}
		//} 
	//}
   // for(k=1;k<=km;k++){
		//theta[1][k] = theta[2][k]   -(theta[3][k]-theta[2][k]);
		//theta[lm][k]= theta[lm-1][k]+(theta[lm-1][k]-theta[lm-2][k]);
    //}
   // for(l=1;l<=lm;l++){ 
		//for(k=1;k<=km;k++){
			//Vr[l][k]    = unew[l][k]*sin(theta[l][k])-vnew[l][k]*cos(theta[l][k]);
			//Vtheta[l][k]= unew[l][k]*cos(theta[l][k])+vnew[l][k]*sin(theta[l][k]);
			//speed[l][k] = hypot(unew[l][k], vnew[l][k]);
		//} 
	//}
}
void bc_dif3D(void) {

	int i, j, k;
	/*
	if (mesh_status == 1 || mesh_status == 3) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				unew[1][j][i] = unew[3][j][i];
				unew[km][j][i] = unew[km - 2][j][i];
				//unew[2][j][i] = 0.;
				//unew[km - 1][j][i] = 0.;
				vnew[1][j][i] = -vnew[3][j][i];
				vnew[km][j][i] = -vnew[km - 2][j][i];
				vnew[2][j][i] = 0.;
				vnew[km - 1][j][i] = 0.;
				wnew[1][j][i] = wnew[3][j][i];
				wnew[km][j][i] = wnew[km - 2][j][i];
				//wnew[2][j][i] = 0.;
				//wnew[km - 1][j][i] = 0.;
			}
		}
	}
	if (mesh_status == 1) {
		for (k = 1; k <= km; k++) {
			for (i = 1; i <= im; i++) {
				unew[k][1][i] = -unew[k][3][i];
				unew[k][jm][i] = -unew[k][jm - 2][i];
				unew[k][jm - 1][i] = 0.;
				unew[k][2][i] = 0.;
				vnew[k][1][i] = -vnew[k][3][i];
				vnew[k][jm][i] = -vnew[k][jm - 2][i];
				vnew[k][jm - 1][i] = 0.;
				vnew[k][2][i] = 0.;
				wnew[k][1][i] = wnew[k][3][i];
				wnew[k][jm][i] = wnew[k][jm - 2][i];
				//wnew[k][jm - 1][i] = 0.;
				//wnew[k][2][i] = 0.;
			}
		}
	}
	*/

#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			//unew[k][j][1] = unew[k][j][2];
			//unew[k][j][im] = unew[k][j][im - 1];
			//unew[k][j][2] = 0.;
			//unew[k][j][im - 1] = 0.;
			//vnew[k][j][1] = vnew[k][j][2];
			//vnew[k][j][im] = vnew[k][j][im - 1];
			//vnew[k][j][2] = 0.;
			//vnew[k][j][im - 1] = 0.;
			//wnew[k][j][1] = wnew[k][j][2];
			//wnew[k][j][im] = wnew[k][j][im - 1];
			//wnew[k][j][2] = 0.;
			//wnew[k][j][im - 1] = 0.;
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/BeamMaking.cpp <==
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void BeamMaking(void){
double make_t=0.,stept=0.0001;
FILE*Beamout;
double BeamShape;
while(make_t<=t_end + del_t_end){
    if (make_t < t_Beam1) {
		BeamShape = 0.0;
	}
	else if (make_t < (t_Beam1 + del_t_Beam1)) {
		BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (make_t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam2) {
		BeamShape = Power_1;
	}
	else if (make_t < (t_Beam2 + del_t_Beam2)) {
		BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (make_t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam3) {
		BeamShape = Power_2;
	}
	else if (make_t < (t_Beam3 + del_t_Beam3)) {
		BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (make_t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam4) {
		BeamShape = Power_3;
	}
	else if (make_t < (t_Beam4 + del_t_Beam4)) {
		BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (make_t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_Beam5) {
		BeamShape = Power_4;
	}
	else if (make_t < (t_Beam5 + del_t_Beam5)) {
		BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (make_t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
	}
	else if (make_t < t_end) {
		BeamShape = Power_5;
	}
	else if (make_t < (t_end + del_t_end)) {
		BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (make_t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
	}

	Beamout = fopen("../output/Beam.dat", "a+");
	fprintf(Beamout, "%e\t%e\n", make_t, BeamShape);
	fclose(Beamout);
	Beaminput = Beaminput+ BeamShape*stept*t0;
    make_t += stept;
}
    

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/CONSTANT.h <==
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The definition of constants and normalization factors.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#ifndef INCLUDED_CONSTANT_h_
#define INCLUDED_CONSTANT_h_

/* constant */
const double pi     = 3.141592654;           // Circular constant
const double kb     = 1.3806e-23;            // Boltzmann constant  [J/K]
const double qe     = 1.60217733e-19;        // Electron Charge     [C]
const double qe2    = 2.567e-38;             // Squared elementary charge
const double Na     = 6.02214199e23;         // Avogadro constant   [1/mol]
const double C      = 299792458.;            // Speed of light in vaccum, in m/s
const double C2     = 8.987552e16;           // Squared speed of light
const double me     = 9.109e-31;             // Electron mass, in kg
const double hp     = 6.62606957e-34;	      // Planck's constant [m^2* kg / s]
const double sigma  = 5.6704e-8;          // Stefan-Boltzmann constant [W/(m^2*K^4)]
const double alphaFS= 7.2973525698e-3;    // fine-structure constant
const double eps0   = 8.8542e-12;  // Vacuum permitivity
const double eps1   = 1.;          // Chamber gas permitivity
const double ke     = 1./4./pi/eps0/eps1; //  in m/F
const double aB     = 5.2915e-11;  // Bohr radius in m
const double VB     = 2.18768e6;   // Bohr velocity in m/s
const double EL     = 6.689e-55;   // qe4.ke/eps0 in J2m2 (SI)
const double Fe     = 7.343e-25;   // Fe=EL/me, in J2/(m.kg)

/* Normalization Factor */
const double t0      = 1.e-9;          //Time   [s]
const double L0      = 1.e-3;          //Length [m]
const double M0      = 4.17638e-27;    //Mass   [kg]
const double jS0     = 1.e-6;          //Jacobian(Two dimensions)   :jS0 = L0^2  [m^2]	   
const double JV0     = 1.e-9;          //Jacobian(Three dimensions) :JV0 = L0^3  [m^3]	   
const double u0      = 1.e+6;          //Velocit                    :u0  = L0/t0 [m/s]	   
const double p0      = 4.17638e-6;     //Pressure                   :p0  = M0/(L0*t0^2)     [N/m^2]
const double q0      = 4.17638e-6;     //Artigical Viscosity        :q0  = M0/(L0*t0^2)     [N/m^2]
const double T0      = 4.17638e-15;    //Temperature                :T0  = (M0*L0^2)/(t0^2) [J]
const double T02	 = 3.0250e8;	   //Temperature                :T0  = (M0*L0^2)/(t0^2*kb) [J]
const double N0      = 1.e+9;          //Number density             :N0  = 1/J0             [1/m^3]
const double rho0    = 4.17638e-18;    //Mass density               :rho0= N0*M0            [kg/m^3]
const double tau0    = 2.39442e17;     //Specific volume            :tan0= 1/rho0           [m^3/kg]
const double energy0 = 26.0668;        //Energy                     :energy0 = T0/qe        [keV] 
const double epsilon0= 6.2415e27;      //Specific energy            :epsilon0= T0/(M0*qe)   [keV/kg]
const double CV0     = 3305.73;        //Specific heat              :CV0 = kb/M0            [J/(K*kg)]
const double BT0     = 2.394418e29;    //Compressibility            :BT0 = T0*L0^3/M0^2     [J*m^3/kg^2]
const double kappa0  = 1.380649e-11;   //Thermal conductivity       :kapper0 = kb/(t0*L0)
const double W0      = 4.17638e-6;	   //Wat

const double DTdensity = 4.56735e19;   //The average of the solid density of D and T        :190.75/rho0
const double DTmass    = 1.;           //The average of the mass of D and T                 :4.17638e-27/M0
//const double Hedensity = 4.54939e19;   //Density of He(solid) :190/rho0
const double Hedensity = 4.118399e16;   //Density of He(solid) :0.172/rho0
const double Hemass    = 1.5914444;    //Mass of He(4)    :6.6464764e-27/M0
const double Aldensity = 6.46288e20;   //Density of Al :2698.9/rho0 
const double Almass    = 10.727924;    //Mass of Al    :4.4803894e-26/M0
const double Pbdensity = 2.7177e21;    //Density of Pb :11350/rho0 
const double Pbmass    = 82.38;        //Mass of Pb    :3.4406e-25/M0

const double kbr = 1.380648e-16;
const double Ih = 13.60;
const double alpha_Lr = 14.3139;
const double beta_Lr = 0.6624;
const double c1_Lr = -0.366667;
const double c2_Lr = 0.983333;
const double a1_Lr = 0.003323;
const double a2_Lr = 0.971832;
const double a3_Lr = 9.26148e-5;
const double a4_Lr = 3.10165;
const double b0_Lr = -1.7630;
const double b1_Lr = 1.43175;
const double b2_Lr = 0.315463;



#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/Derf.c <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "CONSTANT.h"
// The file contains the error function in the double precision.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double derf(double x)
{
    int k;
    double w, t, y;
    static double a[65] = {
        5.958930743e-11, -1.13739022964e-9, 
        1.466005199839e-8, -1.635035446196e-7, 
        1.6461004480962e-6, -1.492559551950604e-5, 
        1.2055331122299265e-4, -8.548326981129666e-4, 
        0.00522397762482322257, -0.0268661706450773342, 
        0.11283791670954881569, -0.37612638903183748117, 
        1.12837916709551257377, 
        2.372510631e-11, -4.5493253732e-10, 
        5.90362766598e-9, -6.642090827576e-8, 
        6.7595634268133e-7, -6.21188515924e-6, 
        5.10388300970969e-5, -3.7015410692956173e-4, 
        0.00233307631218880978, -0.0125498847718219221, 
        0.05657061146827041994, -0.2137966477645600658, 
        0.84270079294971486929, 
        9.49905026e-12, -1.8310229805e-10, 
        2.39463074e-9, -2.721444369609e-8, 
        2.8045522331686e-7, -2.61830022482897e-6, 
        2.195455056768781e-5, -1.6358986921372656e-4, 
        0.00107052153564110318, -0.00608284718113590151, 
        0.02986978465246258244, -0.13055593046562267625, 
        0.67493323603965504676, 
        3.82722073e-12, -7.421598602e-11, 
        9.793057408e-10, -1.126008898854e-8, 
        1.1775134830784e-7, -1.1199275838265e-6, 
        9.62023443095201e-6, -7.404402135070773e-5, 
        5.0689993654144881e-4, -0.00307553051439272889, 
        0.01668977892553165586, -0.08548534594781312114, 
        0.56909076642393639985, 
        1.55296588e-12, -3.032205868e-11, 
        4.0424830707e-10, -4.71135111493e-9, 
        5.011915876293e-8, -4.8722516178974e-7, 
        4.30683284629395e-6, -3.445026145385764e-5, 
        2.4879276133931664e-4, -0.00162940941748079288, 
        0.00988786373932350462, -0.05962426839442303805, 
        0.49766113250947636708
    };
    static double b[65] = {
        -2.9734388465e-10, 2.69776334046e-9, 
        -6.40788827665e-9, -1.6678201321e-8, 
        -2.1854388148686e-7, 2.66246030457984e-6, 
        1.612722157047886e-5, -2.5616361025506629e-4, 
        1.5380842432375365e-4, 0.00815533022524927908, 
        -0.01402283663896319337, -0.19746892495383021487, 
        0.71511720328842845913, 
        -1.951073787e-11, -3.2302692214e-10, 
        5.22461866919e-9, 3.42940918551e-9, 
        -3.5772874310272e-7, 1.9999935792654e-7, 
        2.687044575042908e-5, -1.1843240273775776e-4, 
        -8.0991728956032271e-4, 0.00661062970502241174, 
        0.00909530922354827295, -0.2016007277849101314, 
        0.51169696718727644908, 
        3.147682272e-11, -4.8465972408e-10, 
        6.3675740242e-10, 3.377623323271e-8, 
        -1.5451139637086e-7, -2.03340624738438e-6, 
        1.947204525295057e-5, 2.854147231653228e-5, 
        -0.00101565063152200272, 0.00271187003520095655, 
        0.02328095035422810727, -0.16725021123116877197, 
        0.32490054966649436974, 
        2.31936337e-11, -6.303206648e-11, 
        -2.64888267434e-9, 2.050708040581e-8, 
        1.1371857327578e-7, -2.11211337219663e-6, 
        3.68797328322935e-6, 9.823686253424796e-5, 
        -6.5860243990455368e-4, -7.5285814895230877e-4, 
        0.02585434424202960464, -0.11637092784486193258, 
        0.18267336775296612024, 
        -3.67789363e-12, 2.0876046746e-10, 
        -1.93319027226e-9, -4.35953392472e-9, 
        1.8006992266137e-7, -7.8441223763969e-7, 
        -6.75407647949153e-6, 8.428418334440096e-5, 
        -1.7604388937031815e-4, -0.0023972961143507161, 
        0.0206412902387602297, -0.06905562880005864105, 
        0.09084526782065478489
    };

    w = x < 0 ? -x : x;
    if (w < 2.2) {
        t = w * w;
        k = (int) t;
        t -= k;
        k *= 13;
        y = ((((((((((((a[k] * t + a[k + 1]) * t + 
            a[k + 2]) * t + a[k + 3]) * t + a[k + 4]) * t + 
            a[k + 5]) * t + a[k + 6]) * t + a[k + 7]) * t + 
            a[k + 8]) * t + a[k + 9]) * t + a[k + 10]) * t + 
            a[k + 11]) * t + a[k + 12]) * w;
    } else if (w < 6.9) {
        k = (int) w;
        t = w - k;
        k = 13 * (k - 2);
        y = (((((((((((b[k] * t + b[k + 1]) * t + 
            b[k + 2]) * t + b[k + 3]) * t + b[k + 4]) * t + 
            b[k + 5]) * t + b[k + 6]) * t + b[k + 7]) * t + 
            b[k + 8]) * t + b[k + 9]) * t + b[k + 10]) * t + 
            b[k + 11]) * t + b[k + 12];
        y *= y;
        y *= y;
        y *= y;
        y = 1 - y * y;
    } else {
        y = 1;
    }
    return x < 0 ? -y : y;
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/HIFScheme.h <==
// HIB Irradiation systems
//
// In the HIBs illumination schem, users can change the irradiation angles.
// For example, dTh1=0.,  dTh2=0., dTh3=0 in beam32m() specify the deviation angles
// from the original direction, depending on users' demand.
//
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------

void beam1() { ThetaBeam = 90.; PhiBeam = 90.; InitE(); Divider(); ECL(); ETotal(); }

void beam2() {
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
}

void beam3() {
	ThetaBeam = 72.; PhiBeam = 180.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 165.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.; PhiBeam = 195.; InitE(); Divider(); ECL(); ETotal();
}

void beam6() {   // 6-beam    //for testing
	ThetaBeam = 0.;   PhiBeam = 0.; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.; InitE(); Divider(); ECL(); ETotal();
}

void Cyl_4() {  // 8-beam    //for testing
	ThetaBeam = 0.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_6() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_8() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_12() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_24() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void Cyl_36() {  // 8-beam    //for testing
	ThetaBeam = 20.; for (PB = 0; PB < 1; PB++) { PhiBeam = (double)PB*90.;  InitE(); Divider(); ECL(); ETotal(); }
}

void beam12() {  // 12-beam 
	ThetaBeam = 31.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;            InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 58.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 90.;       for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 148.282526; InitE(); Divider(); ECL(); ETotal(); }
	for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 31.717474; InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 121.717474; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180. + 90.;       InitE(); Divider(); ECL(); ETotal(); }
	ThetaBeam = 148.282526; for (PB = 0; PB < 2; PB++) { PhiBeam = (double)PB*180.;           InitE(); Divider(); ECL(); ETotal(); }
}

void Tbeam12() { // 12-beam with two radii
	ThetaBeam = 31.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 58.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;       for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 148.282526; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 31.717474; InitBeam(37); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 121.717474; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;       InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.282526; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;           InitBeam(35); InitE(); Divider(); ECL(); ETotal();
	}
}

void beam20() {  // 20-beam
	ThetaBeam = 20.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 69.094843; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.1; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 159.09483; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 125.26390; for (PB = 0; PB<4; PB++) {
		PhiBeam = (double)PB*90. + 45.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 110.90516; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;      InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam32() {  // OMEGA 32 Spherical symmetric irradiation scheme -----
	ThetaBeam = 37.377; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;  InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 142.623; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 63.435; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 116.565; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 79.188; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72.;   InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 100.812; for (PB = 0; PB < 5; PB++) {
		PhiBeam = PB * 72. + 36.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 0.;   PhiBeam = 0.;                            InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;   PhiBeam = 0.;                           InitE(); Divider(); ECL(); ETotal();
}

void beam60() {  // 60-beam
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;    InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103; InitE(); Divider(); ECL(); ETotal();
	}
}

void rbeam60() {    // Theta rotated version
	ThetaBeam = 0.;        PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 23.281446; PhiBeam = 124.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 235.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 38.110209; PhiBeam = 199.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 160.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 40.911393; PhiBeam = 94.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 265.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 29.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 330.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 47.600365; PhiBeam = 62.15468;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 297.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 60.5131;   PhiBeam = 346.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 207.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 152.380411; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 13.403039; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 62.54042;  PhiBeam = 254.41914; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 105.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 70.769253; PhiBeam = 295.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 230.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 64.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 129.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 78.601947; PhiBeam = 87.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 168.1217; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 191.8783;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 272.380286; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 81.529495; PhiBeam = 335.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 24.07918;  InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 86.222924; PhiBeam = 312.978068; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 47.021932; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 180.;      PhiBeam = 0.;        InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 156.718554; PhiBeam = 304.309361; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 180.;      InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 55.690639; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 141.889791; PhiBeam = 19.082616; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 340.917384; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 139.088607; PhiBeam = 274.407122; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 209.902238; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 85.592878; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 150.097762; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 132.399635; PhiBeam = 242.15468; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 117.84532; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 119.4869;  PhiBeam = 27.619589; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 166.596961; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 193.403039; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 332.380411; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 117.45958; PhiBeam = 74.41914;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 285.58086; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 109.230747; PhiBeam = 244.855833; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 115.144167; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 50.639283; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 309.360717; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 101.398053; PhiBeam = 267.619714; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 92.380286; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 348.1217;  InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 11.8783;   InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 98.470505; PhiBeam = 155.92082; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 204.07918; InitE(); Divider(); ECL(); ETotal();
	ThetaBeam = 93.777076; PhiBeam = 227.021932; InitE(); Divider(); ECL(); ETotal();
	PhiBeam = 132.978068; InitE(); Divider(); ECL(); ETotal();
}

void pbeam60() {   // Phi rotated version
	ThetaBeam = 11.640723; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 31.27021; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 43.111462; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 49.235252; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 66.199817; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9052 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 70.944895; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 25.27368 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 78.359277; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.1819 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 90.;      for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 11.64072 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 168.3593 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 168.35928; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. - 90.;         InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 148.72979; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 141.0266 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 38.97345 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 136.88854; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 72.82796 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 107.172 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 130.76475; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 15.45044 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 164.5496 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 113.80018; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 69.09484 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 110.9502 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 109.05511; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 24.19557 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 154.7263 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
	ThetaBeam = 101.64072; for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 48.18969 + 90.; InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 90. - 90.;     InitE(); Divider(); ECL(); ETotal();
	}
	for (PB = 0; PB<2; PB++) {
		PhiBeam = (double)PB*180. + 131.8103 - 90.; InitE(); Divider(); ECL(); ETotal();
	}
}

void beam120(){ beam60(); pbeam60();
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/IMOK.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "IMOK.cpp"
//
// setOK3(): Transfer the mesh data in Lagrangian code to those in OK3 code.
//
// VMesh(int iM, int jM, int kM):  a procedure to calculate the mesh volume.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


void setOK3(void)
{
	double drT;
	int k, j, i, nl, nl2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				if (dist[k][j][i] > R0) {
					R0 = dist[k][j][i];
				}
				if (dist[k][j][i] < R5) {
					R5 = dist[k][j][i];
				}
			}
		}
	}
	
	drT = 0.; k = 50;
	//for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			//drT = (fabs(dist[k][j][kbc1] - dist[k][j][rM - 1]) / (((double)(rM)-1.) - (double)(kbc1))) + drT;
			drT = (fabs(dist[k][j][kbc1] - dist[k][j][kbc2 - 1]) / (((double)(kbc2) - 1.) - (double)(kbc1))) + drT;
			//nl++;
		}	
	//}
	//dr=drT/(double)(nl);
	//stR    = 5.0*dr;
	
	//dr = drT / (double)(jm - 3);
	dr = drT / (double)(jm - 3);
	stR = OK3stR * dr;
	printf("dr=%e stR=%e\n", dr, stR);

	double Theta, Phi;
	for (i = 0; i <= rM; i++) {
		for (j = 0; j <= ThetaM; j++) {
			for (k = 0; k <= PhiM; k++) {			
				if (k == PhiM) {
					rMesh[i][j][k] = dist[1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[1][j + 2][i + 2];
					zMesh[i][j][k] = znew[1][j + 2][i + 2];
				}
				else {
					rMesh[i][j][k] = dist[k + 1][j + 2][i + 2];
					xMesh[i][j][k] = xnew[k + 1][j + 2][i + 2];
					yMesh[i][j][k] = ynew[k + 1][j + 2][i + 2];
					zMesh[i][j][k] = znew[k + 1][j + 2][i + 2];				
				}
				if (Ralp0<rMesh[i][j][k]) { Ralp0 = rMesh[i][j][k]; }
			}
		}
	}
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				rCMesh[i][j][k] = (rMesh[i][j][k] + rMesh[i][j + 1][k] + rMesh[i][j][k + 1] + rMesh[i][j + 1][k + 1] + rMesh[i + 1][j][k] + rMesh[i + 1][j + 1][k] + rMesh[i + 1][j][k + 1] + rMesh[i + 1][j + 1][k + 1]) / 8.;
				xCMesh[i][j][k] = (xMesh[i][j][k] + xMesh[i][j + 1][k] + xMesh[i][j][k + 1] + xMesh[i][j + 1][k + 1] + xMesh[i + 1][j][k] + xMesh[i + 1][j + 1][k] + xMesh[i + 1][j][k + 1] + xMesh[i + 1][j + 1][k + 1]) / 8.;
				yCMesh[i][j][k] = (yMesh[i][j][k] + yMesh[i][j + 1][k] + yMesh[i][j][k + 1] + yMesh[i][j + 1][k + 1] + yMesh[i + 1][j][k] + yMesh[i + 1][j + 1][k] + yMesh[i + 1][j][k + 1] + yMesh[i + 1][j + 1][k + 1]) / 8.;
				zCMesh[i][j][k] = (zMesh[i][j][k] + zMesh[i][j + 1][k] + zMesh[i][j][k + 1] + zMesh[i][j + 1][k + 1] + zMesh[i + 1][j][k] + zMesh[i + 1][j + 1][k] + zMesh[i + 1][j][k + 1] + zMesh[i + 1][j + 1][k + 1]) / 8.;
			}
		}
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				//VM[i][j][k] = Jnew[k + 1][j + 2][i + 2];
				//SM[i][j][k] = SMesh(i, j, k);
				VM[i][j][k] = VMesh(i, j, k);
				if (VM[i][j][k] <= 0.) { cout << endl << "  V ijk" << VM[i][j][k] << "    " << i << "," << j << "," << k << "   er 3" << endl; exit(3); }
			}
		}
	}  

	Ralp= (Ralp0 + 2.*OK3stR*dr);

	Spellet=4.*pi*R0*R0;
	stS = 0.5*(dr +.017*dPhi*R0);
	Rfn =  R5;
	for (i = 0; i < rM; i++) {
		drRMSi[i] = dist[90][45][i + 3] - dist[90][45][i + 2];
	}
	

}
double VMesh(int iM, int jM, int kM)
{
	double x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4, t123, t234, hM, Vijk;
	double x5, y5, z5, x6, y6, z6, x7, y7, z7, x8, y8, z8, t567, t678, sT1, sT2;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	x1 = xMesh[iM + 1][jM][kM];	y1 = yMesh[iM + 1][jM][kM]; z1 = zMesh[iM + 1][jM][kM];
	x2 = xMesh[iM + 1][jM + 1][kM];	y2 = yMesh[iM + 1][jM + 1][kM]; z2 = zMesh[iM + 1][jM + 1][kM];
	x3 = xMesh[iM + 1][jM][kM + 1];	y3 = yMesh[iM + 1][jM][kM + 1]; z3 = zMesh[iM + 1][jM][kM + 1];
	x4 = xMesh[iM + 1][jM + 1][kM + 1];	y4 = yMesh[iM + 1][jM + 1][kM + 1]; z4 = zMesh[iM + 1][jM + 1][kM + 1];
	x5 = xMesh[iM][jM][kM];	y5 = yMesh[iM][jM][kM]; z5 = zMesh[iM][jM][kM];
	x6 = xMesh[iM][jM + 1][kM];	y6 = yMesh[iM][jM + 1][kM]; z6 = zMesh[iM][jM + 1][kM];
	x7 = xMesh[iM][jM][kM + 1];	y7 = yMesh[iM][jM][kM + 1]; z7 = zMesh[iM][jM][kM + 1];
	x8 = xMesh[iM][jM + 1][kM + 1];	y8 = yMesh[iM][jM + 1][kM + 1]; z8 = zMesh[iM][jM + 1][kM + 1];

	l12 = rDis(x1, x2, y1, y2, z1, z2);  l13 = rDis(x1, x3, y1, y3, z1, z3);
	l23 = rDis(x2, x3, y2, y3, z2, z3);  l24 = rDis(x2, x4, y2, y4, z2, z4);
	l34 = rDis(x3, x4, y3, y4, z3, z4);  l56 = rDis(x5, x6, y5, y6, z5, z6);
	l57 = rDis(x5, x7, y5, y7, z5, z7);  l67 = rDis(x6, x7, y6, y7, z6, z7);
	l68 = rDis(x6, x8, y6, y8, z6, z8);  l78 = rDis(x7, x8, y7, y8, z7, z8);
	l15 = rDis(x1, x5, y1, y5, z1, z5);  l26 = rDis(x2, x6, y2, y6, z2, z6);
	l37 = rDis(x3, x7, y3, y7, z3, z7);  l48 = rDis(x4, x8, y4, y8, z4, z8);
	t123 = sTr(l12, l13, l23);         t234 = sTr(l23, l24, l34);
	t567 = sTr(l56, l57, l67);         t678 = sTr(l67, l68, l78);
	sT1 = t123 + t234;                sT2 = t567 + t678;
	hM = (l15 + l26 + l37 + l48) / 4.;     Vijk = hM * (sT1 + sT2) / 2.;
	SM[iM][jM][kM] = sT1;           // cout<<SM[iM][jM][kM]<<endl;
	return Vijk;
}//------------------------------------



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/InputOK3.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "InputOK3.h"
//
//  Preparation for the OK3 and for Lagrange code. The beam parameter, the reactor chamber radius,
//  the beam radius of rotation are specified here.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// InputOK3.h      
// by Ogoyski and Kawata (20.11.2011)
//---------------------------------


#ifndef INCLUDED_InputOK3_h_
#define INCLUDED_InputOK3_h_

//-- Projectile {        1=Pb,  2=U   , 3=Cs  ,   4=C ,   5=p } ---------------------------------------------------------------------
//-- Target     {0=hole, 1=Pb,  2=Al  , 3=Foam ,  4=DT ,  5=H2O , 6=bone , 7=musc,8=brain,9=tumor } ---------------------------------
double aZb [6] ={0., 82.     ,     92.,     55.,     6.,   1.   }; // Projectile atomic number 
double aAb [6] ={0., 207.21  ,  238.03,   132.9, 12.011,   1.007}; // Projectile atomic mass in amu
double aZt0[10]={0., 0.      ,      0.,      0.,     0.,   0.5  ,  0.    ,     0.,     0.,     0.}; // Tardet ionization at 0 eV 
double aZtm[10]={0., 82.     ,     13.,     13.,     1.,   3.   ,  2.    ,     1.,     2.,     3.}; // Maximal tardet ionization 
double aAt [10]={0., 207.21  ,   26.98,   26.98,    2.5, 18.0153, 40.078 ,    13.,    14.,    15.}; // Tardet atomic mass[amu]
double aUi [10]={0., 1.22e-16, 2.6e-17, 2.6e-17, 3.e-18, 1.2e-17, 3.1e-17, 6.e-18, 8.e-18, 9.e-18}; // Target ionization pot.[J] 
double aro [10]={0., 11.32e3 , 2.698e3,     27., 0.19e3,   997.1,   1900.,  1017.,  1025.,  1050.}; // ro target in kg.m-3 !!!
             //hole,    Pb   ,    Al  ,  faom  ,   DT  ,   H2O  ,  bone  ,  muscl, brain , tumor,   // H2O aUi=75eV=1.2e-17J
//-- Shell Correction coefficients for targets ---------------------------------------------------------------------------
double SC[10][5] = { 0.   , 0.   ,  0.    , 0.     ,  0.       ,   // hole
	                -19.48, 6.857, -0.8678, 0.04747, -0.0009548,   // Pb 
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Al
	                -6.061, 2.46 , -0.3535, 0.02173, -0.0004871,   // Foam
	                -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H 				   
                    -5.052, 2.049, -0.3044, 0.01966, -0.0004659,   // H2O
                    -7.653, 2.995, -0.4187, 0.02516, -0.0005529,   // bones (Ca)
                    -4.884, 2.048, -0.31  , 0.02   , -0.0004848,   // muscl (1C-3H)
                    -4.968, 2.048, -0.307 , 0.02   , -0.0004753,   // brain (CH-H2O)
                    -4.996, 2.049, -0.3063, 0.01977, -0.0004722};  // tumor (CH-2H2O)

const double Rch  = 5000.;          // Reactor chamber radius[mm]
const double Ren  = 35.;            // Beam radius in the chamber entrance[mm]
const int    nB   = 20;              // Bunch subdivision number
const double rRot = 0.9;             // Beam radius of rotation[mm]
const double rRotA= 0.9;		  //Beam radius of rotation[mm]
const double rRotB= 0.9;		  //Beam radius of rotation[mm]
const double aRot = 360./nB;         // Beam angle step of rotation on Alpha plane
  int Vmb=20;

//--- Bunch Subdivision, Particle number in each bunch ----------****************************************

double nBunch = 1.e10;

//---------------------------------------------------------------****************************************

 const double lBunch = 83.7;   // Bunch length[mm]
 
//--- Maxwell Disrtibution, Particle number coefficients and Energy[MeV] ------- 
//---------- HIB temperature ------------

//  double MxwN1[5]  = { .05, .231,   .4, .257,  .062};  
//  double MxwE1[5]  = {5140, 6246, 7461, 8783, 10210}; // Pb Eb=8000MeV;Tb=100MeV

  double MxwN1[10] = {.013, .037, .084, .147, .197, .203,  .16, .097, .045,  .016};  
  double MxwE1[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 100MeV

  double MxwN3[10] = {.053, .077, .102, .123, .135, .137, .126, .107, .082,  .058};  
  double MxwE3[10] = {4880, 5406, 5960, 6540, 7147, 7781, 8442, 9130, 9845, 10590};   // 300MeV

/*  double MxwN1[20] = {.004, .008, .014, .023, .035, .049, .066, .081, .094,  .102,
                    .104, .099, .088, .073, .056, .041, .028, .018, .01 ,  .006  }; 
  double MxwE1[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 100MeV
  double MxwN3[20] = {.024, .029, .035, .042, .048, .054, .059, .064, .067,  .069,
                    .069, .068, .065, .061, .056, .05 , .044, .038, .032,  .026  }; 
  double MxwE3[20] = {4753, 5009, 5272, 5542, 5819, 6102, 6392, 6689,  6993,  7303,
                    7620, 7944, 8274, 8612, 8956, 9306, 9664, 10030, 10400, 10780}; // 300MeV
*/
 

  double R0 =0.;
  double R5 =1.e10;
  double Ralp;      // Alpha plane distance[mm]
  double Ralp0=0.;

  double stS;
  double Rfn;
  double OK3stR = 5.;


#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/Insulation.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Insulation.cpp"
//
// Insulation_alpha(): This function calculates the degree of preheating to the DT layer and outputs the result.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void Insulation_alpha() {
	
	int k, j, i, Nn;
	double Insulation_sum, Insulation, alpha_Insulation;


	Insulation = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation = Insulation_sum / (double(Nn));

	alpha_Insulation = Insulation / Insulation_init;


	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	/* Data output */
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, alpha_Insulation);
	fclose(Insulation_file);

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/Lagrange_set.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lagrange_set.cpp"
//
// set3D(): a procedure to precompute for spatial differentiation in the Lagrange code.
//
// set3D_cotc(): a procedure to precompute for heat transport in the Lagrange code.
//
// crossPro(double a1, double a2, double b1, double b2): a calculation the cross product.         
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include<stdio.h>
#include<math.h>
#include<stdlib.h>

double crossPro(double, double, double, double);

void set3D(void)
{
	int i, j, k;
	
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				dxi[k][j][i] = xnew[k][j][i + 1] - xnew[k][j][i];
				dyi[k][j][i] = ynew[k][j][i + 1] - ynew[k][j][i];
				dzi[k][j][i] = znew[k][j][i + 1] - znew[k][j][i];

				if (dxi[k][j][i] == 0.&& dyi[k][j][i] == 0.&& dzi[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxi:%e dyi:%e dzi:%e\n", k, j, i, dxi[k][j][i], dyi[k][j][i], dzi[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				dxj[k][j][i] = xnew[k][j + 1][i] - xnew[k][j][i];
				dyj[k][j][i] = ynew[k][j + 1][i] - ynew[k][j][i];
				dzj[k][j][i] = znew[k][j + 1][i] - znew[k][j][i];

				if (dxj[k][j][i] == 0.&& dyj[k][j][i] == 0.&& dzj[k][j][i] == 0.) {
					printf("[%d][%d][%d] dxj:%e dyj:%e dzj:%e\n", k, j, i, dxj[k][j][i], dyj[k][j][i], dzj[k][j][i]);
					exit(5);
				}

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im; i++) {

				dxk[k][j][i] = xnew[k2][j][i] - xnew[k][j][i];
				dyk[k][j][i] = ynew[k2][j][i] - ynew[k][j][i];
				dzk[k][j][i] = znew[k2][j][i] - znew[k][j][i];


				if (dxk[k][j][i] == 0.&& dyk[k][j][i] == 0.&& dzk[k][j][i] == 0. && j != 2 && j != jm - 1) {
					printf("[%d][%d][%d] dxk:%e dyk:%e dzk:%e\n", k, j, i, dxk[k][j][i], dyk[k][j][i], dzk[k][j][i]);
					exit(5);
				}

			}
		}
	}

	//set BC(i derection)
#pragma omp parallel for private(j)
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {

			dxi[k][j][1] = dxi[k][j][2];
			dyi[k][j][1] = dyi[k][j][2];
			dzi[k][j][1] = dzi[k][j][2];
			dxi[k][j][im - 1] = dxi[k][j][im - 2];
			dyi[k][j][im - 1] = dyi[k][j][im - 2];
			dzi[k][j][im - 1] = dzi[k][j][im - 2];

			dxj[k][j][1] = dxj[k][j][2];
			dyj[k][j][1] = dyj[k][j][2];
			dzj[k][j][1] = dzj[k][j][2];
			dxj[k][j][im] = dxj[k][j][im - 1];
			dyj[k][j][im] = dyj[k][j][im - 1];
			dzj[k][j][im] = dzj[k][j][im - 1];

			dxk[k][j][1] = dxk[k][j][2];
			dyk[k][j][1] = dyk[k][j][2];
			dzk[k][j][1] = dzk[k][j][2];
			dxk[k][j][im] = dxk[k][j][im - 1];
			dyk[k][j][im] = dyk[k][j][im - 1];
			dzk[k][j][im] = dzk[k][j][im - 1];

		}
	}


#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				
				Dix[k][j][i] = 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]) - 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]);
				Diy[k][j][i] = 0.25*(dzj[k][j][i] + dzj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]) - 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dzk[k][j + 1][i] + dzk[k][j][i]);
				Diz[k][j][i] = 0.25*(dxj[k][j][i] + dxj[k2][j][i])*(dyk[k][j + 1][i] + dyk[k][j][i]) - 0.25*(dyj[k][j][i] + dyj[k2][j][i])*(dxk[k][j + 1][i] + dxk[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				Djx[k][j][i] = 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]) - 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]);
				Djy[k][j][i] = 0.25*(dzk[k][j][i + 1] + dzk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]) - 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dzi[k2][j][i] + dzi[k][j][i]);
				Djz[k][j][i] = 0.25*(dxk[k][j][i + 1] + dxk[k][j][i])*(dyi[k2][j][i] + dyi[k][j][i]) - 0.25*(dyk[k][j][i + 1] + dyk[k][j][i])*(dxi[k2][j][i] + dxi[k][j][i]);

			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Dkx[k][j][i] = 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]) - 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]);
				Dky[k][j][i] = 0.25*(dzi[k][j + 1][i] + dzi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]) - 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dzj[k][j][i + 1] + dzj[k][j][i]);
				Dkz[k][j][i] = 0.25*(dxi[k][j + 1][i] + dxi[k][j][i])*(dyj[k][j][i + 1] + dyj[k][j][i]) - 0.25*(dyi[k][j + 1][i] + dyi[k][j][i])*(dxj[k][j][i + 1] + dxj[k][j][i]);

			}
		}
	}

	
	
	// i direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {

				x_ivnow[k][j][i] = x_ivnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i];

				x_ivnew[k][j][i] = 0.25*(crossPro(dyj[k][j][i], dzj[k][j][i], dyk[k][j][i], dzk[k][j][i]) + crossPro(dyk[k][j + 1][i], dzk[k][j + 1][i], -1.*dyj[k][j][i], -1.*dzj[k][j][i]) +
					crossPro(-1.*dyj[k2][j][i], -1.*dzj[k2][j][i], -1.*dyk[k][j + 1][i], -1.*dzk[k][j + 1][i]) + crossPro(-1.*dyk[k][j][i], -1.*dzk[k][j][i], dyj[k2][j][i], dzj[k2][j][i]));
				y_ivnew[k][j][i] = 0.25*(crossPro(dzj[k][j][i], dxj[k][j][i], dzk[k][j][i], dxk[k][j][i]) + crossPro(dzk[k][j + 1][i], dxk[k][j + 1][i], -1.*dzj[k][j][i], -1.*dxj[k][j][i]) +
					crossPro(-1.*dzj[k2][j][i], -1.*dxj[k2][j][i], -1.*dzk[k][j + 1][i], -1.*dxk[k][j + 1][i]) + crossPro(-1.*dzk[k][j][i], -1.*dxk[k][j][i], dzj[k2][j][i], dxj[k2][j][i]));
				z_ivnew[k][j][i] = 0.25*(crossPro(dxj[k][j][i], dyj[k][j][i], dxk[k][j][i], dyk[k][j][i]) + crossPro(dxk[k][j + 1][i], dyk[k][j + 1][i], -1.*dxj[k][j][i], -1.*dyj[k][j][i]) +
					crossPro(-1.*dxj[k2][j][i], -1.*dyj[k2][j][i], -1.*dxk[k][j + 1][i], -1.*dyk[k][j + 1][i]) + crossPro(-1.*dxk[k][j][i], -1.*dyk[k][j][i], dxj[k2][j][i], dyj[k2][j][i]));

			}
		}
	}

	// j direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_jvnow[k][j][i] = x_jvnew[k][j][i];
				y_jvnow[k][j][i] = y_jvnew[k][j][i];
				z_jvnow[k][j][i] = z_jvnew[k][j][i];

				x_jvnew[k][j][i] = 0.25*(crossPro(dyk[k][j][i], dzk[k][j][i], dyi[k][j][i], dzi[k][j][i]) + crossPro(-1.*(dyi[k][j][i]), -1.*(dzi[k][j][i]), dyk[k][j][i + 1], dzk[k][j][i + 1]) +
					crossPro(-1.*(dyk[k][j][i + 1]), -1.*(dzk[k][j][i + 1]), -1.*(dyi[k2][j][i]), -1.*(dzi[k2][j][i])) + crossPro(dyi[k2][j][i], dzi[k2][j][i], -1.*(dyk[k][j][i]), -1.*(dzk[k][j][i])));
				y_jvnew[k][j][i] = 0.25*(crossPro(dzk[k][j][i], dxk[k][j][i], dzi[k][j][i], dxi[k][j][i]) + crossPro(-1.*(dzi[k][j][i]), -1.*(dxi[k][j][i]), dzk[k][j][i + 1], dxk[k][j][i + 1]) +
					crossPro(-1.*(dzk[k][j][i + 1]), -1.*(dxk[k][j][i + 1]), -1.*(dzi[k2][j][i]), -1.*(dxi[k2][j][i])) + crossPro(dzi[k2][j][i], dxi[k2][j][i], -1.*(dzk[k][j][i]), -1.*(dxk[k][j][i])));
				z_jvnew[k][j][i] = 0.25*(crossPro(dxk[k][j][i], dyk[k][j][i], dxi[k][j][i], dyi[k][j][i]) + crossPro(-1.*(dxi[k][j][i]), -1.*(dyi[k][j][i]), dxk[k][j][i + 1], dyk[k][j][i + 1]) +
					crossPro(-1.*(dxk[k][j][i + 1]), -1.*(dyk[k][j][i + 1]), -1.*(dxi[k2][j][i]), -1.*(dyi[k2][j][i])) + crossPro(dxi[k2][j][i], dyi[k2][j][i], -1.*(dxk[k][j][i]), -1.*(dyk[k][j][i])));

			}
		}
	}

	// k direction normal vector 
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_kvnow[k][j][i] = z_kvnew[k][j][i];
				
				x_kvnew[k][j][i] = 0.25*(crossPro(dyi[k][j][i], dzi[k][j][i], dyj[k][j][i], dzj[k][j][i]) + crossPro(dyj[k][j][i + 1], dzj[k][j][i + 1], -1.*dyi[k][j][i], -1.*dzi[k][j][i]) +
					crossPro(-1.*dyi[k][j + 1][i], -1.*dzi[k][j + 1][i], -1.*dyj[k][j][i + 1], -1.*dzj[k][j][i + 1]) + crossPro(-1.*dyj[k][j][i], -1.*dzj[k][j][i], dyi[k][j + 1][i], dzi[k][j + 1][i]));
				y_kvnew[k][j][i] = 0.25*(crossPro(dzi[k][j][i], dxi[k][j][i], dzj[k][j][i], dxj[k][j][i]) + crossPro(dzj[k][j][i + 1], dxj[k][j][i + 1], -1.*dzi[k][j][i], -1.*dxi[k][j][i]) +
					crossPro(-1.*dzi[k][j + 1][i], -1.*dxi[k][j + 1][i], -1.*dzj[k][j][i + 1], -1.*dxj[k][j][i + 1]) + crossPro(-1.*dzj[k][j][i], -1.*dxj[k][j][i], dzi[k][j + 1][i], dxi[k][j + 1][i]));
				z_kvnew[k][j][i] = 0.25*(crossPro(dxi[k][j][i], dyi[k][j][i], dxj[k][j][i], dyj[k][j][i]) + crossPro(dxj[k][j][i + 1], dyj[k][j][i + 1], -1.*dxi[k][j][i], -1.*dyi[k][j][i]) +
					crossPro(-1.*dxi[k][j + 1][i], -1.*dyi[k][j + 1][i], -1.*dxj[k][j][i + 1], -1.*dyj[k][j][i + 1]) + crossPro(-1.*dxj[k][j][i], -1.*dyj[k][j][i], dxi[k][j + 1][i], dyi[k][j + 1][i]));

			}
		}
	}

	//Center point
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im - 1; i++) {

				Centerx[k][j][i] = (xnew[k][j][i] + xnew[k][j][i + 1] + xnew[k][j + 1][i + 1] + xnew[k][j + 1][i] + xnew[k2][j][i] + xnew[k2][j][i + 1] + xnew[k2][j + 1][i + 1] + xnew[k2][j + 1][i]) / 8.;
				Centery[k][j][i] = (ynew[k][j][i] + ynew[k][j][i + 1] + ynew[k][j + 1][i + 1] + ynew[k][j + 1][i] + ynew[k2][j][i] + ynew[k2][j][i + 1] + ynew[k2][j + 1][i + 1] + ynew[k2][j + 1][i]) / 8.;
				Centerz[k][j][i] = (znew[k][j][i] + znew[k][j][i + 1] + znew[k][j + 1][i + 1] + znew[k][j + 1][i] + znew[k2][j][i] + znew[k2][j][i + 1] + znew[k2][j + 1][i + 1] + znew[k2][j + 1][i]) / 8.;

			}
		}
	}


}


void set3D_cotc(void)
{
	int i, j, k;	
	double Si, Sj, Sk, Di, Dj, Dk;

#pragma omp parallel for private(i,j,Si,Di)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i <= im; i++) {
				Si = sqrt(x_ivnew[k][j][i] * x_ivnew[k][j][i] + y_ivnew[k][j][i] * y_ivnew[k][j][i] + z_ivnew[k][j][i] * z_ivnew[k][j][i]);
				Di = sqrt(Dix[k][j][i] * Dix[k][j][i] + Diy[k][j][i] * Diy[k][j][i] + Diz[k][j][i] * Diz[k][j][i]);
				DSi[k][j][i] = Si * Di*Dthalf / (Jnew[k][j][i] + Jnew[k][j][i - 1]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sj,Dj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 1; i < im; i++) {
				Sj = sqrt(x_jvnew[k][j][i] * x_jvnew[k][j][i] + y_jvnew[k][j][i] * y_jvnew[k][j][i] + z_jvnew[k][j][i] * z_jvnew[k][j][i]);
				Dj = sqrt(Djx[k][j][i] * Djx[k][j][i] + Djy[k][j][i] * Djy[k][j][i] + Djz[k][j][i] * Djz[k][j][i]);
				DSj[k][j][i] = Sj * Dj*Dthalf / (Jnew[k][j][i] + Jnew[k][j - 1][i]);
			}
		}
	}
#pragma omp parallel for private(i,j,Sk,Dk)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = 1; i < im; i++) {
				Sk = sqrt(x_kvnew[k][j][i] * x_kvnew[k][j][i] + y_kvnew[k][j][i] * y_kvnew[k][j][i] + z_kvnew[k][j][i] * z_kvnew[k][j][i]);
				Dk = sqrt(Dkx[k][j][i] * Dkx[k][j][i] + Dky[k][j][i] * Dky[k][j][i] + Dkz[k][j][i] * Dkz[k][j][i]);
				DSk[k][j][i] = Sk * Dk*Dthalf / (Jnew[k][j][i] + Jnew[k1][j][i]);
			}
		}
	}	
	
}

double crossPro(double a1, double a2, double b1, double b2)
{
	return a1 * b2 - a2 * b1;
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/Legendre.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Legendre.cpp"
//
// fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]):
//    The function of the FFT any mesh version.
// Gaussw(double x1, double x2, int nn, double x[], double w[]):
//    The function of the Gauss-Legendre weighting function and null point.
// Legendre_mode(int l, int m, double xx): 
//    The function of the analyzes.
// spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]):
//    The function of the function to compensate for splines.
// splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y):
//    The function of the function that represents spline compensation.
// test(double pth[], double pphi[]): The main function of the analyzes.
// Legendre(int n): The function of input the physical quantity to the analyzes function.
// outputLeg(int n): This function outputs the result of the mode analysis.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


double dth, dp, hdth, hdphi;
double r[im + 1];
double Theta_mode[jm + 1];
double Phi_mode[km + 1];
double Er[jm + 1][km + 1], Ei[jm + 1][km + 1];
double Ex[jm + 1], Ew[jm + 1];
double sr[jm + 1][km + 1], si[jm + 1][km + 1];
double sAr[modenmax + 1][modemmax + 1];




// FFT any mesh version //
void fft(int nn, double theta, double ar[], double ai[], double tempr[], double tempi[]) {

	int radix, n_radix, jj, mm, r;
	double xr, xi, wr, wi;

	if (nn <= 1)return;

	for (radix = 2; radix*radix <= nn; radix++) {
		if (nn%radix == 0)break;
	}

	if (nn%radix != 0)radix = nn;

	n_radix = nn / radix;

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			xr = ar[jj];
			xi = ai[jj];
			for (r = n_radix; r<nn; r += n_radix) {
				wr = cos(theta*mm*r);
				wi = sin(theta*mm*r);
				xr += wr * ar[r + jj] - wi * ai[r + jj];
				xi += wr * ai[r + jj] + wi * ar[r + jj];
			}
			wr = cos(theta*mm*jj);
			wi = sin(theta*mm*jj);
			tempr[mm*n_radix + jj] = xr * wr - xi * wi;
			tempi[mm*n_radix + jj] = xi * wr + xr * wi;
		}
	}

	for (r = 0; r<nn; r += n_radix) {
		fft(n_radix, theta*radix, &tempr[r], &tempi[r], ar, ai);
	}

	for (jj = 0; jj<n_radix; jj++) {
		for (mm = 0; mm<radix; mm++) {
			ar[radix*jj + mm] = tempr[n_radix*mm + jj];
			ai[radix*jj + mm] = tempi[n_radix*mm + jj];
		}
	}
}

// Gauss-Legendre weighting function and null point //
void Gaussw(double x1, double x2, int nn, double x[], double w[]) {
	int ii, jj, mm;
	double z1, z, xm, xl, pp, p3, p2, p1;
	double EPS = 1.e-8;
	mm = (nn + 1) / 2;
	xm = 0.5*(x2 + x1);
	xl = 0.5*(x2 - x1);
	for (ii = 1; ii <= mm; ii++) {
		z = cos(pi*((double)ii - 0.25) / ((double)nn + 0.5));
		do {
			p1 = 1.;
			p2 = 0.;
			for (jj = 1; jj <= nn; jj++) {
				p3 = p2;
				p2 = p1;
				p1 = ((2.*(double)jj - 1.)*z*p2 - ((double)jj - 1.)*p3) / (double)jj;
			}
			pp = (double)nn*(z*p1 - p2) / (z*z - 1.);
			z1 = z;
			z = z1 - p1 / pp;
		} while (fabs(z - z1)>EPS);
		x[ii] = xm - xl * z;
		x[nn + 1 - ii] = xm + xl * z;
		w[ii] = 2.*xl / ((1. - z * z)*pp*pp);
		w[nn + 1 - ii] = w[ii];
	}
}

// Legendre function normalization = 2 //
double Legendre_mode(int l, int m, double xx) {
	double fact, pl1, pmm, pmmp1, somx2;
	double pmmm, pmmmp1;
	double mm, mm1;
	int ll, l1;
	mm = 1.;
	mm1 = 0.;
	pmm = 1.;
	pmmm = 1.;
	if (m>0) {
		somx2 = sqrt((1. - xx)*(1. + xx));
		fact = 1.;
		for (ll = 1; ll <= m; ll++) {
			pmm *= -fact * somx2;
			fact += 2.;
			mm *= 2.*(double)ll*(2.*(double)ll - 1.);
		}
		pmmm = pmm * sqrt((2.*(double)m + 1.) / mm);
	}
	if (l == m) {
		//pmmm=pmm*sqrt((2.*(double)m+1.)/mm);
		return pmmm;
	}
	else {
		//m+=1; 
		//    printf("%e\n",mm);
		pmmp1 = xx * sqrt(2.*(double)m + 3.)*pmmm;//sqrt((2.*(double)m-1.));
												  //pmmp1=xx*(2.*(double)m+1.)*pmmm;//sqrt(mm/(2.*(double)m+3.))*pmmm;
		if (l == (m + 1)) {
			return pmmp1;
		}
		else {
			for (l1 = m + 2; l1 <= l; l1++) {
				pl1 = sqrt((2.*(double)l1 - 1.)*(2.*(double)l1 + 1.) / (((double)l1 + (double)m)*((double)l1 - (double)m)))*(xx*pmmp1 - sqrt(((double)l1 - 1. + (double)m)*((double)l1 - 1. - (double)m) / ((2.*(double)l1 - 3.)*(2.*(double)l1 - 1.)))*pmmm);
				pmmm = pmmp1;
				pmmp1 = pl1;
			}
			return pl1;
		}
	}
}

void spline(double x[], double yy[], int lmax, double yp1, double ypn, double y2[]) {

	int l, n;
	double p, qn, sig, un;
	double uu[lmax + 1];
	//  printf("too\n"); 

	if (yp1>0.99e30) {
		y2[0] = uu[0] = 0.0;
	}
	else {
		y2[0] = -0.5;
		uu[0] = (3. / (x[1] - x[0]))*((yy[1] - yy[0]) / (x[1] - x[0]) - yp1);
	}

	for (l = 1; l <= lmax - 1; l++) {
		sig = (x[l] - x[l - 1]) / (x[l + 1] - x[l - 1]);
		p = sig * y2[l - 1] + 2.;
		y2[l] = (sig - 1.) / p;
		uu[l] = (yy[l + 1] - yy[l]) / (x[l + 1] - x[l]) - (yy[l] - yy[l - 1]) / (x[l] - x[l - 1]);
		uu[l] = (6.*uu[l] / (x[l + 1] - x[l - 1]) - sig * uu[l - 1]) / p;
	}
	if (ypn>0.99e30) {
		qn = un = 0.;
	}
	else {
		qn = 0.0;
		un = (3. / (x[lmax] - x[lmax - 1]))*(ypn - (yy[lmax] - yy[lmax - 1]) / (x[lmax] - x[lmax - 1]));
	}
	for (n = lmax - 1; n >= 1; n--) {
		y2[n] = y2[n] * y2[n + 1] + uu[n];
	}

}

void splint(double xa[], double ya[], double y2a[], int lmax, double x, double *y) {
	int klo, khi, l;
	double h, b, a;

	klo = 0;
	khi = lmax;

	while ((khi - klo)>1) {
		l = (khi + klo) >> 1;
		if (xa[l]>x) {
			khi = l;
		}
		else {
			klo = l;
		}
	}
	//printf("%e\t%e\n",xa[khi],xa[klo]); 
	h = xa[khi] - xa[klo];
	a = (xa[khi] - x) / h;
	b = (x - xa[klo]) / h;

	*y = a * ya[klo] + b * ya[khi] + ((a*a*a - a)*y2a[klo] + (b*b*b - b)*y2a[khi])*(h*h) / 6.;
}

void test(double pth[], double pphi[]) {
	int m, n;
	double nptheta;
	double theta1, sumsr, sumsi, xx;
	double FTr[2 * km], FTi[2 * km];
	double Temr[2 * km], Temi[2 * km];
	double Gr[jm + 2][km], Gi[jm + 2][km];
	double Gr1[jm + 2], Gi1[jm + 2];
	double Gr2[jm + 2], Gi2[jm + 2];
	double aa, bb;
	double ppth[jm + 2];
	double Grm[jm + 1][km], Gim[jm + 1][km];
	double dthd, dth1, dth2;

	double sA[jm + 1][km], sD[jm + 1][km];
	theta1 = 2.*pi / (double)(km);
	for (n = 0; n<modenmax; n++) {
		for (m = 0; m<modemmax; m++) {
			sAr[n][m] = 0.;
		}
	}

	for (j = 0; j<ThetaM; j++) {
		for (k = 0; k<2 * PhiM; k++) {
			if (k<PhiM) {
				FTr[k] = Er[j][k];
				FTi[k] = Ei[j][k];
			}
			else {
				FTr[k] = 0.;
				FTi[k] = 0.;
			}
			Temr[k] = 1.;
			Temi[k] = 0.;
		}
		fft(2 * PhiM, theta1, FTr, FTi, Temr, Temi);
		for (k = 0; k<PhiM; k++) {
			Gr[j][k] = FTr[k] / (double)(PhiM);
			Gi[j][k] = FTi[k] / (double)(PhiM);
		}
		Gr2[j] = 0.;
		Gi2[j] = 0.;
	}
	dthd = dth * 180. / pi;

	Gaussw(-1., 1., ThetaM, Ex, Ew);

	for (k = 0; k<PhiM; k++) {
		for (j = 0; j<ThetaM; j++) {
			Gr1[j] = Gr[j][k];
			Gi1[j] = Gi[j][k];
		}
		for (m = 1; m <= ThetaM; m++) {
			nptheta = acos(Ex[m]);
			spline(pth, Gr1, ThetaM, 1.e30, 1.e30, Gr2);
			splint(pth, Gr1, Gr2, ThetaM, nptheta, &aa);
			Grm[m][k] = aa;
			spline(pth, Gi1, ThetaM, 1.e30, 1.e30, Gi2);
			splint(pth, Gi1, Gi2, ThetaM, nptheta, &bb);
			Gim[m][k] = bb;
		}
	}
	sumsr = 0.;
	sumsi = 0.;

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (n >= m) {
				for (j = 1; j <= ThetaM; j++) {
					xx = Ex[j];
					if (Grm[j][m] != 0.) {
						sumsr += Ew[j] * Grm[j][m] * Legendre_mode(n, m, xx);
					}
					if (Gim[j][m] != 0.) {
						sumsi += Ew[j] * Gim[j][m] * Legendre_mode(n, m, xx);
					}
				}
				sr[n][m] = 0.5*sumsr;
				si[n][m] = 0.5*sumsi;
				sumsr = 0.;
				sumsi = 0.;
			}
			else {
				sr[n][m] = 0.;
				si[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			sA[n][m] = sqrt(sr[n][m] * sr[n][m] + si[n][m] * si[n][m]);
			if (sA[n][m]>1.e-6) {
				sumsr += sA[n][m];
			}
			else {
				sA[n][m] = 0.;
			}
		}
	}

	for (n = 0; n<10; n++) {
		for (m = 0; m<10; m++) {
			if (sA[n][m]>1.e-6) {
				sAr[n][m] = sA[n][m] / sumsr;
			}
			else {
				sAr[n][m] = 0.;
			}
		}
	}

}

void Legendre(int n) {

	Legk1 = 2; Legk2 = kbc1 - 1;


	int k, j, i, moden, modem;

	// Ti //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += Tinew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_Ti[moden][modem] = sAr[moden][modem];
		}
	}

	// rho //
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			Er[j][k] = 0.;
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = Legk1; i <= Legk2; i++) {
				Ei[j - 2][k - 1] += rhonew[k][j][i];
			}
			Theta_mode[j - 2] = theta[90][j][50];
		}
		Phi_mode[k - 1] = phi[k][45][50];
	}
	test(Theta_mode, Phi_mode);

	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			MODE_rho[moden][modem] = sAr[moden][modem];
		}
	}

	outputLeg(n);
}
void outputLeg(int n)
{
	int modem, moden;
	FILE*Leg_file;
	sprintf(BufMode, "../output/Mode_n_%08d_t_%e.dat", n, t);
	Leg_file = fopen(BufMode, "w");
	/* Data output */
	for (moden = 0; moden <= modenmax; moden++) {
		for (modem = 0; modem <= modemmax; modem++) {
			fprintf(Leg_file, "%d\t%e\t%d\t%d\t%e\t%e\n", n, t, moden, modem, MODE_Ti[moden][modem], MODE_rho[moden][modem]);
		}
	}

	fclose(Leg_file);
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/Lr_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "Lr_LC.cpp"
//
// Lr_LC(): Calculate the Rossland meam free path.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void Lr_3D() {

	int i, j, k;
	double R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II;

#pragma omp parallel for private(i,j,R_Lc, Z_Lc, M_Lc, T0_Lc, TF_Lc, c_Lc, Tf_Lc, A_Lc, B_Lc, Q1_Lc, Q_Lc, x_Lc, aveMLc, Nn, II)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				CVnew[k][j][i] = 16.*sigma / (rhonew[k][j][i] * C / u0);
				Tnew[k][j][i] = Trnew[k][j][i] / kb;
				Nn = rhonew[k][j][i] / at_mass[k][j][i];

				/*------------Rosseland mean free path <= vaccume-------------------*/

				/*------------Rosseland mean free path <= DT------------------------*/
				if (atomicnum[k][j][i] == 1) {
					Rmfp[k][j][i] = 400.*pow(Trnew[k][j][i] * T0 / kb* 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[k][j][i] * rho0*1.e-3, 2.);
					//Lr_DT[l][k] = 400.*pow(Tinew[l][k] * T0 / kb * 8.61734e-5*1.e-3, 7. / 2.) / pow(rhonew[l][k] * rho0*1.e-3, 2.);
					Z_Lc = 1.;
					//M_Lc = 1.008;
					M_Lc = 2.515;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;

					//II = 9.99e-8*aveMLc*aveMLc / (1.38e-16*Trnew[k][j][i] * T0 / kb);
					//Rmfp[k][j][i] = 0.9e7*pow(Trnew[k][j][i] * T0, 2.) / (Nn* N0*1.e-6*pow(aveMLc, 2.))*exp(II);

					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*charge[k][j][i] * pow((charge[k][j][i] + 1), 2.));			//Rosseland mean free path [cm]
					//Rmfp[k][j][i] = Lr_DT[k][j][i];
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 13) {
					Z_Lc = 13.;
					M_Lc = 26.981;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}
				/*-----------Rosseland mean free path <= Al,Ar,Pb-------------------*/
				if (atomicnum[k][j][i] == 82) {
					Z_Lc = 82.;
					M_Lc = 207.2;
					R_Lc = rhonew[k][j][i] * rho0*1.e-3 / (Z_Lc * M_Lc);
					T0_Lc = (Tenew[k][j][i] * T0 / kb)*8.61734e-5 / pow(Z_Lc, 4. / 3.);
					TF_Lc = T0_Lc / (1. + T0_Lc);
					c_Lc = c1_Lr * TF_Lc + c2_Lr;
					A_Lc = a1_Lr * pow(T0_Lc, a2_Lr) + a3_Lr * pow(T0_Lc, a4_Lr);
					B_Lc = -exp(b0_Lr + b1_Lr * TF_Lc + b2_Lr * pow(TF_Lc, 7.));
					Q1_Lc = A_Lc * pow(R_Lc, B_Lc);
					Q_Lc = pow((pow(R_Lc, c_Lc) + pow(Q1_Lc, c_Lc)), 1. / c_Lc);
					x_Lc = alpha_Lr * pow(Q_Lc, beta_Lr);
					aveMLc = (Z_Lc * x_Lc / (1 + x_Lc + sqrt(1 + 2 * x_Lc))) + 1.e-9;
					Rmfp[k][j][i] = 4.4e22*pow(Trnew[k][j][i] * T0 / kb, 7. / 2.) / (pow(Nn * N0*1.e-6, 2.)*aveMLc * pow((aveMLc + 1), 2.));			//Rosseland mean free path [cm]
				}

				if (isnan(Rmfp[k][j][i]) || isinf(Rmfp[k][j][i])) {
					printf("Rmfp => error\n");
				}

				/*----------------------------------------------------------------------------*/

				Rmfp[k][j][i] = Rmfp[k][j][i] * 10.;		//[cm]->[mm]

				kappa[k][j][i] = (16. / 3.)*sigma*Rmfp[k][j][i];

				if (isnan(kappa[k][j][i]) || isinf(kappa[k][j][i])) {
					printf("kappa error J i:%d j:%d k:%d\n", i, j, k);
				}

			}
		}
	}	

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/MS.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
//
// "MS.cpp"                                                                       
//                                                                                       
// matrix(int kin, int N): a procedure to solve matrix by the Gauss elimination method.
//
// matrix_cotc(int kin, int N): a procedure to solve matrix by the Gauss elimination method in cotc3D_e and cotc3D_r.
// This function is optimized for cotc3D_e and cotc3D_r.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////


void matrix(int kin, int N) {
	int k, i;
	double akk, aik, ax;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		for (int i = k + 1; i < N; ++i) {
			aik = MatA[kin][i][k];
			for (int j = k; j < N + 1; ++j) {
				MatA[kin][i][j] = MatA[kin][i][j] - aik * (MatA[kin][k][j] / akk);
			}
		}
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	for (i = N - 2; i >= 0; --i) {
		ax = 0.0;
		for (int j = i + 1; j < N; ++j) {
			ax += MatA[kin][i][j] * MatA[kin][j][N];
		}
		MatA[kin][i][N] = (MatA[kin][i][N] - ax) / MatA[kin][i][i];
	}
}
	

void matrix_cotc(int kin, int N) {

	int k;
	double akk, ak1, akm;

	// �O�i����(forward elimination)
	for (k = 0; k < N - 1; ++k) {
		akk = MatA[kin][k][k];
		MatA[kin][k][k] = MatA[kin][k][k] / akk;
		MatA[kin][k][k + 1] = MatA[kin][k][k + 1] / akk;		
		MatA[kin][k][N] = MatA[kin][k][N] / akk;
		
		//MatA[k+1]
		ak1 = MatA[kin][k + 1][k];
		MatA[kin][k + 1][k] = MatA[kin][k + 1][k] - ak1 * MatA[kin][k][k];
		MatA[kin][k + 1][k + 1] = MatA[kin][k + 1][k + 1] - ak1 * MatA[kin][k][k + 1];		
		MatA[kin][k + 1][N] = MatA[kin][k + 1][N] - ak1 * MatA[kin][k][N];

		if (k != N - 2) {

			MatA[kin][k][N - 1] = MatA[kin][k][N - 1] / akk;
			MatA[kin][k + 1][N - 1] = MatA[kin][k + 1][N - 1] - ak1 * MatA[kin][k][N - 1];

			//MatA[N-1]
			akm = MatA[kin][N - 1][k];
			MatA[kin][N - 1][k] = MatA[kin][N - 1][k] - akm * MatA[kin][k][k];
			MatA[kin][N - 1][k + 1] = MatA[kin][N - 1][k + 1] - akm * MatA[kin][k][k + 1];
			MatA[kin][N - 1][N - 1] = MatA[kin][N - 1][N - 1] - akm * MatA[kin][k][N - 1];
			MatA[kin][N - 1][N] = MatA[kin][N - 1][N] - akm * MatA[kin][k][N];
		}	
		
	}

	// ��ޑ��(back substitution)
	MatA[kin][N - 1][N] = MatA[kin][N - 1][N] / MatA[kin][N - 1][N - 1];
	MatA[kin][N - 2][N] = MatA[kin][N - 2][N] - MatA[kin][N - 2][N - 1] * MatA[kin][N - 1][N];

	for (k = N - 3; k >= 0; --k) {
		MatA[kin][k][N] = MatA[kin][k][N] - MatA[kin][k][k + 1] * MatA[kin][k + 1][N] - MatA[kin][k][N - 1] * MatA[kin][N - 1][N];
	}

}






==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/OK3code.cpp <==
//////////////////////////////////////////////////////////////////////////////////////////
// "OK3code.cpp"
// 
// mainOK3(): Main function of OK3 illumination code.  
//                                                                           
// InitET(): This procedure initializes total energy deposition array ET[i][j][k].     
// InitBeam(BeamCase): This procedure initializes the beam radius and the beam coefficients
//                     A1, A2, A3, A4 and A5, which serve for the Gauss distribution 
//                     calculation of the beam particles. The beamlet cell traversal 
//                     area S1 and volume V1 are also calculated.
// Focus(): Calculation of the focal point distance f. 
// InitEdp1(): This procedure calculates one-beamlet kinetic energy for each bunch. 
//             Eprt is the energy of one projectile ion, nE a particle number 
//             parameter, nBunch the particle number in one bunch, and tdM a beam
//             emittance parameter.
// InitE(): This procedure initializes a one-beam energy deposition array E[i][j][k].
// Devider(): This procedure organizes the beam division to beamlets. Each beamlet deposits
//            its energy in the target independently.
// PointC(): This procedure calculates the coordinates of the beam center on the pellet 
//           surface rC, thetaC and phiC in Pellet System (PS).
// PointF(): This procedure calculates the coordinates of the focal point F : rf, thetaf 
//           and phif in PS.
// BeamCenterRot(): This procedure rotates the beam axis around the impinging direction 
//                  of each beam.
// Rotation(): This procedure sets the coordinates of rotated beams and beamlets in chamber 
//             and pellet systems.
// BeamletsRot(): This procedure rotates the beamlet axes that belong to each beam.
// CrossP(): Calculate intersections between each beamlet and target surface. 
// kBunch(ii, jj, kk): This procedure calculates the energy deposition coefficients for
//                     each fixed mesh cell.
// BeamletEd(): This procedure calculates a one-beamlet energy density deposited in 
//              the pellet meshes.
// ijkSp(): This procedure finds the mesh centers included in each iterative beamlet 
//          cylinder and fill the corresponding meshes with the calculated energy density.
// ESp(): This procedure fills the chosen mesh cells (by procedure Spred()) with 
// the calculated energy density.
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
// 
// Edep1(Eb): This procedure includes the calculation of stopping power from 
//            the projectile ions in the solid target.
// ECL(): This procedure checks the energy conservation law at each step of the energy
//        deposition process.
// Hole(): In an exceptional deposition condition case it may be possible to have holes 
//         in which no beam energy is deposited in one or few meshes inside of 
//         one-beam deposition area, because of the beam division roughness. 
//         This procedure finds the holes and fills them with a suitable interpolated energy.
// jkmM(), Espl(), CheckE() and CheckR(): These procedures help procedure Hole() to perform
//                                        only in the beam deposition area.
// SPL(), SPL2() and jkmM_new(): These procedures make a surface interpolation smoothing for 
//                   procedure Hole().
// ETotal(): This procedure adds the energy deposited from each beam to the total energy
//           deposition array.
// DataSave(bs): Output the results.  
// SD(): This procedure calculates the total relative root-mean-square (RMS) deviation 
//       and the total relative peak-to-valley (PTV) deviation. 
// View3D() : This procedure transfers the calculated energy deposition value
//            in each pellet cell to that in the Cartesian PS coordinates, 
//            for the convenience of further visualization processes.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

// Program OK3    	 
// by Ogoyski and Kawata (20.11.2011)
//-------------------------------------------------
#include"PelletSurface.h"
#include"StoppingPower1.cpp"
#include"HIFScheme.h"
using namespace std;
void SPL2(int);
double jkmM_new(int, int, int, double);
int kCb1, jCb1, kBd, ijkF;
double EB[33][rM][ThetaM][PhiM];
double ES[rM][ThetaM][PhiM];
double e1[rM];
FILE*Beamfile;
//------------------------- MAIN --------------------------------------------
int mainOK3()												
{
// ----------- OK3 Test1 -----------------------************************************ 
	tdM=1; bndd=1;           // emittance=0 mm-mrad / 1 Gauss beam, 0 K-V beam
    EprtU = 38.608;          // [MeV/u]  38.608MeV/u=8GeV // GSI 200 MeV/u
    BNumber=0;   

	
	InitET();
	if(rotBeam_Switch == 0){ kB = 0; kBd = 0;} 
	else{ kB = (int)(20*rotationnumber*t/rotationtime);
        if(t>t_Beam5){                                                // When performing the wobbling motion, the axis 
			kBd = (int)(20 * rotationnumber*(t - t_Beam5) / rotationtime);  // of the ion beam returns to the center at t_Beam5+del_t_Beam5/2
        }                                                                            // and starts to perform a spiral motion.
		else {kBd = kB;}
	}
	printf("kB=%d\t",kB);
	printf("kBd=%d\n", kBd);
	
	Eprt=EprtU*aAb[Projectile]; nE=1.; // Ion beam temperature Tb = 100[MeV] for Pb ion

	if(kB<kBbrc){td=tdbrc;} 
	else { td = tdels; }
	BeamCase=td; 
	InitBeam(BeamCase);

	if (OK_Switch == 1) {
		switch (bs) {
		case  1: InitEdp1(); cout << " Beam 1  " << endl; beam1(); break;
		case  2: InitEdp1(); cout << " Beam 2  " << endl; beam2(); break;
		case  3: InitEdp1(); cout << " Beam 3  " << endl; beam3(); break;
		case  6: InitEdp1(); cout << " Beam 6  " << endl; beam6(); break;
		case 12: InitEdp1(); cout << " Beam 12 " << endl; beam12(); break;
		case 20: InitEdp1(); cout << " Beam 20 " << endl; beam20(); break;
			//case 32: InitEdp1(); cout<<" Beam 32 "<<endl; beam32() ;break;
		case 32: InitEdp1(); cout << " Beam 32 " << endl; //beam32m(); break;
			ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 180.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); ETotal();
			ThetaBeam = 37.377 - dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 142.623 + dTh3; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 63.435 - dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 116.565 + dTh2; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); Divider(); ECL(); ETotal(); }
			ThetaBeam = 79.188 - dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			ThetaBeam = 100.812 + dTh1; for (PB = 0; PB < 5; PB++) { PhiBeam = PB * 72. + 36.; BNumber++; InitE(); DividerA(); ECL(); ETotal(); }
			break;
		case 60: InitEdp1(); cout << " Beam 60 " << endl; beam60(); break;
		case 120:InitEdp1(); cout << " Beam 120" << endl; beam120(); break;
		case 104:InitEdp1(); cout << "   Cyl  4" << endl;   Cyl_4(); break;
		case 106:InitEdp1(); cout << "   Cyl  6" << endl;   Cyl_6(); break;
		case 108:InitEdp1(); cout << "   Cyl  8" << endl;   Cyl_8(); break;
		case 112:InitEdp1(); cout << "   Cyl 12" << endl;  Cyl_12(); break;
		case 124:InitEdp1(); cout << "   Cyl 24" << endl;  Cyl_24(); break;
		case 136:InitEdp1(); cout << "   Cyl 36" << endl;  Cyl_36(); break;
		}
		DataSave(bs);     // Mesh centers view
	}
	else if (OK_Switch == 10) {
		ThetaBeam = 0.;   PhiBeam = 0.; BNumber++; InitE(); DividerB(); ECL(); 
		for (i = 0; i < rM; i++) {
			for (k = 0; k < PhiM; k++) {
				e1[i] += E[i][0][k] / (double)PhiM;

			}
		}
		Beamfile = fopen("../output/BeamOK3.dat", "w");
		for (i = 0; i < rM; i++) {
			fprintf(Beamfile, "%d\t%e\t%e\t%e\n", i, rCMesh[i][0][0], e1[i], e1[i] * VM[i][0][0]);
		}
		fclose(Beamfile);
		for (i = 0; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					ET[i][j][k] = e1[i];
				}
			}		
		}
	
	}



	return 0;
}
//---------------------------------------------------------------------------

//--- Beam Divider --------------------- 10 --------------------   
void kBunch(int ii, int jj, int kk)
{
	int Dmb;
	switch (mb) {
	case  4: Dmb = 12; break;
	case  6: Dmb = 32; break;
	case 10: Dmb = 80; break;
	case 12: Dmb = 112; break;
	case 20: Dmb = 316; break;
	}
	Sbmt = Spellet / (double)Dmb / (double)bs; Rbmt = .5*sqrt(Sbmt);
	switch (bndd) {
	case 0: Nij = nE * nBunch / (double)tdM / (double)Dmb; break; // K-V
	case 1: Nij = fDis(ii, jj)*nE*nBunch / (double)tdM; break;// Gauss 
	}
}//---------------------------------------------------  
void Divider() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();	BeamCenterRot(); 
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}

	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerA() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ----------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotA(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************

				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;
	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 
void DividerB() //************************ OK3 ****************************                                    
{             //-------------------------- 10 ---------------------------
	double RirMAX, RirMIN, stX, stY, stZ;
	Beamlet = 1; Bout = 0; Bin = 0; BoutH = 0; Eout = 0.;
	PointC();  PointF();
	BeamCenterRotB(); // To be disabled in Test1 and enabled in Test2,3
	CrossP(rM, xC, yC, zC);
	jCb = jNear; kCb = kNear;   // real time

	for (ir = 0; ir<(int)mb / 2; ir++) { // Real tim   
		RirMAX = bb * (double)(mb - 2 * ir); RirMIN = bb * (double)(mb - 2 * ir - 2);
		for (ib = 1; ib <= mb; ib++) { // Real time 
			for (jb = 1; jb <= mb; jb++) { // Real time
				xb = bb * (double)(mb - 2 * jb + 1); yb = bb * (double)(mb - 2 * ib + 1);
				rBt = sqrt(xb*xb + yb * yb); if (rBt<RirMIN || rBt>RirMAX) goto L1;
				kBunch(ib, jb, kB);
				BeamletsRot();  // To be disabled in Test1 and enabled in Test2,3 
				iNear = rM - 1;  // OFF for beamlet axis test only!!! ******************************
				if (CrossP(rM, xA, yA, zA) < 0) { Eout += Eprt * Nij;  EoutT += Eprt * Nij;  BoutT++; Bout++; goto L1; }
				xS = xCP; yS = yCP; zS = zCP;                                      // Vector rS 
				Dx = xS - xA; Dy = yS - yA; Dz = zS - zA; DD = sqrt(Dx*Dx + Dy * Dy + Dz * Dz);               // Vector D
				stX = stR * Dx / DD; stY = stR * Dy / DD; stZ = stR * Dz / DD;                            // Vector St
				E1 = Eprt; Bin++; pnt = 1;
				while (E1>0.) { // Real time 							
					smX = (double)pnt*stX + xS; smY = (double)pnt*stY + yS; smZ = (double)pnt*stZ + zS; // Vector Sm
					ro = rhonew[kNear + 1][jNear + 2][iNear + 2] * rho0;
					Zt = charge[kNear + 1][jNear + 2][iNear + 2];
					T = Tenew[kNear + 1][jNear + 2][iNear + 2] * T0 / (1.60218e-19);
					if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 1) { Target = 4; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 13) { Target = 2; }
					else if (atomicnum[kNear + 1][jNear + 2][iNear + 2] == 82) { Target = 1; }
					BeamletEd();                      // Ecb[J/mm3], E1[MeV]
				}
				Beamlet++;
			L1:;
			}
		}
	}
	Eout *= 1.6e-13;

	cout << endl << BNumber << "   " << Beamlet - 1 << "  pnt " << pnt << "  Bout " << Bout
		<< "  Bin " << Bin << "  BoutH " << BoutH << "  Eout1 " << Eout; //<<endl;
}//--------------------------------------------------- 


 //****************************** New Procedures **************************************

void BeamCenterRot() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotV;

	if (kBd < kBspiral)
	{
		rRotV = kBd / (double)kBspiral*rRot;
	}
	else { rRotV = rRot; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }
	//	cout<<endl<<"    nB "<<nB<<"    aRot "<<aRot<<endl;      // Temporarily!!!
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev + 1)*rRotV*cAR;  AyC = pow(-1, Rev + 1)*rRotV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamCenterRotA() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotAV;

	if (kBd < kBspiral)
	{
		rRotAV = kBd / (double)kBspiral*rRotA;
	}
	else { rRotAV = rRotA; }
	if (ThetaBeam <= 90) { Rev = 1; }
	else { Rev = 0; }

	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = pow(-1, Rev)*rRotAV*cAR;  AyC = pow(-1, Rev)*rRotAV*sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------

void BeamCenterRotB() //-------- new ------------------- 
{
	double AlphaR, sAR, cAR, Rev, rRotBV;



	if (kBd < kBspiral)
	{
		rRotBV = kBd / (double)kBspiral*rRot;
	}
	else { rRotBV = rRot; }
	AlphaR = (double)kB*aRot;
	sAR = sin(0.017453292*AlphaR); cAR = cos(0.017453292*AlphaR);
	AxC = rRotBV * cAR;  AyC = rRotBV * sAR;
	RotationA(AxC, AyC);
	xC = xRt; yC = yRt; zC = zRt;                 // in Pellet system, vector rC
	cout << endl << "rC  " << xC << "  " << yC << "  " << zC << "    AlphaR " << AlphaR << endl; // Temporarily!!!

}//---------------------------------------------------  

void BeamletsRot() //-------- new ------------------- 
{
	RotationA(xb + AxC, yb + AyC);
	xA = xRt; yA = yRt; zA = zRt;          // in Pellet system, vector rA

}//--------------------------------------------------- 
 //----------------------------------------------------

void Rotation(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

void RotationA(double xRot, double yRot) //---- new ---- 
{
	double xRot0, yRot0, zRot0, bRot;
	bRot = Ralp * sThetaBeam - yRot * cThetaBeam;
	xRot0 = bRot * cPhiBeam + xRot * sPhiBeam;        // in Chamber system
	yRot0 = bRot * sPhiBeam - xRot * cPhiBeam;
	zRot0 = Ralp * cThetaBeam + yRot * sThetaBeam;
	xRt = xRot0 - dx; yRt = yRot0 - dy; zRt = zRot0 - dz; // in Pellet system, vector rRt
}//---------------------------------------------------  

 //****************************************************************************
void ECL() //----------------------- 21 -------------------------------------- 
{
	int   iECL;                                          //****	
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE1; //****
	double Edp1T;
	Hole();
	Ebeams += Edp1;  Edp1T = Edp1 - Eout; // [J]

	cout << "   Edp " << Edp1 << "    Ebeams " << Ebeams << "   " << iA
		<< "   *** Beam " << ThetaBeam << "  " << PhiBeam; //<<endl;  
}//---------------------------------------------------  

 //--- Beamlet Energy Deposition -----------------------------------

void BeamletEd() //-------------- 17 -----------------
{
	double Ed1dx;

	ijkSp();
	Ed1dx = Edep1(E1);                          // Stopping Power             [MeV/mm]
	Ed1 = stR * Ed1dx;                          // Particle Energy Deposition [MeV]
	Ecb = 1.6e-13*Ed1dx*Nij / S1;

	if (isnan(Ecb)) { printf("Ecb=>error in Divider()\n"); }
	E1 -= Ed1;

	int iSpd, im_IN, jm_IN, km_IN;
	for (iSpd = 0; iSpd < m; iSpd++) {
		im_IN = iIN[iSpd]; jm_IN = jIN[iSpd]; km_IN = kIN[iSpd];
		if (E[im_IN][jm_IN][km_IN] == 0.) { E[im_IN][jm_IN][km_IN] = Ecb; }
		else { E[im_IN][jm_IN][km_IN] = .5*(E[im_IN][jm_IN][km_IN] + Ecb); }
	}
	pnt++;
}//---------------------------------------------------    

 //--- One Ion Energy Deposition ----------------------------  
double Edep1(double Eb)
{
	Stop1(Projectile, Target, T, Eb);       // Universal Uses

	return StPower;                             // [MeV/mm]
}//---------------------------------------------------   

 //--- Crossing points -----------------------------------------------------------  
int CrossP(int iP, double xAl, double yAl, double zAl)  //------------ 13 ----------
{
	int flag, jc, kc;
	double eMIN;
	flag = -1;  eMIN = 12.5664*R0 / (double)jk;
	for (jc = 0; jc < ThetaM; jc++) {
		for (kc = 0; kc < PhiM; kc++) {
			xP1 = xMesh[iP][jc][kc];	yP1 = yMesh[iP][jc][kc];	zP1 = zMesh[iP][jc][kc];
			xP2 = xMesh[iP][jc + 1][kc];	yP2 = yMesh[iP][jc + 1][kc];	zP2 = zMesh[iP][jc + 1][kc];
			xP3 = xMesh[iP][jc][kc + 1];	yP3 = yMesh[iP][jc][kc + 1];	zP3 = zMesh[iP][jc][kc + 1];
			xP4 = xMesh[iP][jc + 1][kc + 1];	yP4 = yMesh[iP][jc + 1][kc + 1];	zP4 = zMesh[iP][jc + 1][kc + 1];
			if (Crossing(xAl, yAl, zAl) < 0) continue;
			if (eps < eMIN) { flag = 0; eMIN = eps; jNear = jc; kNear = kc; xCP = xCPn; yCP = yCPn; zCP = zCPn; }
		}
	};
	return flag;
}//---------------------------------------------------  

int Crossing(double xAl, double yAl, double zAl)  //---------------- 14 -------------
{
	double PnA, PnB, PnC, PnD, PnRd, PnRc, prT;
	double P1P2, P1P3, P2P3, P2P4, P3P4, P1CP, P2CP, P3CP, P4CP;
	double tr1, tr2, tr3, tr4, tp1, tp2, sCP, sM;
	xRd = xf - xAl;   yRd = yf - yAl;   zRd = zf - zAl;       // vector Rd(xRd,yRd,zRd)
	PnA = yP1 * (zP2 - zP3) + yP2 * (zP3 - zP1) + yP3 * (zP1 - zP2);    // vector Pn(PnA,PnB,PnC)
	PnB = zP1 * (xP2 - xP3) + zP2 * (xP3 - xP1) + zP3 * (xP1 - xP2);
	PnC = xP1 * (yP2 - yP3) + xP2 * (yP3 - yP1) + xP3 * (yP1 - yP2);
	PnD = xP1 * (yP3*zP2 - yP2 * zP3) + xP2 * (yP1*zP3 - yP3 * zP1) + xP3 * (yP2*zP1 - yP1 * zP2);
	PnRd = PnA * xRd + PnB * yRd + PnC * zRd;                       if (PnRd >= 0.) return -1;
	PnRc = -(PnA*xAl + PnB * yAl + PnC * zAl + PnD); prT = PnRc / PnRd;  if (prT < 0.)   return -2;
	xCPn = xAl + xRd * prT;  yCPn = yAl + yRd * prT;  zCPn = zAl + zRd * prT; // Crossing Point, vector rCPn
	P1P2 = rDis(xP1, xP2, yP1, yP2, zP1, zP2);
	P1P3 = rDis(xP1, xP3, yP1, yP3, zP1, zP3);
	P2P3 = rDis(xP2, xP3, yP2, yP3, zP2, zP3);
	P2P4 = rDis(xP2, xP4, yP2, yP4, zP2, zP4);
	P3P4 = rDis(xP3, xP4, yP3, yP4, zP3, zP4);
	P1CP = rDis(xP1, xCPn, yP1, yCPn, zP1, zCPn);
	P2CP = rDis(xP2, xCPn, yP2, yCPn, zP2, zCPn);
	P3CP = rDis(xP3, xCPn, yP3, yCPn, zP3, zCPn);
	P4CP = rDis(xP4, xCPn, yP4, yCPn, zP4, zCPn);
	tr1 = sTr(P1P3, P1CP, P3CP);
	tr2 = sTr(P1P2, P1CP, P2CP);
	tr3 = sTr(P3P4, P3CP, P4CP);
	tr4 = sTr(P2P4, P2CP, P4CP); sCP = tr1 + tr2 + tr3 + tr4;
	tp1 = sTr(P1P2, P1P3, P2P3);
	tp2 = sTr(P2P3, P2P4, P3P4);  sM = tp1 + tp2;
	eps = fabs(sCP - sM);
	return 0;
}//---------------------------------------------------  

int ijkSp() //---------------- 18 ----------------------------
{
	int iSmin, iSmax;
	m = 0; if (pnt > 1) { iNear = iINmin; jNear = jINmin; kNear = kINmin; }
	double Sijk, lSijk, Vijk, lVijk, Hmsh, Lmsh;
	Sijk = SM[iNear][jNear][kNear]; lSijk = pow(Sijk, .5);
	Vijk = VM[iNear][jNear][kNear]; lVijk = pow(Vijk, .3); Hmsh = Vijk / Sijk;
	Lmsh = min(lSijk, lVijk); Lmsh = min(Lmsh, Hmsh);
	ijkL = Round(BB / Lmsh);
	pSmin = pi * max(lSijk, lVijk);
	iSp = ijkL; jSp = ijkL; kSp = ijkL;
	iSmin = iNear - iSp; if (iSmin < 0)   iSmin = 0;
	iSmax = iNear + iSp; if (iSmax >= rM) iSmax = rM - 1;
	if (ThetaC <= 90.) {
		if (jSp > jNear) {
			if (kSp > kNear)       goto L10;
			if (kSp > kSmax - kNear) goto L11; goto L12;
		}
		if (kSp > kNear)       goto L13;
		if (kSp > kSmax - kNear) goto L14;
		for (iS = iSmax; iS >= iSmin; iS--) {
			for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
				if (jS < jSmin || jS > jSmax)continue;
				for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
					if (kS < kSmin || kS > kSmax)continue;
					ESp();
				}
			}
		}
		return 1;
	}
	if (jSp > jSmax - jNear) { // ThetaC>90.
		if (kSp > kNear)       goto L20;
		if (kSp > kSmax - kNear) goto L21; goto L22;
	}
	if (kSp > kNear)       goto L13;
	if (kSp > kSmax - kNear) goto L14;
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 2;
L10:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 10;
L11:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 11;
L12:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jSmin; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jSmin; jS < jSp - jNear; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 12;
L13:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 13;
L14:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jNear + jSp; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 14;
L20:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kSmax + kNear - kSp + 1; kS <= kSmax; kS++) {
			if (kS < kSmin || kS > kSmax)continue;
			ESp();
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS <= kNear + kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax + kNear - kSp; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp();
			}
		}
	}
	return 20;
L21:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kSmax; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = jNear - jSp; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear + kSp - kSmax; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp - kSmax; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 21;
L22:for (iS = iSmax; iS >= iSmin; iS--) {
	for (jS = jNear - jSp; jS <= jSmax; jS++) {
		if (jS < jSmin || jS > jSmax)continue;
		for (kS = kNear - kSp; kS <= kNear + kSp; kS++) { 
			if (kS < kSmin || kS > kSmax)continue;
			ESp(); 
		}
	}
}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kNear + kSp + 1; kS <= kSmax; kS++) {
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	for (iS = iSmax; iS >= iSmin; iS--) {
		for (jS = 2 * jSmax - jNear - jSp + 1; jS <= jSmax; jS++) {
			if (jS < jSmin || jS > jSmax)continue;
			for (kS = kSmin; kS < kNear - kSp; kS++) { 
				if (kS < kSmin || kS > kSmax)continue;
				ESp(); 
			}
		}
	}
	return 22;
}//---------------------------------------------------  

void ESp() //------------------- 19 ---------------------------
{
	double prB, pS, MprB;
	xCl = xCMesh[iS][jS][kS];	yCl = yCMesh[iS][jS][kS];	zCl = zCMesh[iS][jS][kS];
	pS = rDis(xCl, smX, yCl, smY, zCl, smZ);
	if (pS < BB) {
		xB = xCl - smX; yB = yCl - smY; zB = zCl - smZ;   // Vector rB
		prB = (xB*Dx + yB * Dy + zB * Dz) / DD; MprB = fabs(prB);
		if (CheckR() > 0) {                     //-------------$$$$$$$
			if (MprB < stR) {
				iIN[m] = iS; jIN[m] = jS; kIN[m] = kS; m++;
				if (pS<pSmin && prB>0.) { pSmin = pS;  iINmin = iS; jINmin = jS; kINmin = kS; }
			}
		}
	}
}

int CheckR() //------------------------------------------------$$$$$$$
{
	double rCl, lBmt, cGM;
	rCl = sqrt(xCl*xCl + yCl * yCl + zCl * zCl);
	cGM = (xC*xCl + yC * yCl + zC * zCl) / rC / rCl;  // cosGAMA
	lBmt = rCl * sin(acos(cGM));
	if (lBmt > Rb) return -1;
	return 1;
}//---------------------------------------------------  


void Hole() //------------------------ 22 -------------------------------------
{
	jCb1 = jCb;

	int nH, nHm, csE;
	double Ehole;
	nHm = 10; i = rM - 1;

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				for (nH = 0; nH < nHm; nH++) {
					jkmM(j, k, nH); csE = CheckE();
					if (csE == 0) continue; Espl(csE); Ehole = Ehole + E[i][j][k]; break;
				}
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	SPL(1); SPL2(2); SPL(1);

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}

	i = rM - 1;
	while (i >= 0) {
		Ehole = 0.;
		for (j = 0; j < ThetaM; j++) { // Cycle 1
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = jkmM_new(i, j, k, 1.5); Ehole = Ehole + ES[i][j][k];
			}
		}
		if (Ehole == 0.) break; i = i - 1;
	}

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				E[i][j][k] = ES[i][j][k];
				ES[i][j][k] = 0.;
			}
		}
	}


}//---------------------------------------------------  
 //---------------------------------------------------------

void SPL(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}

	int jj;
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3		
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 1][kCb] = E[i][j - 1][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 1][kCb] = E[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4		
			E[i][j - 1][kCb] = ET2[i][j - 1][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 1][kCb] = ET2[i][j + 1][kCb];
		}
		for (j = jCb; j >= 0; j--) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4				
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 1][kCb] = ET3[i][j - 1][kCb];
			E[i][j + 1][kCb] = ET3[i][j + 1][kCb];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) {// Cycle 2
				ET3[i][jCb + 1][k - 1] = E[i][jCb + 1][k - 1];
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k + 1] = E[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) {
			ET3[i][j - 1][kCb + 1] = E[i][j - 1][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 1][kCb + 1] = E[i][j + 1][kCb + 1];
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET2[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET2[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 1][kCb + 1] = ET2[i][j - 1][kCb + 1];
			E[i][j][k + 1] = ET2[i][j][k + 1];
			E[i][j + 1][kCb + 1] = ET2[i][j + 1][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) { // Cycle 2		
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 1] = ET3[i][jCb + 1][k - 1];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 1] = ET3[i][jCb + 1][k + 1];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2		
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 1][kCb + 1] = ET3[i][j - 1][kCb + 1];
			E[i][j + 1][kCb + 1] = ET3[i][j + 1][kCb + 1];
		}
		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void SPL2(int ord)
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET2[i][j][k] = E[i][j][k];
			}
		}
	}
	int csE;
	double Ehole;
	i = rM - 1;

	while (i >= 0) {
		Ehole = 0.;
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 1
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];

		}
		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb + 1; j < ThetaM; j++) { // Cycle 3			
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) {// Cycle 4
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) {
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 4
			ET3[i][j - 2][kCb] = E[i][j - 2][kCb];
			ET3[i][j][kCb] = E[i][j][kCb];
			ET3[i][j + 2][kCb] = E[i][j + 2][kCb];

			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}

		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4			
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j - 2][kCb] = ET2[i][j - 2][kCb];
			E[i][j][kCb] = ET2[i][j][kCb];
			E[i][j + 2][kCb] = ET2[i][j + 2][kCb];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			for (k = kCb + 1; k < PhiM; k++) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 4
			E[i][j][kCb] = ET3[i][j][kCb];
			E[i][j - 2][kCb] = ET3[i][j - 2][kCb];
			E[i][j + 2][kCb] = ET3[i][j + 2][kCb];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}
		for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb + 1; k < PhiM; k++) { // Cycle 4
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			ET3[i][jCb + 2][k] = E[i][jCb + 2][k];
			ET3[i][jCb + 2][k - 2] = E[i][jCb + 2][k - 2];
			ET3[i][jCb + 2][k + 2] = E[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				ET3[i][jCb + 1][k] = E[i][jCb + 1][k];
				ET3[i][jCb + 1][k - 2] = E[i][jCb + 1][k - 2];
				ET3[i][jCb + 1][k + 2] = E[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			ET3[i][j - 2][kCb + 2] = E[i][j - 2][kCb + 2];
			ET3[i][j][kCb + 2] = E[i][j][kCb + 2];
			ET3[i][j + 2][kCb + 2] = E[i][j + 2][kCb + 2];
			ET3[i][j - 2][kCb + 1] = E[i][j - 2][kCb + 1];
			ET3[i][j][kCb + 1] = E[i][j][kCb + 1];
			ET3[i][j + 2][kCb + 1] = E[i][j + 2][kCb + 1];
		}
		for (k = kCb; k >= 0; k--) { // Cycle 2
			E[i][jCb + 2][k] = ET2[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET2[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET2[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k] = ET2[i][jCb + 1][k];
				E[i][jCb + 1][k - 2] = ET2[i][jCb + 1][k - 2];
				E[i][jCb + 1][k + 2] = ET2[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j - 2][kCb + 2] = ET2[i][j - 2][kCb + 2];
			E[i][j][kCb + 2] = ET2[i][j][kCb + 2];
			E[i][j + 2][kCb + 2] = ET2[i][j + 2][kCb + 2];
			E[i][j - 2][kCb + 1] = ET2[i][j - 2][kCb + 1];
			E[i][j][kCb + 1] = ET2[i][j][kCb + 1];
			E[i][j + 2][kCb + 1] = ET2[i][j + 2][kCb + 1];
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			for (k = kCb; k >= 0; k--) {
				jkmM(j, k, ord); csE = CheckE();
				if (csE == 0)  Espl(1);
				else	      Espl(csE);   Ehole += E[i][j][k];
			}
		}

		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][jCb + 2][k] = ET3[i][jCb + 2][k];
			E[i][jCb + 2][k - 2] = ET3[i][jCb + 2][k - 2];
			E[i][jCb + 2][k + 2] = ET3[i][jCb + 2][k + 2];
		}
		if (jCb1 % 2 == 0) {
			for (k = kCb; k >= 0; k--) { // Cycle 2
				E[i][jCb + 1][k - 2] = ET3[i][jCb + 1][k - 2];
				E[i][jCb + 1][k] = ET3[i][jCb + 1][k];
				E[i][jCb + 1][k + 2] = ET3[i][jCb + 1][k + 2];
			}
		}
		for (j = jCb; j >= 0; j--) { // Cycle 2
			E[i][j][kCb + 2] = ET3[i][j][kCb + 2];
			E[i][j - 2][kCb + 2] = ET3[i][j - 2][kCb + 2];
			E[i][j + 2][kCb + 2] = ET3[i][j + 2][kCb + 2];
			E[i][j][kCb + 1] = ET3[i][j][kCb + 1];
			E[i][j - 2][kCb + 1] = ET3[i][j - 2][kCb + 1];
			E[i][j + 2][kCb + 1] = ET3[i][j + 2][kCb + 1];
		}

		if (Ehole == 0.) break; i--;
	}
}//---------------------------------------------------   

void jkmM(int jm, int km_OK, int hH) //--------------- 23 -------------------- 
{
	int csH, jMIN, jMAX, kMIN, kMAX;
	csH = 0; jMIN = jm - hH; jMAX = jm + hH; kMIN = km_OK - hH; kMAX = km_OK + hH;
	if (jMIN < 0 && kMIN < 0) { csH = 1; }
	else if (jMIN < 0 && kMAX >= PhiM) { csH = 2; }
	else if (jMIN < 0) { csH = 3; }
	else if (jMAX >= ThetaM && kMIN < 0) { csH = 4; }
	else if (jMAX >= ThetaM && kMAX >= PhiM) { csH = 5; }
	else if (jMAX >= ThetaM) { csH = 6; }
	else if (kMIN < 0) { csH = 7; }
	else if (kMAX >= PhiM)   csH = 8;
	switch (csH) {
	case 0:                       goto Lcs1; break;
	case 1: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK + PhM];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 2: jMIN = abs(jMIN) - 1;     Eh1 = E[i][jMIN][km_OK - PhM];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMAX + PhM];
		Eh6 = E[i][jMAX][kMIN];
		Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 3: jMIN = abs(jMIN) - 1;     Eh2 = E[i][jMAX][km_OK];
		if (km_OK < PhM)     Eh1 = E[i][jMIN][km_OK + PhM];
		else             Eh1 = E[i][jMIN][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		if (kMAX < PhM)     Eh5 = E[i][jMIN][kMAX + PhM];
		else             Eh5 = E[i][jMIN][kMAX - PhM];
		Eh6 = E[i][jMAX][kMIN];
		if (kMIN < PhM)     Eh7 = E[i][jMIN][kMIN + PhM];
		else             Eh7 = E[i][jMIN][kMIN - PhM];
		Eh8 = E[i][jMAX][kMAX];
		goto Lcs2; break;
	case 4: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMIN = kMIN + PhiM;       Eh2 = E[i][jMAX][km_OK + PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 5: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		kMAX = kMAX - PhiM;       Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		Eh6 = E[i][jMAX][kMAX + PhM];
		Eh7 = E[i][jMIN][kMAX];
		Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 6: jMAX = 2 * ThetaM - 1 - jMAX; Eh1 = E[i][jMIN][km_OK];
		if (km_OK < PhM)     Eh2 = E[i][jMAX][km_OK + PhM];
		else             Eh2 = E[i][jMAX][km_OK - PhM];
		Eh3 = E[i][jm][kMIN];
		Eh4 = E[i][jm][kMAX];
		Eh5 = E[i][jMIN][kMIN];
		if (kMAX < PhM)     Eh6 = E[i][jMAX][kMAX + PhM];
		else             Eh6 = E[i][jMAX][kMAX - PhM];
		Eh7 = E[i][jMIN][kMAX];
		if (kMIN < PhM)     Eh8 = E[i][jMAX][kMIN + PhM];
		else             Eh8 = E[i][jMAX][kMIN - PhM];
		goto Lcs2; break;
	case 7: kMIN = kMIN + PhiM;       goto Lcs1; break;
	case 8: kMAX = kMAX - PhiM;                  break;
	}
Lcs1:          Eh1 = E[i][jMIN][km_OK];   Eh5 = E[i][jMIN][kMIN];
	Eh2 = E[i][jMAX][km_OK];   Eh6 = E[i][jMAX][kMIN];
	Eh3 = E[i][jm][kMIN];   Eh7 = E[i][jMIN][kMAX];
	Eh4 = E[i][jm][kMAX];   Eh8 = E[i][jMAX][kMAX];
Lcs2:;
}//---------------------------------------------------  

double jkmM_new(int i_OK, int j_OK, int k_OK, double Srng) //--------------- 23 -------------------- 
{
	//Theta range 5 mesh
	int hH = 10; int jj, kk;
	double xN, yN, zN, xH, yH, zH, pH;
	int jMIN, jMAX, kMIN, kMAX; double Eav = 0.; int hC = 0;
	jMIN = j_OK - hH; jMAX = j_OK + hH; kMIN = k_OK - hH; kMAX = k_OK + hH;
	if (j_OK < 20 || j_OK > ThetaM - 21 || k_OK < 20 || k_OK > PhiM - 21) { kMIN = 0; kMAX = PhiM - 1; }
	if (jMIN < 0) { jMIN = 0; }
	if (jMAX >= ThetaM) { jMAX = ThetaM - 1; }
	xN = xCMesh[i_OK][j_OK][k_OK];	yN = yCMesh[i_OK][j_OK][k_OK];	zN = zCMesh[i_OK][j_OK][k_OK];

	for (jj = jMIN; jj <= jMAX; jj++) {
		for (kk = kMIN; kk <= kMAX; kk++) {
			xH = xCMesh[i_OK][jj][kk];	yH = yCMesh[i_OK][jj][kk];	zH = zCMesh[i_OK][jj][kk];
			pH = rDis(xH, xN, yH, yN, zH, zN);
			if (Srng*bb > pH) { Eav = Eav + E[i_OK][jj][kk]; hC++; }
		}
	}
	if (hC == 0)return E[i_OK][j_OK][k_OK];
	else return Eav / (double)hC;

}//---------------------------------------------------  


void Espl(int caseE) //------------------ 25 -------------------------- 
{
	switch (caseE) {
	case  0: E[i][j][k] = 0.; printf("\n 0 %d %d %d %e %e %e %e %e %e %e %e %e\n", i, j, k, E[i][j][k], Eh2, Eh3, Eh4, Eh5, Eh7, Eh8); break;
	case  1: E[i][j][k] = .125*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  2: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case  3: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case  4: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case  5: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case  6: E[i][j][k] = .1428571*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  7: E[i][j][k] = .1428571*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  8: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case  9: E[i][j][k] = .1428571*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 10: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 11: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 12: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 13: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 14: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 15: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 16: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 17: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 18: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 19: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh7 + Eh8); break;
	case 20: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 21: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh6); break;
	case 22: E[i][j][k] = .1666666*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 23: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 24: E[i][j][k] = .1666666*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 25: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 26: E[i][j][k] = .1666666*(Eh3 + Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 27: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 28: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh6 + Eh7); break;
	case 29: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5 + Eh8); break;
	case 30: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 31: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 32: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 33: E[i][j][k] = .1666666*(Eh2 + Eh3 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 34: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 35: E[i][j][k] = .1666666*(Eh1 + Eh3 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 36: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 37: E[i][j][k] = .1666666*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 38: E[i][j][k] = .2*(Eh2 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 39: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 40: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 41: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 42: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 43: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh5 + Eh6); break;
	case 44: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh7 + Eh8); break;
	case 45: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 46: E[i][j][k] = .2*(Eh2 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 47: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 48: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh6 + Eh8); break;
	case 49: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh6 + Eh7); break;
	case 50: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 51: E[i][j][k] = .2*(Eh1 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 52: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh7 + Eh8); break;
	case 53: E[i][j][k] = .2*(Eh1 + Eh4 + Eh6 + Eh7 + Eh8); break;
	case 54: E[i][j][k] = .2*(Eh2 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 55: E[i][j][k] = .2*(Eh3 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 56: E[i][j][k] = .2*(Eh1 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 57: E[i][j][k] = .2*(Eh4 + Eh5 + Eh6 + Eh7 + Eh8); break;
	case 58: E[i][j][k] = .2*(Eh1 + Eh3 + Eh6 + Eh7 + Eh8); break;
	case 59: E[i][j][k] = .2*(Eh2 + Eh3 + Eh4 + Eh5 + Eh7); break;
	case 60: E[i][j][k] = .2*(Eh1 + Eh4 + Eh5 + Eh6 + Eh8); break;
	case 61: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh7 + Eh8); break;
	case 62: E[i][j][k] = .2*(Eh2 + Eh4 + Eh5 + Eh6 + Eh7); break;
	case 63: E[i][j][k] = .2*(Eh1 + Eh3 + Eh4 + Eh6 + Eh8); break;
	case 64: E[i][j][k] = .2*(Eh2 + Eh3 + Eh5 + Eh7 + Eh8); break;
	case 65: E[i][j][k] = .2*(Eh1 + Eh2 + Eh4 + Eh5 + Eh6); break;
	case 66: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh8); break;
	case 67: E[i][j][k] = .2*(Eh1 + Eh2 + Eh3 + Eh4 + Eh5); break;
	}
}//---------------------------------------------------  

int CheckE() //------------------ 24 ----------------------------
{
	double Ehjk;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7*Eh8; if (Ehjk > 0.) return 1;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 2;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7*Eh8;     if (Ehjk > 0.) return 3;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh8;     if (Ehjk > 0.) return 4;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6*Eh7;     if (Ehjk > 0.) return 5;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 6;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 7;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 8;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7*Eh8;     if (Ehjk > 0.) return 9;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 10;
	Ehjk = Eh1 * Eh2*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 11;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 12;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 13;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 14;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 15;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 16;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 17;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh8;         if (Ehjk > 0.) return 18;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh7*Eh8;         if (Ehjk > 0.) return 19;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh7;         if (Ehjk > 0.) return 20;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh6;         if (Ehjk > 0.) return 21;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 22;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 23;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 24;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 25;
	Ehjk = Eh3 * Eh4*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 26;
	Ehjk = Eh1 * Eh2*Eh5*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 27;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh6*Eh7;         if (Ehjk > 0.) return 28;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5*Eh8;         if (Ehjk > 0.) return 29;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 30;
	Ehjk = Eh1 * Eh2*Eh3*Eh6*Eh7*Eh8;         if (Ehjk > 0.) return 31;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 32;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 33;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 34;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh6*Eh8;         if (Ehjk > 0.) return 35;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh7*Eh8;         if (Ehjk > 0.) return 36;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6*Eh7;         if (Ehjk > 0.) return 37;
	Ehjk = Eh2 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 38;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 39;
	Ehjk = Eh1 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 40;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 41;
	Ehjk = Eh2 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 42;
	Ehjk = Eh1 * Eh2*Eh3*Eh5*Eh6;             if (Ehjk > 0.) return 43;
	Ehjk = Eh1 * Eh2*Eh4*Eh7*Eh8;             if (Ehjk > 0.) return 44;
	Ehjk = Eh1 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 45;
	Ehjk = Eh2 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 46;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 47;
	Ehjk = Eh1 * Eh3*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 48;
	Ehjk = Eh2 * Eh3*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 49;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 50;
	Ehjk = Eh1 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 51;
	Ehjk = Eh2 * Eh4*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 52;
	Ehjk = Eh1 * Eh4*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 53;
	Ehjk = Eh2 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 54;
	Ehjk = Eh3 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 55;
	Ehjk = Eh1 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 56;
	Ehjk = Eh4 * Eh5*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 57;
	Ehjk = Eh1 * Eh3*Eh6*Eh7*Eh8;             if (Ehjk > 0.) return 58;
	Ehjk = Eh2 * Eh3*Eh4*Eh5*Eh7;             if (Ehjk > 0.) return 59;
	Ehjk = Eh1 * Eh4*Eh5*Eh6*Eh8;             if (Ehjk > 0.) return 60;
	Ehjk = Eh1 * Eh2*Eh3*Eh7*Eh8;             if (Ehjk > 0.) return 61;
	Ehjk = Eh2 * Eh4*Eh5*Eh6*Eh7;             if (Ehjk > 0.) return 62;
	Ehjk = Eh1 * Eh3*Eh4*Eh6*Eh8;             if (Ehjk > 0.) return 63;
	Ehjk = Eh2 * Eh3*Eh5*Eh7*Eh8;             if (Ehjk > 0.) return 64;
	Ehjk = Eh1 * Eh2*Eh4*Eh5*Eh6;             if (Ehjk > 0.) return 65;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh8;             if (Ehjk > 0.) return 66;
	Ehjk = Eh1 * Eh2*Eh3*Eh4*Eh5;             if (Ehjk > 0.) return 67;
	return 0;
}//---------------------------------------------------  

 //**************************************************************************************
 //--- Non-uniformity calculation (in case of spherical symmetry only) ------------------ 

void SD() //-------------------------------- 27 ----------------------------------------
{
	int    cl, icl;
	double RMSi, RMS, PTV, PTVi, Etoti, Etotal, Emin, Emax, Emean, rSmin, rSmax, VLMi, rCM, mnB;
	ECLt();
	cout << endl << endl;
	cout << " cl       Emax           Emin            Etoti            RMSi             PTVi  " << endl;
	cout << "---------------------------------------------------------------------------------" << endl;
	iDEP = 0; RMS = 0.; PTV = 0.; Etotal = 0.; rSmax = dist[PhiM / 2][ThetaM / 2][kbc2]; rSmin = rSmax - drRMSi[kbc2 - 5]; mnB = kB;//-stR;
	while (rSmin > Rfn) {
		Etoti = 0.; Emean = 0.; VLMi = 0.; cl = 0;
		for (i = rM - 1; i >= 0; i--) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) {
					rCM = rCMesh[i][j][k];
					if (rCM < rSmax && rCM >= rSmin) {
						Edi[cl] = ET1[i][j][k];
						if (cl == 0) { Emin = Edi[cl]; Emax = Edi[cl]; }
						if (Edi[cl] < Emin) Emin = Edi[cl];
						if (Edi[cl] > Emax) Emax = Edi[cl];
						VlM[cl] = VM[i][j][k];     VLMi += VlM[cl];
						ETi[cl] = Edi[cl] * VlM[cl]; Etoti += ETi[cl]; cl++;
					}
				}
			}
		}
		if (Etoti == 0.)  break;
		RMSi = 0.;  Emean = Etoti / VLMi;
		Etotal += Etoti;      // Etotal[J]  
		PTVi = 50.*(Emax - Emin) / Emean; if (PTVi > 100.) PTVi = 100.;  PTV += Etoti * PTVi;
		for (icl = 0; icl <= cl; icl++) { RMSi += (Emean - Edi[icl])*(Emean - Edi[icl]); }
		RMSi = 100.*sqrt(RMSi / (double)cl) / Emean; if (RMSi > 100.) RMSi = 100.;
		printf("%i\t%f\t%f\t%f\t%f\t%f\n", cl, Emax, Emin, Etoti, RMSi, PTVi);
		RMS += Etoti * RMSi;
		iDEP++; rSmax -= drRMSi[rM - 1 - iDEP]; rSmin -= drRMSi[rM - 1 - iDEP];//-stR; 
		Einta = 1.0 - EoutJ / Ebeams;
		if (Einta > 1.) { Einta = 1.; }
		if (Einta < 0.) { Einta = 0.; }
	}
	RMS /= Etotal;  PTV /= Etotal;
	cout << endl << " iDEP=" << iDEP << "  RMS=" << RMS << "  PTV=" << PTV
		<< "   Etotal=" << Etotal << "  Edp=" << Edp << endl << endl << "EoutJ=" << EoutJ << endl << endl << "Ebeams=" << Ebeams << endl << endl
		<< "100*EoutJ/Ebeams=" << 100 * EoutJ / Ebeams << endl << endl;
	fprintf(fileSD, "%.2f\t%f\t%f\t%f\t%f\t%f\n", mnB, RMS, 100 * EoutJ / Ebeams, dz, dy, dx); // in file****
}

void ECLt() //-------------------------------------------------------
{

	int   iECL;
	int pp;
	pp = 1;
	double Ejk, Edjk, Eadj, EadjDens, Etot, dltE, Vjk, Vdp, fE;
	EoutJ = 1.6e-13*EoutT;  Edp = Ebeams - EoutJ;  // [J]
												   //---------------------------- artificial smooth !!!
	i = rM - 1;
	while (i >= 0) {
		for (j = ThM; j < ThetaM; j++) { // Cycle 1
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k - 1] + ET1[i][j - 1][k - 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 2
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k + 1] + ET1[i][j + 1][k + 1]);
			}
		}
		for (j = ThM; j < ThetaM; j++) { // Cycle 3
			for (k = PhM; k >= 0; k--) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j - 1][k] + ET1[i][j][k + 1] + ET1[i][j - 1][k + 1]);
			}
		}
		for (j = ThM; j >= 0; j--) { // Cycle 4
			for (k = PhM; k < PhiM; k++) {
				ET1[i][j][k] = .25*(ET1[i][j][k] + ET1[i][j + 1][k] + ET1[i][j][k - 1] + ET1[i][j + 1][k - 1]);
			}
		}
		i--;
	}
	iA = 0;
Lecl: iDEP = 0; Etot = 0.; Eadj = 0.; EadjDens = 0.; Vdp = 0.;
	for (i = rM - 1; i >= 0; i--) {
		Ejk = 0.;
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				Edjk = ET1[i][j][k];
				if (Edjk > 0.) { Vjk = VM[i][j][k]; Ejk += Edjk * Vjk; Vdp += Vjk; }
			}
		}
		if (Ejk == 0.) break;   iDEP++; Etot += Ejk;
	}
	Eadj = Edp - Etot; EadjDens = Eadj / Vdp; iECL = rM - iDEP; dltE = 50.*fabs(Eadj) / Edp;
	fE = Edp / Etot;
	if (iA == 0)  // return;
		for (i = iECL; i < rM; i++) {
			for (j = 0; j < ThetaM; j++) {
				for (k = 0; k < PhiM; k++) { ET1[i][j][k] *= fE; }
			}
		}
	if (dltE > .01) {
		if (pp == 1) {
			iA++; pp = pp - 1; goto Lecl;
		}
	}
}

//-----------------------------------------------------------------------  
//-----------------------------------------------------------------------

//--- Target Initialization ---------------------------------------------

void InitEdp1()  //------------ 7 --------------------
{
	Edp1 = 1.6e-13*Eprt*nE*nBunch / (double)tdM; //[J]
	cout << "    bs,kB,iE,td " << bs << " " << kB << " " << " " << td
		<< ",   Ttrg " << T << ",  Ep/u " << Eprt
		<< ",   Irr.Sys.:"; //************************
}//---------------------------------------------------  

void InitE()   //--------------- 9 -------------------
{
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ES[i][j][k] = 0.;
				E[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------    

void InitET()  //--------------- 4 -------------------
{
	BeamOut = 0; BoutT = 0; Edp = 0.; EoutT = 0.; Ebeams = 0.;
	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] = 0.;
			}
		}
	}
}//---------------------------------------------------  


void ETotal() //------------ 26 ----------------
{

	for (i = 0; i < rM; i++) {
		for (j = 0; j < ThetaM; j++) {
			for (k = 0; k < PhiM; k++) {
				ET[i][j][k] += E[i][j][k];
				ET1[i][j][k] = ET[i][j][k];
				EB[BNumber][i][j][k] = E[i][j][k];
			}
		}
	}

}//------------------------------------ 

 //--- Beam Initialization -----------------------------------------------------------
void InitBeam(int BeamCase) //---------- 5 --------------
{
	switch (BeamCase) {
	case  2: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.185; break;// s=Rb 
	case  3: Rb = 3.0; A1 = .245; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.111; break;// s=.6Rb 
	case  4: Rb = 3.0; A1 = .26; A2 = .061; A3 = .055; A4 = 2.409e-3; A5 = 1.124; break;// s=.55Rb 
	case 10: Rb = 1.0; A1 = .584; A2 = .167; A3 = .15; A4 = .018; A5 = 1.182; break;// s=Rb
	case 15: Rb = 1.5; A1 = .39; A2 = .074; A3 = .067; A4 = 3.527e-3; A5 = 1.178; break;// s=Rb 
	case 16: Rb = 1.6; A1 = .318; A2 = 7.234e-3; A3 = 6.51e-3; A4 = 3.364e-5; A5 = 1.324; break;//s=3Rb
	case 17: Rb = 1.7; A1 = .344; A2 = .058; A3 = .052; A4 = 2.138e-3; A5 = 1.181; break;// s=Rb
	case 18: Rb = 1.8; A1 = .325; A2 = .051; A3 = .046; A4 = 1.701e-3; A5 = 1.176; break;// s=Rb
	case 19: Rb = 1.9; A1 = .308; A2 = .046; A3 = .042; A4 = 1.370e-3; A5 = 1.175; break;// s=Rb
	case 20: Rb = 2.0; A1 = .292; A2 = .042; A3 = .038; A4 = 1.116e-3; A5 = 1.184; break;// s=Rb
	case 21: Rb = 2.1; A1 = .278; A2 = .038; A3 = .034; A4 = 9.182e-4; A5 = 1.184; break;// s=Rb
	case 22: Rb = 2.2; A1 = .266; A2 = .034; A3 = .031; A4 = 7.623e-4; A5 = 1.173; break;// s=Rb
	case 23: Rb = 2.3; A1 = .254; A2 = .032; A3 = .028; A4 = 6.381e-4; A5 = 1.186; break;// s=Rb
	case 24: Rb = 2.4; A1 = .244; A2 = .029; A3 = .026; A4 = 5.382e-4; A5 = 1.176; break;// s=Rb
	case 25: Rb = 2.5; A1 = .234; A2 = .027; A3 = .024; A4 = 4.571e-4; A5 = 1.182; break;// s=Rb
	case 26: Rb = 2.6; A1 = .225; A2 = .025; A3 = .022; A4 = 3.908e-4; A5 = 1.182; break;// s=Rb
	case 27: Rb = 2.7; A1 = .216; A2 = .023; A3 = .021; A4 = 3.360e-4; A5 = 1.186; break;// s=Rb
	case 28: Rb = 2.8; A1 = .209; A2 = .021; A3 = .019; A4 = 2.905e-4; A5 = 1.173; break;// s=Rb
	case 29: Rb = 2.9; A1 = .202; A2 = .02; A3 = .018; A4 = 2.525e-4; A5 = 1.177; break;// s=Rb
	case 30: Rb = 3.0; A1 = .195; A2 = .019; A3 = .017; A4 = 2.205e-4; A5 = 1.180; break;// s=Rb *******
	case 31: Rb = 3.1; A1 = .189; A2 = .017; A3 = .016; A4 = 1.934e-4; A5 = 1.180; break;// s=Rb
	case 32: Rb = 3.2; A1 = .183; A2 = .016; A3 = .015; A4 = 1.703e-4; A5 = 1.169; break;// s=Rb
	case 33: Rb = 3.3; A1 = .177; A2 = .015; A3 = .014; A4 = 1.506e-4; A5 = 1.174; break;// s=Rb
	case 34: Rb = 3.4; A1 = .172; A2 = .014; A3 = .013; A4 = 1.336e-4; A5 = 1.170; break;// s=Rb
	case 35: Rb = 3.5; A1 = .167; A2 = .014; A3 = .012; A4 = 1.190e-4; A5 = 1.19; break;// s=Rb
	case 36: Rb = 3.6; A1 = .162; A2 = .013; A3 = .012; A4 = 1.063e-4; A5 = 1.187; break;// s=Rb
	case 37: Rb = 3.7; A1 = .158; A2 = .012; A3 = .011; A4 = 9.528e-5; A5 = 1.175; break;// s=Rb 
	case 38: Rb = 3.8; A1 = .154; A2 = .012; A3 = .01; A4 = 8.564e-5; A5 = 1.191; break;// s=Rb 
	case 39: Rb = 3.9; A1 = .15; A2 = .011; A3 = .01; A4 = 7.719e-5; A5 = 1.178; break;// s=Rb	  
	case 40: Rb = 4.0; A1 = .146; A2 = .01; A3 = 9.375e-3; A4 = 6.975e-5; A5 = 1.169; break; //s=Rb 
	case 41: Rb = 4.1; A1 = .143; A2 = 9.915e-3; A3 = 8.923e-3; A4 = 6.319e-5; A5 = 1.173; break; //s=Rb
	case 42: Rb = 4.2; A1 = .139; A2 = 9.448e-3; A3 = 8.503e-3; A4 = 5.739e-5; A5 = 1.183; break; //s=Rb 
	case 43: Rb = 4.3; A1 = .136; A2 = 9.014e-3; A3 = 8.113e-3; A4 = 5.223e-5; A5 = 1.179; break; //s=Rb 
	case 44: Rb = 4.4; A1 = .133; A2 = 8.609e-3; A3 = 7.748e-3; A4 = 4.764e-5; A5 = 1.177; break; //s=Rb 
	case 46: Rb = 4.6; A1 = .127; A2 = 7.876e-3; A3 = 7.089e-3; A4 = 3.988e-5; A5 = 1.181; break; //s=Rb 
	case 48: Rb = 4.8; A1 = .122; A2 = 7.234e-3; A3 = 6.510e-3; A4 = 3.364e-5; A5 = 1.191; break; //s=Rb 
	case 49: Rb = 4.9; A1 = .119; A2 = 6.942e-3; A3 = 6.247e-3; A4 = 3.098e-5; A5 = 1.201; break; //s=Rb 
	case 50: Rb = 5.0; A1 = .117; A2 = 6.667e-3; A3 = 6.000e-3; A4 = 2.857e-5; A5 = 1.194; break; //s=Rb 
	case 51: Rb = 5.1; A1 = .115; A2 = 6.408e-3; A3 = 5.767e-3; A4 = 2.640e-5; A5 = 1.187; break; //s=Rb 
	case 52: Rb = 5.2; A1 = .112; A2 = 6.164e-3; A3 = 5.547e-3; A4 = 2.442e-5; A5 = 1.203; break; //s=Rb 
	case 53: Rb = 5.3; A1 = .111; A2 = 5.933e-3; A3 = 5.340e-3; A4 = 2.263e-5; A5 = 1.180; break; //s=Rb 
	case 54: Rb = 5.4; A1 = .108; A2 = 5.716e-3; A3 = 5.144e-3; A4 = 2.100e-5; A5 = 1.201; break; //s=Rb 
	case 55: Rb = 5.5; A1 = .106; A2 = 5.510e-3; A3 = 4.959e-3; A4 = 1.951e-5; A5 = 1.202; break; //s=Rb 
	case 56: Rb = 5.6; A1 = .104; A2 = 5.315e-3; A3 = 4.783e-3; A4 = 1.816e-5; A5 = 1.204; break; //s=Rb 
	case 57: Rb = 5.7; A1 = .103; A2 = 5.130e-3; A3 = 4.617e-3; A4 = 1.692e-5; A5 = 1.185; break; //s=Rb 
	case 58: Rb = 5.8; A1 = .101; A2 = 4.954e-3; A3 = 4.459e-3; A4 = 1.578e-5; A5 = 1.190; break; //s=Rb 
	case 59: Rb = 5.9; A1 = .099; A2 = 4.788e-3; A3 = 4.309e-3; A4 = 1.474e-5; A5 = 1.197; break; //s=Rb 
	case 60: Rb = 6.0; A1 = .097; A2 = 4.630e-3; A3 = 4.167e-3; A4 = 1.378e-5; A5 = 1.205; break; //s=Rb 
	case 70: Rb = 7.0; A1 = .083; A2 = 3.401e-3; A3 = 3.061e-3; A4 = 7.537e-6; A5 = 1.209; break; //s=Rb 
	case 71: Rb = 7.1; A1 = .082; A2 = 3.306e-3; A3 = 2.976e-3; A4 = 7.027e-6; A5 = 1.204; break; //s=Rb 
	case 72: Rb = 7.2; A1 = .081; A2 = 3.215e-3; A3 = 2.894e-3; A4 = 6.645e-6; A5 = 1.2; break; //s=Rb 
	case 73: Rb = 7.3; A1 = .08; A2 = 3.128e-3; A3 = 2.815e-3; A4 = 6.288e-6; A5 = 1.197; break; //s=Rb 
	case 74: Rb = 7.4; A1 = .079; A2 = 3.044e-3; A3 = 2.739e-3; A4 = 5.955e-6; A5 = 1.194; break; //s=Rb 
	case 75: Rb = 7.5; A1 = .078; A2 = 2.963e-3; A3 = 2.667e-3; A4 = 5.644e-6; A5 = 1.193; break; //s=Rb 
	case 76: Rb = 7.6; A1 = .077; A2 = 2.886e-3; A3 = 2.507e-3; A4 = 5.353e-6; A5 = 1.194; break; //s=Rb 
	case 77: Rb = 7.7; A1 = .076; A2 = 2.811e-3; A3 = 2.530e-3; A4 = 5.080e-6; A5 = 1.192; break; //s=Rb 
	case 78: Rb = 7.8; A1 = .075; A2 = 2.739e-3; A3 = 2.466e-3; A4 = 4.824e-6; A5 = 1.193; break; //s=Rb 
	case 79: Rb = 7.9; A1 = .074; A2 = 2.671e-3; A3 = 2.703e-3; A4 = 4.585e-6; A5 = 1.189; break; //s=Rb 
	case 80: Rb = 8.0; A1 = .073; A2 = 2.604e-3; A3 = 2.344e-3; A4 = 4.360e-6; A5 = 1.197; break; //s=Rb	  
	case 100:Rb = 10.; A1 = .058; A2 = 1.667e-3; A3 = 1.500e-3; A4 = 1.786e-6; A5 = 1.214; break; //s=Rb
	case 120:Rb = 12.; A1 = .049; A2 = 1.157e-3; A3 = 1.042e-3; A4 = 8.612e-7; A5 = 1.18; break; //s=Rb 
	case 140:Rb = 14.; A1 = .042; A2 = 8.503e-4; A3 = 7.653e-4; A4 = 4.648e-7; A5 = 1.181; break; //s=Rb   
	case 160:Rb = 16.; A1 = .037; A2 = 6.510e-4; A3 = 5.859e-4; A4 = 2.725e-7; A5 = 1.165; break; //s=Rb	  
	case 180:Rb = 18.; A1 = .032; A2 = 5.144e-4; A3 = 4.630e-4; A4 = 1.701e-7; A5 = 1.231; break; //s=Rb
	case 200:Rb = 20.; A1 = .029; A2 = 4.167e-4; A3 = 3.750e-4; A4 = 1.116e-7; A5 = 1.214; break;
	}//s=Rb 

	mb = Vmb;    //*********************************
	f = Focus();
	bb = Rb / (double)mb;  bh = .5*bb;
	BB = sqrt(stR*stR + 2.*bb*bb);
	S1 = 4.*bb*bb;    // Beamlet Cell area   [mm2]
	V1 = S1 * lBunch;   // Beamlet Cell volume [mm3]
}//------------------------------------

double Focus() //------------ 5 -----------------
{
	if (focus == 0) {
		focus = (Rb*Rch - Ralp * Ren) / (Ren - Rb);
		cout << endl << endl << " f " << Round(focus) << ", Rch " << Rch / 1000.
			<< ", Rb " << Rb << ", mb " << mb << ", bndd " << bndd;
	}
	return focus;
}//----------------------------------------------

 //--- Gauss Distribution -----------------------------------
double fDis(int ii, int jj)
{
	double xj1, xj2, yi1, yi2, Fxj, Fyi;
	xj1 = bb * (double)(mb - 2 * jj);   xj2 = bb * (double)(mb - 2 * jj + 2);
	yi1 = bb * (double)(mb - 2 * ii);   yi2 = bb * (double)(mb - 2 * ii + 2);
	Fxj = A1 * (xj2 - xj1 - A2 * (pow(xj2, 3) - pow(xj1, 3) - A3 * (pow(xj2, 5) - pow(xj1, 5)) +
		A4 * (pow(xj2, 7) - pow(xj1, 7))));          if (Fxj < 0.)    Fxj = 0.;
	Fyi = A1 * (yi2 - yi1 - A2 * (pow(yi2, 3) - pow(yi1, 3) - A3 * (pow(yi2, 5) - pow(yi1, 5)) +
		A4 * (pow(yi2, 7) - pow(yi1, 7))));          if (Fyi < 0.)    Fyi = 0.;
	Fij = A5 * Fxj*Fyi;
	return Fij;
}//---------------------------------------------------------

 //--- Beam Trajectory --------------------------------------------------------
void PointC()   //------------- 11 ----------------------
{
	double xC0, yC0, zC0, xC2, yC2;
	sThetaBeam = sin(.017453292*ThetaBeam); sPhiBeam = sin(.017453292*PhiBeam);
	cThetaBeam = cos(.017453292*ThetaBeam); cPhiBeam = cos(.017453292*PhiBeam);
	xC0 = Ralp * sThetaBeam*cPhiBeam;        // in Chamber system, vector rC0
	yC0 = Ralp * sThetaBeam*sPhiBeam;
	zC0 = Ralp * cThetaBeam;
	xC = xC0 - dx;  yC = yC0 - dy;  zC = zC0 - dz;   // in Pellet system, vector rC
	rC = sqrt(xC*xC + yC * yC + zC * zC);
	if (zC == 0.) zC = .001; xC2 = xC * xC;  yC2 = yC * yC;
	ThetaC = 57.29577951*atan(sqrt(xC2 + yC2) / zC);
	if (ThetaC < 0.) ThetaC = 180. + ThetaC;
}//------------------------------------ 

void PointF()  //---------------- 12 -----------------------
{
	double xf0, yf0, zf0;
	xf0 = -f * sThetaBeam*cPhiBeam;         // in Chamber system, vector F0
	yf0 = -f * sThetaBeam*sPhiBeam;
	zf0 = -f * cThetaBeam;
	xf = xf0 - dx;  yf = yf0 - dy;  zf = zf0 - dz;  // in Pellet system, vector F(xf,yf,zf)
}//------------------------------------ 


 //--------------------------------------------------------------------------
 //--------------------- Additional Functions -------------------------------
double rDis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double sTr(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

int Round(double valueF)
{
	int valueI;
	valueI = (int)(valueF + .5);
	return valueI;
}//------------------------------------ 


 //----------------------------------------------------------------------------
 //**************************************************************************** 
 //--- Data Saving ------------------------------------------------------------ 
void DataSave(int bs) //-----------------***************---------------------
{
	switch (bs) {
	case 32:
		fileSD = fopen("../output/Beam32.dat", "a"); SD(); fclose(fileSD);
		//View3D();
		break;
	}
	cout << endl << endl;
}
//*****************************************************************************
void View3D()  // Mesh centers
{
	Boutnum = 0;
	sprintf(BUF, "Energy32_%03d.csv", Boutnum);
	file1 = fopen(BUF, "w");
	fprintf(file1, "i,j,k,X,Y,Z,rC,E1,E2,E3,E4,E5,E6,E7,E8,E9,E10,E11,E12,E13,E14,E15,E15,E16,E17,E18,E19,E20,E21,E22,E23,E24,E25,E26,E27,E28,E29,E30,E31,E32,ET\n");
	double Xout, Yout, Zout, sThM, cThM, sPhM, cPhM; int bn;
	for (k = 0; k < PhiM; k++) {
		for (j = 0; j < ThetaM; j++) {
			for (i = 0; i < rM; i++) {
				Xout = xCMesh[i][j][k];
				Yout = yCMesh[i][j][k];
				Zout = zCMesh[i][j][k];
				fprintf(file1, "%d,%d,%d,%e,%e,%e,%e,", i, j, k, Xout, Yout, Zout, rCMesh[i][j][k]);
				for (bn = 1; bn < 33; bn++) {
					fprintf(file1, "%e,", EB[bn][i][j][k]);
				}
				fprintf(file1, "%e\n", ET[i][j][k]);
			}
			fprintf(file1, "\n");
		}
	}
	fclose(file1);

	Boutnum++;

}//----------------------------------------- 



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/PelletSurface.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "PelletSurface.h"
// The file sets the initial target surface numerically.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria 
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// PelletSurface.h  
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------

//---------------------------------------------------------------------------------
int i,j,k;
void Sphere()
{
 for (j=0;j<=ThetaM;j++) {                                     
 for (k=0;k<=PhiM  ;k++) { rMesh[rM][j][k]=R0;}} 
 Spellet=4.*pi*R0*R0;
}






==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/RMS.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "RMS.cpp"                                                                       
//                                                                                       
// RMS_3D(): The main function for RMS calculation and output.
//
// RMSF(): RMS computation.
//
// outputRMS_DT(int n): This function outputs the results of RMS in the DT layer.
//
// outputRMS_Al(int n): This function outputs the results of RMS in the Al layer.
//
// outputPMS_Pb(int n): This function outputs the results of RMS in the Pb layer.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria               
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

//* Root Mean Square *//
void RMS_3D(int n) {

	int i, j, k;
	if (MBswitch == 3) {
		for (k = 1; k <= km; k++) { 
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = Tinew[k][j][i]; 
				}
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_Ti_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_Ti_down = 100. * RMSF(jin2, jout2);

		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im; i++) {
					RMS_F[i][j][k] = rhonew[k][j][i];
				}				
			}
		}
		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho = 100. * RMSF(2, jm - 1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho = 100. * RMSF(2, jm - 1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho = 100. * RMSF(2, jm - 1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_up = 100. * RMSF(jin1, jout1);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_up = 100. * RMSF(jin1, jout1);

		RMS_in = DTline_in, RMS_out = DTAlline;
		rms_DT_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = DTAlline + 1; RMS_out = AlPbline;
		rms_Al_rho_down = 100. * RMSF(jin2, jout2);
		RMS_in = AlPbline + 1; RMS_out = im - 1;
		rms_Pb_rho_down = 100. * RMSF(jin2, jout2);

		outputRMS_DT(n);
		outputRMS_Al(n);
		outputRMS_Pb(n);

	}
}
double RMSF(int j1,int j2) {
	
	int i, j, k;
	int meNu_sum, meNu_i;
	double rms, smFF, WeightRMS;
	double sigF, ssigF, avF;
	ssigF = 0.;
	rms = 0.;

	for (i = RMS_in; i < RMS_out; i++) {
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				ssigF += RMS_F[i][j][k];
			}		
		}
	}
	if (ssigF == 0.) { return 0.; }

	for (i = RMS_in; i < RMS_out; i++) {
		sigF = 0.; meNu_i = 0;
		for (j = j1; j < j2; j++) {
			for (k = 1; k <= km; k++) {
				sigF += RMS_F[i][j][k];
				meNu_i++;
			}			
		}
		avF = sigF / ((double)(meNu_i));
		if (avF == 0.) { rmsk_F[i] = 0.; }
		else {
			smFF = 0.;
			for (j = j1; j < j2; j++) {
				for (k = 1; k <= km; k++) {
					smFF += pow(fabs(RMS_F[i][j][k] - avF), 2);
				}
			}
			rmsk_F[i] = 1. / avF * sqrt(smFF / ((double)(meNu_i)));	
		}

		WeightRMS = sigF / ssigF;
		rms += WeightRMS * rmsk_F[i];
	}
	return rms;
}

void outputRMS_DT(int n)
{
	FILE*RMS_DT_file;
	RMS_DT_file = fopen("../output/RMS_DT_output.dat", "a+");
	/* Data output */
	fprintf(RMS_DT_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_DT_Ti, rms_DT_rho, rms_DT_Ti_down, rms_DT_rho, rms_DT_rho_up, rms_DT_rho_down);
	fclose(RMS_DT_file);
}

void outputRMS_Al(int n)
{
	FILE*RMS_Al_file;
	RMS_Al_file = fopen("../output/RMS_Al_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Al_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Al_Ti, rms_Al_Ti_up, rms_Al_Ti_down, rms_Al_rho, rms_Al_rho_up, rms_Al_rho_down);
	fclose(RMS_Al_file);
}

void outputRMS_Pb(int n)
{
	FILE*RMS_Pb_file;
	RMS_Pb_file = fopen("../output/RMS_Pb_output.dat", "a+");
	/* Data output */
	fprintf(RMS_Pb_file, "%d\t %e\t %lf\t %lf\t %lf\t %lf\t %lf\t %lf\n", n, t*t0*1.e9, rms_Pb_Ti, rms_Pb_Ti_up, rms_Pb_Ti_down, rms_Pb_rho, rms_Pb_rho_up, rms_Pb_rho_down);
	fclose(RMS_Pb_file);
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/ResultIMP.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "ResultIMP.cpp"                                                                       
//                                                                                       
// ResultIMP(): a procedure to output the implosion speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////



void ResultIMP(int n)
{
	int i, j, k, Nn, Nnall;
	double impVin, impVin_max, impVin_min, impVin_sig, impVin_ave;
	double impVout, impVout_max, impVout_min, impVout_sig, impVout_ave;
	double impVall, impVall_max, impVall_min, impVall_sig, impVall_ave;

	Nn = 0; Nnall = 0;
	impVin_sig = 0.; impVout_sig = 0.; impVall_sig = 0.;
	impVin_max = 0.; impVout_max = 0.; impVall_max = 0.;
	impVin_min = 1.e30; impVout_min = 1.e30; impVall_min = 1.e30;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = DTline_in; i <= DTAlline; i++) {
				impVall = Vrnew[k][j][i];
				if (impVall > impVall_max) { impVall_max = impVall; }
				if (impVall < impVall_min) { impVall_min = impVall; }
				impVall_sig += impVall;
				Nnall++;
			}
			impVin = Vrnew[k][j][DTline_in];
			impVout = Vrnew[k][j][DTAlline];
			if (impVin > impVin_max) { impVin_max = impVin; }
			if (impVin < impVin_min) { impVin_min = impVin; }
			if (impVout > impVout_max) { impVout_max = impVout; }
			if (impVout < impVout_min) { impVout_min = impVout; }
			impVin_sig += impVin;
			impVout_sig += impVout;
			Nn++;
		}
	}
	impVin_ave = impVin_sig / Nn;
	impVout_ave = impVout_sig / Nn;
	impVall_ave = impVall_sig / Nnall;

	//Data output
    FILE*IMP_file;
	IMP_file = fopen("../output/Result_ImplosionSpeed.dat", "a+");
	fprintf(IMP_file, "%d\t %e\t %e\t %e\t %e\t %e\t %e\t\n", n, t*t0*1.e9, impVin_ave*u0, impVin_max*u0, impVin_min*u0, impVout_ave*u0, impVall_ave*u0);
    fclose(IMP_file);

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/SLC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "SLC.cpp"                                                                       
//                                                                                       
// SLC(): A procedure that outputs the time history of each
//        physical quantity obtained by slicing a surface at a fixed theta. The surface
//        is specified by thetaS[nTh], which is defined in input_LC.h. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria        
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

void SLC(int n)
{
	int nPh, nTh, i, j, k, k2;
	double SLC_tanphi, SLC_tantheta, PointTheta, PointPhi, PointX, PointY, PointZ, PointD, nearD, K1, K2, K3, K4, Ksum;

	if (SLCSwitch == 1) {

		for (nPh = 0; nPh < SLCphi; nPh++) {
			for (nTh = 0; nTh < SLCtheta; nTh++) {
				PointTheta = (thetaS[nTh] / 180.*pi);
				PointPhi = (phiS[nPh] / 180.*pi);

				for (i = 2; i < im; i++) {
					dist4[nPh][nTh][i] = 1000.; dist3[nPh][nTh][i] = 1000.; dist2[nPh][nTh][i] = 1000.; dist1[nPh][nTh][i] = 1000.;
					for (k = 1; k <= km; k++) {
						for (j = 3; j < jm - 1; j++) {
							PointX = dist[k][j][i] * sin(PointTheta)*cos(PointPhi);
							PointY = dist[k][j][i] * sin(PointTheta)*sin(PointPhi);
							PointZ = dist[k][j][i] * cos(PointTheta);
							PointD = sqrt(pow(xnew[k][j][i] - PointX, 2.) + pow(ynew[k][j][i] - PointY, 2.) + pow(znew[k][j][i] - PointZ, 2.));
							if (PointD < dist1[nPh][nTh][i]) {
								dist4[nPh][nTh][i] = dist3[nPh][nTh][i]; dist3[nPh][nTh][i] = dist2[nPh][nTh][i]; dist2[nPh][nTh][i] = dist1[nPh][nTh][i]; dist1[nPh][nTh][i] = PointD;
								jnear4[i] = jnear3[i]; jnear3[i] = jnear2[i]; jnear2[i] = jnear1[i]; jnear1[i] = j;
								knear4[i] = knear3[i]; knear3[i] = knear2[i]; knear2[i] = knear1[i]; knear1[i] = k;
							}
						}
					}
				}
				for (i = 2; i < im; i++) {
					jn1 = jnear1[i]; jn2 = jnear2[i]; jn3 = jnear3[i]; jn4 = jnear4[i];
					kn1 = knear1[i]; kn2 = knear2[i]; kn3 = knear3[i]; kn4 = knear4[i];
					K1 = dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K2 = dist1[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i];
					K3 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist4[nPh][nTh][i];
					K4 = dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i];
					Ksum = 3.*(dist1[nPh][nTh][i] + dist2[nPh][nTh][i] + dist3[nPh][nTh][i] + dist4[nPh][nTh][i]);

					Xnear[nPh][nTh][i] = (K1*xnew[kn1][jn1][i] + K2 * xnew[kn2][jn2][i] + K3 * xnew[kn3][jn3][i] + K4 * xnew[kn4][jn4][i]) / Ksum;
					Ynear[nPh][nTh][i] = (K1*ynew[kn1][jn1][i] + K2 * ynew[kn2][jn2][i] + K3 * ynew[kn3][jn3][i] + K4 * ynew[kn4][jn4][i]) / Ksum;
					Znear[nPh][nTh][i] = (K1*znew[kn1][jn1][i] + K2 * znew[kn2][jn2][i] + K3 * znew[kn3][jn3][i] + K4 * znew[kn4][jn4][i]) / Ksum;
					Distance_SLC[nPh][nTh][i] = sqrt(Xnear[nPh][nTh][i] * Xnear[nPh][nTh][i] + Ynear[nPh][nTh][i] * Ynear[nPh][nTh][i] + Znear[nPh][nTh][i] * Znear[nPh][nTh][i]);
				}
			}
		}

	}

	FILE*SLCk_file;

	for (nPh = 0; nPh < SLCphi; nPh++) {
		for (nTh = 0; nTh < SLCtheta; nTh++) {
			for (i = 2; i < im; i++) {
				// Data output 
				sprintf(bufSLC, "../output/slc_i/SLC_output_nPh%d_nTh%d_i_%d.dat", nPh, nTh, i);
				SLCk_file = fopen(bufSLC, "a+");
				fprintf(SLCk_file, "%d\t%e\t%e\n", n, t, Distance_SLC[nPh][nTh][i]);
				fclose(SLCk_file);
			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/StoppingPower1.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "StoppingPower1.cpp"
//
// Stop1(int Projectile,int Target,double T,double Eb): a procedure to calculate the stopping power.
//
// sZeff(double V): a procedure to calculate the Effective charge number of beam particle.
//
// sZt(int Target): a procdure to calculate the target ionization degree. At present we do not use this function.
//
// Nucl(double Eb): a procedure to calculate the nuclear stopping power. 
//
// LSS(double Vlss): a procedure to calculate the bound electron stopping power in low energy region.
//
// Bethe(double Vb, double EBeth): a procedure to calculate the bound electron stopping power in higher energy.
//
// Free(): a procedure to calculate the free electron stopping power.
//
// Ions(): a procedure to calculate the free ion stopping power.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// Program Stop1
//
// At present we do not use the function of sZt(int Target). (25.1.2019)
//
// by Ogoyski and Kawata (20.1.2009)
//-------------------------------------------------
#include"Derf.c"

double Stop1 (int Projectile,int Target,double T,double Eb)
{
    Zb  = aZb [Projectile];    // Projectile atomic number        
    Ab  = aAb [Projectile];    // Projectile atomic mass [amu]
    Zt0 = aZt0[Target];        // Tardet ionization at 0 eV  
    Ztm = aZtm[Target];        // Maximal tardet ionization  
    At  = aAt [Target];        // Target matter atomic mass in amu   
    Ui  = aUi [Target];        // Target ionization potencial  [J] 
//    ro  = aro [Target];      // ro target [kg.m-3]
    Mb  = 1.66054e-27*Ab;      // Projectile ion mass (Ab*amu) [kg]
    Mt  = 1.66054e-27*At;      // Target atomic mass  (At*amu) [kg]
    Nat = ro/Mt;               // Target atomic density        [m-3] 
    Abt = Ab*At/(Ab+At);    
    Fi  = EL/Mt;
//	Zt  = sZt(Target); 
	Nef = Nat*Zt;             
	Neb = Nat*(Ztm-Zt);      
	Ve  = 4.194e5*sqrt(T);            // T[eV], Ve[m/s]
	Vi  = 4.e-10*sqrt(T/Mt);          // T[eV], Vi[m/s]
	Zb067 = pow(Zb,0.67);
    Zt067 = pow(Zt,0.67);
    Zb069 = pow(Zb,0.69 );
    Zb117 = pow(Zb,1.17);
    ZbZt  = Zb117/(pow((Zb067+Zt067),1.5));
	Zb033 = pow(Zb, 0.33);
	Vc    = C*Zb033/137.;
	Zeffb = sZeff(Vc);      
	Ebc   = 6.2415e12*Mb*Vc*Vc/2.;    // Ebeam[MeV]
//	EbcU  = 1.036e-14*Vc*Vc/2.;       // Ebeam[MeV/u] ---------	
	K     = Bethe(Vc,Ebc)/LSS(Vc);
    D     = 1. + 1.6022e-13*Eb/(Mb*C2);
    Vbeam = C*sqrt(1.- 1./(D*D));	  // [m/s]
    Vbeam2= Vbeam*Vbeam;		      // [m2/s2] 
	Vre   = (Vbeam + 0.4*Ve)/(1.+ 0.4*Vbeam*Ve/C2);  Vre2 = Vre*Vre;
	Zeffb = sZeff(Vbeam);
	Zeffe = sZeff(Vre);  
	Nucl(Eb);	                      // [MeV/mm]  
    Elss  = (K*LSS(Vbeam)) *6.2415e9; // [MeV/mm]  	 
	EBethe= Bethe(Vbeam,Eb)*6.2415e9; // [MeV/mm]    
	Efree = Free ()*6.2415e9;         // [MeV/mm] 
	Eion  = Ions ()*6.2415e9;         // [MeV/mm]
	 if ( Vbeam < Vc )  { Ebound = Elss;  goto L;}
     Ebound = EBethe;
L:  StPower = Enuc + Ebound + Efree + Eion; // [MeV/mm]

return StPower;       
}

//------------------------ Calculation of Zeff ----------------------
double sZeff(double V)
{
	double Zeff;
	Zeff=Zb*(1.-1.034*exp(-137.04*V/C/Zb069));
	if(Zeff<0.) Zeff=0.;
	return Zeff;       
}

//------------------------ Calculation of Zt ------------------------
double sZt(int Target)
{  
   switch (Target)                            {
	 case 0:  Zt = Zt0;                 break;  // hole 
	 case 1:  Zt = 1275.6*T/(18310.4 + 23.1*T); // Pb target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 2:  Zt = 13.2*T/(259.6 + T);          // Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 3:  Zt = 13.2*T/(259.6 + T);          // Foam Al target
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 4:  Zt = 1.08*T/(8.012 + T);          // DT target                  
       if (Zt<Zt0) {Zt=Zt0; return Zt;}
       if (Zt>Ztm) {Zt=Ztm; return Zt;} break;
	 case 5:  Zt = Zt0;                 break;  // H2O target 
	 case 6:  Zt = Zt0;                 break;  // bones 
	 case 7:  Zt = Zt0;                 break;  // musculs
	 case 8:  Zt = Zt0;                 break;  // brain
	 case 9:  Zt = Zt0;                 break;} // tumor
return Zt;       
}

//------------------------ Enuclei equation -------------------------
double Nucl(double Eb)
{
  double E, AbAt1, ZbZt1, ZbZt2, Cn1, Cn2;
     ZbZt1 = sqrt(Zb*Zt/At)*pow((Zb067+Zt067),-1.5);
	 ZbZt2 = 1e6*Zb*Zt*sqrt(Zb067+Zt067); if(ZbZt2==0.) ZbZt2=1.e-6;
	 AbAt1 = pow((Abt/At),1.5);
	 Cn1   = 4.14e6*ro*AbAt1*ZbZt1;           
	 Cn2   = pow(Abt,1.5)/ZbZt2;		   		     
     E     = 1e6*Eb/Ab;                                      // E[eV/amu]
	 Enuc  = 1e-7*Cn1*sqrt(E)*exp(-45.2*pow((Cn2*E),0.277)); //  [MeV/mm]
return Enuc;       
}

//------------------------ LSS equation -----------------------------
double LSS(double Vlss)
{
  double Cl;
     Cl = 2.*qe2*aB*Neb*ZbZt/(eps0*VB);  Elss = Cl*Vlss;    // [J/m]
return Elss;       
}

//------------------------ Bethe equation ---------------------------
double Bethe(double Vb, double EBeth)
{
  double E, lnE, lnE2, Vb2, Delta, Bracket;                
     Vb2 = Vb*Vb;   E = 1000.*EBeth/Ab;                     // E[KeV/amu]
     lnE = log(E);  lnE2 = lnE*lnE;
     Delta   = SC[Target][0] + SC[Target][1]*lnE + SC[Target][2]*lnE2 
		     + SC[Target][3]*lnE*lnE2 + SC[Target][4]*lnE2*lnE2;
     Bracket = log(1.82e-30*Vb2/Ui) - log(1-Vb2/C2) - Vb2/C2 - Delta;
     EBethe  = Fe*Zeffb*Zeffb*Bracket*Neb/(Vb*Vb);          // [J/m]
return EBethe;       
}

//------------------------ Efree equation ---------------------------
double Free()
{
  double exp1, Xe, Xe2, Xe4, Le, Ge, He;
	 Xe = Vre/Ve;   Xe2=Xe*Xe;   Xe4=Xe2*Xe2;   exp1=exp(-Xe2/2.);
     Ge = derf(0.71*Xe) - 0.8*Xe*exp1;
	 He = Xe4*log(Xe)/(Xe4 + 12.) - 0.13*Xe2*Xe*exp1;
	 Le = log(29.33*(Vre2+2.*Ve*Ve)*sqrt(T/(1.+Nef))/(0.01+Zeffe));
     Efree = Fe*Zeffe*Zeffe*Nef*(Ge*Le+He)/Vre2;            // [J/m]
	 if(Efree <0.) Efree=0.;
return Efree;       
}

//------------------------ Eion equation ----------------------------
double Ions()
{
  double exp2, Xi, Xi2, Xi4, Li, Gi, Hi;
	 Xi = Vbeam/Vi;   Xi2=Xi*Xi;   Xi4=Xi2*Xi2;   exp2=exp(-Xi2/2.);
     Gi = derf(0.71*Xi) - 0.8*(1.+ At/Ab)*Xi*exp2;
	 Li = log(3.22e31*Mt*(Vbeam2+2.*Vi*Vi)*sqrt(T/Nat)/(0.01+Zeffb)); 
	 Hi = Xi4*log(Xi)/(Xi4 + 12.) - 0.13*Xi2*Xi*exp2;
	 Eion = Fi*Nat*Zeffb*Zeffb*Zt*Zt*(Gi*Li + Hi)/Vbeam2;   // [J/m]

return Eion;       
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/acceleration.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "acceleration.cpp"
//
// acceleration():This function measures the acceleration of the target and outputs it.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void acceleration(int n)
{
	int k, j, i, ic1, ic2;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {
				Accel_r[k][j][i] = (Vrnew[k][j][i] - Vrnow[k][j][i]) / Dthalf;
			}
		}
	}



	/*Data output*/
	FILE*accel_l_file;
	sprintf(bufoutput, "../output/accel_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel_l_file = fopen(bufoutput, "w");
	FILE*accel2_l_file;
	sprintf(bufoutput, "../output/accel_DTAl_kb_%2.4f_t_%e.dat", rotationnumber*t / rotationtime, t);
	accel2_l_file = fopen(bufoutput, "w");
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			Accel_r_DTav[k][j] = 0.; Accel_r_Alav[k][j] = 0.; ic1 = 0; ic2 = 0;
			for (i = 2; i < kbc1; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_DTav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic1++;
			}
			for (i = kbc1; i <= kbc2; i++) {
				fprintf(accel_l_file, "%d\t%d\t%d\t%e\t%e\n", k, j, i, rotationnumber*t / rotationtime, Accel_r[k][j][i] * u0 / t0);
				Accel_r_Alav[k][j] += Accel_r[k][j][i] * u0 / t0;
				ic2++;
			}
			fprintf(accel2_l_file, "%d\t%d\t%e\t%e\t%e\n", k, j, rotationnumber*t / rotationtime, Accel_r_DTav[k][j] / (double)ic1, Accel_r_Alav[k][j] / (double)ic2);
			fprintf(accel_l_file, "\n");
		}	
	}
	fclose(accel_l_file);
	fclose(accel2_l_file);

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/artv_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "artv_3D.cpp"
//
// artv_3D(): This function calculates the artificial viscosity in the direction of i, j and k (qA1~4, qB1~4, qC1~4) in Lagrange code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void artv_3D()
{

	int i, j, k;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im; i++) {

				double du1Ax, du1Ay, du1Az, du1Bx, du1By, du1Bz, du1Cx, du1Cy, du1Cz, du1Abase, du1Bbase, du1Cbase;
				double du2Ax, du2Ay, du2Az, du2Bx, du2By, du2Bz, du2Cx, du2Cy, du2Cz, du2Abase, du2Bbase, du2Cbase;
				double duAcx, duAcy, duAcz, duBcx, duBcy, duBcz, duCcx, duCcy, duCcz, duAcbase, duBcbase, duCcbase;
				double du1A, du2A, du1B, du2B, du1C, du2C;

				du1Ax = 0.5*(x_ivnow[k][j][i] + x_ivnew[k][j][i]);
				du1Ay = 0.5*(y_ivnow[k][j][i] + y_ivnew[k][j][i]);
				du1Az = 0.5*(z_ivnow[k][j][i] + z_ivnew[k][j][i]);
				du1Abase = sqrt(du1Ax*du1Ax + du1Ay * du1Ay + du1Az * du1Az);

				du1Bx = 0.5*(x_jvnow[k][j][i] + x_jvnew[k][j][i]);
				du1By = 0.5*(y_jvnow[k][j][i] + y_jvnew[k][j][i]);
				du1Bz = 0.5*(z_jvnow[k][j][i] + z_jvnew[k][j][i]);
				du1Bbase = sqrt(du1Bx*du1Bx + du1By * du1By + du1Bz * du1Bz);

				du1Cx = 0.5*(x_kvnow[k][j][i] + x_kvnew[k][j][i]);
				du1Cy = 0.5*(y_kvnow[k][j][i] + y_kvnew[k][j][i]);
				du1Cz = 0.5*(z_kvnow[k][j][i] + z_kvnew[k][j][i]);
				du1Cbase = sqrt(du1Cx*du1Cx + du1Cy * du1Cy + du1Cz * du1Cz);

				du2Ax = 0.5*(x_ivnow[k][j][i + 1] + x_ivnew[k][j][i + 1]);
				du2Ay = 0.5*(y_ivnow[k][j][i + 1] + y_ivnew[k][j][i + 1]);
				du2Az = 0.5*(z_ivnow[k][j][i + 1] + z_ivnew[k][j][i + 1]);
				du2Abase = sqrt(du2Ax*du2Ax + du2Ay * du2Ay + du2Az * du2Az);

				du2Bx = 0.5*(x_jvnow[k][j2][i] + x_jvnew[k][j2][i]);
				du2By = 0.5*(y_jvnow[k][j2][i] + y_jvnew[k][j2][i]);
				du2Bz = 0.5*(z_jvnow[k][j2][i] + z_jvnew[k][j2][i]);
				du2Bbase = sqrt(du2Bx*du2Bx + du2By * du2By + du2Bz * du2Bz);

				du2Cx = 0.5*(x_kvnow[k2][j][i] + x_kvnew[k2][j][i]);
				du2Cy = 0.5*(y_kvnow[k2][j][i] + y_kvnew[k2][j][i]);
				du2Cz = 0.5*(z_kvnow[k2][j][i] + z_kvnew[k2][j][i]);
				du2Cbase = sqrt(du2Cx*du2Cx + du2Cy * du2Cy + du2Cz * du2Cz);

				duAcx = 0.5*(du1Ax + du2Ax);	duAcy = 0.5*(du1Ay + du2Ay);	duAcz = 0.5*(du1Az + du2Az);
				duAcbase = sqrt(duAcx*duAcx + duAcy * duAcy + duAcz * duAcz);
				duBcx = 0.5*(du1Bx + du2Bx);	duBcy = 0.5*(du1By + du2By);	duBcz = 0.5*(du1Bz + du2Bz);
				duBcbase = sqrt(duBcx*duBcx + duBcy * duBcy + duBcz * duBcz);
				duCcx = 0.5*(du1Cx + du2Cx);	duCcy = 0.5*(du1Cy + du2Cy);	duCcz = 0.5*(du1Cz + du2Cz);
				duCcbase = sqrt(duCcx*duCcx + duCcy * duCcy + duCcz * duCcz);

				du2A = (du2Ax*unew[k][j][i + 1] + du2Ay * vnew[k][j][i + 1] + du2Az * wnew[k][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j][i] + du1Ay * vnew[k][j][i] + du1Az * wnew[k][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA1[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA1[k][j][i]) || isinf(duA1[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k][j2][i + 1] + du2Ay * vnew[k][j2][i + 1] + du2Az * wnew[k][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k][j2][i] + du1Ay * vnew[k][j2][i] + du1Az * wnew[k][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA2[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA2[k][j][i]) || isinf(duA2[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j2][i + 1] + du2Ay * vnew[k2][j2][i + 1] + du2Az * wnew[k2][j2][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j2][i] + du1Ay * vnew[k2][j2][i] + du1Az * wnew[k2][j2][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA3[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA3[k][j][i]) || isinf(duA3[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2A = (du2Ax*unew[k2][j][i + 1] + du2Ay * vnew[k2][j][i + 1] + du2Az * wnew[k2][j][i + 1]) / du2Abase;
				du1A = (du1Ax*unew[k2][j][i] + du1Ay * vnew[k2][j][i] + du1Az * wnew[k2][j][i]) / du1Abase;
				if (du2Ax == 0. && du2Ay == 0. && du2Az == 0.) { du2A = 0.; }
				if (du1Ax == 0. && du1Ay == 0. && du1Az == 0.) { du1A = 0.; }
				duA4[k][j][i] = min(du2A - du1A, 0.);
				if (isnan(duA4[k][j][i]) || isinf(duA4[k][j][i])) {
					printf("duA=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1A, du1Ax, du1Ay, du1Az, du2A, du2Ax, du2Ay, du2Az);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i] + du2By * vnew[k][j2][i] + du2Bz * wnew[k][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i] + du1By * vnew[k][j][i] + du1Bz * wnew[k][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB1[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB1[k][j][i]) || isinf(duB1[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k][j2][i + 1] + du2By * vnew[k][j2][i + 1] + du2Bz * wnew[k][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k][j][i + 1] + du1By * vnew[k][j][i + 1] + du1Bz * wnew[k][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB2[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB2[k][j][i]) || isinf(duB2[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i + 1] + du2By * vnew[k2][j2][i + 1] + du2Bz * wnew[k2][j2][i + 1]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i + 1] + du1By * vnew[k2][j][i + 1] + du1Bz * wnew[k2][j][i + 1]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB3[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB3[k][j][i]) || isinf(duB3[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2B = (du2Bx*unew[k2][j2][i] + du2By * vnew[k2][j2][i] + du2Bz * wnew[k2][j2][i]) / du2Bbase;
				du1B = (du1Bx*unew[k2][j][i] + du1By * vnew[k2][j][i] + du1Bz * wnew[k2][j][i]) / du1Bbase;
				if (du2Bx == 0. && du2By == 0. && du2Bz == 0.) { du2B = 0.; }
				if (du1Bx == 0. && du1By == 0. && du1Bz == 0.) { du1B = 0.; }
				duB4[k][j][i] = min(du2B - du1B, 0.);
				if (isnan(duB4[k][j][i]) || isinf(duB4[k][j][i])) {
					printf("duB=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1B, du1Bx, du1By, du1Bz, du2B, du2Bx, du2By, du2Bz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i] + du2Cy * vnew[k2][j][i] + du2Cz * wnew[k2][j][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i] + du1Cy * vnew[k][j][i] + du1Cz * wnew[k][j][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC1[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC1[k][j][i]) || isinf(duC1[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j][i + 1] + du2Cy * vnew[k2][j][i + 1] + du2Cz * wnew[k2][j][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j][i + 1] + du1Cy * vnew[k][j][i + 1] + du1Cz * wnew[k][j][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC2[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC2[k][j][i]) || isinf(duC2[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i + 1] + du2Cy * vnew[k2][j + 1][i + 1] + du2Cz * wnew[k2][j + 1][i + 1]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i + 1] + du1Cy * vnew[k][j + 1][i + 1] + du1Cz * wnew[k][j + 1][i + 1]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC3[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC3[k][j][i]) || isinf(duC3[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}
				du2C = (du2Cx*unew[k2][j + 1][i] + du2Cy * vnew[k2][j + 1][i] + du2Cz * wnew[k2][j + 1][i]) / du2Cbase;
				du1C = (du1Cx*unew[k][j + 1][i] + du1Cy * vnew[k][j + 1][i] + du1Cz * wnew[k][j + 1][i]) / du1Cbase;
				if (du2Cx == 0. && du2Cy == 0. && du2Cz == 0.) { du2C = 0.; }
				if (du1Cx == 0. && du1Cy == 0. && du1Cz == 0.) { du1C = 0.; }
				duC4[k][j][i] = min(du2C - du1C, 0.);
				if (isnan(duC4[k][j][i]) || isinf(duC4[k][j][i])) {
					printf("duC=nan %d %d %d %e %e %e %e %e %e %e %e\n", k, j, i, du1C, du1Cx, du1Cy, du1Cz, du2C, du2Cx, du2Cy, du2Cz);
					exit(6);
				}

				duA1c[k][j][i] = (duAcx*(unew[k][j][i + 1] - unew[k][j][i]) + duAcy * (vnew[k][j][i + 1] - vnew[k][j][i]) + duAcz * (wnew[k][j][i + 1] - wnew[k][j][i])) / duAcbase;
				duA1c[k][j][i] = min(0., duA1c[k][j][i]);
				if (isnan(duA1c[k][j][i]) || isinf(duA1c[k][j][i])) {
					printf("duA1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j][i + 1] - unew[k][j][i], vnew[k][j][i + 1] - vnew[k][j][i], wnew[k][j][i + 1] - wnew[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				duA2c[k][j][i] = (duAcx*(unew[k][j2][i + 1] - unew[k][j2][i]) + duAcy * (vnew[k][j2][i + 1] - vnew[k][j2][i]) + duAcz * (wnew[k][j2][i + 1] - wnew[k][j2][i])) / duAcbase;
				duA2c[k][j][i] = min(0., duA2c[k][j][i]);
				if (isnan(duA2c[k][j][i]) || isinf(duA2c[k][j][i])) {
					printf("duA2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k][j2][i + 1] - unew[k][j2][i], vnew[k][j2][i + 1] - vnew[k][j2][i], wnew[k][j2][i + 1] - wnew[k][j + 1][i]);
					exit(6);
				}
				duA3c[k][j][i] = (duAcx*(unew[k2][j2][i + 1] - unew[k2][j2][i]) + duAcy * (vnew[k2][j2][i + 1] - vnew[k2][j2][i]) + duAcz * (wnew[k2][j2][i + 1] - wnew[k2][j2][i])) / duAcbase;
				duA3c[k][j][i] = min(0., duA3c[k][j][i]);
				if (isnan(duA3c[k][j][i]) || isinf(duA3c[k][j][i])) {
					printf("duA3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j2][i + 1] - unew[k2][j2][i], vnew[k2][j2][i + 1] - vnew[k2][j2][i], wnew[k2][j2][i + 1] - wnew[k2][j2][i]);
					exit(6);
				}
				duA4c[k][j][i] = (duAcx*(unew[k2][j][i + 1] - unew[k2][j][i]) + duAcy * (vnew[k2][j][i + 1] - vnew[k2][j][i]) + duAcz * (wnew[k2][j][i + 1] - wnew[k2][j][i])) / duAcbase;
				duA4c[k][j][i] = min(0., duA4c[k][j][i]);
				if (isnan(duA4c[k][j][i]) || isinf(duA4c[k][j][i])) {
					printf("duA4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duAcx, duAcy, duAcz, duAcbase, unew[k2][j][i + 1] - unew[k2][j][i], vnew[k2][j][i + 1] - vnew[k2][j][i], wnew[k2][j][i + 1] - wnew[k2][j][i]);
					exit(6);
				}

				duB1c[k][j][i] = (duBcx*(unew[k][j2][i] - unew[k][j][i]) + duBcy * (vnew[k][j2][i] - vnew[k][j][i]) + duBcz * (wnew[k][j2][i] - wnew[k][j][i])) / duBcbase;
				duB1c[k][j][i] = min(0., duB1c[k][j][i]);
				if (isnan(duB1c[k][j][i]) || isinf(duB1c[k][j][i])) {
					printf("duB1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i] - unew[k][j][i], vnew[k][j2][i] - vnew[k][j][i], wnew[k][j2][i] - wnew[k][j][i]);
					exit(6);
				}
				duB2c[k][j][i] = (duBcx*(unew[k][j2][i + 1] - unew[k][j][i + 1]) + duBcy * (vnew[k][j2][i + 1] - vnew[k][j][i + 1]) + duBcz * (wnew[k][j2][i + 1] - wnew[k][j][i + 1])) / duBcbase;
				duB2c[k][j][i] = min(0., duB2c[k][j][i]);
				if (isnan(duB2c[k][j][i]) || isinf(duB2c[k][j][i])) {
					printf("duB2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k][j2][i + 1] - unew[k][j][i + 1], vnew[k][j2][i + 1] - vnew[k][j][i + 1], wnew[k][j2][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duB3c[k][j][i] = (duBcx*(unew[k2][j2][i + 1] - unew[k2][j][i + 1]) + duBcy * (vnew[k2][j2][i + 1] - vnew[k2][j][i + 1]) + duBcz * (wnew[k2][j2][i + 1] - wnew[k2][j][i + 1])) / duBcbase;
				duB3c[k][j][i] = min(0., duB3c[k][j][i]);
				if (isnan(duB3c[k][j][i]) || isinf(duB3c[k][j][i])) {
					printf("duB3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i + 1] - unew[k2][j][i + 1], vnew[k2][j2][i + 1] - vnew[k2][j][i + 1], wnew[k2][j2][i + 1] - wnew[k2][j][i + 1]);
					exit(6);
				}
				duB4c[k][j][i] = (duBcx*(unew[k2][j2][i] - unew[k2][j][i]) + duBcy * (vnew[k2][j2][i] - vnew[k2][j][i]) + duBcz * (wnew[k2][j2][i] - wnew[k2][j][i])) / duBcbase;
				duB4c[k][j][i] = min(0., duB4c[k][j][i]);
				if (isnan(duB4c[k][j][i]) || isinf(duB4c[k][j][i])) {
					printf("duB4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duBcx, duBcy, duBcz, duBcbase, unew[k2][j2][i] - unew[k2][j][i], vnew[k2][j2][i] - vnew[k2][j][i], wnew[k2][j2][i] - wnew[k2][j][i]);
					exit(6);
				}

				duC1c[k][j][i] = (duCcx*(unew[k2][j][i] - unew[k][j][i]) + duCcy * (vnew[k2][j][i] - vnew[k][j][i]) + duCcz * (wnew[k2][j][i] - wnew[k][j][i])) / duCcbase;
				duC1c[k][j][i] = min(0., duC1c[k][j][i]);
				if (isnan(duC1c[k][j][i]) || isinf(duC1c[k][j][i])) {
					printf("duC1=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i] - unew[k][j][i], vnew[k2][j][i] - vnew[k][j][i], wnew[k2][j][i] - wnew[k][j][i]);
					exit(6);
				}

				duC2c[k][j][i] = (duCcx*(unew[k2][j][i + 1] - unew[k][j][i + 1]) + duCcy * (vnew[k2][j][i + 1] - vnew[k][j][i + 1]) + duCcz * (wnew[k2][j][i + 1] - wnew[k][j][i + 1])) / duCcbase;
				duC2c[k][j][i] = min(0., duC2c[k][j][i]);
				if (isnan(duC2c[k][j][i]) || isinf(duC2c[k][j][i])) {
					printf("duC2=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j][i + 1] - unew[k][j][i + 1], vnew[k2][j][i + 1] - vnew[k][j][i + 1], wnew[k2][j][i + 1] - wnew[k][j][i + 1]);
					exit(6);
				}

				duC3c[k][j][i] = (duCcx*(unew[k2][j2][i + 1] - unew[k][j2][i + 1]) + duCcy * (vnew[k2][j2][i + 1] - vnew[k][j2][i + 1]) + duCcz * (wnew[k2][j2][i + 1] - wnew[k][j2][i + 1])) / duCcbase;
				duC3c[k][j][i] = min(0., duC3c[k][j][i]);
				if (isnan(duC3c[k][j][i]) || isinf(duC3c[k][j][i])) {
					printf("duC3=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i + 1] - unew[k][j2][i + 1], vnew[k2][j2][i + 1] - vnew[k][j2][i + 1], wnew[k2][j2][i + 1] - wnew[k][j2][i + 1]);
					exit(6);
				}

				duC4c[k][j][i] = (duCcx*(unew[k2][j2][i] - unew[k][j2][i]) + duCcy * (vnew[k2][j2][i] - vnew[k][j2][i]) + duCcz * (wnew[k2][j2][i] - wnew[k][j2][i])) / duCcbase;
				duC4c[k][j][i] = min(0., duC4c[k][j][i]);
				if (isnan(duC4c[k][j][i]) || isinf(duC4c[k][j][i])) {
					printf("duC4=nan %d %d %d %e %e %e %e %e %e %e\n", k, j, i, duCcx, duCcy, duCcz, duCcbase, unew[k2][j2][i] - unew[k][j2][i], vnew[k2][j2][i] - vnew[k][j2][i], wnew[k2][j2][i] - wnew[k][j2][i]);
					exit(6);
				}

			}
		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			for (i = 2; i < im; i++) {
				ddua1[k][j][i] = fabs(duA1[k][j][i] - duA1[k][j][i - 1]);
				ddua2[k][j][i] = fabs(duA2[k][j][i] - duA2[k][j][i - 1]);
				ddua3[k][j][i] = fabs(duA3[k][j][i] - duA3[k][j][i - 1]);
				ddua4[k][j][i] = fabs(duA4[k][j][i] - duA4[k][j][i - 1]);

				ddua1c[k][j][i] = fabs(duA1c[k][j][i] - duA1c[k][j][i - 1]);
				ddua2c[k][j][i] = fabs(duA2c[k][j][i] - duA2c[k][j][i - 1]);
				ddua3c[k][j][i] = fabs(duA3c[k][j][i] - duA3c[k][j][i - 1]);
				ddua4c[k][j][i] = fabs(duA4c[k][j][i] - duA4c[k][j][i - 1]);
			}
		}
		for (j = 2; j < jm; j++) {

			int j_1, j_2;
			if (j == 2 && mesh_status == 5 || j == 2 && mesh_status == 10) { j_1 = j; j_2 = j; }
			else if (j == jm - 1 && mesh_status == 5 || j == jm - 1 && mesh_status == 10) { j_1 = j - 1; j_2 = j - 1; }
			else { j_1 = j - 1; j_2 = j; }

			for (i = 2; i < im - 1; i++) {
				ddub1[k][j][i] = fabs(duB1[k][j_2][i] - duB1[k][j_1][i]);
				ddub2[k][j][i] = fabs(duB2[k][j_2][i] - duB2[k][j_1][i]);
				ddub3[k][j][i] = fabs(duB3[k][j_2][i] - duB3[k][j_1][i]);
				ddub4[k][j][i] = fabs(duB4[k][j_2][i] - duB4[k][j_1][i]);

				ddub1c[k][j][i] = fabs(duB1c[k][j_2][i] - duB1c[k][j_1][i]);
				ddub2c[k][j][i] = fabs(duB2c[k][j_2][i] - duB2c[k][j_1][i]);
				ddub3c[k][j][i] = fabs(duB3c[k][j_2][i] - duB3c[k][j_1][i]);
				ddub4c[k][j][i] = fabs(duB4c[k][j_2][i] - duB4c[k][j_1][i]);
			}
		}
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				dduc1[k][j][i] = fabs(duC1[k][j][i] - duC1[k1][j][i]);
				dduc2[k][j][i] = fabs(duC2[k][j][i] - duC2[k1][j][i]);
				dduc3[k][j][i] = fabs(duC3[k][j][i] - duC3[k1][j][i]);
				dduc4[k][j][i] = fabs(duC4[k][j][i] - duC4[k1][j][i]);

				dduc1c[k][j][i] = fabs(duC1c[k][j][i] - duC1c[k1][j][i]);
				dduc2c[k][j][i] = fabs(duC2c[k][j][i] - duC2c[k1][j][i]);
				dduc3c[k][j][i] = fabs(duC3c[k][j][i] - duC3c[k1][j][i]);
				dduc4c[k][j][i] = fabs(duC4c[k][j][i] - duC4c[k1][j][i]);
			}
		}
	}
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {
				ddua1f[k][j][i] = 0.5*(ddua1[k][j][i + 1] + ddua1[k][j][i]);
				ddub1f[k][j][i] = 0.5*(ddub1[k][j2][i] + ddub1[k][j][i]);
				dduc1f[k][j][i] = 0.5*(dduc1[k2][j][i] + dduc1[k][j][i]);
				ddua2f[k][j][i] = 0.5*(ddua2[k][j][i + 1] + ddua2[k][j][i]);
				ddub2f[k][j][i] = 0.5*(ddub2[k][j2][i] + ddub2[k][j][i]);
				dduc2f[k][j][i] = 0.5*(dduc2[k2][j][i] + dduc2[k][j][i]);
				ddua3f[k][j][i] = 0.5*(ddua3[k][j][i + 1] + ddua3[k][j][i]);
				ddub3f[k][j][i] = 0.5*(ddub3[k][j2][i] + ddub3[k][j][i]);
				dduc3f[k][j][i] = 0.5*(dduc3[k2][j][i] + dduc3[k][j][i]);
				ddua4f[k][j][i] = 0.5*(ddua4[k][j][i + 1] + ddua4[k][j][i]);
				ddub4f[k][j][i] = 0.5*(ddub4[k][j2][i] + ddub4[k][j][i]);
				dduc4f[k][j][i] = 0.5*(dduc4[k2][j][i] + dduc4[k][j][i]);

				ddua1fc[k][j][i] = 0.5*(ddua1c[k][j][i + 1] + ddua1c[k][j][i]);
				ddub1fc[k][j][i] = 0.5*(ddub1c[k][j2][i] + ddub1c[k][j][i]);
				dduc1fc[k][j][i] = 0.5*(dduc1c[k2][j][i] + dduc1c[k][j][i]);
				ddua2fc[k][j][i] = 0.5*(ddua2c[k][j][i + 1] + ddua2c[k][j][i]);
				ddub2fc[k][j][i] = 0.5*(ddub2c[k][j2][i] + ddub2c[k][j][i]);
				dduc2fc[k][j][i] = 0.5*(dduc2c[k2][j][i] + dduc2c[k][j][i]);
				ddua3fc[k][j][i] = 0.5*(ddua3c[k][j][i + 1] + ddua3c[k][j][i]);
				ddub3fc[k][j][i] = 0.5*(ddub3c[k][j2][i] + ddub3c[k][j][i]);
				dduc3fc[k][j][i] = 0.5*(dduc3c[k2][j][i] + dduc3c[k][j][i]);
				ddua4fc[k][j][i] = 0.5*(ddua4c[k][j][i + 1] + ddua4c[k][j][i]);
				ddub4fc[k][j][i] = 0.5*(ddub4c[k][j2][i] + ddub4c[k][j][i]);
				dduc4fc[k][j][i] = 0.5*(dduc4c[k2][j][i] + dduc4c[k][j][i]);
			}
		}
	}

	double Cs, gamma;

#pragma omp parallel for private(j,i,Cs,gamma)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				Cs = sqrt(5. / 3.*Tinew[k][j][i] / at_mass[k][j][i]);
					
				qA1new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA1[k][j][i], 2.) + AvC2A * Cs* fabs(duA1[k][j][i]) + AvC3A * fabs(duA1[k][j][i] * ddua1f[k][j][i]) + AvC4A * pow(duA1c[k][j][i], 2.) + AvC5A * Cs* fabs(duA1c[k][j][i]) + AvC6A * fabs(duA1c[k][j][i] * ddua1fc[k][j][i]));
				qA2new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA2[k][j][i], 2.) + AvC2A * Cs* fabs(duA2[k][j][i]) + AvC3A * fabs(duA2[k][j][i] * ddua2f[k][j][i]) + AvC4A * pow(duA2c[k][j][i], 2.) + AvC5A * Cs* fabs(duA2c[k][j][i]) + AvC6A * fabs(duA2c[k][j][i] * ddua2fc[k][j][i]));
				qA3new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA3[k][j][i], 2.) + AvC2A * Cs* fabs(duA3[k][j][i]) + AvC3A * fabs(duA3[k][j][i] * ddua3f[k][j][i]) + AvC4A * pow(duA3c[k][j][i], 2.) + AvC5A * Cs* fabs(duA3c[k][j][i]) + AvC6A * fabs(duA3c[k][j][i] * ddua3fc[k][j][i]));
				qA4new[k][j][i] = rhonew[k][j][i] * (AvC1A * pow(duA4[k][j][i], 2.) + AvC2A * Cs* fabs(duA4[k][j][i]) + AvC3A * fabs(duA4[k][j][i] * ddua4f[k][j][i]) + AvC4A * pow(duA4c[k][j][i], 2.) + AvC5A * Cs* fabs(duA4c[k][j][i]) + AvC6A * fabs(duA4c[k][j][i] * ddua4fc[k][j][i]));

				qB1new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB1[k][j][i], 2.) + AvC2B * Cs* fabs(duB1[k][j][i]) + AvC3B * fabs(duB1[k][j][i] * ddub1f[k][j][i]) + AvC4B * pow(duB1c[k][j][i], 2.) + AvC5B * Cs* fabs(duB1c[k][j][i]) + AvC6B * fabs(duB1c[k][j][i] * ddub1fc[k][j][i]));
				qB2new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB2[k][j][i], 2.) + AvC2B * Cs* fabs(duB2[k][j][i]) + AvC3B * fabs(duB2[k][j][i] * ddub2f[k][j][i]) + AvC4B * pow(duB2c[k][j][i], 2.) + AvC5B * Cs* fabs(duB2c[k][j][i]) + AvC6B * fabs(duB2c[k][j][i] * ddub2fc[k][j][i]));
				qB3new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB3[k][j][i], 2.) + AvC2B * Cs* fabs(duB3[k][j][i]) + AvC3B * fabs(duB3[k][j][i] * ddub3f[k][j][i]) + AvC4B * pow(duB3c[k][j][i], 2.) + AvC5B * Cs* fabs(duB3c[k][j][i]) + AvC6B * fabs(duB3c[k][j][i] * ddub3fc[k][j][i]));
				qB4new[k][j][i] = rhonew[k][j][i] * (AvC1B * pow(duB4[k][j][i], 2.) + AvC2B * Cs* fabs(duB4[k][j][i]) + AvC3B * fabs(duB4[k][j][i] * ddub4f[k][j][i]) + AvC4B * pow(duB4c[k][j][i], 2.) + AvC5B * Cs* fabs(duB4c[k][j][i]) + AvC6B * fabs(duB4c[k][j][i] * ddub4fc[k][j][i]));
				
				qC1new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC1[k][j][i], 2.) + AvC2C * Cs* fabs(duC1[k][j][i]) + AvC3C * fabs(duC1[k][j][i] * dduc1f[k][j][i]) + AvC4C * pow(duC1c[k][j][i], 2.) + AvC5C * Cs* fabs(duC1c[k][j][i]) + AvC6C * fabs(duC1c[k][j][i] * dduc1fc[k][j][i]));
				qC2new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC2[k][j][i], 2.) + AvC2C * Cs* fabs(duC2[k][j][i]) + AvC3C * fabs(duC2[k][j][i] * dduc2f[k][j][i]) + AvC4C * pow(duC2c[k][j][i], 2.) + AvC5C * Cs* fabs(duC2c[k][j][i]) + AvC6C * fabs(duC2c[k][j][i] * dduc2fc[k][j][i]));
				qC3new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC3[k][j][i], 2.) + AvC2C * Cs* fabs(duC3[k][j][i]) + AvC3C * fabs(duC3[k][j][i] * dduc3f[k][j][i]) + AvC4C * pow(duC3c[k][j][i], 2.) + AvC5C * Cs* fabs(duC3c[k][j][i]) + AvC6C * fabs(duC3c[k][j][i] * dduc3fc[k][j][i]));
				qC4new[k][j][i] = rhonew[k][j][i] * (AvC1C * pow(duC4[k][j][i], 2.) + AvC2C * Cs* fabs(duC4[k][j][i]) + AvC3C * fabs(duC4[k][j][i] * dduc4f[k][j][i]) + AvC4C * pow(duC4c[k][j][i], 2.) + AvC5C * Cs* fabs(duC4c[k][j][i]) + AvC6C * fabs(duC4c[k][j][i] * dduc4fc[k][j][i]));

				qAnew[k][j][i] = 0.25*(qA1new[k][j][i] + qA2new[k][j][i] + qA3new[k][j][i] + qA4new[k][j][i]);
				qBnew[k][j][i] = 0.25*(qB1new[k][j][i] + qB2new[k][j][i] + qB3new[k][j][i] + qB4new[k][j][i]);
				qCnew[k][j][i] = 0.25*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]);
				if (j == 2 || j == jm - 2) { qCnew[k][j][i] = 0.5*(qC1new[k][j][i] + qC2new[k][j][i] + qC3new[k][j][i] + qC4new[k][j][i]); }
				qnew[k][j][i] = qAnew[k][j][i] + qBnew[k][j][i] + qCnew[k][j][i];

				if (isnan(qAnew[k][j][i]) || isinf(qAnew[k][j][i])) {
					printf("qA=nan %d %d %d %e %e %e %e\n", k, j, i, duA1[k][j][i], duA2[k][j][i], duA3[k][j][i], duA4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qBnew[k][j][i]) || isinf(qBnew[k][j][i])) {
					printf("qB=nan %d %d %d %e %e %e %e\n", k, j, i, duB1[k][j][i], duB2[k][j][i], duB3[k][j][i], duB4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(qCnew[k][j][i]) || isinf(qCnew[k][j][i])) {
					printf("qC=nan %d %d %d %e %e %e %e\n", k, j, i, duC1[k][j][i], duC2[k][j][i], duC3[k][j][i], duC4[k][j][i]);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}

			}
		}
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/coc_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "coc_LC.cpp"
//
// coc_3D(): a procedure to calculate the mesh new position and radius, theta and phi drection speed.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void coc_3D(void)
{
	int i, j, k;
#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {

				xnew[k][j][i] = xnow[k][j][i] + Dtnew * unew[k][j][i];
				ynew[k][j][i] = ynow[k][j][i] + Dtnew * vnew[k][j][i];
				znew[k][j][i] = znow[k][j][i] + Dtnew * wnew[k][j][i];

			}
		}
	}

	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.;
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.;
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][2][i] = K1 * xnew[k][3][i] + K2 * xnew[k][4][i] + K3 * xnew[k][5][i];
				ynew[k][2][i] = K1 * ynew[k][3][i] + K2 * ynew[k][4][i] + K3 * ynew[k][5][i];
				znew[k][2][i] = K1 * znew[k][3][i] + K2 * znew[k][4][i] + K3 * znew[k][5][i];

				if (xnew[k][4][i] > 0.&&xnew[k][3][i] > 0.&&xnew[k][2][i] < 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] > 0.&&ynew[k][3][i] > 0.&&ynew[k][2][i] < 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] > 0.&&znew[k][3][i] > 0.&&znew[k][2][i] < 0.) { znew[k][2][i] = 0.; }

				if (xnew[k][4][i] < 0.&&xnew[k][3][i] < 0.&&xnew[k][2][i] > 0.) { xnew[k][2][i] = 0.; }
				if (ynew[k][4][i] < 0.&&ynew[k][3][i] < 0.&&ynew[k][2][i] > 0.) { ynew[k][2][i] = 0.; }
				if (znew[k][4][i] < 0.&&znew[k][3][i] < 0.&&znew[k][2][i] > 0.) { znew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				xnew[k][jm - 1][i] = K1 * xnew[k][jm - 2][i] + K2 * xnew[k][jm - 3][i] + K3 * xnew[k][jm - 4][i];
				ynew[k][jm - 1][i] = K1 * ynew[k][jm - 2][i] + K2 * ynew[k][jm - 3][i] + K3 * ynew[k][jm - 4][i];
				znew[k][jm - 1][i] = K1 * znew[k][jm - 2][i] + K2 * znew[k][jm - 3][i] + K3 * znew[k][jm - 4][i];

				if (xnew[k][jm - 3][i] > 0.&&xnew[k][jm - 2][i] > 0.&&xnew[k][jm - 1][i] < 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] > 0.&&ynew[k][jm - 2][i] > 0.&&ynew[k][jm - 1][i] < 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] > 0.&&znew[k][jm - 2][i] > 0.&&znew[k][jm - 1][i] < 0.) { znew[k][jm - 1][i] = 0.; }

				if (xnew[k][jm - 3][i] < 0.&&xnew[k][jm - 2][i] < 0.&&xnew[k][jm - 1][i] > 0.) { xnew[k][jm - 1][i] = 0.; }
				if (ynew[k][jm - 3][i] < 0.&&ynew[k][jm - 2][i] < 0.&&ynew[k][jm - 1][i] > 0.) { ynew[k][jm - 1][i] = 0.; }
				if (znew[k][jm - 3][i] < 0.&&znew[k][jm - 2][i] < 0.&&znew[k][jm - 1][i] > 0.) { znew[k][jm - 1][i] = 0.; }

				usum1 += xnew[k][2][i];
				vsum1 += ynew[k][2][i];
				wsum1 += znew[k][2][i];
				usum2 += xnew[k][jm - 1][i];
				vsum2 += ynew[k][jm - 1][i];
				wsum2 += znew[k][jm - 1][i];

				kk++;

			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				xnew[k][2][i] = usum1;
				xnew[k][jm - 1][i] = usum2;
				ynew[k][2][i] = vsum1;
				ynew[k][jm - 1][i] = vsum2;
				znew[k][2][i] = wsum1;
				znew[k][jm - 1][i] = wsum2;

				if (isnan(xnew[k][2][i]) || isinf(xnew[k][2][i]) || isnan(ynew[k][2][i]) || isinf(ynew[k][2][i]) || isnan(znew[k][2][i]) || isinf(znew[k][2][i])) {
					printf("rnew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(xnew[k][jm - 1][i]) || isinf(xnew[k][jm - 1][i]) || isnan(ynew[k][jm - 1][i]) || isinf(ynew[k][jm - 1][i]) || isnan(znew[k][jm - 1][i]) || isinf(znew[k][jm - 1][i])) {
					printf("rnew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}

		}
	}

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im; i++) {

				if (mesh_status == 5 || mesh_status == 10) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 2.*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*sin(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*sin(theta[k][j][i]) + wnew[k][j][i] * cos(theta[k][j][i]);
					Vtheta[k][j][i] = unew[k][j][i] * cos(phi[k][j][i])*cos(theta[k][j][i]) + vnew[k][j][i] * sin(phi[k][j][i])*cos(theta[k][j][i]) - wnew[k][j][i] * sin(theta[k][j][i]);
					Vphi[k][j][i] = -unew[k][j][i] * sin(phi[k][j][i]) + vnew[k][j][i] * cos(phi[k][j][i]);

				}
				else if (mesh_status == 3) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
					if (xnew[k][j][i] == 0. && ynew[k][j][i] == 0.) { theta[k][j][i] = 0.; }
					else if (xnew[k][j][i] >= 0.) { theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]); }
					else if (xnew[k][j][i] < 0.) { theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + M_PI; }

					Vrnew[k][j][i] = unew[k][j][i] * cos(theta[k][j][i]) + vnew[k][j][i] * sin(theta[k][j][i]);
					Vtheta[k][j][i] = -unew[k][j][i] * sin(theta[k][j][i]) + vnew[k][j][i] * cos(theta[k][j][i]);

				}


			}
		}
	}

}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/cotc3D_e.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_e.cpp"
//
// cotc3D_e(): a procedure to calculate the heat conduction of electron. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void cotc3D_e(void)
{
	int i, j, k, th, ki, kj;
	
	double lambda11 = 10.;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				kappa[k][j][i] = 1.83e-10*pow(Tenew[k][j][i] * T0 / kb, 5. / 2.) / (lambda11*charge[k][j][i]);			
				kappa[k][j][i] = kappa[k][j][i] / kappa0;
				
			}			
		}
	}

	
	//printf("e_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(j,i,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVenew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];

			di_tdma[th][1] = Tenew[k][j][2];

			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }
			ai_tdma[th][im - 3] = (DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2])) + 1.;
			ci_tdma[th][im - 3] = DSi[k][j][im - 2] * (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * CVenew[k][j][im - 2]);
			ci_tdma[th][im - 3] = -1.*ci_tdma[th][im - 3];

			di_tdma[th][im - 3] = Tenew[k][j][im - 2];

			if (DSi[k][j][im - 2] == 0.) { ai_tdma[th][im - 3] = 1.; ci_tdma[th][im - 3] = 0.; }

			for (i = 2; i <= im - 4; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVenew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] *(kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVenew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }
				di_tdma[th][i] = Tenew[k][j][i + 1];
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tenew[k][j][i] = xi_tdma[th][i - 1];
			}

		}
	}

	//i,k Fixed j direction sweep
	//printf("e_j\t");

#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1

			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i] )) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVenew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];

			dj_tdma[th][1] = Tenew[k][2][i];

			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVenew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];

			dj_tdma[th][jm - 3] = Tenew[k][jm - 2][i];

			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVenew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVenew[k][j + 1][i]);
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = Tenew[k][j + 1][i];
			}

			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results

			for (j = 2; j < jm - 1; j++) {
				Tenew[k][j][i] = xj_tdma[th][j - 1];
			}

		}
	}

	//printf("e_k\t");
	

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,ki,kj,th)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { for (kj = 0; kj <= km; kj++) { MatA[th][ki][kj] = 0.; } }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVenew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVenew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = Tenew[1][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVenew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVenew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = Tenew[km][j][i];

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {
				
				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVenew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVenew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = Tenew[k + 1][j][i];
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan inf MatA result %d %d %d\n", k, j, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tenew[k][j][i] = MatA[th][k - 1][km];
			}
		}
	}
	//printf("cotc_ele end\t");

}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/cotc3D_r.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "cotc3D_r.cpp"
//
// cotc3D_r(): a procedure to calculate the heat conduction of radiation. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include"Lr_LC.cpp"

void cotc3D_r(void)
{
	int i, j, k, th, ki, kj;
	double re0 = t0 * L0;

	Lr_3D();

	//printf("r_i\t");
	//j,k Fixed i direction sweep
#pragma omp parallel for private(i,j,th)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {

			//set matrix
			//boundary 
			//a:i b:i+1 c:i-1
			th = omp_get_thread_num();

			ai_tdma[th][1] = (DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2])) + 1.;
			bi_tdma[th][1] = DSi[k][j][3] * (kappa[k][j][3] + kappa[k][j][2]) / (M[k][j][2] * CVnew[k][j][2]);
			bi_tdma[th][1] = -1.*bi_tdma[th][1];
			di_tdma[th][1] = pow(Tnew[k][j][2] * T0, 4.);
			if (DSi[k][j][2] == 0.) { ai_tdma[th][1] = 1.; bi_tdma[th][1] = 0.; }

			//ai_tdma[im - 3] = (DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2])) + 1.;
			//ai_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) - DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]) + 1.;
			//ci_tdma[im - 3] = DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3]) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = (DSi[k][j][im - 1] * re0* (kappa[k][j][im - 1] + kappa[k][j][im - 2]) + DSi[k][j][im - 2] * re0* (kappa[k][j][im - 2] + kappa[k][j][im - 3])) / (M[k][j][im - 2] * M0* CVnew[k][j][im - 2]);
			//ci_tdma[im - 3] = -1.*ci_tdma[im - 3];
			//di_tdma[im - 3] = pow(Tnew[k][j][im - 2] * T0, 4.);
			//if (DSi[k][j][im - 2] == 0.) { ai_tdma[im - 3] = 1.; ci_tdma[im - 3] = 0.; }

			for (i = 2; i <= im - 3; i++) {
				ai_tdma[th][i] = (DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) + DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i])) / (M[k][j][i + 1] * CVnew[k][j][i + 1]) + 1.;
				bi_tdma[th][i] = DSi[k][j][i + 2] * (kappa[k][j][i + 2] + kappa[k][j][i + 1]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				bi_tdma[th][i] = -1.*bi_tdma[th][i];
				ci_tdma[th][i] = DSi[k][j][i + 1] * (kappa[k][j][i + 1] + kappa[k][j][i]) / (M[k][j][i + 1] * CVnew[k][j][i + 1]);
				ci_tdma[th][i] = -1.*ci_tdma[th][i];

				if (DSi[k][j][i + 1] == 0.) { ci_tdma[th][i] = 0.; }
				if ((DSi[k][j][i + 2] + DSi[k][j][i + 1]) == 0.) { ai_tdma[th][i] = 1.; }
				if (DSi[k][j][i + 2] == 0.) { bi_tdma[th][i] = 0.; }

				di_tdma[th][i] = pow(Tnew[k][j][i + 1] * T0, 4.);
			}
			//solve matrix
			//matrix_TDMA(im - 3);
			int tdma_N = im - 3;
			int iy;
			Pi_tdma[th][1] = bi_tdma[th][1] / ai_tdma[th][1];
			if (bi_tdma[th][1] == 0.) { Pi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 1.) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			if (isnan(Pi_tdma[th][1])) { Pi_tdma[th][1] = bi_tdma[th][1]; }
			Qi_tdma[th][1] = di_tdma[th][1] / ai_tdma[th][1];
			if (di_tdma[th][1] == 0.) { Qi_tdma[th][1] = 0; }
			if (ai_tdma[th][1] == 0.) { Qi_tdma[th][1] = di_tdma[th][1]; }
			if (isnan(Qi_tdma[th][1]) || isnan(Qi_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pi_tdma[th][iy] = bi_tdma[th][iy] / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (bi_tdma[th][iy] == 0.) { Pi_tdma[th][iy] = 0; }
				Qi_tdma[th][iy] = (di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1]) / (ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
				if (isnan(Pi_tdma[th][iy]) || isinf(Pi_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1], Pi_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qi_tdma[th][iy]) || isinf(Qi_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy - 1], Qi_tdma[th][iy - 1], xi_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, ai_tdma[th][1], bi_tdma[th][1], ci_tdma[th][1], di_tdma[th][1], Pi_tdma[th][1], Qi_tdma[th][1]);
					printf("%e %e\n", di_tdma[th][iy] - ci_tdma[th][iy] * Qi_tdma[th][iy - 1], ai_tdma[th][iy] - ci_tdma[th][iy] * Pi_tdma[th][iy - 1]);
					exit(0);
				}
			}


			xi_tdma[th][tdma_N] = Qi_tdma[th][tdma_N];
			if (isnan(xi_tdma[th][tdma_N]) || isinf(xi_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, ai_tdma[th][tdma_N], bi_tdma[th][tdma_N], ci_tdma[th][tdma_N], di_tdma[th][tdma_N], Pi_tdma[th][tdma_N], Qi_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pi_tdma[th][iy], Qi_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xi_tdma[th][iy] = Qi_tdma[th][iy] - Pi_tdma[th][iy] * xi_tdma[th][iy + 1];
				if (isnan(xi_tdma[th][iy]) || isinf(xi_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, ai_tdma[th][iy], bi_tdma[th][iy], ci_tdma[th][iy], di_tdma[th][iy], Pi_tdma[th][iy], Qi_tdma[th][iy], xi_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (i = 2; i < im - 1; i++) {
				Tnew[k][j][i] = pow(xi_tdma[th][i - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0;
			}

		}
	}
	
	//printf("r_j\t");
	
	//i,k Fixed j direction sweep
#pragma omp parallel for private(i,j,ki,kj,th)
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:j b:j+1 c:j-1
			th = omp_get_thread_num();

			aj_tdma[th][1] = (DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i])) + 1.;
			bj_tdma[th][1] = DSj[k][3][i] * (kappa[k][3][i] + kappa[k][2][i]) / (M[k][2][i] * CVnew[k][2][i]);
			bj_tdma[th][1] = -1.*bj_tdma[th][1];
			dj_tdma[th][1] = pow(Tnew[k][2][i], 4.);
			if (DSj[k][2][i] == 0.) { aj_tdma[th][1] = 1.; bj_tdma[th][1] = 0.; }

			aj_tdma[th][jm - 3] = (DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i])) + 1.;
			cj_tdma[th][jm - 3] = DSj[k][jm - 2][i] * (kappa[k][jm - 2][i] + kappa[k][jm - 3][i]) / (M[k][jm - 2][i] * CVnew[k][jm - 2][i]);
			cj_tdma[th][jm - 3] = -1.*cj_tdma[th][jm - 3];
			dj_tdma[th][jm - 3] = pow(Tnew[k][jm - 2][i], 4.);
			if (DSj[k][jm - 2][i] == 0.) { aj_tdma[th][jm - 3] = 1.; cj_tdma[th][jm - 3] = 0.; }

			for (j = 2; j <= jm - 4; j++) {
				aj_tdma[th][j] = (DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) + DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i])) / (M[k][j + 1][i] * CVnew[k][j + 1][i]) + 1.;
				bj_tdma[th][j] = DSj[k][j + 2][i] * (kappa[k][j + 2][i] + kappa[k][j + 1][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i]);
				bj_tdma[th][j] = -1.*bj_tdma[th][j];
				cj_tdma[th][j] = DSj[k][j + 1][i] * (kappa[k][j + 1][i] + kappa[k][j][i]) / (M[k][j + 1][i] * CVnew[k][j + 1][i] );
				cj_tdma[th][j] = -1.*cj_tdma[th][j];

				if (DSj[k][j + 1][i] == 0.) { cj_tdma[th][j] = 0.; }
				if ((DSj[k][j + 2][i] + DSj[k][j + 1][i]) == 0.) { aj_tdma[th][j] = 1.; }
				if (DSj[k][j + 2][i] == 0.) { bj_tdma[th][j] = 0.; }

				dj_tdma[th][j] = pow(Tnew[k][j + 1][i], 4.);
			}
			//solve matrix
			//matrix_TDMA(jm - 3);
			int iy;
			int tdma_N = jm - 3;
			Pj_tdma[th][1] = bj_tdma[th][1] / aj_tdma[th][1];
			if (bj_tdma[th][1] == 0.) { Pj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 1.) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			if (isnan(Pj_tdma[th][1])) { Pj_tdma[th][1] = bj_tdma[th][1]; }
			Qj_tdma[th][1] = dj_tdma[th][1] / aj_tdma[th][1];
			if (dj_tdma[th][1] == 0.) { Qj_tdma[th][1] = 0; }
			if (aj_tdma[th][1] == 0.) { Qj_tdma[th][1] = dj_tdma[th][1]; }
			if (isnan(Qj_tdma[th][1]) || isnan(Qj_tdma[th][1])) {
				printf("\nnan1 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
				exit(0);
			}

			for (iy = 2; iy <= tdma_N; iy++) {
				Pj_tdma[th][iy] = bj_tdma[th][iy] / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (bj_tdma[th][iy] == 0.) { Pj_tdma[th][iy] = 0; }
				Qj_tdma[th][iy] = (dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1]) / (aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
				if (isnan(Pj_tdma[th][iy]) || isinf(Pj_tdma[th][iy])) {
					printf("\nnan2 P_tdma[%d]  %e %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1], Pj_tdma[th][iy - 1]); //, Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan3 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					exit(0);
				}
				if (isnan(Qj_tdma[th][iy]) || isinf(Qj_tdma[th][iy])) {
					printf("\nnan4 Q_tdma[%d] %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy - 1], Qj_tdma[th][iy - 1], xj_tdma[th][iy + 1]); //,Tnew[i][k], Tnew[i+1][k], Tnew[i+2][k]);	
					printf("nan5 x_tdma[1] %d %e %e %e %e %e %e\n", iy, aj_tdma[th][1], bj_tdma[th][1], cj_tdma[th][1], dj_tdma[th][1], Pj_tdma[th][1], Qj_tdma[th][1]);
					printf("%e %e\n", dj_tdma[th][iy] - cj_tdma[th][iy] * Qj_tdma[th][iy - 1], aj_tdma[th][iy] - cj_tdma[th][iy] * Pj_tdma[th][iy - 1]);
					exit(0);
				}
			}

			xj_tdma[th][tdma_N] = Qj_tdma[th][tdma_N];
			if (isnan(xj_tdma[th][tdma_N]) || isinf(xj_tdma[th][tdma_N])) {
				printf("\nnan6 x_tdma N %d %e %e %e %e %e %e\n", iy, aj_tdma[th][tdma_N], bj_tdma[th][tdma_N], cj_tdma[th][tdma_N], dj_tdma[th][tdma_N], Pj_tdma[th][tdma_N], Qj_tdma[th][tdma_N]);
				for (iy = 1; iy <= tdma_N; iy++) {
					printf("i=%d P=%e Q=%e\n", iy, Pj_tdma[th][iy], Qj_tdma[th][iy]);
				}
			}
			for (iy = tdma_N - 1; iy>0; iy--) {
				xj_tdma[th][iy] = Qj_tdma[th][iy] - Pj_tdma[th][iy] * xj_tdma[th][iy + 1];
				if (isnan(xj_tdma[th][iy]) || isinf(xj_tdma[th][iy])) {
					printf("\nnan7 x_tdma %d %e %e %e %e %e %e %e\n", iy, aj_tdma[th][iy], bj_tdma[th][iy], cj_tdma[th][iy], dj_tdma[th][iy], Pj_tdma[th][iy], Qj_tdma[th][iy], xj_tdma[th][iy + 1]);
				}
			}

			//Extract calculation results
			for (j = 2; j < jm - 1; j++) {
				Tnew[k][j][i] = pow(xj_tdma[th][j - 1], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] ;
			}

		}
	}

	//printf("r_k\t");

	//j,i Fixed k direction sweep
#pragma omp parallel for private(i,k,th,ki,kj)
	for (j = 2; j < jm - 1; j++) {
		for (i = 2; i < im - 1; i++) {

			//set matrix
			//boundary 
			//a:k b:k+1 c:k-1
			th = omp_get_thread_num();
			for (ki = 0; ki < km; ki++) { MatA[th][ki][km - 1] = 0.; }

			MatA[th][0][0] = (DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) + DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i])) / (M[1][j][i] * CVnew[1][j][i]) + 1.;
			MatA[th][0][1] = DSk[2][j][i] * (kappa[2][j][i] + kappa[1][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][1] = -1.*MatA[th][0][1];
			MatA[th][0][km - 1] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[1][j][i] * CVnew[1][j][i]);
			MatA[th][0][km - 1] = -1.*MatA[th][0][km - 1];
			MatA[th][0][km] = pow(Tnew[1][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][0][km - 1] = 0.; }
			if ((DSk[2][j][i] + DSk[1][j][i]) == 0.) { MatA[th][0][0] = 1.; }
			if (DSk[2][j][i] == 0.) { MatA[th][0][1] = 0.; }

			MatA[th][km - 1][km - 1] = (DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) + DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i])) / (M[km][j][i] * CVnew[km][j][i]) + 1.;
			MatA[th][km - 1][0] = DSk[1][j][i] * (kappa[1][j][i] + kappa[km][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][0] = -1.*MatA[th][km - 1][0];
			MatA[th][km - 1][km - 2] = DSk[km][j][i] * (kappa[km][j][i] + kappa[km - 1][j][i]) / (M[km][j][i] * CVnew[km][j][i]);
			MatA[th][km - 1][km - 2] = -1.*MatA[th][km - 1][km - 2];
			MatA[th][km - 1][km] = pow(Tnew[km][j][i], 4.);

			if (DSk[1][j][i] == 0.) { MatA[th][km - 1][km - 2] = 0.; }
			if ((DSk[km][j][i] + DSk[1][j][i]) == 0.) { MatA[th][km - 1][km - 1] = 1.; }
			if (DSk[km][j][i] == 0.) { MatA[th][km - 1][0] = 0.; }

			for (k = 1; k <= km - 2; k++) {

				MatA[th][k][k] = (DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) + DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i])) / (M[k + 1][j][i] * CVnew[k + 1][j][i]) + 1.;
				MatA[th][k][k + 1] = DSk[k + 2][j][i] * (kappa[k + 2][j][i] + kappa[k + 1][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k + 1] = -1.*MatA[th][k][k + 1];
				MatA[th][k][k - 1] = DSk[k + 1][j][i] * (kappa[k + 1][j][i] + kappa[k][j][i]) / (M[k + 1][j][i] * CVnew[k + 1][j][i]);
				MatA[th][k][k - 1] = -1.*MatA[th][k][k - 1];

				if (DSk[k + 1][j][i] == 0.) { MatA[th][k][k - 1] = 0.; }
				if ((DSk[k + 2][j][i] + DSk[k + 1][j][i]) == 0.) { MatA[th][k][k] = 1.; }
				if (DSk[k + 2][j][i] == 0.) { MatA[th][k][k + 1] = 0.; }

				MatA[th][k][km] = pow(Tnew[k + 1][j][i], 4.);
			}

			//solve matrix (Gauss)
			matrix_cotc(th, km);

			//Extract calculation results
			for (k = 1; k <= km; k++) {
				if (isnan(MatA[th][k - 1][km]) || isinf(MatA[th][k - 1][km]) || MatA[th][k - 1][km] < 0.) {
					printf("nan of inf of 0.< MatA result %d %d %d\n", k, j, i);
					output3D(999999);
					printf("%d\n", atomicnum[-1][-1][-1]);
				}
				Tnew[k][j][i] = pow(MatA[th][k - 1][km], 1. / 4.);
				//Trnew[k][j][i] = Trnew[k][j][i] / T0 * kb;
			}
		}
	}

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++){
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				Trnew[k][j][i] = Tnew[k][j][i] / T0 * kb;
			}
		}
	}
	
	//printf("cotc_rad end\n");

}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/define_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////
// "define_LC.h"                                                                         
//                                                                                        
// The definition of variables
//                                                                                  
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"input_LC.h"
#include"InputOK3.h"
#include <stdlib.h>
#ifndef INCLUDED_define_h_
#define INCLUDED_define_h_

/* function for comparing a size */
#define max(a, b)  (((a) > (b)) ? (a) : (b))
#define min(a, b)  (((a) < (b)) ? (a) : (b))

/** The definition of a variable **/

  int DTline_in, DTAlline, AlPbline;
  int max_thread;
  int Jcount;
  double Beaminput = 0.;

  int atomicnum[km + 1][jm + 1][im + 1];
  double theta[km + 1][jm + 1][im + 1];
  double phi[km + 1][jm + 1][im + 1];

  double xnew[km + 1][jm + 1][im + 1];
  double ynew[km + 1][jm + 1][im + 1];
  double znew[km + 1][jm + 1][im + 1];
  double unew[km + 1][jm + 1][im + 1];
  double vnew[km + 1][jm + 1][im + 1];
  double wnew[km + 1][jm + 1][im + 1];
  double Tinew[km + 1][jm + 1][im + 1];
  double Tenew[km + 1][jm + 1][im + 1];
  double Trnew[km + 1][jm + 1][im + 1];
  double rhonew[km + 1][jm + 1][im + 1];
  double N[km + 1][jm + 1][im + 1];

  FILE*energyfile;

  double(*at_mass)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dist)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*speed)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*M)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double in_dist, out_dist, distDTAl, distAlPb;
  int distM;

  double(*xnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ynow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*znow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_memo)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*dxi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dxk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dyk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dzk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Dix)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Diz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djy)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Djz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dky)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Dkz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*x_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_ivnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_jvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*x_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*y_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*z_kvnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Centerx)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centery)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Centerz)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Vrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vtheta)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Vphi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*unow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*vnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*wnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*rhonow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
 
  double(*pnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*Tnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Jnew2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));


  double(*Tinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Tenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*Trnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*pinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*penew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*prnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double usum2, vsum2, wsum2;
  double usum1, vsum1, wsum1;
  double distR1, distR2, distR3, x01, x02, y01, y02, z01, z02, x03, y03, z03, K1, K2, K3;
  int kk;
  double Tisum1, Tisum2, Tesum1, Tesum2, Trsum1, Trsum2, ksum1, ksum2;
  //double kk;
 
  double dR =(Rout-Rin)/(im-3.);
  double dR1, dR2, dR3, dR4, dR5;
  int kbc0, kbc1, kbc2, kbc3, kbc4, kbc5;
  double dRB1, dRB2, dRB3, dRB4, dRB5;
  double WMa1, WMa2, WMa3, WMa4, WMa5;
  double num_k1, num_k2, num_k3, num_k4, num_k5;
  int Inum_k1, Inum_k2, Inum_k3, Inum_k4, Inum_k5;
  int k_DTMax;
  int dkerr;
  int coc_1(void);
  int coc_2(void);
  int coc_3(void);
  int coc_4(void);
  int coc_5(void);
  int Coc_Error_Check;

  double(*duA)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duAc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duBc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duCc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*duA1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duA4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duB4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*duC4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduaf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddubf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dducf)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4f)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*ddua1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc1fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc2fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc3fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4c)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddua4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*ddub4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*dduc4fc)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qAnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qBnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qCnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*qA1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC1new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC2new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC3new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qA4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qB4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*qC4new)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));



  double energy[km + 1][jm + 1][im + 1], energyK[km + 1][jm + 1][im + 1], energyU[km + 1][jm + 1][im + 1], totalE,  totalU;
  double energy_tf, U1_tf, U2_tf, U3_tf, U4_tf;
  double AD_tf, PHI_tf, tf_X0;
  double Dtnow;                     //The step size of time
  double Dtnew;                     //The step size of time
  double Dthalf;                    //The average of Dtnow and Dtnew
  double *beta;

  int thre_max, keep_th;
  int keep_i[310], keep_j[30], keep_k[30];
  int JC[km + 1][jm + 1][im + 1];

  
  int nn;

/* CV:specific heat, BT:compressibility */	
  double(*CVnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTinew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));  
  double(*BTinow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTenow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*CVrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnew)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*CVrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BTrnow)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));

  double(*charge)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));// Degree of electrolytic dissociation

  /* heat conduction */
  double(*DSi)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSj)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*DSk)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Rmfp[km + 1][jm + 1][im + 1], Lr_DT[km + 1][jm + 1][im + 1], Lr_Al[km + 1][jm + 1][im + 1], Lr_Ar[km + 1][jm + 1][im + 1], Lr_Pb[km + 1][jm + 1][im + 1];
  double(*kappa)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double **ai_tdma, **bi_tdma, **ci_tdma, **di_tdma, **Pi_tdma, **Qi_tdma, **xi_tdma;
  double **aj_tdma, **bj_tdma, **cj_tdma, **dj_tdma, **Pj_tdma, **Qj_tdma, **xj_tdma;
  double **ak_tdma, **bk_tdma, **ck_tdma, **dk_tdma, **Pk_tdma, **Qk_tdma, **xk_tdma;
  double ***MatA, **S;
  

  /* Energy */
  double totalJ, totalK, totalJi, totalJe, totalJr;

/* acceleration */
  double(*Accel_r)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double Accel_r_DTav[km + 1][jm + 1];
  double Accel_r_Alav[km + 1][jm + 1];
  
/* Thomas-Fermi EOS */
  double tf_A[14];
  double tf_B[8];
  double tf_C[7];
 

/* RSM */
  //double avdist[km+1];
  double RMS_F[im + 1][jm + 1][km + 1];
  int RMS_in, RMS_out;
  double rmsk_F[im + 1];
  double RMSF(int, int);
  void outputRMS_DT(int);
  void outputRMS_Al(int);
  void outputRMS_Pb(int);
  double rms_DT_Ti, rms_DT_rho;
  double rms_Al_Ti, rms_Al_rho;
  double rms_Pb_Ti, rms_Pb_rho;
  double rms_DT_Ti_up, rms_DT_rho_up;
  double rms_Al_Ti_up, rms_Al_rho_up;
  double rms_Pb_Ti_up, rms_Pb_rho_up;
  double rms_DT_Ti_down, rms_DT_rho_down;
  double rms_Al_Ti_down, rms_Al_rho_down;
  double rms_Pb_Ti_down, rms_Pb_rho_down;

  double rmsk_Ti[im + 1], rmsk_rho[im + 1], rmsk_pi[im + 1], rmsk_speed[im + 1];
  char bufRMS[256];

/* Legendre function */
  int moden;
  const int modenmax = 10;
  const int modemmax = 10;
  int Legk1, Legk2;
  double LegX;
  double LegF[km + 1][jm + 1];
  double MODE_Total;
  void Legendre(int);
  void modeLe(void);
  double LegP(int, int, double, double);
  void outputLeg(int);
  double MODE_LEGENDRE[modenmax + 1][2 * modemmax + 1];
  double MODE_Ti[modenmax + 1][2 * modemmax + 1], MODE_rho[2 * modenmax + 1][2 * modemmax + 1];
  char BufMode[256];

/*Insulation*/
  double Insulation_init;


  double Einta;
  double focus;
  double(*BE)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BE_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double(*BI_Power)[jm + 1][im + 1] = (double(*)[jm + 1][im + 1])malloc((km + 1)*(jm + 1)*(im + 1) * sizeof(double));
  double B_Total;

  //* OK3 *//
  //--- StopPower1 ------------------------------------------------------------------------
  int    Target;
  double Zb, Ab, Mb, Zt0, Ztm, At, Mt, Abt, Ui, ro, Nat, Fi;
  double Beta, Gama, VStep, Vbeam, Vbeam2, Zt, Zeffb, Zeffe;
  double Zb033, Zb067, Zb069, Zt067, ZbZt, Zb117;
  double K, Vc, Ebc, Ve, Vre, Vre2, Vi;
  double T, Neb, Nef, Eb, D;
  double Enuc, Elss, EBethe, Ebound, Efree, Eion, StPower;
  double Stop1(int, int, double, double);
  double sZeff(double);
  double sZt(int);
  double Nucl(double);
  double LSS(double);
  double Bethe(double, double);
  double Free();
  double Ions();
  //-----------------------------------------------------------------------------------
  FILE*fileSD;  FILE*file1;  FILE*fileET;  FILE*fileMesh; char BUF[256]; FILE*fileDT;

  //--- Pellet Mesh --------------------------------------
  const double Di = dr / 2.;
  const double Dj = dTheta / 2.;
  const double Dk = dPhi / 2.;
  const double Djk = dTheta / dPhi;

  int iIN[mm];
  int jIN[mm];
  int kIN[mm];
  int jkN[jk];
  double ETi[ijk];
  double Edi[ijk];
  double VlM[ijk];
  double E[rM][ThetaM][PhiM];
  double ET[rM][ThetaM][PhiM];
  double ET1[rM][ThetaM][PhiM];
  double ET2[rM][ThetaM][PhiM];
  double ET3[rM][ThetaM][PhiM];
  double VM[rM][ThetaM][PhiM];
  double SM[rM][ThetaM][PhiM];
  double rMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double ThetaMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double PhiMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double xMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double yMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double zMesh[rM + 1][ThetaM + 1][PhiM + 1];
  double rCMesh[rM][ThetaM][PhiM];
  double ThetaCMesh[rM][ThetaM][PhiM];
  double PhiCMesh[rM][ThetaM][PhiM];
  double xCMesh[rM][ThetaM][PhiM];
  double yCMesh[rM][ThetaM][PhiM];
  double zCMesh[rM][ThetaM][PhiM];
  void Irradiation();
  void IrradiationA();
  void IrradiationB();
  void InitBeam(int);
  void InitVMesh();
  void InitE();
  void InitET();
  void InitEdp1();
  void ETotal();
  void TargetT();
  int Boutnum = 0;

  //--- Beam Divider -------------------------------------
  int ib, jb, BeamOut, BoutT, Bout, Bin, BoutH, Beamlet, pnt, ir, Nbeam;
  int iE, bndd, td, iDEP, kB, mb, PB, BeamCase, BNumber, iA, sw, tdM, ijkL, jkNi;
  double Ebeams, Eout, EoutT, EoutJ, Eprt, EprtU, Edp1, Edp, E1, Ed, Etotn, EdDens, Ed1, Ehjk;
  double bb, BB, bh, Kij, Fij, Nij, Lij, VCell, dij, xb, yb, rBt, nE, Rb, RbS, S1, V1;
  int  BeamletPrg();
  int  BeamletHole();
  void BeamletOut();
  void kBunch(int, int, int);
  void Divider();
  void DividerA();
  void DividerB();

  double BEi;
  int BEic;

  //--- Gauss Distribution -------------------------------
  double A1, A2, A3, A4, A5;
  double fDis(int, int);

  //--- Beam Trajectory ----------------------------------
  double xRt, yRt, zRt, AxC, AyC, xSft, ySft, zSft;
  double f, xf, yf, zf, xA, yA, zA, xCl, yCl, zCl, xB, yB, zB, xS, yS, zS, rC, xC, yC, zC;
  double sThetaBeam, cThetaBeam, sPhiBeam, cPhiBeam, ThetaC;

  void   PointAlpha();
  void   PointC();
  void   PointF();
  double Focus();

  //--- Crossing Points ----------------------------------
  int m, cm, iS, jS, kS, iSp, jSp, kSp, jCb, kCb, iINmin, jINmin, kINmin;
  int flagCyl, flagE, fED, iNear, jNear, kNear, iNext, jNext, kNext;
  double smX, smY, smZ, Ecb, Dx, Dy, Dz, DD, pSmin, Spellet, Sbmt, Rbmt;
  double xCP, yCP, zCP, xCPn, yCPn, zCPn, ThetaCP, PhiCP, Rss, Tss, Pss, eps;
  double xP, yP, zP, xP1, yP1, zP1, xP2, yP2, zP2, xP3, yP3, zP3, xP4, yP4, zP4;
  double lBmlt, xRd, yRd, zRd, Eh1, Eh2, Eh3, Eh4, Eh5, Eh6, Eh7, Eh8;
  int CrossP(int, double, double, double);
  int Crossing(double, double, double);
  void Convert();

  //--- Beamlet Energy Deposition ------------------------

  int  ijkSp();
  int  CheckE();
  int  CheckR();
  int  Round(double);
  void BeamletEd();
  void Spread();
  void ESp();
  void DksP(int, int, int);
  void DksC(int, int, int);
  void jkmM(int, int, int);
  void SD();
  void ECL();
  void ECLt();
  void Hole();
  void FindL();
  void View2D();
  void View3D();
  void Espl(int);
  void SPL(int);
  void SPLr();
  void DataSave(int);
  double Edep1(double);
  double VMesh(int, int, int);
  double rDis(double, double, double, double, double, double);
  double sTr(double, double, double);

  //--- Beam Rotation ------------------------------------
  void Rotation(double, double);
  void RotationA(double, double);
  void BeamCenterRot();
  void BeamCenterRotA();
  void BeamCenterRotB();
  void BeamletsRot();
  void BeamFocusRot();
  void BeamFocusShift();


  //--- Testing!!! ---------------------------------------
  //const double PointLmt = 30000.;
  double kADJ;
  //double dz;
  double tDt;
  double drRMSi[rM];


/* output */
  char bufoutput[256];
  char bufoutputTESTA[256];
  char butout[256];

  double output_R, output_Z;

  int jnear1[im + 1], jnear2[im + 1], jnear3[im + 1], jnear4[im + 1];
  int knear1[im + 1], knear2[im + 1], knear3[im + 1], knear4[im + 1];
  int jn1, jn2, jn3, jn4, kn1, kn2, kn3, kn4;
  double distL[SLCphi][SLCtheta];
  double dist1[SLCphi][SLCtheta][im + 1], dist2[SLCphi][SLCtheta][im + 1], dist3[SLCphi][SLCtheta][im + 1], dist4[SLCphi][SLCtheta][im + 1];
  double Xnear[SLCphi][SLCtheta][im + 1], Ynear[SLCphi][SLCtheta][im + 1], Znear[SLCphi][SLCtheta][im + 1];
  double Distance_SLC[SLCphi][SLCtheta][im + 1];
  char bufSLC[256];

// Error check 
  int error_switch=0;

// output to Euler check
  FILE*Eulermemo;
  int outputEuler_check = 0;
  double keeptime, keeptime2;
  int keepn, keepn2, needmeshnum;
  int minmesh = 1e8;
  int minmesh2 = 1e8;
  int EulerNo = 1;



#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/dif_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dif_LC.cpp"
//
// dif_3D(): a procedure to calculate the equation of motion. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

void dif_3D(void) {

	FILE*diffile;
	int i, j, k;
	double dxjA, dyjA, dzjA, dxkA, dykA, dzkA, dxiB, dyiB, dziB, dxkB, dykB, dzkB, dxiC, dyiC, dziC, dxjC, dyjC, dzjC;
	double etaA1, etaA2, etaA3, etaA4, etaB1, etaB2, etaB3, etaB4, etaC1, etaC2, etaC3, etaC4, Msum;				
	etaA1 = 0.25;	etaA2 = 0.25;	etaA3 = 0.25;	etaA4 = 0.25;
	etaB1 = 0.25;	etaB2 = 0.25;	etaB3 = 0.25;	etaB4 = 0.25;
	etaC1 = 0.25;	etaC2 = 0.25;	etaC3 = 0.25;	etaC4 = 0.25;
	double DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq;
				


#pragma omp parallel for private(i,j,DixPq, DjxPq, DkxPq, DiyPq, DjyPq, DkyPq, DizPq, DjzPq, DkzPq)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {	

				//Msum = M[k][j][i] + M[k][j][i - 1] + M[k][j - 1][i - 1] + M[k][j - 1][i] + M[k1][j][i] + M[k1][j][i - 1] + M[k1][j - 1][i - 1] + M[k1][j - 1][i];

				//etaA1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j][i - 1]) / Msum;
				//etaA2 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k][j - 1][i - 1])/ Msum;
				//etaA3 = 0.33333333 * (Msum - M[k1][j - 1][i] - M[k1][j - 1][i - 1])/ Msum;
				//etaA4 = 0.33333333 * (Msum - M[k1][j][i]  - M[k1][j][i - 1])/ Msum;

				//etaB1 = 0.33333333 * (Msum - M[k][j][i] - M[k][j - 1][i]) / Msum;
				//etaB2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k][j - 1][i - 1]) / Msum;
				//etaB3 = 0.33333333 * (Msum - M[k1][j][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaB4 = 0.33333333 * (Msum - M[k1][j][i] - M[k1][j - 1][i]) / Msum;

				//etaC1 = 0.33333333 * (Msum - M[k][j][i] - M[k1][j][i]) / Msum;
				//etaC2 = 0.33333333 * (Msum - M[k][j][i - 1] - M[k1][j][i - 1]) / Msum;
				//etaC3 = 0.33333333 * (Msum - M[k][j - 1][i - 1] - M[k1][j - 1][i - 1]) / Msum;
				//etaC4 = 0.33333333 * (Msum - M[k][j - 1][i] - M[k1][j - 1][i]) / Msum;
					

				DixPq = 2.*etaA1 * Dix[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Dix[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Dix[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Dix[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjxPq = 2.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkxPq = 2.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DiyPq = 2.*etaA1 * Diy[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diy[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diy[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diy[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjyPq = 2.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkyPq = 2.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				DizPq = 2.*etaA1 * Diz[k][j][i] * (pnew[k][j][i] + qA1new[k][j][i] - pnew[k][j][i - 1] - qA1new[k][j][i - 1]) / (M[k][j][i] + M[k][j][i - 1]) +
					2.*etaA2 * Diz[k][j - 1][i] * (pnew[k][j - 1][i] + qA2new[k][j - 1][i] - pnew[k][j - 1][i - 1] - qA2new[k][j - 1][i - 1]) / (M[k][j - 1][i] + M[k][j - 1][i - 1]) +
					2.*etaA3 * Diz[k1][j - 1][i] * (pnew[k1][j - 1][i] + qA3new[k1][j - 1][i] - pnew[k1][j - 1][i - 1] - qA3new[k1][j - 1][i - 1]) / (M[k1][j - 1][i] + M[k1][j - 1][i - 1]) +
					2.*etaA4 * Diz[k1][j][i] * (pnew[k1][j][i] + qA4new[k1][j][i] - pnew[k1][j][i - 1] - qA4new[k1][j][i - 1]) / (M[k1][j][i] + M[k1][j][i - 1]);

				DjzPq = 2.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
					2.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
					2.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

				DkzPq = 2.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
					2.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
					2.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]) +
					2.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);


				if (i == 1) {
					DjxPq = 4.*etaB1 * Djx[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djx[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkxPq = 4.*etaC1 * Dkx[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkx[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjyPq = 4.*etaB1 * Djy[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djy[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkyPq = 4.*etaC1 * Dky[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dky[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);

					DjzPq = 4.*etaB1 * Djz[k][j][i] * (pnew[k][j][i] + qB1new[k][j][i] - pnew[k][j - 1][i] - qB1new[k][j - 1][i]) / (M[k][j][i] + M[k][j - 1][i]) +
						4.*etaB4 * Djz[k1][j][i] * (pnew[k1][j][i] + qB4new[k1][j][i] - pnew[k1][j - 1][i] - qB4new[k1][j - 1][i]) / (M[k1][j][i] + M[k1][j - 1][i]);

					DkzPq = 4.*etaC1 * Dkz[k][j][i] * (pnew[k][j][i] + qC1new[k][j][i] - pnew[k1][j][i] - qC1new[k1][j][i]) / (M[k][j][i] + M[k1][j][i]) +
						4.*etaC4 * Dkz[k][j - 1][i] * (pnew[k][j - 1][i] + qC4new[k][j - 1][i] - pnew[k1][j - 1][i] - qC4new[k1][j - 1][i]) / (M[k][j - 1][i] + M[k1][j - 1][i]);
				}
				else if (i == im) {
					DjxPq = 4.*etaB2 * Djx[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djx[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkxPq = 4.*etaC2 * Dkx[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkx[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjyPq = 4.*etaB2 * Djy[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djy[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkyPq = 4.*etaC2 * Dky[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dky[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);

					DjzPq = 4.*etaB2 * Djz[k][j][i - 1] * (pnew[k][j][i - 1] + qB2new[k][j][i - 1] - pnew[k][j - 1][i - 1] - qB2new[k][j - 1][i - 1]) / (M[k][j][i - 1] + M[k][j - 1][i - 1]) +
						4.*etaB3 * Djz[k1][j][i - 1] * (pnew[k1][j][i - 1] + qB3new[k1][j][i - 1] - pnew[k1][j - 1][i - 1] - qB3new[k1][j - 1][i - 1]) / (M[k1][j][i - 1] + M[k1][j - 1][i - 1]);

					//DkzPq = 4.*etaC2 * Dkz[k][j][i - 1] * (pnew[k][j][i - 1] + qC2new[k][j][i - 1] - pnew[k1][j][i - 1] - qC2new[k1][j][i - 1]) / (M[k][j][i - 1] + M[k1][j][i - 1]) +
						//4.*etaC3 * Dkz[k][j - 1][i - 1] * (pnew[k][j - 1][i - 1] + qC3new[k][j - 1][i - 1] - pnew[k1][j - 1][i - 1] - qC3new[k1][j - 1][i - 1]) / (M[k][j - 1][i - 1] + M[k1][j - 1][i - 1]);
					DkxPq = 0.;	DkyPq = 0.; DkzPq = 0.;

				}

				
				unew[k][j][i] = unow[k][j][i] - (DixPq + DjxPq + DkxPq)*Dthalf;

				vnew[k][j][i] = vnow[k][j][i] - (DiyPq + DjyPq + DkyPq)*Dthalf;

				wnew[k][j][i] = wnow[k][j][i] - (DizPq + DjzPq + DkzPq)*Dthalf;

				if (isnan(unew[k][j][i]) || isinf(unew[k][j][i])) {
					printf("unew=nan %d %d %d %e %e %e\n", k, j, i, DixPq, DjxPq, DkxPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(vnew[k][j][i]) || isinf(vnew[k][j][i])) {
					printf("vnew=nan %d %d %d %e %e %e\n", k, j, i, DiyPq, DjyPq, DkyPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}
				if (isnan(wnew[k][j][i]) || isinf(wnew[k][j][i])) {
					printf("wnew=nan %d %d %d %e %e %e\n", k, j, i, DizPq, DjzPq, DkzPq);
					printf("%d\n", atomicnum[-999][-999][-999]);
					exit(6);
				}


			}
		}
	}


	if (mesh_status == 5 || mesh_status == 10) {
		for (i = 2; i < im; i++) {

			usum2 = 0.; vsum2 = 0.; wsum2 = 0.; 
			usum1 = 0.; vsum1 = 0.; wsum1 = 0.; 
			kk = 0;

			for (k = 1; k <= km; k++) {

				x01 = xnew[k][2][i] - xnew[k][3][i];
				y01 = ynew[k][2][i] - ynew[k][3][i];
				z01 = znew[k][2][i] - znew[k][3][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][2][i] - xnew[k][4][i];
				y02 = ynew[k][2][i] - ynew[k][4][i];
				z02 = znew[k][2][i] - znew[k][4][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][2][i] - xnew[k][5][i];
				y03 = ynew[k][2][i] - ynew[k][5][i];
				z03 = znew[k][2][i] - znew[k][5][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][2][i] = K1 * unew[k][3][i] + K2 * unew[k][4][i] + K3 * unew[k][5][i];
				vnew[k][2][i] = K1 * vnew[k][3][i] + K2 * vnew[k][4][i] + K3 * vnew[k][5][i];
				wnew[k][2][i] = K1 * wnew[k][3][i] + K2 * wnew[k][4][i] + K3 * wnew[k][5][i];

				if (unew[k][4][i] > 0.&&unew[k][3][i] > 0.&&unew[k][2][i] < 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] > 0.&&vnew[k][3][i] > 0.&&vnew[k][2][i] < 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] > 0.&&wnew[k][3][i] > 0.&&wnew[k][2][i] < 0.) { wnew[k][2][i] = 0.; }

				if (unew[k][4][i] < 0.&&unew[k][3][i] < 0.&&unew[k][2][i] > 0.) { unew[k][2][i] = 0.; }
				if (vnew[k][4][i] < 0.&&vnew[k][3][i] < 0.&&vnew[k][2][i] > 0.) { vnew[k][2][i] = 0.; }
				if (wnew[k][4][i] < 0.&&wnew[k][3][i] < 0.&&wnew[k][2][i] > 0.) { wnew[k][2][i] = 0.; }

				x01 = xnew[k][jm - 1][i] - xnew[k][jm - 2][i];
				y01 = ynew[k][jm - 1][i] - ynew[k][jm - 2][i];
				z01 = znew[k][jm - 1][i] - znew[k][jm - 2][i];
				distR1 = sqrt(x01*x01 + y01 * y01 + z01 * z01);
				x02 = xnew[k][jm - 1][i] - xnew[k][jm - 3][i];
				y02 = ynew[k][jm - 1][i] - ynew[k][jm - 3][i];
				z02 = znew[k][jm - 1][i] - znew[k][jm - 3][i];
				distR2 = sqrt(x02*x02 + y02 * y02 + z02 * z02);
				x03 = xnew[k][jm - 1][i] - xnew[k][jm - 4][i];
				y03 = ynew[k][jm - 1][i] - ynew[k][jm - 4][i];
				z03 = znew[k][jm - 1][i] - znew[k][jm - 4][i];
				distR3 = sqrt(x03*x03 + y03 * y03 + z03 * z03);
				K1 = distR2 * distR3 / (distR1 - distR2) / (distR1 - distR3);
				K2 = distR1 * distR3 / (distR2 - distR1) / (distR2 - distR3);
				K3 = distR1 * distR2 / (distR3 - distR1) / (distR3 - distR2);

				unew[k][jm - 1][i] = K1 * unew[k][jm - 2][i] + K2 * unew[k][jm - 3][i] + K3 * unew[k][jm - 4][i];
				vnew[k][jm - 1][i] = K1 * vnew[k][jm - 2][i] + K2 * vnew[k][jm - 3][i] + K3 * vnew[k][jm - 4][i];
				wnew[k][jm - 1][i] = K1 * wnew[k][jm - 2][i] + K2 * wnew[k][jm - 3][i] + K3 * wnew[k][jm - 4][i];

				if (unew[k][jm - 3][i] > 0.&&unew[k][jm - 2][i] > 0.&&unew[k][jm - 1][i] < 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] > 0.&&vnew[k][jm - 2][i] > 0.&&vnew[k][jm - 1][i] < 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] > 0.&&wnew[k][jm - 2][i] > 0.&&wnew[k][jm - 1][i] < 0.) { wnew[k][jm - 1][i] = 0.; }

				if (unew[k][jm - 3][i] < 0.&&unew[k][jm - 2][i] < 0.&&unew[k][jm - 1][i] > 0.) { unew[k][jm - 1][i] = 0.; }
				if (vnew[k][jm - 3][i] < 0.&&vnew[k][jm - 2][i] < 0.&&vnew[k][jm - 1][i] > 0.) { vnew[k][jm - 1][i] = 0.; }
				if (wnew[k][jm - 3][i] < 0.&&wnew[k][jm - 2][i] < 0.&&wnew[k][jm - 1][i] > 0.) { wnew[k][jm - 1][i] = 0.; }

				usum1 += unew[k][2][i];
				vsum1 += vnew[k][2][i];
				wsum1 += wnew[k][2][i];
				usum2 += unew[k][jm - 1][i];
				vsum2 += vnew[k][jm - 1][i];
				wsum2 += wnew[k][jm - 1][i];

				kk++;
			
			}

			usum1 = usum1 / (double)kk;
			usum2 = usum2 / (double)kk;
			vsum1 = vsum1 / (double)kk;
			vsum2 = vsum2 / (double)kk;
			wsum1 = wsum1 / (double)kk;
			wsum2 = wsum2 / (double)kk;

			for (k = 1; k <= km; k++) {
				unew[k][2][i] = usum1;
				unew[k][jm - 1][i] = usum2;
				vnew[k][2][i] = vsum1;
				vnew[k][jm - 1][i] = vsum2;
				wnew[k][2][i] = wsum1;
				wnew[k][jm - 1][i] = wsum2;

				if (isnan(unew[k][2][i]) || isinf(unew[k][2][i]) || isnan(vnew[k][2][i]) || isinf(vnew[k][2][i]) || isnan(wnew[k][2][i]) || isinf(wnew[k][2][i])) {
					printf("unew=nan %d 2 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
				if (isnan(unew[k][jm - 1][i]) || isinf(unew[k][jm - 1][i]) || isnan(vnew[k][jm - 1][i]) || isinf(vnew[k][jm - 1][i]) || isnan(wnew[k][jm - 1][i]) || isinf(wnew[k][jm - 1][i])) {
					printf("unew=nan %d jm - 1 %d\n", k, i);
					printf("%d\n", atomicnum[-1][-1][-1]);
					exit(6);
				}
			}
			
		}
	}


}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/dt_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "dt_LC.cpp"
//
// min3(double x, double y, double z); a procedure to select the minimum value from 3 values.
//
// dt_3D(): a procedure to calculate and control the time step in order to satisfy the numerical stability condition.
//  alpha=0.02 at present. "alpha" is the Courant number. 
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>

double min3(double x, double y, double z) {
	
	
	if (x < y && x < z)return x;
	if (y < x && y < z)return y;
	if (z < x && z < y)return z;

}

void dt_3D()
{
	int i, j, k, threads;
	double Cs, V, min_dr, min_dr1, min_dr2, min_dr3, beta0, beta_min;             //Cs:sound velocity
	double beta00[km+1][jm+1][im+1];
	double beta01[km+1][jm+1][im+1];
	double beta02[km+1][jm+1][im+1];


	beta_min = 1000.0; 
	
#pragma omp parallel for private(i,j,threads,Cs, V, min_dr, min_dr1, min_dr2, min_dr3,beta0)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				
				threads = omp_get_thread_num();

				min_dr1 = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				min_dr2 = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				min_dr3 = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);

				if (i == im - 1) { min_dr1 = 10.; }
				if (j == jm - 1) { min_dr2 = 10.; }
				if (j == 2 || j == jm - 1) { min_dr3 = 10.; }

				min_dr = min3(min_dr1, min_dr2, min_dr3);

				//if (min_dr <= 0.0001 * dR) { min_dr = 0.0001 * dR; }				
				Cs = sqrt(Tinew[k][j][i] / at_mass[k][j][i]);
				V = speed[k][j][i];
				beta0 = min_dr / (Cs + V);
				beta00[k][j][i] = min_dr;
				beta01[k][j][i] = Cs;
				beta02[k][j][i] = V;
				if (beta0 < beta[threads]) { beta[threads] = beta0; keep_k[threads] = k; keep_j[threads] = j; keep_i[threads] = i;}
			}
		}
	}
		
	for (i = 0; i < omp_get_max_threads(); i++) {
		if (beta[i] < beta_min) { beta_min = beta[i]; keep_th = i; }
		beta[i] = 1000.0; 
	}

	

	Dtnew = alpha * beta_min;
	Dthalf = 0.5*(Dtnow + Dtnew);

	if (Dtnew == 0.) {
		printf("Stop. Because Dtnew = 0.\n");
		printf("%d\n",atomicnum[-1][-1][-1]);
		exit(1);
	}

}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/eoenergy_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eoenergy_LC.cpp"
//
// eoeoergy_3D(): a procedure to calculate the eqution of energy. This function also includes the beam energy grant calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>

void eoenergy_3D()
{
	int i, j, k, end;

#pragma omp parallel for private(i,j)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				double qA, qB, qC;
				double ucccdi, ucccdj, ucccdk, vcccdi, vcccdj, vcccdk, wcccdi, wcccdj, wcccdk, dux, dvy, dwz;

				ucccdi = 0.25*(unew[k][j][i + 1] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j][i + 1] - unew[k][j][i] - unew[k][j2][i] - unew[k2][j2][i] - unew[k2][j][i]);
				ucccdj = 0.25*(unew[k][j2][i] + unew[k][j2][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k2][j][i + 1] - unew[k2][j][i]);
				ucccdk = 0.25*(unew[k2][j][i] + unew[k2][j][i + 1] + unew[k2][j2][i + 1] + unew[k2][j2][i] - unew[k][j][i] - unew[k][j][i + 1] - unew[k][j2][i + 1] - unew[k][j2][i]);

				vcccdi = 0.25*(vnew[k][j][i + 1] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j][i + 1] - vnew[k][j][i] - vnew[k][j2][i] - vnew[k2][j2][i] - vnew[k2][j][i]);
				vcccdj = 0.25*(vnew[k][j2][i] + vnew[k][j2][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k2][j][i + 1] - vnew[k2][j][i]);
				vcccdk = 0.25*(vnew[k2][j][i] + vnew[k2][j][i + 1] + vnew[k2][j2][i + 1] + vnew[k2][j2][i] - vnew[k][j][i] - vnew[k][j][i + 1] - vnew[k][j2][i + 1] - vnew[k][j2][i]);

				wcccdi = 0.25*(wnew[k][j][i + 1] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j][i + 1] - wnew[k][j][i] - wnew[k][j2][i] - wnew[k2][j2][i] - wnew[k2][j][i]);
				wcccdj = 0.25*(wnew[k][j2][i] + wnew[k][j2][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k2][j][i + 1] - wnew[k2][j][i]);
				wcccdk = 0.25*(wnew[k2][j][i] + wnew[k2][j][i + 1] + wnew[k2][j2][i + 1] + wnew[k2][j2][i] - wnew[k][j][i] - wnew[k][j][i + 1] - wnew[k][j2][i + 1] - wnew[k][j2][i]);

				dux = 0.5*((Dix[k][j][i + 1] + Dix[k][j][i])*ucccdi + (Diy[k][j][i + 1] + Diy[k][j][i])*vcccdi + (Diz[k][j][i + 1] + Diz[k][j][i])*wcccdi);
				dvy = 0.5*((Djx[k][j][i] + Djx[k][j2][i])*ucccdj + (Djy[k][j][i] + Djy[k][j2][i])*vcccdj + (Djz[k][j][i] + Djz[k][j2][i])*wcccdj);
				dwz = 0.5*((Dkx[k][j][i] + Dkx[k2][j][i])*ucccdk + (Dky[k][j][i] + Dky[k2][j][i])*vcccdk + (Dkz[k][j][i] + Dkz[k2][j][i])*wcccdk);

				qA = 0.5*(qAnew[k][j][i] + qAnow[k][j][i]);
				qB = 0.5*(qBnew[k][j][i] + qBnow[k][j][i]);
				qC = 0.5*(qCnew[k][j][i] + qCnow[k][j][i]);
				
				//Tinew[k][j][i] = Tinow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i] + 0.5*qnew[k][j][i] + 0.5*qnow[k][j][i]) / (CVinew[k][j][i] * M[k][j][i]);
				Tinew[k][j][i] = Tinow[k][j][i] - ((Jnew[k][j][i] - Jnow[k][j][i])*(0.5*pinew[k][j][i] + 0.5*pinow[k][j][i]) + Dtnew * (qA*dux + qB * dvy + qC * dwz)) / (CVinew[k][j][i] * M[k][j][i]);			
				if (eosswitch == 1 || eosswitch == 2) {
					Tenew[k][j][i] = Tenow[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*penew[k][j][i] + 0.5*penow[k][j][i]) / (CVenew[k][j][i] * M[k][j][i]);
					Trnew[k][j][i] = Trnow[k][j][i] - 0.5*(BTrnew[k][j][i] + BTrnow[k][j][i])*(rhonew[k][j][i] - rhonow[k][j][i]) / CVrnew[k][j][i] - (Jnew[k][j][i] - Jnow[k][j][i])*(0.5*prnew[k][j][i] + 0.5*prnow[k][j][i]) / (CVrnew[k][j][i] * M[k][j][i]);
				}
				if (Tinew[k][j][i] < kb / T0 * 1.e-1) { Tinew[k][j][i] = kb / T0 * 1.e-1; }
				if (Tenew[k][j][i] < kb / T0 * 1.e-1) { Tenew[k][j][i] = kb / T0 * 1.e-1; }
				if (Trnew[k][j][i] < kb / T0 * 1.e-1) { Trnew[k][j][i] = kb / T0 * 1.e-1; }
				if (isnan(Tinew[k][j][i])) {
					printf("Tinew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Tinew[k][j][i], Tinow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], pinew[k][j][i], pinow[k][j][i], qnew[k][j][i], qnow[k][j][i], CVinew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Tenew[k][j][i])) {
					printf("Tenew[%d][%d][%d] %e %e %e %e %e %e %e %e\n", k, j, i, Tenew[k][j][i], Tenow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], penew[k][j][i], penow[k][j][i], CVenew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}
				if (isnan(Trnew[k][j][i])) {
					printf("Trnew[%d][%d][%d] %e %e %e %e %e %e %e %e %e %e %e\n", k, j, i, Trnew[k][j][i], Trnow[k][j][i], Jnew[k][j][i], Jnow[k][j][i], prnew[k][j][i], prnow[k][j][i], BTrnew[k][j][i], BTrnow[k][j][i], CVrnew[k][j][i], M[k][j][i]);
					error_switch = 1;
				}

				if (error_switch == 1) { break; }
			}
			if (error_switch == 1) { break; }
		}
	}

	double BeamPower, BeamShape;
	FILE*Beamout;

	if (OK_Switch == 1 && sw_gauss == 1 || OK_Switch == 5 && sw_gauss == 1 || OK_Switch == 10 && sw_gauss == 1) {
		if (t < (t_end + del_t_end)) {

			if (t < t_Beam1) {
				BeamShape = 0.0;
			}
			else if (t < (t_Beam1 + del_t_Beam1)) {
				BeamShape = (0. + (Power_1 - 0.) * exp(-pow(100 * (t - t_Beam1 - del_t_Beam1) / del_t_Beam1, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam2) {
				BeamShape = Power_1;
			}
			else if (t < (t_Beam2 + del_t_Beam2)) {
				BeamShape = (Power_1 + (Power_2 - Power_1) * exp(-pow(100 * (t - t_Beam2 - del_t_Beam2) / del_t_Beam2, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam3) {
				BeamShape = Power_2;
			}
			else if (t < (t_Beam3 + del_t_Beam3)) {
				BeamShape = (Power_2 + (Power_3 - Power_2) * exp(-pow(100 * (t - t_Beam3 - del_t_Beam3) / del_t_Beam3, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam4) {
				BeamShape = Power_3;
			}
			else if (t < (t_Beam4 + del_t_Beam4)) {
				BeamShape = (Power_3 + (Power_4 - Power_3) * exp(-pow(100 * (t - t_Beam4 - del_t_Beam4) / del_t_Beam4, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_Beam5) {
				BeamShape = Power_4;
			}
			else if (t < (t_Beam5 + del_t_Beam5)) {
				BeamShape = (Power_4 + (Power_5 - Power_4) * exp(-pow(100 * (t - t_Beam5 - del_t_Beam5) / del_t_Beam5, 2) / (2.* pow(stdev, 2))));
			}
			else if (t < t_end) {
				BeamShape = Power_5;
			}
			else if (t < (t_end + del_t_end)) {
				BeamShape = (Power_5 + (0. - Power_5) * exp(-pow(100 * (t - t_end - del_t_end) / del_t_end, 2) / (2.* pow(stdev, 2))));
			}

#pragma omp parallel for private(i,j,BeamPower)
			for (k = 1; k <= km; k++) {
				for (j = 2; j < jm - 1; j++) {
					for (i = 2; i < im - 1; i++) {

						if (B_Total == 0.) {
							BE_Power[k][j][i] = 0.0;
							BI_Power[k][j][i] = 0.0;
						}
						else {
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVenow[k][j][i] + CVenew[k][j][i]));
							BE_Power[k][j][i] = Einta * BeamPower * (BE[k][j][i] / B_Total) / T0;
							BeamPower = 2.0 * BeamShape * Dtnew*t0 / (M[k][j][i] * (CVinow[k][j][i] + CVinew[k][j][i]));
							BI_Power[k][j][i] = Einta * BeamPower * (BI[k][j][i] / B_Total) / T0;
						}

						Tenew[k][j][i] += BE_Power[k][j][i];
						Tinew[k][j][i] += BI_Power[k][j][i];

					}					
				}
			}
		}
		
	}

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/eos.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "eos.cpp"
//
// eos_3D(): a procedure to calculate the equation of state.
//
// cal_charge(): a procedure to calculate the Ionization degree.
//
// ptf(): a procedure to calculate the electron pressure in the Thomas-Fermi model.
//
// CVtf(): a procedure to calculate the electron specific heat in the Thomas-Fermi model.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<omp.h>

double cal_charge(int, int, int);
double ptf(int, int, int);
double CVtf(int, int, int);


//** --- equation of state --- **//
void eos_3D()
{
	int i, j, k;
	//** The preparations to calculate Thomas-Fermi EOS **//
	tf_A[1] = 4.486e10;   tf_A[2] = 0.;        tf_A[3] = 8.5383e17;  tf_A[4] = 1.3811e21;
	tf_A[5] = 5.5707e24;  tf_A[6] = 1.585e-12; tf_A[7] = 6.760e-13;  tf_A[8] = 3.333e9;
	tf_A[9] = 7.627e20;   tf_A[10] = 13.172;     tf_A[11] = 1.7562;     tf_A[12] = 3.283e7;
	tf_A[13] = 1.805e8;
	tf_B[0] = 1.5311e-6;  tf_B[1] = 0.;         tf_B[2] = 0.48075;    tf_B[3] = 0.43462;
	tf_B[4] = 6.92013e-2; tf_B[5] = 5.9472e-2;  tf_B[6] = -4.9688e-3;  tf_B[7] = 4.3386e-4;
	tf_C[1] = 0.;         tf_C[2] = 0.48075;    tf_C[3] = 0.;         tf_C[4] = 0.06934;
	tf_C[5] = 9.7e-3;     tf_C[6] = 3.3704e-3;

#pragma omp parallel for private(j,i)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {
				// number density //
				N[k][j][i] = rhonew[k][j][i] / (at_mass[k][j][i]);

				// Ideal Gas //
				if (eosswitch == 1) {
					//cal_charge(k, j, i);
					charge[k][j][i] = (double)atomicnum[k][j][i];

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / (at_mass[k][j][i]);
					BTinew[k][j][i] = 0.;
					/* electron */
					CVenew[k][j][i] = 1.5 / (at_mass[k][j][i])*charge[k][j][i];
					penew[k][j][i] = (N[k][j][i] * charge[k][j][i])*Tenew[k][j][i];
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				// Thomas-Feri Gas //
				if (eosswitch == 2) {
					cal_charge(k, j, i);

					/* Ion */
					pinew[k][j][i] = (N[k][j][i])*Tinew[k][j][i];
					CVinew[k][j][i] = 1.5 / at_mass[k][j][i];
					BTinew[k][j][i] = 0.;
					/* electron (Thomas-Feri EOS) */
					penew[k][j][i] = ptf(k, j, i);
					CVenew[k][j][i] = CVtf(k, j, i);
					BTenew[k][j][i] = 0.;
					/* radiation */
					prnew[k][j][i] = (4 * sigma*pow(T0*Trnew[k][j][i], 4)) / (3 * pow(kb, 4)*C);
					prnew[k][j][i] = prnew[k][j][i] / p0;
					CVrnew[k][j][i] = (16 * sigma*pow(T0*Trnew[k][j][i], 3)) / (pow(kb, 3)*rho0*rhonew[k][j][i] * C);
					CVrnew[k][j][i] = CVrnew[k][j][i] / CV0;
					BTrnew[k][j][i] = -3 * prnew[k][j][i] / pow(rhonew[k][j][i], 2);

				}

				if (eosswitch == 3) {

					pinew[k][j][i] = rhonew[k][j][i] *Tinew[k][j][i] / at_mass[k][j][i];
					CVinew[k][j][i] = 3125. / CV0;

				}			

			}
		}
	}
	
}


double cal_charge(int k,int j, int i) {
	
	//cal_zz(k, j, i);
	double am, ztf0, yT, yr, ztfT0, ztfr, ztfTf, ztfa, ztfb, ztfc, ztfq1, ztfi, ztfq, ztfx, zT, zv, zz;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	//yT = T0 * Tnew[k][j][i] / (1.60218e-19);     //[eV]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;
	ztfT0 = yT / pow(ztf0, 1.33333);
	ztfr = yr / (am*ztf0);
	ztfTf = ztfT0 / (1.0 + ztfT0);
	ztfa = 0.003323*pow(ztfT0, 0.971832) + 9.26148e-5*pow(ztfT0, 3.10165);
	ztfb = -exp(-1.763 + 1.43175*ztfTf + 0.315463*pow(ztfTf, 7.));
	ztfc = -0.366667*ztfTf + 0.983333;
	ztfq1 = ztfa * pow(ztfr, ztfb);
	ztfi = 1. / ztfc;
	ztfq = pow(pow(ztfr, ztfc) + pow(ztfq1, ztfc), ztfi);
	ztfx = 14.3139*pow(ztfq, 0.6624);
	zz = ztf0 * ztfx / (1.0 + ztfx + sqrt(1.0 + 2.0*ztfx));

	if (zz<1.e-4) {
		charge[k][j][i] = 1.e-4;
	}
	else {
		charge[k][j][i] = zz;
	}
	
}

// --- Thomas-Fermi Pressure --- //
double ptf(int k, int j, int i) {
	//cal_zz();
	int ii;
	double p1, p2, p3, p4, p5, ptfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	p1 = (1.602e-12)*(zT / zv);
	p2 = 0.;
	for (ii = 1; ii <= 5; ii++) {
		p2 = p2 + tf_A[ii] * pow(zv, ii / 6. + 0.5);
	}
	p2 = pow(p2, -2.5);
	p4 = tf_A[6] * zT;
	p5 = tf_A[7] * pow(zT, 1.61);
	p3 = (1. / zv - (0.75e-18)*pow(zv, -1.75))*pow(pow(p4, -2.) + pow(p5, -2.), -0.5)
		+ (0.75e-18)*pow(zv, -1.75)*p5;

	ptfnew = (0.2*p1 + p2 + 0.8*p3)*pow(ztf0, 10. / 3.);
	ptfnew = ptfnew * 0.1;     //cgs[dyne/cm^2]->mks[Pa]
	ptfnew = ptfnew / p0;      //normalized

	return ptfnew;
}

// --- Thomas-Fermi specific heat --- //
double CVtf(int k, int j, int i) {
	//cal_zz();
	double dut1, dut2, dut3, dut4, CVtfnew;
	double ztf0, am, yr, yT, zT, zv;

	ztf0 = (double)atomicnum[k][j][i];
	am = 1000 * M0*at_mass[k][j][i] * Na;      //atomic weight[g]
	yr = rho0 * rhonew[k][j][i] * 1.e-3;          //[g/cm^3]
	yT = T0 * Tenew[k][j][i] / (1.60218e-19);     //[eV]
	zT = yT / pow(ztf0, 4. / 3.);
	zv = (ztf0*am*1.673e-24) / yr;

	dut1 = 1.5;
	dut3 = ((1.e-18)*pow(zv, -0.75) + log(zv*1.e22))
		*(1.61*tf_A[13] * pow(zT, -2.0733333) - 0.22*tf_A[12] * pow(zT, -0.853333))
		*pow((tf_A[12] * pow(zT, 0.146666) + tf_A[13] * pow(zT, -1.073333)), -2.5);
	dut4 = 1.5*zT*(2.2 + zT)*pow((1.1 + zT), -2.0);

	CVtfnew = (0.2*dut1 + 0.8*(dut3 + dut4))*ztf0;
	CVtfnew = CVtfnew / (at_mass[k][j][i]);
	return CVtfnew;
}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/init_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "init_LC.cpp"
//
// init_3D(): The function sets the initial conditions in the Lagrangian code.
//
// init_matrix(): The function get the matrix.
//
// coc_1(): This function creates a mesh when the fuel target is a single layer for fusion calculation.
//
// coc_2(): This function creates a mesh when the fuel target is two layers for fusion calculation.
//
// coc_3(): This function creates a mesh when the fuel target is three layers for fusion calculation.
//
// coc_4(): This function creates a mesh when the fuel target is 4 layers for fusion calculation.
//
// coc_5(): This function creates a mesh when the fuel target is 5 layers for fusion calculation.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////


#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<iostream>
#include"define_LC.h"
#include"jacobian_LC.cpp"
#include"eos.cpp"
#include"BC_LC.cpp"
#include"Lagrange_set.cpp"
#include"OK3code.cpp"
#include"MS.cpp"


void init_3D(void) {

	int i, j, k;
	double cl_range = 1.e-3;//(m)
	double r_range = 1.e-3;//(m)
	double di, dj, dk;
	double in, jn, kn, ang, angJ, angK, sgn;

	if (mesh_status == 10) {
		switch (MBswitch) {
		case  1: Coc_Error_Check = coc_1(); break;
		case  2: Coc_Error_Check = coc_2(); break;
		case  3: Coc_Error_Check = coc_3(); break;
		case  4: Coc_Error_Check = coc_4(); break;
		case  5: Coc_Error_Check = coc_5(); break;
		}
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
					theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
					if (hypot(xnew[k][j][i], ynew[k][j][i]) == 0.) { phi[k][j][i] = 0.5*pi*(k - 1) / km; }
					else if (ynew[k][j][i] > 0.) { phi[k][j][i] = acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else if (ynew[k][j][i] < 0.) { phi[k][j][i] = -1. * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i])); }
					else { phi[k][j][i] = 0.; }
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j <= jm; j++) {
				for (i = 1; i <= im; i++) {
					in = ((double)i - 2.) / ((double)im - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					jn = ((double)j - 2.) / ((double)jm - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					kn = ((double)k - 2.) / ((double)km - 3.)* (cl_range / L0) - 0.5*(cl_range / L0);
					di = (double)(i - 2.0) / (double)(im - 3.);
					dj = (double)(j - 2.0) / (double)(jm - 3.);
					dk = (double)(k - 2.0) / (double)(km - 3.);
					if (mesh_status == 5) {
						angJ = 2.0*(double)(j - 2.0)*M_PI / (180.);
						angK = 2.0*(double)(k - 1.0)*M_PI / (180.);
						xnew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*cos(angK);
						ynew[k][j][i] = (di * r_range / L0 + Rin)*sin(angJ)*sin(angK);
						znew[k][j][i] = (di * r_range / L0 + Rin)*cos(angJ);
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i] + znew[k][j][i] * znew[k][j][i]);
						theta[k][j][i] = acos(znew[k][j][i] / dist[k][j][i]);
						if (ynew[k][j][i] > 0.)sgn = 1.;
						else if (ynew[k][j][i] < 0.) sgn = -1.;
						else sgn = 0.;
						phi[k][j][i] = sgn * acos(xnew[k][j][i] / hypot(xnew[k][j][i], ynew[k][j][i]));
					}
					else if (mesh_status == 3) {
						xnew[k][j][i] = (di*r_range / L0 + Rin)*cos(angJ);
						ynew[k][j][i] = (di*r_range / L0 + Rin)*sin(angJ);
						znew[k][j][i] = kn;
						dist[k][j][i] = sqrt(xnew[k][j][i] * xnew[k][j][i] + ynew[k][j][i] * ynew[k][j][i]);
						if (xnew[k][j][i] >= 0.) {
							theta[k][j][i] = asin(ynew[k][j][i] / dist[k][j][i]);
						}
						else if (xnew[k][j][i] < 0.) {
							theta[k][j][i] = -asin(ynew[k][j][i] / dist[k][j][i]) + pi;
						}
					}
					else if (mesh_status == 1) {
						xnew[k][j][i] = in;
						ynew[k][j][i] = jn;
						znew[k][j][i] = kn;
					}
					x_memo[k][j][i] = xnew[k][j][i];
					y_memo[k][j][i] = ynew[k][j][i];
					z_memo[k][j][i] = znew[k][j][i];
					unew[k][j][i] = 0.;
					vnew[k][j][i] = 0.;
					wnew[k][j][i] = 0.;
					speed[k][j][i] = 0.;
				}
			}
		}
	}	
	
	set3D();

	jacobian_3D(1, im);
	//bc_jacobian3D();

	FILE*setfile;
	//setfile = fopen("../output/setfile.dat", "w");
	for (k = 1; k <= km; k++) {
		for (i = 2; i < im; i++) {
			//fprintf(setfile, "k:%d i:%d Dix2:%e Diy2:%e Diz2:%e Dix3:%e Diy3:%e Diz3:%e\n",
			//	k, i, 0.5*Dix[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diy[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]), 0.5*Diz[k][2][i] / (Jnew[k][2][i] + Jnew[k][2][i - 1]),
			//	0.5*Dix[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diy[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]), 0.5*Diz[k][3][i] / (Jnew[k][3][i] + Jnew[k][3][i - 1]));
		}
	}

	/* temperature */
	/* atomic number */
	/* Set the MBswitch with the file "Input_LC.h"*/
	/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
	/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */

	double LL, Tup, Tdown;
	if (MBswitch == 1 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 2 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < im; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
			}
		}
	}
	if (MBswitch == 3 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					//layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				//for (i = kbc1; i < kbc1 + 4; i++) {
					// layer 2 atomic
					//atomicnum[k][j][i] = 13;
					//rhonew[k][j][i] = DTdensity + 0.25*(i - kbc1 + 1)*(Aldensity - DTdensity);
					//at_mass[k][j][i] = Almass;
				//}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < im; i++) {
					//layer 3 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (MBswitch == 4 && mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < kbc1; i++) {
					// layer 1 atomic
					atomicnum[k][j][i] = 1;
					rhonew[k][j][i] = DTdensity;
					at_mass[k][j][i] = DTmass;
				}
				for (i = kbc1; i < kbc2; i++) {
					// layer 2 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc2; i < kbc3; i++) {
					// layer 3 atomic
					atomicnum[k][j][i] = 13;
					rhonew[k][j][i] = Aldensity;
					at_mass[k][j][i] = Almass;
				}
				for (i = kbc3; i < im; i++) {
					// layer 4 atomic
					atomicnum[k][j][i] = 82;
					rhonew[k][j][i] = Pbdensity;
					at_mass[k][j][i] = Pbmass;
				}
			}
		}
	}
	if (mesh_status == 10) {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
					Tinew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Tenew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					Trnew[k][j][i] = init_tem *1.60218e-16 / (1.1605e7) / T0;
					/*
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					*/
				}
			}
		}
	}
	else {
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					
					if (i < 20) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
					}
					else if (i < 87) {
						if (i < 30) {
						Tenew[k][j][i] = 2.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 2.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 2.* 1.60218e-19 / T0;
						}
						if (i < 57) {
							Tup = 2. + 124.*(1. + erf(((double)i - 46.) / sqrt(27.)));
							Tenew[k][j][i] = Tup * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tup * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tup * 1.60218e-19 / T0;
						}
						else if (i < 66) {
							Tenew[k][j][i] = 250.* 1.60218e-19 / T0;
							Trnew[k][j][i] = 250.* 1.60218e-19 / T0;
							Tinew[k][j][i] = 250.* 1.60218e-19 / T0;
						}
						else {
							Tdown = 250. - 120.*(1. + erf(((double)i - 77.) / sqrt(7.)));
							Tenew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Trnew[k][j][i] = Tdown * 1.60218e-19 / T0;
							Tinew[k][j][i] = Tdown * 1.60218e-19 / T0;
						}
					}
					else {
						Tenew[k][j][i] = 10.* 1.60218e-19 / T0;
						Trnew[k][j][i] = 10.* 1.60218e-19 / T0;
						Tinew[k][j][i] = 10.* 1.60218e-19 / T0;
					}
					M[k][j][i] = rhonew[k][j][i] * Jnew[k][j][i];
				}														
			}
		}
	}

	for (i = 2; i < im - 1; i++) {
		if (atomicnum[30][30][i] == 13 && atomicnum[30][30][i - 1] == 1) {
			DTAlline = i; 
		}
		if (atomicnum[30][30][i] == 82 && atomicnum[30][30][i - 1] == 13) {
			AlPbline = i;
		}
	}
	DTline_in = 2;

	eos_3D();
	bc_eos3D();

	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				xnow[k][j][i] = xnew[k][j][i]; ynow[k][j][i] = ynew[k][j][i]; znow[k][j][i] = znew[k][j][i];
				unow[k][j][i] = unew[k][j][i]; vnow[k][j][i] = vnew[k][j][i]; wnow[k][j][i] = wnew[k][j][i];
				pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				Jnow[k][j][i] = Jnew[k][j][i]; pnow[k][j][i] = pnew[k][j][i]; rhonow[k][j][i] = rhonew[k][j][i]; Tnow[k][j][i] = Tnew[k][j][i];
				x_ivnow[k][j][i] = x_ivnew[k][j][i]; x_jvnow[k][j][i] = x_jvnew[k][j][i]; x_kvnow[k][j][i] = x_kvnew[k][j][i];
				y_ivnow[k][j][i] = y_ivnew[k][j][i]; y_jvnow[k][j][i] = y_jvnew[k][j][i]; y_kvnow[k][j][i] = y_kvnew[k][j][i];
				z_ivnow[k][j][i] = z_ivnew[k][j][i]; z_jvnow[k][j][i] = z_jvnew[k][j][i]; z_kvnow[k][j][i] = z_kvnew[k][j][i];
			}
		}
	}

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					//totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 * rhonew[k][j][i] * rho0;
					totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			in_dist += dist[k][j][2];
			distDTAl += dist[k][j][DTAlline];
			distAlPb += dist[k][j][AlPbline];
			out_dist += dist[k][j][im - 1];
			distM++;
		}
	}
	in_dist = in_dist / (double)distM;
	distDTAl = distDTAl / (double)distM;
	distAlPb = distAlPb / (double)distM;
	out_dist = out_dist / (double)distM;

	totalJ = totalK + totalJi + totalJe + totalJr;

	//Insulation init set
	int Nn;
	double Insulation_sum;
	Insulation_init = 0.; Insulation_sum = 0.; Nn = 0;

	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = DTline_in; i < DTAlline; i++) {
				Insulation_sum += pnew[k][j][i] / pow(rhonew[k][j][i], 5. / 3.);
				Nn++;
			}
		}
	}

	Insulation_init = Insulation_sum / (double(Nn));

	FILE*Insulation_file;
	Insulation_file = fopen("../output/Insulation.dat", "a+");
	//Data output 
	fprintf(Insulation_file, "%e\t%e\t\n", t*t0*1.e9, Insulation_init / Insulation_init);
	fclose(Insulation_file);

	for (i = 0; i <= max_thread; i++) {
		beta[i] = 1000.;
	}

}
void init_matrix() {

	int i, j, k, threads;

	beta = (double*)malloc(sizeof(double)*(max_thread + 1));

	ai_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ai_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	bi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	ci_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ci_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	di_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		di_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Pi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	Qi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}
	xi_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xi_tdma[i] = (double *)malloc(sizeof(double)*(im + 1));
	}

	aj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		aj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	bj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	cj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		cj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	dj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Pj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	Qj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}
	xj_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xj_tdma[i] = (double *)malloc(sizeof(double)*(jm + 1));
	}

	ak_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ak_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	bk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		bk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	ck_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		ck_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	dk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		dk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Pk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Pk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	Qk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		Qk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}
	xk_tdma = (double **)malloc(sizeof(double *)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		xk_tdma[i] = (double *)malloc(sizeof(double)*(km + 1));
	}

	MatA= (double ***)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		MatA[i]= (double **)malloc(sizeof(double *)*(km + 1));
		for (j = 0; j < km; j++) {
			MatA[i][j] = (double *)malloc(sizeof(double)*(km + 1));
		}
	}
	
	S = (double **)malloc(sizeof(double **)*(max_thread + 1));
	for (i = 0; i <= max_thread; i++) {
		S[i] = (double *)malloc(sizeof(double *)*(km + 1));
	}

}
//////////////////////////////////////////
//  void |    Material    | void   //
//      Rin              Rout      //
//              dR                 //
//////////////////////////////////////////
int coc_1() {
	// --- Error chack --- //
	if (Rin  > Rout) { printf("Error: Rin=%e, Rout=%e\n You must modify 'Rin' or 'Rout' \n", Rin, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			for (i = 1; i <= im; i++) {
				angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
				angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
				xnew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////
//  void | Material1 | Material2 |  void   //
//      Rin         Rbc1        Rout       //
//            dR1         dR2              //
///////////////////////////////////////////////////
int coc_2() {
	// --- Error chack --- //
	if (Rin > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rout) { printf("Error: Rbc1=%e, Rout=%e\n You must modify 'Rbc1' or 'Rout' \n", Rbc1, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc2 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rout - Rbc1;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (2 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (2 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		kbc1 = klbc1 + kbc0;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
		}
	}
	return 0;
}

///////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | void   //
//      Rin         Rbc1        Rbc2        Rout      //
//            dR1         dR2         dR3             //
///////////////////////////////////////////////////////////////
int coc_3() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rout) { printf("Error: Rbc2=%e, Rout=%e\n You must modify 'Rbc2' or 'Rout' \n", Rbc2, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc3 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rout - Rbc2;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (3 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (3 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (3 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
		}
	}
	return 0;
}

////////////////////////////////////////////////////////////////////////////
//  void | Material1 | Material2 | Material3 | Material4 | void   //
//      Rin         Rbc1        Rbc2        Rbc3        Rout      //
//            dR1         dR2         dR3         dR4             //
////////////////////////////////////////////////////////////////////////////
int coc_4() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rout) { printf("Error: Rbc3=%e, Rout=%e\n You must modify 'Rbc3' or 'Rout' \n", Rbc3, Rout); return 1; }

	int i, j, k;
	double angJ, angK;

	kbc0 = 2;
	kbc4 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rout - Rbc3;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (4 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (4 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (4 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (4 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
	}
	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
		}
	}
	return 0;
}


int coc_5() {
	// --- Error chack --- //
	if (Rin  > Rbc1) { printf("Error: Rin=%e, Rbc1=%e\n You must modify 'Rin' or 'Rbc1' \n", Rin, Rbc1); return 1; }
	if (Rbc1 > Rbc2) { printf("Error: Rbc1=%e, Rbc2=%e\n You must modify 'Rbc1' or 'Rbc2' \n", Rbc1, Rbc2); return 1; }
	if (Rbc2 > Rbc3) { printf("Error: Rbc2=%e, Rbc3=%e\n You must modify 'Rbc2' or 'Rbc3' \n", Rbc2, Rbc3); return 1; }
	if (Rbc3 > Rbc4) { printf("Error: Rbc3=%e, Rbc4=%e\n You must modify 'Rbc3' or 'Rbc4' \n", Rbc3, Rbc4); return 1; }
	if (Rbc4 > Rout) { printf("Error: Rbc4=%e, Rout=%e\n You must modify 'Rbc4' or 'Rout' \n", Rbc4, Rout); return 1; }

	int i, j, k;
	double angJ, angK;
	
	kbc0 = 2;
	kbc5 = im - 1;
	dRB1 = Rbc1 - Rin;
	dRB2 = Rbc2 - Rbc1;
	dRB3 = Rbc3 - Rbc2;
	dRB4 = Rbc4 - Rbc3;
	dRB5 = Rout - Rbc4;

	if (meshSwitch == 1) {
		WMa1 = (MWC + dRB1) / (5 * MWC + (Rout - Rin));
		WMa2 = (MWC + dRB2) / (5 * MWC + (Rout - Rin));
		WMa3 = (MWC + dRB3) / (5 * MWC + (Rout - Rin));
		WMa4 = (MWC + dRB4) / (5 * MWC + (Rout - Rin));
		WMa5 = (MWC + dRB5) / (5 * MWC + (Rout - Rin));
		num_k1 = WMa1 * (im - 3);
		num_k2 = WMa2 * (im - 3);
		num_k3 = WMa3 * (im - 3);
		num_k4 = WMa4 * (im - 3);
		num_k5 = WMa5 * (im - 3);
		Inum_k1 = (int)num_k1;
		Inum_k2 = (int)num_k2;
		Inum_k3 = (int)num_k3;
		Inum_k4 = (int)num_k4;
		Inum_k5 = (int)num_k5;

		dkerr = (im - 3) - (Inum_k1 + Inum_k2 + Inum_k3 + Inum_k4 + Inum_k5);

		if (dkerr == 0) {
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 1) {
			Inum_k1 = Inum_k1 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 2) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 3) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		else if (dkerr == 4) {
			Inum_k1 = Inum_k1 + 1;
			Inum_k2 = Inum_k2 + 1;
			Inum_k3 = Inum_k3 + 1;
			Inum_k4 = Inum_k4 + 1;
			kbc1 = kbc0 + Inum_k1;
			kbc2 = kbc1 + Inum_k2;
			kbc3 = kbc2 + Inum_k3;
			kbc4 = kbc3 + Inum_k4;
		}
		// --- Error chack --- //
		if (Inum_k1 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k2 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k3 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k4 == 0) { printf("Error: 'km' is too little! \n"); return 1; }
		if (Inum_k5 == 0) { printf("Error: 'km' is too little! \n"); return 1; }

		dR1 = (double)dRB1 / (kbc1 - kbc0);
		dR2 = (double)dRB2 / (kbc2 - kbc1);
		dR3 = (double)dRB3 / (kbc3 - kbc2);
		dR4 = (double)dRB4 / (kbc4 - kbc3);
		dR5 = (double)dRB5 / (kbc5 - kbc4);
	}
	if (meshSwitch == 0) {
		if (klbc1 + klbc2 + klbc3 + klbc4 + klbc5 != rM) {
			printf("Error: Manual mesh number specification mode: The total number of meshes does not match.\n");
			return 1;
		}
		dR1 = (double)dRB1 / klbc1;
		dR2 = (double)dRB2 / klbc2;
		dR3 = (double)dRB3 / klbc3;
		dR4 = (double)dRB4 / klbc4;
		dR5 = (double)dRB5 / klbc5;
		kbc1 = kbc0 + klbc1;
		kbc2 = kbc1 + klbc2;
		kbc3 = kbc2 + klbc3;
		kbc4 = kbc3 + klbc4;
	}

	for (k = 1; k <= km; k++) {
		for (j = 1; j <= jm; j++) {
			angJ = dTheta*(double)(j - 2.0)*M_PI / (180.);
			angK = dPhi*(double)(k - 1.0)*M_PI / (180.);
			for (i = 1; i <= kbc1; i++) {
				xnew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (i - 2.)*dR1)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (i - 2.)*dR1)*cos(angJ);
			}
			for (i = kbc1; i <= kbc2; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (i - kbc1)*dR2)*cos(angJ);
			}
			for (i = kbc2; i <= kbc3; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (i - kbc2)*dR3)*cos(angJ);
			}
			for (i = kbc3; i <= kbc4; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (i - kbc3)*dR4)*cos(angJ);
			}
			for (i = kbc4; i <= im; i++) {
				xnew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*cos(angK);
				ynew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*sin(angJ)*sin(angK);
				znew[k][j][i] = (Rin + (kbc1 - 2.)*dR1 + (kbc2 - kbc1)*dR2 + (kbc3 - kbc2)*dR3 + (kbc4 - kbc3)*dR4 + (i - kbc4)*dR5)*cos(angJ);
			}
		}
	}
	return 0;
}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/input_LC.h <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
// "input_LC.h"
//      Preparation for the Lagrange code. The input power, the total mesh number in each layer and
// the total beam number, the chamber radius and the pellet displacement from the reactor chamber center, 
// the target structure, the rotation radius of wobbling, the maximum Euler mesh number can be specified here.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include"CONSTANT.h"
#include"InputOK3.h"
#ifndef INCLUDED_input_lag_h_
#define INCLUDED_input_lag_h_

// Maximu Computation Step Number /
  extern const int nm=100000000;

// Mesh Number ///

//--- Pellet Mesh parameters ---------------------------
  double dr = 0.75 / 80.;			// Radial step[mm]
  double stR = 5.0*dr;				// Beamlet propagation step[mm]
  const double dTheta = 2.;			// Theta direction step[deg]
  const double dPhi = 2.;			// Phi direction step[deg]
  const int rM = 90;				// Radial mesh number
  const int ThetaM = (int)(180 / dTheta);	// Theta mesh number 
  const int PhiM = (int)(360 / dPhi);	// Phi mesh number

  const int rMM = (int)(rM / 2);
  const int ThM = (int)(ThetaM / 2);
  const int PhM = (int)(PhiM / 2);

  const int jk = ThetaM * PhiM;
  const int ijk = rM * jk;
  const int mm = (int)(ijk / 8);

  extern const int im = rM + 3;		//rM + 3;
  extern const int jm = ThetaM + 3;	//ThetaM + 3;
  extern const int km = PhiM;

  //Mesh structure status
  //1 == Cartesian coordinate systems  2 == Polar coordinate systems  3 == cylindrical coordinate system
  //10 == fusion target 
  //In this code, Polar coordinate systems is nomal
  int mesh_status = 10;

  //motion equation weight function 
  //Schulz case == 1 | real weight function case == 3 | second weight function case == 5 | average case == 9
  int dif_sw = 9;

  int meshSwitch = 0;	// meshSwitch = 0: manual meshing. meshSwitch = 1: Automatic meshing.
  // if meshSwitch is 0 , you must specify the number of meshes.
  int klbc1 = 30;		// Material 1 layer mesh number
  int klbc2 = 55;		// Material 2 layer mesh number
  int klbc3 = 5;		// Material 3 layer mesh number
  int klbc4 = 0;		// Material 4 layer mesh number
  int klbc5 = 0;		// Material 5 layer mesh number
  // ******** For a consistent calculation, satisfy the following condition. ********
  // ******** klbc1+klbc2+klbc3+klbc4+klbc5=rM ********


/** simulation conditions **/
/* Rin < Rbc1 < Rbc2 < Rbc3 < Rout */
  //double Rin  = (3.428e-3)/L0;   	// inner radius [m]
  double Rin = 3.428e-3 / L0;
  double Rbc1 = 3.511e-3 / L0;  	// Material1|Material2 boundary [m]
  double Rbc2 = 3.970e-3 / L0;   	// Material2|Material3 boundary [m]
  double Rbc3;					  	// Material3|Material4 boundary [m]
  double Rbc4;					   	// Material4|Material5 boundary [m]
  double Rout = 4.0e-3 / L0;     	// outer radius [m]

/* MBswitch =1 => 1 material, MBswitch =2 => 2 materials,     */
/* MBswitch =3 => 3 materials, MBswitch =4 => 4 materials, MBswitch =5 => 5 materials */
  int MBswitch = 3;
  double MWC = 0.05;

  double init_tem = 117.0;	// Initial temperature [K]
 
  const int Projectile = 1;   // Beam atom type 1=Pb, 2=U , 3=Cs  , 4=C , 5=p

  int SLCSwitch = 1;		// SLCSwitch =1 => on
  extern const int SLCtheta = 4;
  extern const int SLCphi = 4;
  double thetaS[4] = { 30.0, 60.0, 120.0, 150.0 };	// 0 < thetaS < 180 [deg]
  double phiS[4] = { 10.0, 100.0, 190.0, 280.0 };	// 0 < phiS < 360 [deg]

  double t = 0.;                     //The present time
  int eosswitch = 2;                 //eosswitch =1 => Ideal Gas,  eosswitch =2 => Thomas-Feri Gas  3=> test T only

  double alpha = 0.02;               //Courant number

  double AvC1A = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2A = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4A = 4.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5A = 2.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6A = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3B = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4B = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5B = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6B = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  double AvC1C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC2C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC3C = 0.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2
  double AvC4C = 0.;					//Artificial viscosity coefficient 1^2<=AvC1<=2^2
  double AvC5C = 0.;					//Artificial viscosity coefficient 1^2<=AvC2<=2^2
  double AvC6C = 6.;					//Artificial viscosity coefficient 1^2<=AvC3<=2^2

  int jin1 = 2;
  int jout1 = 17;
  int jin2 = jm - 16;
  int jout2 = jm - 1;
 
  int end_count;					//Forced termination counter

  //double beta0 = 0.;
  //double beta = 1000.;             //Dtnow=alpha*dr/(Cs+V)

  double nextoutputtime = 0.;
  double outputstep = 0.1;       //date outputstep [ns]
  double nextoutputtime_energy = 0.;
  double outputstep_energy = 0.1;       //date outputstep [ns]


  int OK_Switch = 1;		// OK_Switch=1 => OK3 ON || 5 => 1D distribution with respect to radius
							// 10 => 1D distribution with respect to radius with theta, phi non-uniformity

  double Non = 0.3;		// Non-uniformity rate without OK3 code case

  int sw_gauss = 1;		// sw_gauss = 1 => gauss, else => linear: beam trasverse distribution.
  double stdev = 25.0;	// standard deviation

  double t_Beam1 = 0.e-9/t0;	//[s]
  double t_Beam2 = 0.e-9/t0;	//[s]
  double t_Beam3 = 0.e-9/t0;	//[s]
  double t_Beam4 = 0.e-9/t0;	//[s]
  double t_Beam5 = 6.e-9/t0;	//[s]
  double t_end   = 17.85e-9/t0;	//[s]

  double del_t_Beam1 = 0.e-9/t0;	//[s]
  double del_t_Beam2 = 0.e-9/t0;	//[s]
  double del_t_Beam3 = 0.e-9/t0;	//[s]
  double del_t_Beam4 = 2.e-9/t0;	//[s]
  double del_t_Beam5 = 2.e-9/t0;	//[s]
  double del_t_end   = 2.e-9/t0;	//[s]

  double Power_1 = 0.e12;
  double Power_2 = 0.e12;
  double Power_3 = 0.e12;
  double Power_4 = 10.e12;
  double Power_5 = 400.e12;   // [TW]. In this example, 400TW at maximum of the HIB input power

  double nextcalculatetime = 0.;
  double calculatestep = 0.2;   	// Calculation step of OK3

  int rotBeam_Switch = 2;		// rotBeam_Switch = 0 => Wobbling off, rotBeam_Switch = 2 => Spiral Wobbling
  double rotationtime   = t_end + del_t_end;	//[s]

// - Number of rotations during beam irradiation -
// wobbling frequency is "rotationumber/rotationtime"[Hz]
// When wobbling beam is used, it is necessary to satisfy this expression.
// "calculatestep < (t_end + del_t_end)/(20 * ratationnumber)"
  double rotationnumber = 11.; 

  int  kBbrc = 26;	// (rotation number of beam radius change time) * 20
  int  tdbrc = 38;  // Beam radius (kB <  kBbrc or non wobbling)
  int  tdels = 37; 	// Beam radius (kB >= kBbrc)
  int  kBspiral = 40; // kB < kBspiral --> Spiral,  kB >= kBspiral --> Ring

  //Beam angle
  extern const int bs = 32;

  double dTh1 = 0.;
  double dTh2 = 0.;
  double dTh3 = 0.;

  double ThetaBeam, PhiBeam;

  int unset_ke = 0;

  //--- Pellet displacement from the reactor chamber center -----------------
  const double dx = 0.0;      // Pellet displacement from the chamber center.
  const double dy = 0.0;      // At present , please keep dx=dy=0. in this
  const double dz = 0.0;     // version of O-SUKI Code. 

  const int jSmin = 0;
  const int kSmin = 0;
  const int jSmax = ThetaM - 1;
  const int kSmax = PhiM - 1;

  //--- Max Euler mesh set --------------------------
  int convert_max = 300;
  

#endif


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/jacobian_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
//
// "jacobian_LC.cpp"
//
// rDis(double x1, double x2, double y1, double y2, double z1, double z2):
//  This procedure calculates the distance between two points.
//
// str(double a1, double a2, double a3): This procedure calculates the area consisiting of 3 points.
// 
// jacobian_3D(): a procedure to calculate the Jacobian.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria
//
//////////////////////////////////////////////////////////////////////////////////////////////////////////////////
#include<omp.h>
#include"output_LC.cpp"

double rdis(double x1, double x2, double y1, double y2, double z1, double z2)
{
	double deltaX, deltaY, deltaZ, Distance;
	deltaX = x2 - x1; deltaY = y2 - y1; deltaZ = z2 - z1;
	Distance = sqrt(deltaX*deltaX + deltaY * deltaY + deltaZ * deltaZ);
	return Distance;
}//------------------------------------  

double str(double a1, double a2, double a3)
{
	double p, sTrn, Dsm;
	p = (a1 + a2 + a3) / 2.;   Dsm = p * (p - a1)*(p - a2)*(p - a3);
	if (Dsm < 0.) Dsm = 0.; sTrn = sqrt(Dsm);
	return sTrn;
}//------------------------------------

void jacobian_3D(int i_s, int i_f)
{
	int i, j, k;
	double dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh;
	double l12, l13, l23, l24, l34, l56, l57, l67, l68, l78, l15, l26, l37, l48;
	double t123, t234, t567, t678;
	
	FILE*Jerrorfile;

	//Jerrorfile = fopen("../output/Jerror.dat", "a;");

#pragma omp parallel for private(i,j,dxih,dyih,dzih,dxjh,dyjh,dzjh,dxkh,dykh,dzkh, l12,l13,l23,l24,l34,l56,l57,l67,l68,l78,l15,l26,l37,l48,t123,t234,t567,t678)
	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {
			for (i = i_s; i < i_f; i++) {

				dxih = 0.25*(dxi[k][j][i] + dxi[k2][j][i] + dxi[k2][j + 1][i] + dxi[k][j + 1][i]);
				dyih = 0.25*(dyi[k][j][i] + dyi[k2][j][i] + dyi[k2][j + 1][i] + dyi[k][j + 1][i]);
				dzih = 0.25*(dzi[k][j][i] + dzi[k2][j][i] + dzi[k2][j + 1][i] + dzi[k][j + 1][i]);

				dxjh = 0.25*(dxj[k][j][i] + dxj[k][j][i + 1] + dxj[k2][j][i + 1] + dxj[k2][j][i]);
				dyjh = 0.25*(dyj[k][j][i] + dyj[k][j][i + 1] + dyj[k2][j][i + 1] + dyj[k2][j][i]);
				dzjh = 0.25*(dzj[k][j][i] + dzj[k][j][i + 1] + dzj[k2][j][i + 1] + dzj[k2][j][i]);

				dxkh = 0.25*(dxk[k][j][i] + dxk[k][j][i + 1] + dxk[k][j + 1][i + 1] + dxk[k][j + 1][i]);
				dykh = 0.25*(dyk[k][j][i] + dyk[k][j][i + 1] + dyk[k][j + 1][i + 1] + dyk[k][j + 1][i]);
				dzkh = 0.25*(dzk[k][j][i] + dzk[k][j][i + 1] + dzk[k][j + 1][i + 1] + dzk[k][j + 1][i]);

				Jnew[k][j][i] = dxih * dyjh * dzkh + dxjh * dykh * dzih + dxkh * dyih * dzjh - dxkh * dyjh * dzih - dxjh * dyih * dzkh - dxih * dykh * dzjh;

				//Point1 (k,j,i+1)	Point2 (k,j+1,i+1)	Point3 (k+1,j,i+1)	Point4 (k+1,j+1,i+1)
				//Point5 (k,j,i)	Point6 (k,j+1,i)	Point7 (k+1,j,i)	Point8 (k+1,j+1,i)

				l12 = rdis(xnew[k][j][i + 1], xnew[k][j + 1][i + 1], ynew[k][j][i + 1], ynew[k][j + 1][i + 1], znew[k][j][i + 1], znew[k][j + 1][i + 1]);
				l13 = rdis(xnew[k][j][i + 1], xnew[k2][j][i + 1], ynew[k][j][i + 1], ynew[k2][j][i + 1], znew[k][j][i + 1], znew[k2][j][i + 1]);
				l23 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j][i + 1], znew[k][j + 1][i + 1], znew[k2][j][i + 1]);
				l24 = rdis(xnew[k][j + 1][i + 1], xnew[k2][j + 1][i + 1], ynew[k][j + 1][i + 1], ynew[k2][j + 1][i + 1], znew[k][j + 1][i + 1], znew[k2][j + 1][i + 1]);
				l34 = rdis(xnew[k2][j][i + 1], xnew[k2][j + 1][i + 1], ynew[k2][j][i + 1], ynew[k2][j + 1][i + 1], znew[k2][j][i + 1], znew[k2][j + 1][i + 1]);

				l56 = rdis(xnew[k][j][i], xnew[k][j + 1][i], ynew[k][j][i], ynew[k][j + 1][i], znew[k][j][i], znew[k][j + 1][i]);
				l57 = rdis(xnew[k][j][i], xnew[k2][j][i], ynew[k][j][i], ynew[k2][j][i], znew[k][j][i], znew[k2][j][i]);
				l67 = rdis(xnew[k][j + 1][i], xnew[k2][j][i], ynew[k][j + 1][i], ynew[k2][j][i], znew[k][j + 1][i], znew[k2][j][i]);
				l68 = rdis(xnew[k][j + 1][i], xnew[k2][j + 1][i], ynew[k][j + 1][i], ynew[k2][j + 1][i], znew[k][j + 1][i], znew[k2][j + 1][i]);
				l78 = rdis(xnew[k2][j][i], xnew[k2][j + 1][i], ynew[k2][j][i], ynew[k2][j + 1][i], znew[k2][j][i], znew[k2][j + 1][i]);

				l15 = rdis(xnew[k][j][i + 1], xnew[k][j][i], ynew[k][j][i + 1], ynew[k][j][i], znew[k][j][i + 1], znew[k][j][i]);
				l26 = rdis(xnew[k][j + 1][i + 1], xnew[k][j + 1][i], ynew[k][j + 1][i + 1], ynew[k][j + 1][i], znew[k][j + 1][i + 1], znew[k][j + 1][i]);
				l37 = rdis(xnew[k2][j][i + 1], xnew[k2][j][i], ynew[k2][j][i + 1], ynew[k2][j][i], znew[k2][j][i + 1], znew[k2][j][i]);
				l48 = rdis(xnew[k2][j + 1][i + 1], xnew[k2][j + 1][i], ynew[k2][j + 1][i + 1], ynew[k2][j + 1][i], znew[k2][j + 1][i + 1], znew[k2][j + 1][i]);

				t123 = str(l12, l13, l23);	t234 = str(l23, l24, l34);	t567 = str(l56, l57, l67);	t678 = str(l67, l68, l78);
				Jnew2[k][j][i] = (l15 + l26 + l37 + l48)*(t123 + t234 + t567 + t678) / 8.;

				if (Jnew[k][j][i] <= 0.) { 
					Jnew[k][j][i] = Jnew2[k][j][i]; Jcount++; output3D(99999999);
					//fprintf(Jerrorfile, "k:%d j:%d i:%d xi:%e yi:%e zi:%e xj:%e yj:%e zj:%e xk:%e yk:%e zk:%e\n", k, j, i, dxih, dyih, dzih, dxjh, dyjh, dzjh, dxkh, dykh, dzkh); 
				}

			}
		}
	}

	//fclose(Jerrorfile);


}




==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/main_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "main_LC.cpp"                                                                       
//                                                                                       
// main(): Main function in the Lagrange simulation code. 
// NonD[km+1][jm+1]: In the 1D energy distribution with the llumination non-uniformity in the theta
// and phi direction case,  This matrix set the theta and phi non-uniformity distribution.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<omp.h>
#include <sys/types.h>
#include <sys/stat.h>
#include"init_LC.cpp"
#include"dt_LC.cpp"
#include"dif_LC.cpp"
#include"acceleration.cpp"
#include"coc_LC.cpp"
#include"artv_LC.cpp"
#include"SLC.cpp"
#include"eoenergy_LC.cpp"
#include"IMOK.cpp"
#include"RMS.cpp"
#include"relax.cpp"
#include"cotc3D_e.cpp"
#include"cotc3D_r.cpp"
#include"ResultIMP.cpp"
#include"Legendre.cpp"
#include"output_to_EulerCode.cpp"
#include"Insulation.cpp"
#include"BeamMaking.cpp"


int main(void)
{
	int i, j, k, o_k, n, CH;
	int errorJ = 0;
	double expC, ExC, Kang, Jang, NonMax;
	double NonD[km + 1][jm + 1];
	FILE*Nonfile;
	FILE*Cmemo;
	FILE*view_Beam1;
	FILE*view_Beam2;
	FILE*view_Non1;
	FILE*view_Non2;

	max_thread = omp_get_max_threads();

	Cmemo = fopen("../Calculation_memo.dat", "w");

	focus = 0;
	
//** --- Initialization --- **//
	init_matrix();
	init_3D();
	BeamMaking();
	printf("Target parametar\n");
	printf("Rin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout);
	printf("Beam parameter\n");
	printf("Power1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\n", t_Beam1, del_t_Beam1, Power_1*1.e-12);
	printf("Power2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\n", t_Beam2, del_t_Beam2, Power_2*1.e-12);
	printf("Power3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\n", t_Beam3, del_t_Beam3, Power_3*1.e-12);
	printf("Power4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\n", t_Beam4, del_t_Beam4, Power_4*1.e-12);
	printf("Power5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns]\n", t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end);
	printf("Total input energy:%e\n", Beaminput*1.e-6);
	fprintf(Cmemo, "Target parametar\nRin:%.3f Rbc1:%.3f Rbc2:%.3f Rbc3:%.3f Rbc4:%.3f Rout:%.3f\nBeam parameter\nPower1:t_Beam1:%.3f[ns] del_t_Beam1:%.3f[ns] Power1:%.3f[TW]\nPower2:t_Beam2:%.3f[ns] del_t_Beam2:%.3f[ns] Power2:%.3f[TW]\nPower3:t_Beam3:%.3f[ns] del_t_Beam3:%.3f[ns] Power3:%.3f[TW]\nPower4:t_Beam4:%.3f[ns] del_t_Beam4:%.3f[ns] Power4:%.3f[TW]\nPower5:t_Beam5:%.3f[ns] del_t_Beam5:%.3f[ns] Power5:%.3f[TW] t_end:%.3f[ns] del_t_end:%.3f[ns]\nTotal Beam Input:%e[MJ]\n", Rin, Rbc1, Rbc2, Rbc3, Rbc4, Rout, t_Beam1, del_t_Beam1, Power_1*1.e-12, t_Beam2, del_t_Beam2, Power_2*1.e-12, t_Beam3, del_t_Beam3, Power_3*1.e-12, t_Beam4, del_t_Beam4, Power_4*1.e-12, t_Beam5, del_t_Beam5, Power_5*1.e-12, t_end, del_t_end, Beaminput*1.e-6);
	view_Beam1 = popen("gnuplot -persist", "w");
	view_Beam2 = popen("gnuplot -persist", "w");
	fprintf(view_Beam1, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam1);
	fprintf(view_Beam2, "set term png\n");
	fprintf(view_Beam2, "set output \"../BeamPulse.png\"\n");
	fprintf(view_Beam2, "plot \"../output/Beam.dat\" u 1:2 w l lw 2 lc rgb \"black\" title \"Input Beam\"\n");
	fflush(view_Beam2);
	if (rotBeam_Switch == 0) {
		printf("No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "No wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	else if (rotBeam_Switch == 2) {
		printf("Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
		fprintf(Cmemo, "Wobbing calculation dx:%e dy:%e dz:%e Max thread:%d\n", dx, dy, dz, max_thread);
	}
	if (OK_Switch == 1) {
		printf("OK3 full calcuration.\n");
		fprintf(Cmemo, "OK3 full calcuration.\n");
	}
	else if (OK_Switch == 5) {
		printf("One-dimensional OK3 calculation.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation.\n");
	}
	else if (OK_Switch == 10) {
		printf("One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		fprintf(Cmemo, "One-dimensional OK3 calculation with theta, phi direction non-uniformity.\n");
		Nonfile = fopen("../output/Non-uniformity.dat", "w");
		NonMax = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				Jang = (double)(j - 1.5)*M_PI / (180. / dTheta);
				Kang = (double)(k - 0.5)*M_PI / (180. / dPhi);
				NonD[k][j] = cos(7.*Kang)*pow(sin(Jang), 7.);
				if (NonD[k][j] > NonMax) { NonMax = NonD[k][j]; }
			}
		}

		for (k = 1; k <= km + 1; k++) {
			if (k == km + 1) { o_k = 1; }
			else { o_k = k; }
			for (j = 2; j < jm - 1; j++) {
				if (k != km + 1) { NonD[k][j] = NonD[k][j] / NonMax; }
				fprintf(Nonfile, "%d\t%d\t%e\t%e\t%e\t%e\n", k, j, Centerx[o_k][j][im - 2], Centery[o_k][j][im - 2], Centerz[o_k][j][im - 2], NonD[o_k][j]);
			}
			fprintf(Nonfile, "\n");
		}
		view_Non1 = popen("gnuplot -persist", "w");
		fprintf(view_Non1, "se xr[0:4]\n");
		fprintf(view_Non1, "unset key\n");
		fprintf(view_Non1, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non1);
		view_Non2 = popen("gnuplot -persist", "w");
		fprintf(view_Non2, "se xr[0:4]\n");
		fprintf(view_Non2, "unset key\n");
		fprintf(view_Non2, "set term png\n");
		fprintf(view_Non2, "set output \"../Non-uniformity.png\"\n");
		fprintf(view_Non2, "splot \"../output/Non-unifotmity.dat\" u 3:4:5:6 lc palette\n");
		fflush(view_Non2);
		printf("Mode, Check. OK? Yes:1 No:9\n");
		scanf("%d", &CH);
		if (CH != 1) { exit(0); }
	}
	printf("OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	printf("Convert mesh max:%d\n", convert_max);
	fprintf(Cmemo, "OK3_calculation_step:%.2f rotationnumber:%.2f Beam radius:%d/%d chamber:%.2f\n",
		calculatestep, rotationnumber, tdbrc, tdels, Rch);
	fprintf(Cmemo, "Convert mesh max:%d\n", convert_max);
	fclose(Cmemo);

	printf("Start the calculation. Is it OK? Yes:1 No:9\n");
	scanf("%d", &CH);
	if (CH != 1) { exit(0); }

	focus = 0;

	printf("OK3:%d im:%d jm:%d km:%d\n", OK_Switch, im, jm, km);
	printf("%d\t %d\t %d\t %d\t\n", kbc0, kbc1, kbc2, kbc3);
	if (Coc_Error_Check == 1) { exit(5); }

//** Loop **//
	for (n = 0; n < nm; n++) {
		if (error_switch == 1) {
			printf("ERROR : energy equation\n");
			break;
		}
		if (Jcount > 10) {
			printf("ERROR : many mesh carached!!\n");
			break;
		}
/* --- Data output --- */
		if (t >= nextoutputtime) {
			output3D(n);
			SLC(n);		
			Legendre(n);
			ResultIMP(n);
			RMS_3D(n);
			Insulation_alpha();
			acceleration(n);
			if (in_dist < 2. && t > (t_end + del_t_end)) {output_to_Euler3D(n); }
			nextoutputtime = nextoutputtime + outputstep;
		}
		if (n == 1 || n == 2) { output3D_2(); }
		
		output_energy(n);		

		/* --- Calculation of step size of time --- */
		dt_3D();

		printf("n:%d | t:%lf ns | Dtnew:%lf ns Dtnow:%lf ns Dthalf:%lf ns | dt_i:%d dt_j:%d dt_k:%d\ntotaJ:%e totalK:%e  totalJi:%e totalJe:%e totalJr:%e\n",
			n, t, Dtnew, Dtnow, Dthalf, keep_i[keep_th], keep_j[keep_th], keep_k[keep_th], totalJ, totalK, totalJi, totalJe, totalJr);
		printf("dist[in]:%e dist[DT|Al]:%e dist[Al|Pb]:%e dist[out]:%e Jcount:%d\n", in_dist, distDTAl, distAlPb, out_dist, Jcount);


		/* --- Differential momentum equation --- */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					unow[k][j][i] = unew[k][j][i];
					vnow[k][j][i] = vnew[k][j][i];
					wnow[k][j][i] = wnew[k][j][i];
					xnow[k][j][i] = xnew[k][j][i];
					ynow[k][j][i] = ynew[k][j][i];
					znow[k][j][i] = znew[k][j][i];
					Vrnow[k][j][i] = Vrnew[k][j][i];
				}
			}
		}

		dif_3D();

#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 1; i <= im; i++) {
					speed[k][j][i] = sqrt(unew[k][j][i] * unew[k][j][i] + vnew[k][j][i] * vnew[k][j][i] + wnew[k][j][i] * wnew[k][j][i]);
				}
			}
		}

		/* --- Calculation of coordinates --- */
		coc_3D();

		set3D();

		/* new --> now */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 1; i < im; i++) {
					Jnow[k][j][i] = Jnew[k][j][i];
					rhonow[k][j][i] = rhonew[k][j][i];
					Tnow[k][j][i] = Tnew[k][j][i];
					Tinow[k][j][i] = Tinew[k][j][i];
					Tenow[k][j][i] = Tenew[k][j][i];
					Trnow[k][j][i] = Trnew[k][j][i];
					pnow[k][j][i] = pnew[k][j][i];
					pinow[k][j][i] = pinew[k][j][i];
					penow[k][j][i] = penew[k][j][i];
					prnow[k][j][i] = prnew[k][j][i];
					CVinow[k][j][i] = CVinew[k][j][i];
					BTinow[k][j][i] = BTinew[k][j][i];
					CVenow[k][j][i] = CVenew[k][j][i];
					BTenow[k][j][i] = BTenew[k][j][i];
					CVrnow[k][j][i] = CVrnew[k][j][i];
					BTrnow[k][j][i] = BTrnew[k][j][i];

					qAnow[k][j][i] = qAnew[k][j][i];
					qBnow[k][j][i] = qBnew[k][j][i];
					qCnow[k][j][i] = qCnew[k][j][i];

					qnow[k][j][i] = qnew[k][j][i];

				}
			}
		}

		/* --- Jacobian --- */

		jacobian_3D(2, im - 1);

		/* Calculation of density */
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					rhonew[k][j][i] = M[k][j][i] / Jnew[k][j][i];
				}
			}
		}
		
		/* boundary condition */
		bc_jacobian3D();
		

		/* --- Artifical Viscosity --- */
		artv_3D();
		bc_artv3D();

		/* --- equation of energy --- */
		
		/////////////////////////////////////////////////////////
		if (OK_Switch == 1) {
			if (t<(t_end + del_t_end) && t >= nextcalculatetime) {
				setOK3();
				mainOK3();	
				nextcalculatetime = nextcalculatetime + calculatestep;			
			}
		}
		else if (OK_Switch == 5 || OK_Switch == 10) {
			setOK3();
			mainOK3();
			if (OK_Switch == 10) {
				for (i = 0; i < rM; i++) {
					for (j = 0; j < ThetaM; j++) {
						for (k = 0; k < PhiM; k++) {
							ET[i][j][k] = (1. - Non + Non * NonD[k + 1][j + 2])*ET[i][j][k];
						}
					}
				}
			}
			OK_Switch = 99;
		}
		B_Total = 0.;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {
					BE[k][j][i] = ET[i - 2][j - 2][k - 1] * Jnew[k][j][i];
					B_Total = B_Total + BE[k][j][i];
				}
			}
		}

		/////////////////////////////////////////////////////////
		eoenergy_3D();
		bc_temperature3D();		

		/* Heat transport and relaxation */
		set3D_cotc();
		cotc3D_e();     // electron heat conduction
		bc_temperature3D();
		cotc3D_r();     // heat conduction
		bc_temperature3D();
		relax3D();      // temperature relaxation
		bc_temperature3D();		

		/* --- EOS --- */

		eos_3D();
		bc_eos3D();
		
#pragma omp parallel for private(i,j)
		for (k = 1; k <= km; k++) {
			for (j = 1; j < jm; j++) {
				for (i = 1; i < im; i++) {
					pnew[k][j][i] = pinew[k][j][i] + penew[k][j][i] + prnew[k][j][i];
				}
			}
		}
	
		Dtnow = Dtnew;
		t = t + t0 * Dtnow*1e9;    // present time [ns]

		in_dist = 0.; out_dist = 0.; distDTAl = 0.; distAlPb = 0.; distM = 0;
		for (k = 1; k <= km; k++) {
			for (j = 2; j < jm; j++) {				
				in_dist += dist[k][j][2];
				distDTAl += dist[k][j][DTAlline];
				distAlPb += dist[k][j][AlPbline];
				out_dist += dist[k][j][im - 1];
				distM++;
			}
		}
		in_dist = in_dist / (double)distM;
		distDTAl = distDTAl / (double)distM;
		distAlPb = distAlPb / (double)distM;
		out_dist = out_dist / (double)distM;

		if (in_dist < 0.01) {
			break;
		}

	}

  return  0;
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/output_LC.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_LC.cpp"                                                                       
//                                                                                       
// output3D(int n): a procedure to store results in the Lagrange code.
//
// output3D_2(void): a procedure to store results in the Lagrange code at the beginning of calculation.
//
// output_energy(int n): a procedure to calculation the total energy and output results.
//
// Code O-SUKI:Simulation of Direct-Drive Fuel Target Implosion in Heavy Ion Fusion       
// *R. Sato, S. Kawata, T. Karino, K. Uchibori, T. Iinuma, H. Katoh, and ** A. I. Ogoyski 
//  *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan            
// **Department of Physics, Varna Technical University, Varna, Bulgaria                   
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include<stdio.h>
#include<math.h>
#include<stdlib.h>

void output3D(int n)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;
	FILE*outstep;

	/*** Data output ***/
	sprintf(bufoutput, "../output/outputS1_%06d.csv", nn);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/outputS2_%06d.csv", nn);
	outputSCfile = fopen(bufoutput, "w");

	outstep = fopen("../output/step.dat", "a+");
	fprintf(outstep, "file_n:%d file_nn:%d time:%e\n", n, nn, t);
	fclose(outstep);

	nn++;

	

	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");			
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}
void output3D_2(void)
{
	int i, j, k;
	double outX, outY, outZ, outXc, outYc, outZc, out_u, out_v, out_w, out_T, out_p, out_rho, out_J, out_M, outR, outTheta, outPhi, outR1, outRc, outRc1;
	double out_Ti, out_Te, out_Tr, outSP;
	double qA, qB, qC;

	FILE*outputfile;
	FILE*outputCfile;
	FILE*outputSfile;
	FILE*outputSCfile;

	/*** Data output ***/
	sprintf(bufoutput, "../output/output_first1_%06e.csv", t);
	outputSfile = fopen(bufoutput, "w");

	sprintf(bufoutput, "../output/output_first2_%06e.csv", t);
	outputSCfile = fopen(bufoutput, "w");


	if (eosswitch == 1 || eosswitch == 2) {

		fprintf(outputSfile, "k,j,i,X,Y,Z,Dist,R1,theta,phi,u,v,w,Speed,Vr,Vtheta,Vphi\n");
		fprintf(outputSCfile, "k,j,i,Xc,Yc,Zc,Dist,R1,Ti,Te,Tr,J,rho,p,pi,pe,pr,q,qA,qB,qC,atom,BE,BI,J2,BEin,BIin\n");


		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm; j++) {
				for (i = 2; i < im; i++) {

					int o_k, o_j, o_i;
					if (i == im - 1) { o_i = i - 1; }
					else { o_i = i; }
					if (j == jm - 1) { o_j = j - 1; }
					else { o_j = j; }
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outX = L0 * xnew[o_k][j][i] * 1000; outY = L0 * ynew[o_k][j][i] * 1000; outZ = L0 * znew[o_k][j][i] * 1000;
					outR = sqrt(outX * outX + outY * outY + outZ * outZ);
					outR1 = hypot(outX, outY);
					outSP = sqrt(unew[o_k][j][i] * unew[o_k][j][i] + vnew[o_k][j][i] * vnew[o_k][j][i] + wnew[o_k][j][i] * wnew[o_k][j][i]);

					fprintf(outputSfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e\n",
						k, j, i, outX, outY, outZ, outR, outR1, theta[o_k][j][i], phi[o_k][j][i],
						unew[o_k][j][i] * u0, vnew[o_k][j][i] * u0, wnew[o_k][j][i] * u0, outSP*u0, Vrnew[o_k][j][i] * u0, Vtheta[o_k][j][i] * u0, Vphi[o_k][j][i] * u0);

				}
				fprintf(outputSfile, "\n");
			}
		}

		for (k = 1; k <= km + 1; k++) {
			for (j = 2; j < jm - 1; j++) {
				for (i = 2; i < im - 1; i++) {

					int o_k;
					if (k == km + 1) { o_k = 1; }
					else { o_k = k; }

					outXc = L0 * Centerx[o_k][j][i] * 1000; outYc = L0 * Centery[o_k][j][i] * 1000; outZc = L0 * Centerz[o_k][j][i] * 1000;
					outRc = sqrt(outXc * outXc + outYc * outYc + outZc * outZc);
					outRc1 = hypot(outXc, outYc);

					out_Ti = T0 * Tinew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Te = T0 * Tenew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					out_Tr = T0 * Trnew[o_k][j][i] / 1.60218e-16;// *(1.1605e7);
					fprintf(outputSCfile, "%d,%d,%d,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%e,%d,%e,%e,%e,%e,%e\n",
						k, j, i, outXc, outYc, outZc, outRc, outRc1, out_Ti, out_Te, out_Tr, Jnew[o_k][j][i] * JV0, rhonew[o_k][j][i] * rho0, pnew[o_k][j][i] * p0, pinew[o_k][j][i] * p0, penew[o_k][j][i] * p0, prnew[o_k][j][i] * p0,
						qnew[o_k][j][i] * p0, qAnew[o_k][j][i] * p0, qBnew[o_k][j][i] * p0, qCnew[o_k][j][i] * p0, atomicnum[o_k][j][i], BE[o_k][j][i] / Jnew[o_k][j][i], BI[o_k][j][i] / Jnew[o_k][j][i], Jnew2[o_k][j][i] * JV0, BE_Power[o_k][j][i], BI_Power[o_k][j][i]);
				}
				fprintf(outputSCfile, "\n");
			}
		}
	}

	fclose(outputSfile);
	fclose(outputSCfile);

}

void output_energy(int n)
{

	/* energy */
	int i, j, k;

	totalJ = 0.; totalK = 0.; totalJi = 0.; totalJe = 0.; totalJr = 0.;

	energyfile = fopen("../output/energyout.dat", "a+");

	double Cen_SP;

	for (k = 1; k <= km; k++) {

		int k1, k2;
		if (k == 1 && mesh_status == 5 || k == 1 && mesh_status == 10) { k1 = km; }
		else { k1 = k - 1; }
		if (k == km && mesh_status == 5 || k == km && mesh_status == 10) { k2 = 1; }
		else { k2 = k + 1; }

		for (j = 2; j < jm - 1; j++) {

			int j1, j2;
			if (j == 1 && mesh_status == 3) { j1 = jm; }
			else { j1 = j - 1; }
			if (j == jm && mesh_status == 3) { j2 = 1; }
			else { j2 = j + 1; }

			for (i = 2; i < im - 1; i++) {

				Cen_SP = (speed[k][j][i] + speed[k][j][i + 1] + speed[k][j2][i + 1] + speed[k][j2][i] + speed[k2][j][i] + speed[k2][j][i + 1] + speed[k2][j2][i + 1] + speed[k2][j2][i]) / 8.0;


				if (eosswitch == 3) {
					//totalJ = totalJ + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2) + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0;
					totalJi = totalJi + 1.5*N[k][j][i] * N0* Tinew[k][j][i] * T0*Jnew[k][j][i] * JV0;
				}

				if (eosswitch == 1 || eosswitch == 2) {
					totalK = totalK + 0.5*M[k][j][i] * M0* pow(Cen_SP * u0, 2);
					totalJi = totalJi + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tinew[k][j][i] * T0;
					totalJe = totalJe + Jnew[k][j][i] * JV0* CVenew[k][j][i] * CV0* Tenew[k][j][i] * T0 / kb * rhonew[k][j][i] * rho0;
					//totalJe = totalJe + 1.5*N[k][j][i] * N0 * Jnew[k][j][i] * JV0* Tenew[k][j][i] * T0*charge[k][j][i];
					totalJr = totalJr + 4.* sigma*pow(Trnew[k][j][i] * T0 / kb, 4.) *Jnew[k][j][i] * JV0 / C;
				}

			}
		}
	}

	totalJ = totalK + totalJi + totalJe + totalJr;

	fprintf(energyfile, "%d\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\t%e\n", n, t, Dtnow, Dtnew, Dthalf, totalJ, totalK, totalJi, totalJe, totalJr);

	fclose(energyfile);

}



==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/output_to_EulerCode.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "output_to_EulerCode.cpp"                                                                       
//                                                                                       
// output_to_EulerCode(): Data output for use in the Conversion code.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                    
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include <stdio.h>
#include <math.h>
#include <stdlib.h>

void output_to_Euler3D(int n){
	
	int k, j, i, keepk, keepj, keepi, XYZ;
	int outn = n;
	double min_dr = 100.;
	double dr, dist_IN, dist_DTAl, need_dist;
	FILE*outputEulerfile;
	FILE*Eulermemo;
	FILE*toconvert;


	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			for (i = 2; i < im - 1; i++) {
				dr = sqrt(dxi[k][j][i] * dxi[k][j][i] + dyi[k][j][i] * dyi[k][j][i] + dzi[k][j][i] * dzi[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 1; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxj[k][j][i] * dxj[k][j][i] + dyj[k][j][i] * dyj[k][j][i] + dzj[k][j][i] * dzj[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 2; }
			}
		}
	}
	for (k = 1; k <= km; k++) {
		for (j = 3; j < jm - 1; j++) {
			for (i = 2; i < im; i++) {
				dr = sqrt(dxk[k][j][i] * dxk[k][j][i] + dyk[k][j][i] * dyk[k][j][i] + dzk[k][j][i] * dzk[k][j][i]);
				if (dr < min_dr) { min_dr = dr; keepk = k; keepj = j; keepi = i; XYZ = 3; }
			}
		}
	}

	//min_dr is mesh size
	dist_IN = 10.; dist_DTAl = 0.;
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm; j++) {
			if (dist_IN > dist[k][j][2]) { dist_IN = dist[k][j][2]; }
			if (dist_DTAl < dist[k][j][kbc1]) { dist_DTAl = dist[k][j][kbc1]; }
		}
	}
	need_dist = dist_IN + 3.0*(dist_DTAl - dist_IN);
	needmeshnum = (int)(need_dist / min_dr);
	//while (needmeshnum % 4 != 0) { needmeshnum++; }

	if (minmesh > needmeshnum) { minmesh = needmeshnum; keeptime = t; keepn = n; }

	Eulermemo = fopen("../Euler_memo.dat", "a+");
	toconvert = fopen("../output/Euler/out_memo.dat", "a+");
	fprintf(Eulermemo, "EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	printf("EulerNo:%d time=%e n=%d min_dr=%e need_dist=%e needmeshnum=%d minmesh=%d besttime:%e\n", EulerNo, t, n, min_dr, need_dist, needmeshnum, minmesh, keeptime);
	fprintf(toconvert, "%d %f %d %d\n", n, t, needmeshnum, EulerNo);
	fclose(Eulermemo);
	fclose(toconvert);

	sprintf(bufoutput, "../output/Euler/Euler_%02d.dat", EulerNo);
	outputEulerfile = fopen(bufoutput, "wb");
	fwrite(&outn, sizeof(int), 1, outputEulerfile);
	fwrite(&t, sizeof(double), 1, outputEulerfile);
	fwrite(&im, sizeof(int), 1, outputEulerfile);
	fwrite(&jm, sizeof(int), 1, outputEulerfile);
	fwrite(&km, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc1, sizeof(int), 1, outputEulerfile);
	fwrite(&kbc2, sizeof(int), 1, outputEulerfile);
	fwrite(&xnew, sizeof(xnew), 1, outputEulerfile);
	fwrite(&ynew, sizeof(ynew), 1, outputEulerfile);
	fwrite(&znew, sizeof(znew), 1, outputEulerfile);
	fwrite(&unew, sizeof(unew), 1, outputEulerfile);
	fwrite(&vnew, sizeof(vnew), 1, outputEulerfile);
	fwrite(&wnew, sizeof(wnew), 1, outputEulerfile);
	fwrite(&Tinew, sizeof(Tinew), 1, outputEulerfile);
	fwrite(&Tenew, sizeof(Tenew), 1, outputEulerfile);
	fwrite(&Trnew, sizeof(Trnew), 1, outputEulerfile);
	fwrite(&rhonew, sizeof(rhonew), 1, outputEulerfile);
	fwrite(&N, sizeof(N), 1, outputEulerfile);
	fwrite(&Beaminput, sizeof(double), 1, outputEulerfile);
	fwrite(&convert_max, sizeof(int), 1, outputEulerfile);
	fclose(outputEulerfile);

	EulerNo++;

}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/relax.cpp <==

//////////////////////////////////////////////////////////////////////////////////////////
//
// "relax.cpp"                                                                       
//                                                                                       
// relax(): a procedure to calculate temperature relaxation among three temperatures of
//          Ti, Te and Tr.
//
// Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
// *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
//   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
//  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
// ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
//                                                                                        
//////////////////////////////////////////////////////////////////////////////////////////

#include"omp.h"

void relax3D(void) {

	int i, j, k, th, ki, kj;
	double Tistar, Testar, Trstar, atomicmassnumber;
	double  gsaiIg, Ig, omegai, omegar;
	
	//constant
	double lambdaEI = 10.;
	double ElectronMass = me / M0;
	double ProtonMass = 1.672621890e-27 / M0;
	
#pragma omp parallel for private(j,i,th,Tistar, Testar, Trstar, atomicmassnumber,gsaiIg, Ig, omegai, omegar,ki,kj)
	for (k = 1; k <= km; k++) {
		for (j = 2; j < jm - 1; j++) {
			for (i = 2; i < im - 1; i++) {

				th = omp_get_thread_num();
				for (ki = 0; ki < 4; ki++) { for (kj = 0; kj <= 4; kj++) { MatA[th][ki][kj] = 0.; } }

				//J convert to K 
				Tistar = Tinew[k][j][i] / kb;
				Testar = Tenew[k][j][i] / kb;
				Trstar = Trnew[k][j][i] / kb;

				atomicmassnumber = at_mass[k][j][i] * M0 / (1.9926e-26)*12.;				
				gsaiIg = Testar / Trstar;
				Ig = 1. - (pi*pi*0.25 - 1.)*(gsaiIg - 1.e10) / 1.e10;
				if (gsaiIg>1.e10) {
					Ig = 1.;
				}

				//colision late

				omegai = 1. / (32.*sqrt(2.*M_PI))*(N[k][j][i] * N0*pow(charge[k][j][i], 2.)*pow(qe, 4.)*lambdaEI*sqrt(ElectronMass*M0)) / (pow(8.854187812e-12, 2)*ProtonMass*M0*atomicmassnumber) / (pow(Tenew[k][j][i] * T0, 3. / 2.));
				omegar = 8.5e-14*pow(charge[k][j][i], 3.)*N[k][j][i] * N0*Ig / (atomicmassnumber * sqrt(Testar * T0)*CVenew[k][j][i] * CV0);
				omegar = omegar + 7.362e-22*pow(Trstar * T0, 4);

				MatA[th][0][0] = 1 + Dthalf * t0*omegai;
				MatA[th][0][1] = -Dthalf * t0*omegai;
				MatA[th][0][2] = 0.;
				MatA[th][0][3] = Tistar * T0;
				MatA[th][1][0] = -Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai;
				MatA[th][1][1] = 1 + Dthalf * t0*(CVinew[k][j][i] / CVenew[k][j][i])*omegai + Dthalf * t0*omegar;
				MatA[th][1][2] = -Dthalf * t0*omegar;
				MatA[th][1][3] = Testar * T0;
				MatA[th][2][0] = 0;
				MatA[th][2][1] = -Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][2] = 1 + Dthalf * t0*(CVenew[k][j][i] / CVrnew[k][j][i])*omegar;
				MatA[th][2][3] = Trstar * T0;

				matrix(th, 3);

				if (isnan(MatA[th][0][3]) || isinf(MatA[th][0][3]) || isnan(MatA[th][1][3]) || isinf(MatA[th][1][3]) || isnan(MatA[th][2][3]) || isinf(MatA[th][2][3])) {
					printf("k:%d j:%d i:%d MatA[0][3]:%e Ti:%e MatA[1][3]:%e Te:%e MatA[2][3]:%e Tr:%e\n", k, j, i, MatA[th][0][3], Tinew[k][j][i], MatA[th][1][3], Tenew[k][j][i], MatA[th][2][3], Trnew[k][j][i]);
					printf("%d\n", atomicnum[-5][-5][-5]);
				}

				Tinew[k][j][i] = MatA[th][0][3] * kb / T0;
				Tenew[k][j][i] = MatA[th][1][3] * kb / T0;
				Trnew[k][j][i] = MatA[th][2][3] * kb / T0;

			}
		}
	}
}


==> anc/SourceCode+DirectoryStructure/source_fusion/src_lagrange3D/setup_fusion.sh <==
#////////////////////////////////////////////////////////////////////////////////////////
#
# "setup_fusion.sh"                                                                       
#                                                                                       
#      A script to remove all output data and secure the directories of output picture. 
#
# Code O-SUKI-N 3D:Upgraded Direct-Drive Fuel Target 3D Implosion Code in Heavy Ion Inertial Fusion
# *N. Nakamura, *K. Uchibori, *S. Kawata, **T. Karino, *R. Sato, *T. Iinuma, *H. Katoh, and ***A. I. Ogoyski
#   *Graduate School of Engineering, Utsunoomiya University, Utsunomiya, Japan
#  **Collaborative Laboratories for Advanced Decommissioning Science, Japan Atomic
# ***Department of Physics, Varna Technical University, Varna, Bulgaria                 
#                                                                                        
#////////////////////////////////////////////////////////////////////////////////////////

rm -r ../output

rm -r ../output_convert

rm -r ../output_euler

rm -r ../animation

rm -r ../pic_La

rm -r ../pic_Eu

rm -r ../src_euler3D/initial_condition

rm ../*.dat
rm ../*.png

mkdir ../src_euler3D/initial_condition

mkdir ../output
mkdir ../output/Euler
mkdir ../output/slc_i

mkdir ../output_convert

mkdir ../output_euler
mkdir ../output_euler/output_3d
mkdir ../output_euler/output_2d
mkdir ../output_euler/output_2d/ij
mkdir ../output_euler/output_2d/jk
mkdir ../output_euler/output_tracking

mkdir ../pic_La
mkdir ../pic_La/TiMode

mkdir ../pic_Eu
mkdir ../pic_Eu/Ti
mkdir ../pic_Eu/Ti/ij
mkdir ../pic_Eu/Ti/jk
mkdir ../pic_Eu/Te
mkdir ../pic_Eu/Te/ij
mkdir ../pic_Eu/Te/jk
mkdir ../pic_Eu/Tr
mkdir ../pic_Eu/Tr/ij
mkdir ../pic_Eu/Tr/jk
mkdir ../pic_Eu/atomic
mkdir ../pic_Eu/atomic/ij
mkdir ../pic_Eu/atomic/jk
mkdir ../pic_Eu/rho
mkdir ../pic_Eu/rho/ij
mkdir ../pic_Eu/rho/jk
mkdir ../pic_Eu/rhoR

mkdir ../animation






